Bulk OPE Coefficients of the $E$-Series Virasoro Minimal Models

We present bulk-primary operator-product coefficients for every Virasoro minimal model with an $E_6$, $E_7$, or $E_8$ modular invariant. Dividing by a universal product of chiral generalized-minimal-model OPE coefficients reduces the conformal bootstrap problem to a finite algebraic problem governed by root-of-unity quantum-group $6j$ symbols. The exceptional factors of the OPE coefficients can be chosen independent of the second Kac indices $s$, and their dependence on the central charge reduces to finitely many reference cases and explicit phases. A finite computer-assisted calculation yields candidate algebraic $s=1$ seed data and high-precision numerical evidence for existence and uniqueness modulo primary-field signs. We prove that exact existence and uniqueness for these seeds imply the corresponding result for all Kac labels within the genus-zero bulk locality and crossing equations; the finite seed step remains uncertified. The three families require $18$, $32$, and $107$ representative reduced OPE coefficients for $E_6$, $E_7$, and $E_8$, respectively. We provide reconstruction conventions and coefficient tables for both unitary and nonunitary models. Our calculation assumes only Virasoro symmetry, bulk locality (permutation symmetry) and OPE associativity (crossing equations).

==> anc/CHANGELOG.md <==
# Version 2: expanded validation and pre-bootstrap workflow

Scientific release: 19 September 2026. Documentation revision: 21 September 2026.

## Added

- Self-contained unrestricted pre-bootstrap code for E6 (1,12) and E8 (1,30), previously distributed separately from the combined ancillary package.
- Every ordered pair's source and target channels, both numerical ranks, complete-pivot diagnostics, backward errors, and all-occurrence raw zero estimates.
- Compact fresh pre-bootstrap results and exact squared-coefficient candidates, with instructions to regenerate the caches and complete raw systems.
- A documented rank test after global matrix scaling, independent of the automatic Wolfram rank and least-squares routines.
- A saved-evidence auditor that reconstructs pair/channel coverage and rejects weakened cutoffs, malformed diagnostics, and inconsistent success flags.
- Portable production-checker regressions, explicit off-spectrum-only target fixtures, rank fixtures, and orchestration failure tests.
- Fresh full-workflow validation records; see `VALIDATION.md` for the computations actually performed and their results.

## Preserved

- The production bootstrap algorithms and their nine supplied exact OPE tensors.
- The historical numerical reports underlying the manuscript's Table 2.
- The Galois generator images, transport conventions, and operator-sign comparisons.
- The distinction between numerically recognized algebraic candidates, numerical crossing checks, and exact Galois identities.

The new pre-bootstrap calculation does not impose the extended-sector exclusions when constructing its linear systems. It remains separate from the later production solver, which uses the reduced triplet classifications.

## Documentation revision, 21 September 2026

Reproduction instructions, data-format notes, and provenance descriptions were revised for standalone use. The solver and checker sources, exact coefficients, and recorded scientific results are unchanged.


==> anc/MANIFEST.sha256 <==
a386a1117e867b066d73bae42b458b6cb349036f017b4905b7596b102cb6093c  CHANGELOG.md
efe7069fbfe709522bef7f99da094488b3573476e6a381836eea3510884e6bca  README.md
a959f5c4a5d944453412c41357b1bfbf74140a1de133c16703a7fabaf107369d  RELEASE_AUDIT.json
9f1c72472acde41a3b329223b30f1f25ab838114621197b7a1bb1b42f4ff0a67  SOFTWARE_VERSIONS.json
299aa9bdefce9d9196d842760bcdcf540f62cceeebb3194c859b88ef4e20d720  VALIDATION.md
4e6f8b3a57aa61180b6241d4acab33533e62955d5d23914f02fa18d213509a35  bootstrap/PACKAGING_AUDIT.md
132fd528c497926545470267139dcb68427b7a906a46a316823be9b698a6c1a2  bootstrap/README.md
d5706fd89019de9438bbafb9b3239869cd9721d68e31fb7c05b53e3806267ed7  bootstrap/VALIDATION.md
15547712f87bcccbe0953d86f3d7139e853e13582662ac444dd9756f8d7ccccc  bootstrap/ade_results/run_case.wl
c96f3a5912caa4b2b02fef9c68a83dbc57d810f3cd79bb2314ade50917e44ca7  bootstrap/ade_results/run_workflow.py
26ad7bd4ffbee63970f7b7899e41315d644257b918f149d6d43df35acbabbfd7  bootstrap/ade_verification/requirements.txt
ff76d28fce5b8b73e7817ec25eb11f45dc82d115071d892d65651740cd8a250e  bootstrap/ade_verification/verify_ade.py
1ab3c9a40557c031cb7debaa5e72a3e55d8a2297bfc045ef74b527dad4d2ebdb  bootstrap/check_supplied_data.py
ffae56cee71e78be5fa040480346bd8a155d8321e676ad22251111aed1a64e12  bootstrap/check_supplied_data.wl
63c0ae6b49664318c0377027bebcf8d0a6a3c96cd7defe7dfe539bec557bfe9b  bootstrap/e6_workflow/E6Cache.wl
dac141279a5193f517182edfb6b7e701896b2df3c78e234c1976f7e6ea528506  bootstrap/e6_workflow/E6Solver.wl
548283fdf06d4be5cd7f112127a0bb9803e4d27d8600dd4af027b1f6792a3487  bootstrap/e6_workflow/E6Verification.wl
e4debdf3cd98bf61700765722d299d7192a97c369a231b88d6872eda4f6acfda  bootstrap/e6_workflow/E6Workflow.wl
005f8b8105bc8e883019082b0f8258f1ba350776115b1780655160a72a64a055  bootstrap/e6_workflow/ExportCoefficientTables.wl
42785f50ceaee7068394db6bfa4f1f9c96094aa355f5fbda935cfccb791f20dd  bootstrap/e6_workflow/vendor/EtaRelationStagedSolver.wl
e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956  bootstrap/e6_workflow/vendor/QuantumGroup6j_num_wp50.wl
692d3e25bc2f34639f228e01ddb076d6d3c907f5189a1d77a6e5f233ecb06243  bootstrap/e6_workflow/vendor/triplet_classification_E6.wl
d5dc9bea2b10047e51c47bbb6acc36376ddbd159fbc4de1a11b88554f1746ee5  bootstrap/e7_workflow/E7Cache.wl
250bbb623a0f5b8f8fea9f162e2aa7bb7ee3c61b5092b49e63c5b8a176e50d76  bootstrap/e7_workflow/E7Solver.wl
aac6d9d3a31eb2817483f878b87f77a722532ef493e7c1e19e07171da76328be  bootstrap/e7_workflow/E7Verification.wl
1b6f7f5f04cfde431624957774fad71acb9f40fc3993150f642daf857d579340  bootstrap/e7_workflow/E7Workflow.wl
c8f5cfb4b85da8c6e233dcde2ef06831e163510ac31fa78a85b973b33decf16f  bootstrap/e7_workflow/ExportCoefficientTables.wl
3bdfc0ed454acf8d448c86838a00fe2960e418c96f172baf8734c6dbdb108db8  bootstrap/e7_workflow/vendor/EtaRelationStagedSolver_E7.wl
e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956  bootstrap/e7_workflow/vendor/QuantumGroup6j_num_wp50.wl
f9f8474e1f96e63d0ce69e59b2c7a697f7ce3112669d39568b50779a0ae3e868  bootstrap/e7_workflow/vendor/triplet_classification_E7.wl
087a60efdac26e801626184deff37e987bd9c51798ef52767583037b17c89183  bootstrap/e8_workflow_120/E8Cache.wl
95105bcc35f00e4cf336e3af7a832ab7220c724542e8b7be06f8213dcb323049  bootstrap/e8_workflow_120/E8Solver.wl
d64bf6f4ea67b8e76128f2d8f2bfe2914e53dde52b0dbf7f59898db09fa2dce0  bootstrap/e8_workflow_120/E8Verification.wl
905f6fe1a21f6fabb762e14c8fd0a4a53f4b942c2e3ef53fa61120e9ebe538eb  bootstrap/e8_workflow_120/E8Workflow.wl
9c30023d892c4e3ad75836c0a714fb11963b835e95e3eaca529bfe0c4da4f424  bootstrap/e8_workflow_120/ExportCoefficientTables.wl
38040117eb16fa3a259ce78d01ec68a99b2d56fe4f0987295898c92a77111732  bootstrap/e8_workflow_120/vendor/EtaRelationStagedSolver_E8.wl
e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956  bootstrap/e8_workflow_120/vendor/QuantumGroup6j_num_wp50.wl
451eefeb43deaa6b66cbd5df8f5fb40f6f29799595ca2010f9ebafa0e7167daf  bootstrap/e8_workflow_120/vendor/triplet_classification_E8.wl
68510efee8f95f28985b3fdf8e841ea8ccf33de4c8f8610712e789abe8744a6d  bootstrap/source_copy_manifest.json
a1f038c52d0560bbe763e5f8b8cf3594176e4ed093c74bbdf6b2960316318871  bootstrap/validation/relocated_e6.json
662ddd899769b9769b76811b6582717cea0882125548512e9ef42e36baae8cd3  data/E6/p1/coefficients.json
d758375a80cb953b8505bea1b1fdf68f679be85dcb5f7653e24ec924523d816f  data/E6/p1/coefficients.md
6fb3c25a4e45c9161dc17b9c5f1c39c6de93ab27be7952e25d100ca2a457576d  data/E6/p1/coefficients.wl
cd1b7855578ce5ec6dd0a805f15e9aa183502b8dc193205d30467390569b714c  data/E6/p1/ope.json
8d5d2f71084dc24438f74c543932830485d2fc1a9cf104c7196b0fda4ee617fc  data/E6/p1/ope_exact.wl
14530a1d9be29633dd0bcc2831cb3d18b24c7b347da0397e191c061cd40cb79f  data/E6/p5/coefficients.json
2b4ade2dde05207e962f9fb23989377598ef3c5a075418f02c992183d565a167  data/E6/p5/coefficients.md
85063afd1173b916375c5e6ab0c68af1f7589795d79a154b616c76133c7f075f  data/E6/p5/coefficients.wl
9f222f8b1eb2512c7131584b4bf9ac0e4a446d6a2a32ba87dc7e816185483122  data/E6/p5/ope.json
8e926a3a2ca7cff5dbb8e27abbd60eecd85afab70ae5da2437cd900585473291  data/E6/p5/ope_exact.wl
20668360266eeb61eeabb194a30423ce3f427e5eca6f7a6d5db115b2a43843d5  data/E7/p1/coefficients.json
7a3bfdff0afc2dcf4c5dd8a5660a032d8acf59477aec659028f15c6ee037182b  data/E7/p1/coefficients.md
641e91e2c2a0e92a94bdf0decca58c01d25000872473ee740a10b483fca12ed9  data/E7/p1/coefficients.wl
e3d99fcc8fec6ee80357a46ea4bca97931aa446b090f0f308487a0f631349235  data/E7/p1/ope.json
5ff36a5aa1c5350c41a219e0aaf29d1d65e8da9b670664072a08b0e1f78cd5e9  data/E7/p1/ope_exact.wl
95d7d92876fd06baecf2474e10dfd1041ede6d7526b030820f24232c5085bb8c  data/E7/p5/coefficients.json
99399a02ef4e7d7f9dc0606318875b11c842e423e5466bf6114c0ad3f25bfe1b  data/E7/p5/coefficients.md
8a2c182614975f0eb33098db64e2b84b38ec5c667fb7248b0d2749b33fd01afc  data/E7/p5/coefficients.wl
1956d3c42c083114f95b822e14dddf97feea459e2487ab927c8c361785c6c0d4  data/E7/p5/ope.json
9d653dd0f7a4af742ee6b2138bd0c8738203e50731095fa38984fbdf218acd3e  data/E7/p5/ope_exact.wl
058aaab5eb9e8e6af50b5d654fe6aca16375881bfd7ef4227aab27dca8ba4d92  data/E7/p7/coefficients.json
48f3a55efe3ba3ece1035b6ab75b6516387da9a83fff2b212e32af89a85e8e99  data/E7/p7/coefficients.md
a91f6f966527a0d5772bad025efcbcaf1eb4e79216681ceff71a54dce07cdb35  data/E7/p7/coefficients.wl
15f8db1a98e6372afca5a6395c1421ae13482a1ac6f665c3c6dd849a466bc599  data/E7/p7/ope.json
e4f1611db79aaecbd915779da84ff0ec507235dcaeda68158e245a8776bd2742  data/E7/p7/ope_exact.wl
302d02639e4010e6b353ba750914f29fe23c95584a91c66d60b3d463e03b8738  data/E8/p1/coefficients.json
abbf88aaba9558a9e746ff66f207aa9827b814a0446d0050f1eed8837ca2a530  data/E8/p1/coefficients.md
c67a75a2d626dacc724905ce6e7afd6df1460be76d4a9fd4c22f5476dfc5eb79  data/E8/p1/coefficients.wl
4525ddf682c89557c0514afb942a42bdd1df15cb6f14478e5c4510b2728e1050  data/E8/p1/ope.json
d91f964c2249a6c0a3a3589121c70b4d9687dde0faa68ae6cf57244c06ce1682  data/E8/p1/ope_exact.wl
1601f525a0925ef5c5fc6e4b6bf4eb0eb76d29c99a109476abb681d9df67f420  data/E8/p11/coefficients.json
7e0ba0979ecd5647c2513e6fc7efe7c373d2f0ee5a23e67659b6bff35da6d5e4  data/E8/p11/coefficients.md
d2c62612092a08ed6ed242de9d08838cc1816ca55694235091c21529f5cb02e3  data/E8/p11/coefficients.wl
c06b894f7cb80936a777c9c34bf64af1cf33ff5c22bc1543cb7a819f7734329d  data/E8/p11/ope.json
42ce8225d2fefd31cd52c9919eb880726ea6926c5cc6aebc0f4fa67418c77695  data/E8/p11/ope_exact.wl
bdaa0139bd849f72a4d3739cc9f7bc4c89bc2358810cc88bd5bf59b3935276ea  data/E8/p13/coefficients.json
051b2df7f683f46d3050cafbad4755c13fbca1ca37a068ef28922fdb1cce9ab5  data/E8/p13/coefficients.md
375bfad93039c2396eebe505f18d0810014efb6c8277b4212534464188c63394  data/E8/p13/coefficients.wl
88d34a5b84016bce213ffb8358bfdb6fa73fb1eb78faff83922849dd587df642  data/E8/p13/ope.json
482856a67d53c5bccfd76ca2bfabac7a465568ec267005395762bf48ee021f10  data/E8/p13/ope_exact.wl
8c96a7f476dc7ba2e7681fe05dba6bf5610fce777c9fe81a293e7eca822f058b  data/E8/p7/coefficients.json
6f59b4749f9a264f235f65bb2e606d3ac7097890a62f5f4a56c5d03e71e802aa  data/E8/p7/coefficients.md
27614519adf990e879b40e1dd90a0166737a4d6df196ff7e969d26c04b3426c7  data/E8/p7/coefficients.wl
2e4f0e11befb2fa1d115af4f1ead27418f4092a7424dcd25764f1584f0d2b762  data/E8/p7/ope.json
4cdb4765bfa1a0afad24f347931c75f5ab5e1e1377af4817105521a987039d58  data/E8/p7/ope_exact.wl
f8f3ccfe00a800a7fc4bef011152fd2c62db7000590829cff3120ca38d68d52c  data/README.md
d233313e7e70da5a3920265c98ce3fe5cb3200be7cd12c4a8031ae934e7715ed  data/exact_data_audit.json
e7b8f88f956d5895c0f40157561bdc0bdc2f75aa6fef3ba84ad1150096dd0363  data/source_inventory.json
49254c58d38ce32bca27773d85c825f9a48a7495d9525b8186b03dc82825b53b  docs/CACHE_GENERATION.md
2741897fd00a195b92144a049acde45365d1491f2fc7eb67b7bf07f3b8b892dc  docs/DATA_FORMATS.md
90f7a8b22e92cf25191154969c5786d9634e3f22831b56afe2bb04c28ae8e1e5  docs/NUMERICAL_SETTINGS.md
c766028b3258962d90160e2385db3f597135dbb1fdef89aa90e7ff4a06150ea4  galois/E8_REPRODUCIBILITY.md
b3f52f02538bcc6837cb240843b787c9620f709f958f1fe3289d35a9b8d82867  galois/PACKAGING_AUDIT.md
6f554b5382c2f6d94bc103397412a67bfa519789ce9c0ab4aa44c41718df013a  galois/README.md
f9be10e00938b999b5eb731244b71df773986f00408dab82bc2b9d36873a0c80  galois/assemble_tables.py
aabae6f1e43730ee53a1c2b65420748e11c23545dc58e131600ec429e234c063  galois/current_bootstrap/E6_p1.json
b7b3b4e8e6af9df1730f477e3d9b1d77f1c0f6ce3c1cd5f2a16969ab4bba3c41  galois/current_bootstrap/E6_p1_representatives.json
d4363243cbf577e825f16431f832d13279cf1695ed6196e2980c6d7659c1c06e  galois/current_bootstrap/E6_p5.json
eb6687b7c65b98b99d8db360eabcc44449d9919cf4021cc08675ec1c51330a88  galois/current_bootstrap/E6_p5_representatives.json
44a82659fc4ad6a3eda6fdbf42dbf12fbd1cd829423d69a69b441088da3e191a  galois/current_bootstrap/E7_p1.json
51bac1f49cf2887d87b6936ab9f49cd65634a1e76d2ea8f9b9867a27c1bd1692  galois/current_bootstrap/E7_p1_representatives.json
13dec9921f407222640c5a5e139babda4bb59f8333de7cd15252471980cd5292  galois/current_bootstrap/E7_p5.json
6eafc518c4a0bfc101b4e02b561a23c333ca63954e4d4e3066e78e29be14278c  galois/current_bootstrap/E7_p5_representatives.json
5363263d7a6342defaa122fe36499b34127e3467cea844ce0056274adfac39fd  galois/current_bootstrap/E7_p7.json
d08d8c855df8ebf00d1a0c04710a776e2875f64484a919930f759b0558dc7ad6  galois/current_bootstrap/E7_p7_representatives.json
58253fd7c5257e9f67ea3926af3966a475c18c0bedf797add0d27eb84af9c5d2  galois/current_bootstrap/E8_p1.json
9d2c44027e531fd4ddd78a7235dc2ddf9e6233ba14e3f54293283021ae78a303  galois/current_bootstrap/E8_p11.json
824d382a4a5bf25b89c1cb738ae8966dcd6bc77c7919e5e5ca2f4ee2b6fc693f  galois/current_bootstrap/E8_p11_representatives.json
3662e4bdc6f5bf60e03e3286fc98602d5bb4c53178fe9d8214e0915d5af4a464  galois/current_bootstrap/E8_p13.json
911cd2017b8f148833a46438094c158dd1cbb24abff851440a7c88f082d61468  galois/current_bootstrap/E8_p13_representatives.json
8600ced7faf020594a22d127e9aa3662d64668454615db43a891dc0a44294ee3  galois/current_bootstrap/E8_p1_representatives.json
f097c50c1cd55ecb89c8f140c65582d806cbd995f92278c6895c04319526ea1d  galois/current_bootstrap/E8_p7.json
1969e5be0687b2d8be35a0ea1f4f9607f8ea80d9f700fb055088aa0935df44f9  galois/current_bootstrap/E8_p7_representatives.json
aecfcc1499a51aaf42bd1a031af53676d6490ad0f0e20963b1ab29f124262232  galois/e6_transport.py
d9b6f654dbdb09887d4192422036a81b45638ca913509e2dc889fae4e63cd50c  galois/e6_transport.wl
74c5c665bd7f075009049cd61c6c4db5d345435493c6ff34fb0ee61ffd08b6f3  galois/e7_transport.py
8cee5a59b5aeaa4a67fcd36f53e6c59fc44463768cce2491427761ec8d019e5f  galois/e7_transport.wl
ff7b726224c1e1aebf069db47b1b06b5242bcb75cc8f9d83b90be0471db3e332  galois/e8_transport.py
c539c1bf8f7a76ad9242c24bb9d87a28a9433f61a0153fc773fd46761ea5c996  galois/e8_transport.wl
cb07eba86795d3fe577c65c3522438e97f6ad66d68cfd2074c42e846ac03598d  galois/input_provenance.json
03ecdfabc62e9fdb21753040f2c9f8657e19a75cfe5eb11b83db327a3ee81735  galois/reference/E_series_Galois_extension_calculation/ALL_P.md
c13b0e40a2ac4887321e4827e7d0e49068249b658f9894eff4b7c2f907bad784  galois/reference/E_series_Galois_extension_calculation/README.md
dada20b8f372ccff36f671f469ca8406013d38ed78e87a204f03e3036900f68a  galois/reference/E_series_Galois_extension_calculation/RESULTS.md
5c2a15fcde4fcc63d669899bcfdffa2b248cd01fea82bce7f41a45ecb8a3869c  galois/reference/E_series_Galois_extension_calculation/all_p/e6_all_lifts.py
918e72719956b83a5acdee74543739ef31711626c7310b7b5df04d67e095c634  galois/reference/E_series_Galois_extension_calculation/all_p/e6_lifts.md
9ce89c0a10e28652b809bf6b540363ca45ab7c9fd4f06e6b42eaca9d3b7a5b7d  galois/reference/E_series_Galois_extension_calculation/all_p/e7_all_lifts.json
ee75033e1099b6e729c3036680c734edc2029560dc2d7c6e0d2ce90f75b06caa  galois/reference/E_series_Galois_extension_calculation/all_p/e7_lifts.gp
e2d001fec42265ddf956130adf482a5e684f74101b38a137351403a30e4e00d3  galois/reference/E_series_Galois_extension_calculation/all_p/e7_lifts.md
7183cae19504b81ad009d628460a54d234906a57e70e9795115ee043a76f0c9b  galois/reference/E_series_Galois_extension_calculation/all_p/e7_lifts_check.txt
d41170d6bddfa1390c326ca8339f2d67f27ec4792c715f6d576a12f64bc27560  galois/reference/E_series_Galois_extension_calculation/all_p/e8_lifts.md
4bcfbd8f8ef9367ec370b4b1287a0fa0ff6aef938e433534e6a06af08d501314  galois/reference/E_series_Galois_extension_calculation/all_p/verify_e7_lifts.py
bdd067934d878a51fe6e363ebd7a8514d72f2737e477d40053e7cd95fb38024e  galois/reference/E_series_Galois_extension_calculation/all_p/verify_e8_lifts.gp
cffbd47e842b3f88f2555036f9d1726f191165188f18f508bdc0eac9cb716807  galois/reference/E_series_Galois_extension_calculation/all_p/verify_e8_lifts.py
ad0675b24414346150c3c6e913f6ffa16b4f6c172cab2fb65b60c7584684e3be  galois/reference/E_series_Galois_extension_calculation/all_triplets.json
d1a3708bd0ee7062a11db211a127180ff0578fb5c3e2036c9e1c781cc49b39e5  galois/reference/E_series_Galois_extension_calculation/e6/e6_exact.py
4724dfd297fe397c805427af785cc8a02b4f308942545e392f4026645aa77adf  galois/reference/E_series_Galois_extension_calculation/e6/e6_results.md
47838a0c49c9617aa27156975b1277ec9a485654a8c141f71af09652ba64c5eb  galois/reference/E_series_Galois_extension_calculation/e7/coeffs.json
5b860827125c3080c52db7841476e369a5e3d9dae2ab5c3f74c7a902f7cbb98b  galois/reference/E_series_Galois_extension_calculation/e7/e7_results.md
1379476011ac95b9fb24680c1f194fb64d2dc3b01886a503abd4b3bf3e7d80ee  galois/reference/E_series_Galois_extension_calculation/e7/full_coefficients.json
36590719e28a2521b22e023fdc5d9f9b52755eb72207e3ff60c5da2d5f106bdc  galois/reference/E_series_Galois_extension_calculation/e7/full_operator_signs.json
2fbbc70ff65ed5d462248be030077196a9119e9fe7f64cd02b265004e8f7483b  galois/reference/E_series_Galois_extension_calculation/e7/target_coeffs.json
beae7c340a4239ab6bd027e290f1c2b4a668e4befd04362ecd59b252717089da  galois/reference/E_series_Galois_extension_calculation/e7/transport_phases.json
978ea809963fe7d595bfa058a91b35a2d55ecc6703d0d5fb17c0df6010caa45e  galois/reference/E_series_Galois_extension_calculation/e7/verify_e7.py
35ff2f39a65f3099fedfdaec6069be836b90515a9cfae4e2ad45f63fa860a62e  galois/reference/E_series_Galois_extension_calculation/e7/verify_full_e7.py
e0ad77502d536fef49ba97e91fadaeebf64665e464e5d1d8097dbda20192a5f0  galois/reference/E_series_Galois_extension_calculation/e8/compact_actions_data.gp
7fec2b4790a9800c2812f7d1585ea42a488030abe71a16805492c72c4d2e533c  galois/reference/E_series_Galois_extension_calculation/e8/compact_forms.gp
6dacf2820b056d5a7898ac795d2c2527f020e31fdb9b33ff7ef4c20d40c4c7d3  galois/reference/E_series_Galois_extension_calculation/e8/e8_results.md
0f06d7cceab7ca42e9e3d56cf8670138c4930ebdca3598019a08dbe2da7a503a  galois/reference/E_series_Galois_extension_calculation/e8/exact_coefficients_and_actions.json
5177e7f035646c2843942b5cccb8dd8e8a25aeb5327521fa675749cc7bae58fd  galois/reference/E_series_Galois_extension_calculation/e8/full_branch_input.gp
bf437aebdb3dc6bea3dd36b856ccd75832d46bbcbc7619d43881cb3f0049d39a  galois/reference/E_series_Galois_extension_calculation/e8/full_branches.gp
6d1fcbfe625cfdf320854253d225a9454817956b09649d84ec150991c027885c  galois/reference/E_series_Galois_extension_calculation/e8/full_forms.gp
a1c6a94b6c2e58bad90303c26e0204076eab1e55b86d73771e9ae2626c6211a4  galois/reference/E_series_Galois_extension_calculation/e8/full_gauge.py
2ebeda784278b61f5cbb0e1079f8966273bc9a1e7629557661ded3f4d0d49862  galois/reference/E_series_Galois_extension_calculation/e8/full_gauges.json
e6887409a93b7b35d8b36d440039d7c4966e185a4e69d1d34e345935b15bba75  galois/reference/E_series_Galois_extension_calculation/e8/squareclasses_data.gp
92c4074b78e14185aba3b5f85c4710652b1af972cb8d085fc040066ebb830484  galois/reference/E_series_Galois_extension_calculation/e8/verify.gp
af667ccfabe3f2e605e0f7158b764cf51a40142720ad45994c41878a3169cf83  galois/reference/E_series_Galois_extension_calculation/e8/verify.py
e1ba27cc4a07c79e554c98418de42138e057bf8d880550f98999d6c41aeaca2c  galois/reference/E_series_Galois_extension_calculation/e8/verify_input.gp
a866b912fc1e75b1c08a50dd723acfc5c929195e9373cb367b64ce26122786fc  galois/reference/E_series_Galois_extension_calculation/expand_triplets.py
60803160d369f350dc046a59fe159519197676f41d538f8d399c94fcbf5bab63  galois/reference/E_series_Galois_extension_calculation/phases/e7_phases.json
77d8db09eea438eb5fb9b6c177365469efb00480259151d7b8cb0b47100b0605  galois/reference/E_series_Galois_extension_calculation/phases/e7_phases.py
99e3d63d7c8dec1c9c98dd08c2ef431277347789a1662a1c5baa723c171ece4a  galois/reference/E_series_Galois_extension_calculation/phases/e8_phases.json
b53df59a60d26aef52a5bf66a5f155d99c77a95bb79de1b1f5c1fc8ab2b2d11c  galois/reference/E_series_Galois_extension_calculation/phases/e8_phases.py
3099dcedfa92ea4b63d3f24c344752976b5680fa7524e45db40509a393bdf953  galois/reference/E_series_Galois_extension_calculation/tables.json
dfc23421b8f8696b7ebb22e0c697eed9afd2cb2b8c4ee053540c28e77c8549c6  galois/reference_table_audit.json
9be3eafcdc98721aae0d0ed28f47b515aaf72530ae1089ccbe7a2540dc7e75bb  galois/report.md
b0197c8cd040c50925fdcab4c1477959af4f26ed04a30ea20272ca7fb92ef518  galois/representative_tables.json
7d6df7db94cf9362e15f6490703349b5e5123d83757d24c2bba77a9b0028616b  galois/representative_tables.md
26ad7bd4ffbee63970f7b7899e41315d644257b918f149d6d43df35acbabbfd7  galois/requirements.txt
369bd0b43ab5278445d2f89b5898661d2982e6033148c8841662fbbd9fc95e07  galois/results/E6.json
88f51589458688ea25e779773d5d66825c824c99c9f5ea8c5a09dce995d729ae  galois/results/E6.md
e188b7c4836bd652a38172c7783e19205f98bc4ccbcd15049f129a74eb1ca189  galois/results/E6_transported_exact.wl
353e517dae6cf1c71bbad1b4d6545b17a7e993408ed42ca9470d970529069297  galois/results/E7.json
957451f72a7c7e9e6bf31b67c380d640ebfa2dd22598ff6574f215a0afc6d5da  galois/results/E7.md
c2857f9a31f6a6916b0778475200d13af0246f4aec23815a0f9828e81615b0da  galois/results/E7_exact_comparison.json
0926ef3701e52b067996c717abbfb308cf543a0501ed3eecd29476f3c241a732  galois/results/E7_generated.json
af7df8a5836b225105d459bfb5466b87d20c5f33f9652d63dc5167e25782be0a  galois/results/E7_source_certificate.json
5b6c1f23ca843b14c6d03d3c96a603725d3b77b3db23e48ca94ae8dab48e102f  galois/results/E8.json
589288586c6a7d5a371ae1d33be2028653753494ccb2d34744d33a6bc20be721  galois/results/E8.md
0a2a19dfb7c974ec7ea187e6dc5f9a94ab59d1ba71e31a95d96ffd137081c60e  galois/results/E8_comparison_input.json
0765818f0750d4fab41dde39d2e5c7f9cf50be3605d064de49e1295d53dcfa28  galois/results/E8_exact_comparison.json
c02283f86e0e2595770be91f5b1424041020453231d554e99f82ad6ff65edc61  galois/results/E8_generated.json
98039a56dcd6401660525d2e5f9cec851f9e16b9ebf7cec82b01e30e1467a0a0  galois/run_all.py
30c549215e9e22dd814918de6957475572accbde4a110ca2835bc28703c20846  prebootstrap/ExtendedFusionABBA.wl
dcd6ad19dbbb0a8db10fe4450a03086ec317337e79876b31433d59faef59e464  prebootstrap/METHOD.md
ac88f6af211ffb22b7659bd90ccb1fb8d6a64e489d14156b62aac77d0379a5e9  prebootstrap/README.md
fc92670fc7429f4ee1d516600f641de30ee5672a4a3b77796ed04e5c424321f0  prebootstrap/RESULTS.md
4dc41ebc044fa8629dd7bb5c6c9276be1808dffb793c725b065702b102f36296  prebootstrap/SOURCE_NOTES.md
76cedaf5963277ab5ed0aa10b93a40afce513fe6c1b9a0c197ba186313cd7033  prebootstrap/audit_results.py
63c0ae6b49664318c0377027bebcf8d0a6a3c96cd7defe7dfe539bec557bfe9b  prebootstrap/cache/E6/E6Cache.wl
e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956  prebootstrap/cache/E6/vendor/QuantumGroup6j_num_wp50.wl
087a60efdac26e801626184deff37e987bd9c51798ef52767583037b17c89183  prebootstrap/cache/E8/E8Cache.wl
e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956  prebootstrap/cache/E8/vendor/QuantumGroup6j_num_wp50.wl
36d6bfee206ae4ca15b5ce2b8d0e023e22cb63f113a9aa1659c0ad9d258b2b01  prebootstrap/check_abba.py
d2ff150730b3cd564afbbfe9eeecebfca6b10ccdb0d1c190a32887712527e313  prebootstrap/reference_results/E6_p1_q12/diagnostic_audit.json
4d343380c2ca7bc0f9742b4af9cadac57983214dc5adf53626220a7d2c519e58  prebootstrap/reference_results/E6_p1_q12/forbidden_zero_evidence.json
cf52279a052ba3fad6428a8dc25eb3d824570e39a9241ff4bab63bd01ed3af41  prebootstrap/reference_results/E6_p1_q12/input_manifest.json
4ab11a710d7c48011bde22fb4ad8a4178c1163940fa62834723cbdcc90fefd53  prebootstrap/reference_results/E6_p1_q12/pair_diagnostics.json
84a8777ea48db5657ee17d0d1a8bd19ff9cdef7b6ce098739df138a30c7b90be  prebootstrap/reference_results/E6_p1_q12/solver_summary.json
808b4225524118174bb4894bba58c604f71f383802994bef30c844bb35ea8425  prebootstrap/reference_results/E6_p1_q12/squares.json
1e3c17471d5e03bec760a5eec1930b641cce2128c9a0be6edfbaf5e1b8bd844f  prebootstrap/reference_results/E6_p1_q12/squares.md
e0071366e3547fedde885332b59c2aa9ae939eb883c6bee776f19d9db2838ad0  prebootstrap/reference_results/E6_p1_q12/squares_exact.wl
a38e9393a9981cf87ee2795e339a16620c89471514318cfcaac49fb968a437cf  prebootstrap/reference_results/E6_p1_q12/verification_summary.json
366b9c1e247653aa71958a3be9599bb01838ba9ff7c7c2ecf1dc643a3e45f2b7  prebootstrap/reference_results/E8_p1_q30/diagnostic_audit.json
0378ca5a6b26d5a6a1fb26c89f0cf7eeb45cf9aa558f6b73a104c9d094791b88  prebootstrap/reference_results/E8_p1_q30/forbidden_zero_evidence.json
7ba2907a5c1528871c82e5dac1412085e603ba486b1f0f43e36f88010a72b692  prebootstrap/reference_results/E8_p1_q30/input_manifest.json
ba6514d1d3e934347f407597d38e1879568a6374d10583e7a30e7713bc44356d  prebootstrap/reference_results/E8_p1_q30/pair_diagnostics.json
adf3a1c2398b2b58531f38b4e76f43ff3d8854b68064283035ce39fa4db022d5  prebootstrap/reference_results/E8_p1_q30/solver_summary.json
e0a0afba35ec67a742861fab3a51b930c7e6dd1649edf970632b9c2e41bc9870  prebootstrap/reference_results/E8_p1_q30/squares.json
cf8004fdd0697dc03cf3dab30e0c07f01be3c655a21ea7163b96935e12bf191f  prebootstrap/reference_results/E8_p1_q30/squares.md
d4ba259e50a16cbf1acaebd7cf8332442929ed581027a8927c534e1eb60ce5de  prebootstrap/reference_results/E8_p1_q30/squares_exact.wl
99aa4e0a856bf247b517f3f76d8af1151d9146f3d9e9fe59d44e1fb8591018fd  prebootstrap/reference_results/E8_p1_q30/verification_summary.json
26ad7bd4ffbee63970f7b7899e41315d644257b918f149d6d43df35acbabbfd7  prebootstrap/requirements.txt
2e26c0aca6605100261f45a589c64d29d3af0806ce149b9515ee3359364eb9e3  prebootstrap/run_case.wl
f45a453e6f11724af4dc42569578dbf244fde54e9dbada8fded501178341ec2b  prebootstrap/run_extended_fusion.py
11474ba0b50b11b72605eb00d4b7377b4f034eb614080ddb6ddc9711f75ffce2  prebootstrap/source_origins.json
b89edd7f03544a6fed2d75280ededdc7014dbe8ef826a191f14c3f5405a2e66e  prebootstrap/tests/test_audit_results.py
f3ca7f506b39f06ee3b7797efa25df609666adc22584ebf4ece8677ab5e85d02  prebootstrap/tests/test_check_abba.py
039b05ae69ffd21eab5f6733fada510f0477faae2583ae8367ec1eb96cf980a0  prebootstrap/tests/test_rank_diagnostics.wl
0b932999508c2cd2199d3318cf162290e83f48db2c9e29a1ec495e027b1b56bf  prebootstrap/validation/README.md
65c39c523160332d8b0295798c0a36a79517280ce2ade08e4d5add9c799b3032  prebootstrap/validation/artifact_consistency.json
24b1f0f52f607e05ce45c7c7b8b2721756e30b31536a784f5eb06b5c10eefd63  prebootstrap/validation/python_test_results.json
1888b2f5b39f4505497c9bea22e31cb40eb16048b03a1b1fb2aa6a4156241070  prebootstrap/validation/rank_test_results.json
828f534a1a6df82228c564c75acae550c1820d023c0ce2c383ddbc385d7d0555  reference_checks/E6/p1/summary.json
d6917daceb9b41db4474925df52c9b9eda17fa842986e2d40a464bc6562a20ba  reference_checks/E6/p5/summary.json
5d4ec94fce4d07580ee824f70187e37355003962672bb51ae4c5fd0b17f82057  reference_checks/E7/p1/summary.json
faa980e80f84fc66434311b0a9369dcad287a87ab7b762e338a90cc776d339e0  reference_checks/E7/p5/summary.json
8936d4ec11d211a72bd6bc5f38ed7055658803e4d554dacd5584c37556de3e73  reference_checks/E7/p7/summary.json
e29c086679419299c319f6427f9d3441289125d521dc1417d5bf48aa49b751d3  reference_checks/E8/p1/summary.json
71ad678ae388cea6302aaadd4e274cb008cde406ca6d9cafc672c0dc1bc0f390  reference_checks/E8/p11/summary.json
0f3ca2c57cd7997ccc42ae5efea3da32bdc8a4775be93b04752cca66134e298f  reference_checks/E8/p13/summary.json
a24a80ea83cc32de2da03148bf81d4e68b2a98bee71112c508cafeb23037886e  reference_checks/E8/p7/summary.json
c861a667fafceab22755b089523996d96014b2f09107f04b4215cdfd70a70918  reference_checks/inventory.json
0200e2e9618f3071c8ef577de544c527f3a9cb567bf3addbc5dc61ef2d4595c1  reproduce_galois.py
18cbebc6cc56de4e544380454ad61edf6f298541206693f92b7f397b8cc67f7b  reproduce_prebootstrap.py
97510507cb26a952b20cf32b13f3b845a0ea14262fef79e2531b2683d5711310  requirements.txt
27b51351cd6c4bc015213038328b097ebd14029f4eacf4886451a37eaaf5b011  scripts/PACKAGING_AUDIT.md
03fc9ab6adb2c879a09629dae6ee2a0e548e2b296b37b2fd5fdbe193473ab445  scripts/reproduce_table2.py
6f4885ea57dc6aa88e9f2c6cbe0f8790609e26d26f425f2821740f7d2a765ed7  scripts/tests/test_off_spectrum_targets.py
e0158c49395942be9119bee0e3b3cfe3d4a9790c8b611e4696579d2fa48169ac  scripts/tests/test_prebootstrap_driver.py
ea8b76f22fab3064402e3590cd13b6e9f9c8f614d5df4226e9ff29236fd25da0  scripts/tests/test_reproduce_table2.py
f033264430982e5817648f3f2cad734662c6878a25040aa61f022d5a2a782e33  scripts/tests/test_verify_ade.py
4b86706f42b4e570f3e8d2003976fa23a1fcf021f67b5cbebfad454792cab4b4  validation/data_consistency.json
9a0de749afe5a0090602a9a410c29a1c612f0945d730df29afc77f6b2c112055  validation/documentation_release.json
edcd2f8e31d0b807555bef7f8c00166e2bac04ddd50d41f07c78776ac8575e0e  validation/fresh_prebootstrap_audit.json
d2ef5c0ac0aa93a62988e3edc0e0a93396e10d37caa4bd00dec23fe95890167d  validation/galois_rerun_evidence.json
abc2c3f845f6c70032574991ac496bb52dafb6f64d2aae80de4a5b829b6552d6  validation/prebootstrap_production_squares.json
77a5dfaec9cc590098379d17926c3c524fa21fdca55776362c0fa00b97b59f60  validation/production/E6/p1/run_settings.json
63dca0ff9d14716064cebd6bcf2010a9f59d5f9da3e23c2e5777adb1cf103c67  validation/production/E6/p1/summary.json
3b112ba0fc03ca2c6496635ef741a05bc76b1b82d59e8e4b9f5bed54a809b5c6  validation/production/E6/p5/run_settings.json
7475e9efd37315f340d2e94cce2bc4be1ea212c6c5fb52151fbb49aa9037d6b5  validation/production/E6/p5/summary.json
7f89e145f02ab53065d57fb70dd5e1226bb37ca8bf649f5ea4937599afecb50b  validation/production/E7/p1/run_settings.json
b4357ddee119d6f796386c2aef729678e496e304c96f5d47dfaff24492fe51e8  validation/production/E7/p1/summary.json
c51703140b6a1e62056fac73da8e7ce49304271eb1cb5f1efc575524a32b4ab7  validation/production/E7/p5/run_settings.json
d0714c90f4e6793e7e81f2c173ceb4d9462c251bef27074d69099f24c56f113b  validation/production/E7/p5/summary.json
f1e4b369af9bc6612a0bf993942e8883547fdb09b22e6b0308dd9e13dcee136d  validation/production/E7/p7/run_settings.json
9a9162898443d7786b7823f0acb6573d145917e69ee350d2fae4c1bb3c0f5fb7  validation/production/E7/p7/summary.json
9ffb9865fd8a4d3a24cd904c9029d794b8fae10988eef370ffa7f20348ed55bb  validation/production/E8/p1/run_settings.json
24b3ff92e34c3d51c6f3fc52988f87812a8c1f3edb5667439309c645b9cd4c7a  validation/production/E8/p1/summary.json
08cc640aeda3d71f8995219d463bea9602728c4ee50549bd0e1abde6da0465cf  validation/production/E8/p11/run_settings.json
f88a270e447477d08fb1549990de6e23ca90c751d9543d01279b52ea01c89238  validation/production/E8/p11/summary.json
b4bb45b455c31b341a67287bab9a122798c4df228e87c1e3c7be58b199254e7b  validation/production/E8/p13/run_settings.json
ff2f627775a049842895046f00a5640297b3b5437becf2e73a6aadc118936fce  validation/production/E8/p13/summary.json
29dc23f95f0baf3f525808f238812ddd10d2d9fabdb48691ea17bb51b4aab5f0  validation/production/E8/p7/run_settings.json
6c845b4aaa57aef2bf379f6fc64ae6d884ce3035e347d97d1b9628aa8d602b5c  validation/production/E8/p7/summary.json
4fc753a1ace293550de489ce36029098d82cb0a14e60d1f72905b36cbf4b729c  validation/production/exact_comparison.json
1ae9453a6a2c78cb6c2cd7e1b3009a3ea4f2f5eb22a8d35d5130bbe80deddb4c  validation/production/inventory.json
0976b0c9e07be65b99d7d7b2c498c2218366cddb9420f96749b5b5497ae28c0e  validation/production/run_audit.json
0c72c96c5214b1e408e6797c13fd930b4f90523f15e1ae464be8813568489148  validation/production/runtime_source_hashes.json
ee2e894eeca0d685ac3c0ea0c385f08c1f80f1eeaa5ebdcf4c6ad30b125b35ab  validation/production/table2.csv
8789fe6e21abc194da9f8d161a1de68fd2cf4b2a8f0f85917458dbd3b60f1239  validation/production/table2.json
b36e100c3a1467d9d03ee3fbc354bbbad0751f7a27b8211f077c388634501ca7  validation/production/table2.md
7ad36a49b9f2d088332845a247b0edf9d8ba701f1052028294e6f049a4337a7c  validation/production/table2_run_status.json
88e18052ad14e9a23a98af5e2ed5c5105a07b2ebaacdf0ea123a7584234fbc57  validation/release_regressions.json
81edca144615064de787ce3db7ad6e5b1298b156c51d7a1f26835a1c1ad5f5d4  validation/relocation_evidence.json
e420adeb93bbe1894522c6321ffe8a6b64bdfcfa0fb9145518e72d2a5c8550db  validation/source_review.json
37ca06aa0bb0317ed46fbbc67e6e1ca79fa1435138becf64c53182f843a7b037  verify_manifest.py


==> anc/README.md <==
# E-series bootstrap: arXiv ancillary material

This package accompanies the E-series minimal-model bootstrap calculations. It contains the unrestricted E6/E8 pre-bootstrap calculation, the production solvers, numerical crossing checker, exact coefficient data for nine reference cases, the reports underlying Table 2 in the paper, and the Galois-transport and operator-sign comparisons. Reproduction instructions and numerical settings are given below.

## Contents

| Component | Location |
|---|---|
| Unrestricted pre-bootstrap driver and rank diagnostics | `reproduce_prebootstrap.py` and `prebootstrap/` |
| Per-pair ranks and forbidden-triple zero counts | `prebootstrap/reference_results/` |
| Exact machine-readable coefficient data | `data/<model>/p<p>/ope_exact.wl`, `ope.json`, and `coefficients.json` |
| Bootstrap solver and dependencies | `bootstrap/e6_workflow/`, `bootstrap/e7_workflow/`, `bootstrap/e8_workflow_120/` |
| Exhaustive numerical checker | `bootstrap/ade_verification/verify_ade.py` |
| End-to-end solver/cache/checker driver | `bootstrap/ade_results/run_workflow.py` |
| Cache-generation procedure | `docs/CACHE_GENERATION.md` and `bootstrap/README.md` |
| Numerical settings and checking scope | `docs/NUMERICAL_SETTINGS.md` |
| Software versions and release tests | `SOFTWARE_VERSIONS.json` and `VALIDATION.md` |
| Commands to reproduce Table 2 | Section below; `scripts/reproduce_table2.py` |
| Saved full-precision Table 2 reports | `reference_checks/<model>/p<p>/summary.json` |
| Explicit Galois generator images | `galois/reference/E_series_Galois_extension_calculation/ALL_P.md` |
| Exact field-sign comparisons | `galois/report.md`, `galois/results/E6.json`, `E7.json`, `E8.json` |
| Transported representative tables | `galois/representative_tables.md` and `.json` |
| File integrity | `MANIFEST.sha256` and `verify_manifest.py` |

The reference cases are E6: p=1,5 with q=12; E7: p=1,5,7 with q=18; and E8: p=1,7,11,13 with q=30. The p=1 cases are formal seeds of the reduced bootstrap system. The nine tables contain 560 representative entries. The code uses `k=0`, `kp=p`, and `pp=q`.

## Choose a reproduction task

| Task | Entry point |
|---|---|
| Read the analytic coefficients | `data/<model>/p<p>/coefficients.md` |
| Render Table 2 from saved reports | `scripts/reproduce_table2.py render` |
| Recheck all supplied exact tensors | `scripts/reproduce_table2.py rerun` |
| Recompute all tensors and checks | `scripts/reproduce_table2.py rerun --solve` |
| Test unrestricted E6/E8 ABBA systems | `reproduce_prebootstrap.py` |
| Reproduce exact Galois comparisons | `reproduce_galois.py` |

The complete commands below specify the output directory and, where needed, the Wolfram kernel. Generated output is kept outside the distribution.

## Installation

Requirements are Python 3.10 or newer, mpmath, and a licensed local Wolfram kernel for numerical regeneration, solving, or exact Galois checks. Rendering the archived Table 2 reports and verifying file hashes require only the Python standard library. Mathematica notebooks and PARI/GP are not required by the documented drivers.

Run the commands from this directory, named `anc` in the submission archive:

```sh
python3 -m venv ../ade-venv
source ../ade-venv/bin/activate
python -m pip install -r requirements.txt
python verify_manifest.py
```

`requirements.txt` pins the reference mpmath version. On Windows, activate the environment using its `Scripts/Activate.ps1` script, and put each Python command on one line. Supply your actual kernel path below; a typical macOS path is `/Applications/Wolfram.app/Contents/MacOS/WolframKernel`.

Commands write to a separate directory such as `../ade-reproduced/`. Use a new or empty output directory when starting a fresh computation. Keep the ancillary files together and retain their relative directory structure.

## Reproduce the unrestricted pre-bootstrap calculation

From the ancillary root, run:

```sh
python reproduce_prebootstrap.py \
  --kernel "/path/to/WolframKernel" \
  --output-dir ../ade-reproduced/prebootstrap
```

This performs fresh cache construction, unrestricted ABBA solves, and checks for E6 at (p,q)=(1,12) and E8 at (1,30). It retains all 144 and 1,024 ordered physical-field pairs respectively, before imposing the extended-sector exclusions. It does not load production coefficient data. Every physical intermediate field allowed by the separate left and right Virasoro fusion rules remains an unknown in the corresponding linear system. Identity and off-spectrum target channels determine the squared coefficients.

The output contains per-pair ranks, pivot diagnostics, raw matrix and solution data, recognized squared coefficients, and numerical checks. Extended-sector labels are used only to classify the computed coefficients afterward. See [the pre-bootstrap instructions](prebootstrap/README.md) for the rank criterion, scaling and pivoting choices, zero recognition cutoff, individual-case commands, and saved compact evidence. Numerical full rank and algebraic recognition are evidence at the declared precision; they are not exact symbolic rank or zero proofs.

The pre-bootstrap checker tests equations accessible from squared coefficients. For some nonzero physical target channels it tests a squared-product consequence and cannot fix the signs of unsquared products. The separate production checker below checks the complete signed OPE tensor against every crossing equation.

## Reproduce Table 2 in the paper

Table 2 in the accompanying paper summarizes the exhaustive numerical crossing checks for all nine reference cases. Its columns give `(p,q)`, the number of ordered quartets, the number of crossing equations checked, and the maximum absolute residual rounded to six significant figures. Its LaTeX label is `tab:exhaustive-crossing-checks`. The script name `reproduce_table2.py` refers to this table in the paper.

### 1. Recreate the table from the supplied calculation reports

```sh
python scripts/reproduce_table2.py render \
  --output-dir ../ade-reproduced/table2-saved --tex
```

This validates the nine saved reports and writes the table in JSON, CSV, Markdown, and LaTeX. It does **not** run a new numerical calculation. The unrounded residuals and worst equations remain available in the supplied `summary.json` files.

### 2. Regenerate caches and rerun the complete checks on the supplied exact coefficients

```sh
python scripts/reproduce_table2.py rerun \
  --kernel "/path/to/WolframKernel" --workers 2 \
  --output-dir ../ade-reproduced/table2-rechecked --tex
```

This reconstructs the 6j caches, evaluates the supplied exact OPE expressions afresh, and runs the exhaustive crossing checker for all nine cases. It writes Table 2 only after all nine complete checks pass the required precision, strict tolerance, and coverage checks. The bootstrap solver is not invoked in this mode.

### 3. Reproduce the coefficients and checks starting from the solver

```sh
python scripts/reproduce_table2.py rerun --solve \
  --kernel "/path/to/WolframKernel" --workers 2 \
  --output-dir ../ade-reproduced/table2-resolved --tex
```

This rebuilds caches, runs the 50-digit bootstrap solver, reconstructs analytic candidates, and runs the full 120-digit checks for all nine cases. A fresh nonlinear solve can choose another allowed operator-sign convention; exact coefficient tables and complete checking results are retained in each case's output directory. Compare gauge-invariant checks rather than assuming that every raw coefficient sign is fixed by the solver.

E8 has 7,747,200 equations per case, so its exhaustive checks take substantially longer than E6. Rerun residuals can differ in their last digits; complete coverage and the strict threshold `abs(LHS-RHS) < 1e-100` are the success criteria.

### One complete case

To test the solver workflow on E6 (p,q)=(1,12):

```sh
python bootstrap/ade_results/run_workflow.py \
  --model E6 --k 0 --kp 1 \
  --precision 100 --guard-digits 20 \
  --cache-construction-guard 20 --solver-precision 50 \
  --atol 1e-100 --workers 2 \
  --kernel "/path/to/WolframKernel" \
  --output-dir ../ade-reproduced/E6_p1
```

The solver package's [README](bootstrap/README.md) describes the public cache/solver/checker stages, generated files, and validated resume behavior. Its examples also run from the ancillary root.

## Reproduce the Galois transport and field-sign comparisons

```sh
python reproduce_galois.py \
  --kernel "/path/to/WolframKernel" \
  --output-dir ../ade-reproduced/galois
```

The driver copies the supplied Galois package into the output directory and runs its complete reproduction sequence. It transports the rescaled p=1 data using the specified generator images, restores the target normalization, compares the resulting tensors with the independent bootstrap data, and solves for one sign per operator. Target data do not enter generation or branch selection.

The six target cases agree exactly after operator signs: 403 representative entries and 109,858 ordered three-index coefficients. These are coefficient comparisons, distinct from the four-point numerical crossing checks in Table 2. See [the Galois report](galois/report.md) for the explicit negative-sign fields and the limitations of the conclusion. The rerun also generates LaTeX tables in its output directory; no `.tex` files are distributed inside `anc/`.

## Exact data, provenance, and validation

Read [the data-format notes](docs/DATA_FORMATS.md) before parsing exact values. Decimal approximations are not the exact data. Native `.wl` expressions and the JSON expression/index representation retain the algebraic coefficients.

Local author-specific paths have been replaced by relative provenance descriptions in the distribution. The original source hashes and metadata-only changes are recorded in the component provenance/audit files. The supplied numerical summaries retain their historical input hashes; numerical caches and their serialized input files are regenerated rather than shipped.

[VALIDATION.md](VALIDATION.md) records the scientific calculations completed on 19 September 2026 and distinguishes them from the earlier reports retained for Table 2. The documentation revision of 21 September 2026 preserves those scientific results and their original dates. `MANIFEST.sha256` covers all distributed files except itself. Verify it before rerunning any code that changes bundled generated results; the documented root commands put new calculations outside the distribution.

### Bounded regression tests

These tests check channel coverage, precision enforcement, strict tolerance
boundaries, malformed data, failure handling, and saved rank/zero evidence:

```sh
python -m unittest discover -s scripts/tests -v
python -m unittest discover -s prebootstrap/tests -p 'test_*.py' -v
```

The tests require Python and mpmath. They do not replace the full scientific
reruns above. The separate Wolfram rank-diagnostic fixtures and their command
are documented in `prebootstrap/README.md`.

## Submission layout

Place this entire directory at the root of the article source submission as `anc/`, alongside the main manuscript and figure files. The prepared ZIP contains that directory structure; it is the ancillary component to combine with the manuscript source, not a complete article submission by itself.

The arXiv instructions specify the top-level `anc/` directory and advise against including TeX files there. Ancillary files accompany a TeX/PDFLaTeX source submission; arXiv does not currently support them with PDF-only submissions. See the official [ancillary-file guidance](https://info.arxiv.org/help/ancillary_files.html).


==> anc/RELEASE_AUDIT.json <==
{
  "date": "2026-09-21",
  "release": "v2, public documentation revision",
  "scientific_validation": "VALIDATION.md",
  "scientific_validation_report_date": "2026-09-19",
  "all_scientific_workflows_passed": true,
  "scientific_workflows_rerun_for_this_documentation_revision": false,
  "production_cases": 9,
  "prebootstrap_cases": 2,
  "python_regressions": 68,
  "wolfram_rank_tests": 16,
  "wolfram_rank_tests_record": "Historical result retained: prebootstrap/validation/rank_test_results.json",
  "python_files_syntax_checked": 32,
  "json_files_parsed": 126,
  "archive_layout": "anc/",
  "distributed_file_count": 277,
  "documentation_and_integrity_record": "validation/documentation_release.json",
  "no_private_paths_or_generated_cache_logs_tex_bytecode": true
}


==> anc/SOFTWARE_VERSIONS.json <==
{
  "release_preparation_date": "2026-09-19",
  "tested_environment": {
    "python": "3.13.2",
    "mpmath": "1.4.1",
    "wolfram_language": "14.3.0 for Mac OS X x86 (64-bit) (July 8, 2025)",
    "operating_system": "macOS 26.6.2",
    "python_platform": "macOS-26.6.2-x86_64-i386-64bit-Mach-O"
  },
  "requirements": {
    "python_minimum": "3.10",
    "python_dependency_reference_pin": "mpmath==1.4.1",
    "wolfram_kernel": "A licensed local WolframKernel installation is required for solving, cache generation, exact-data numerical evaluation, and Galois equality checks.",
    "wolfram_version_scope": "The documented tests used 14.3.0; compatibility with other versions has not been independently established.",
    "table2_saved_report_rendering": "Python standard library only",
    "file_checksum_verification": "Python standard library only"
  },
  "source_implementations": {
    "quantum_6j": "Vendored QuantumGroup6j_num_wp50.wl in each model workflow; runtime precision is controlled by function arguments.",
    "solver_and_checker_identity": "See MANIFEST.sha256 for exact distributed source identities."
  },
  "validation_records": [
    "VALIDATION.md",
    "bootstrap/PACKAGING_AUDIT.md",
    "bootstrap/VALIDATION.md",
    "galois/PACKAGING_AUDIT.md",
    "data/exact_data_audit.json",
    "validation/release_regressions.json",
    "validation/data_consistency.json",
    "validation/production/run_audit.json",
    "validation/production/exact_comparison.json",
    "prebootstrap/METHOD.md",
    "prebootstrap/reference_results/",
    "validation/galois_rerun_evidence.json",
    "validation/prebootstrap_production_squares.json",
    "validation/relocation_evidence.json",
    "prebootstrap/validation/rank_test_results.json"
  ],
  "release": "v2: unrestricted pre-bootstrap and validated bootstrap/Galois workflows",
  "documentation_revision_date": "2026-09-21",
  "scientific_validation_scope": "The full scientific calculations are recorded in the 19 September 2026 validation report; documentation and package-integrity checks are dated separately."
}


==> anc/VALIDATION.md <==
# Scientific validation of the E-series calculations

The calculations summarized here were completed for the scientific release of 19 September 2026. All nine production cache/solver/checker runs, both unrestricted pre-bootstrap runs, exact Galois transport, regression tests, and portability checks passed. Software versions are recorded in `SOFTWARE_VERSIONS.json`.

The documentation revision of 21 September 2026 preserves the calculation records and their original dates. Package checks for that revision are recorded separately in `validation/documentation_release.json`; they are not new scientific runs.

## Unrestricted pre-bootstrap calculations

Both formal seeds generated fresh 6j caches, solved the unrestricted ABBA systems at 50 digits, reevaluated the recognized algebraic squares at 120 digits, and checked all channels with strict absolute threshold 1e-100.

| Quantity | E6 (1,12) | E8 (1,30) |
|---|---:|---:|
| Full-rank ordered pair systems | 144/144 | 1,024/1,024 |
| ABBA channel tests | 912 | 34,432 |
| Failed tests | 0 | 0 |
| Forbidden unordered zero candidates | 2 | 90 |
| Additional sector-allowed unordered zeros | 0 | 85 |
| Minimum normalized pivot | 1 | 0.92114979735 |
| Maximum raw forbidden square | 1.360431e-58 | 1.888150e-58 |

The normalized pivot threshold is 1e-35, and the algebraic-recognition cutoff is 1e-25. These are distinct from the final 1e-100 checking threshold. See [prebootstrap/RESULTS.md](prebootstrap/RESULTS.md), [METHOD.md](prebootstrap/METHOD.md), and the per-pair evidence under `prebootstrap/reference_results/`.

Every saved unrestricted square also equals the corresponding included production coefficient squared exactly: 1,728 E6 entries and 32,768 E8 entries, including every zero. This comparison uses exact algebraic reduction and requires no sign choices. See `validation/prebootstrap_production_squares.json`.

## Exact Galois comparison

The complete relocated Galois workflow exited successfully. All six transported target cases match after the recorded operator signs: 403 representative coefficients and 109,858 ordered target coefficients. The regenerated mathematical tables agree with the bundled tables. See `validation/galois_rerun_evidence.json` and `galois/report.md`.

## Data, regression, and portability checks

- All 149,267 ordered coefficient strings and indices agree between the primary exact JSON data and the Galois inputs; all 560 representative entries agree with their full tensors. Native exact-file hashes agree with their provenance records. See `validation/data_consistency.json`.
- All 68 Python regression tests pass, covering the production checker, off-spectrum-only targets, Table 2 evidence, pre-bootstrap checker, rank/zero evidence auditor, and wrapper failure handling. See `validation/release_regressions.json`.
- All 16 Wolfram numerical-rank fixtures pass, including dependent columns, pivot boundaries, scaling, swaps, and exact/machine/arbitrary-precision zero matrices. See `prebootstrap/validation/rank_test_results.json`.
- A separate copy in a path containing spaces passes the same 68 Python tests, both saved pre-bootstrap audits, the nine-report Table 2 rendering, and root driver help commands. Source identities match. See `validation/relocation_evidence.json`.

## Complete production rerun

The documented `scripts/reproduce_table2.py rerun --solve` command completed all nine cases without resume. Every case rebuilt its cache, ran the 50-digit solver, reevaluated the exact coefficient candidates at 120 digits, and checked every declared crossing equation. All `cache_reused` and `ope_reused` flags are false.

**4,486,339 ordered quartets and 32,103,395 equations passed**, with strict absolute threshold 1e-100 and zero relative tolerance. All nine full-precision maximum residuals reproduce the historical reports exactly.

| Family | (p,q) | Quartets | Equations | Maximum absolute residual |
|---|---|---:|---:|---:|
| E6 | (1,12) | 20,736 | 18,688 | 1.10369e-119 |
| E6 | (5,12) | 20,736 | 18,688 | 9.44912e-119 |
| E7 | (1,18) | 83,521 | 359,073 | 1.20050e-119 |
| E7 | (5,18) | 83,521 | 359,073 | 6.56792e-118 |
| E7 | (7,18) | 83,521 | 359,073 | 1.85884e-118 |
| E8 | (1,30) | 1,048,576 | 7,747,200 | 1.00687e-119 |
| E8 | (7,30) | 1,048,576 | 7,747,200 | 5.70263e-117 |
| E8 | (11,30) | 1,048,576 | 7,747,200 | 2.54900e-118 |
| E8 | (13,30) | 1,048,576 | 7,747,200 | 4.35470e-118 |

All 149,267 fresh ordered exact coefficients equal the bundled tensors exactly; the identity operator-sign gauge suffices in every case. All 560 numbered representative expressions and labels also agree. This is an exact comparison of candidate tensors, separate from the numerical crossing test.

The fresh case summaries, settings, input hashes, source hashes, and exact comparisons are in `validation/production/`. `run_audit.json` records coverage and actual timings; `exact_comparison.json` records full-tensor equality. `inventory.json` preserves original report hashes alongside the distributed hashes after path-only sanitization. The historical Table 2 reports remain unchanged in `reference_checks/`.

The saved fresh table can be rendered again with `python scripts/reproduce_table2.py render --reports-dir validation/production --output-dir ../fresh-table2 --tex`. Rendering audits saved reports; use the README rerun command for new numerical calculations.

## Package integrity

The archive uses a single top-level `anc/` directory. Every distributed file except the checksum manifest itself is covered by `MANIFEST.sha256`. The documentation-release record lists the syntax, JSON, file-link, source-identity, and archive checks performed on the public package. No TeX files, numerical caches, raw matrices, execution logs, bytecode, or private local paths are distributed. The public ZIP is also extracted and checked against its complete manifest, and the saved scientific reports are audited from that extracted copy.

## Interpretation

The numerical rank and zero-recognition results support the declared finite calculation at its stated precision; they are not exact symbolic rank or vanishing certificates. The pre-bootstrap checker distinguishes direct ABBA equations from necessary squared-product consequences. Complete signed crossing is a separate production check. Both use the supplied 6j implementation rather than an independent derivation of that formula.

The Galois identities and the equality of squared candidates are exact algebraic comparisons of saved candidates. They do not prove bootstrap uniqueness or constitute symbolic crossing proofs. The component validation records retain their calculation dates, numerical settings, input hashes, and checking scope.


==> anc/bootstrap/PACKAGING_AUDIT.md <==
# Bootstrap source provenance

[source_copy_manifest.json](source_copy_manifest.json) records the original
and packaged SHA-256 hashes of files inherited from the standalone
`ADE_bootstrap_reproduction` source distribution. Its source paths identify
that provenance; they are not runtime dependencies.

The model cache, solver, coefficient exporter, vendor routines and shared
Python checker retain their scientific source hashes. Documentation revisions
are identified separately by their packaged hashes. The additional
`check_supplied_data.py` and `check_supplied_data.wl` drivers generate a cache,
reevaluate an included exact tensor and run the checker without invoking a
bootstrap solve. The complete package inventory is
[MANIFEST.sha256](../MANIFEST.sha256).

## Data provenance

The nine supplied datasets originate from these calculations:

| Model | Workflow-relative source | p values |
|---|---|---|
| E6 | `e6_workflow/runs/wp100_guard20/` | 1, 5 |
| E7 | `e7_workflow/runs/wp100_guard20/` | 1, 5, 7 |
| E8 | `e8_workflow_120/runs/wp100_guard20/` | 1, 7, 11, 13 |

[data/source_inventory.json](../data/source_inventory.json) records original
and packaged hashes. Archival path metadata was made relative without changing
coefficients, field labels or parameters. The compact JSON tensors reproduce
the native Wolfram tensors exactly; see
[exact_data_audit.json](../data/exact_data_audit.json).

## Reproduction and validation

The runtime resolves dependencies relative to the packaged source files.
Original notebooks and external workflow directories are not needed. An
archival `CacheFile` value in a data file does not cause that cache to be loaded.

Use the commands in [README.md](README.md) for fresh solves, checks of supplied
exact data, or Python-only checks of exported numerical inputs.
[VALIDATION.md](VALIDATION.md) links the nine-case validation recorded on
19 September 2026 and the earlier relocation test. The historical Table 2
reports remain in [reference_checks](../reference_checks/).


==> anc/bootstrap/README.md <==
# ADE bootstrap solver and crossing checker

This component generates algebraic OPE coefficient candidates and checks their
crossing equations for the nine E6, E7 and E8 cases in the paper. It includes
6j cache construction, the bootstrap solver, coefficient-table export, and an
independent Python implementation of the crossing sums.

**Run every shell command below from the ancillary package root**, the directory
containing the main [README](../README.md). Keep the directory structure intact
and write generated results outside the package.

## Requirements

Use Python 3.10 or later with `mpmath`, and a licensed Wolfram installation with
`WolframKernel`. Follow the [installation instructions](../README.md#installation)
to create a Python environment. In that environment, install the bootstrap
dependency with:

```bash
python -m pip install -r bootstrap/ade_verification/requirements.txt
```

Replace `/path/to/WolframKernel` in the examples with your kernel executable.
On macOS, a common location is
`/Applications/Wolfram.app/Contents/MacOS/WolframKernel`. The runners also look
for `WolframKernel` on `PATH`. Their `--python` option selects another Python
interpreter when needed; by default they use the interpreter running the driver.
The multiline shell examples use macOS/Linux syntax; on Windows, enter each
Python command on one line.

## Cases and notation

For these cases, the paper's numerator `p` is the code's `kp`, the denominator
`q` is `pp`, and `k=0`. The quantum-group deformation parameter is
`exp(i*pi*(k+kp/pp))`.

| Model | q / pp | p / kp | Bootstrap fields | Numbered coefficients |
|---|---:|---|---:|---:|
| E6 | 12 | 1, 5 | 12 | 18 |
| E7 | 18 | 1, 5, 7 | 17 | 32 |
| E8 | 30 | 1, 7, 11, 13 | 32 | 107 |

The `p=1` cases are formal seeds for the reduced bootstrap equations; they do
not define Virasoro minimal models.

## Generate coefficients and check one case

For E6 at `(p,q)=(1,12)`, choose a new or empty output directory:

```bash
python bootstrap/ade_results/run_workflow.py \
  --model E6 --k 0 --kp 1 \
  --precision 100 --guard-digits 20 \
  --cache-construction-guard 20 --solver-precision 50 \
  --atol 1e-100 --workers 2 \
  --kernel /path/to/WolframKernel \
  --output-dir ../ade-results/E6-p1-solve
```

The driver builds a fresh 6j cache, solves the bootstrap at 50-digit working
precision, reconstructs algebraic candidates with `RootApproximant`, exports
the coefficient tables, and reevaluates the exact expressions for the full
120-digit crossing check. A nonzero exit status indicates failure. Detailed
progress is saved in `workflow.log` and `verification.log`.

`--workers` controls Python checker processes. Cache construction and the
solver use one Wolfram kernel. E8 cases take substantially longer than E6 cases.

## Check the supplied exact data

To build a cache and check `data/E6/p1/ope_exact.wl` without solving for its
coefficients again:

```bash
python bootstrap/check_supplied_data.py --model E6 --p 1 \
  --kernel /path/to/WolframKernel --workers 2 \
  --output-dir ../ade-results/E6-p1-recheck
```

This driver reevaluates the supplied algebraic expressions and applies the same
120-digit, strict absolute crossing criterion. It does not load the bootstrap
solver. The case choices are those listed above.

## Run all nine cases and produce Table 2

The table driver audits coverage, precision, tolerances and input hashes before
writing the combined CSV, Markdown and JSON tables.

**Fresh cache, solve and full check for every case:**

```bash
python scripts/reproduce_table2.py rerun --solve \
  --kernel /path/to/WolframKernel --workers 2 \
  --output-dir ../ade-results/all-nine-solved
```

**Fresh cache and full check of the supplied exact data:**

```bash
python scripts/reproduce_table2.py rerun \
  --kernel /path/to/WolframKernel --workers 2 \
  --output-dir ../ade-results/all-nine-rechecked
```

**Audit and format the saved Table 2 reports:**

```bash
python scripts/reproduce_table2.py render \
  --output-dir ../ade-results/table2
```

The last command requires only the Python standard library and performs no new
scientific calculation. Add `--tex` to any table command to generate a LaTeX
table in the output directory.

## Precision and coverage

| Stage | Setting |
|---|---|
| 6j construction | 140 digits: 120 retained digits plus 20 construction guard digits |
| Stored 6j cache | 120 reliable digits, validated before use |
| Bootstrap solve | 50-digit working precision |
| Algebraic reconstruction | `RootApproximant`, with tolerance `10^-25` for the 50-digit solve |
| Exact OPE reevaluation | 100 requested + 20 checking guard digits = 120 digits |
| Numerical input serialization | Real and imaginary components rounded to 120 significant decimal digits |
| Python arithmetic | 120 decimal digits, with no additional arithmetic guard |
| Crossing criterion | Strict `abs(LHS-RHS) < 1e-100`, with zero relative tolerance |

Cache reliability means absolute accuracy for values of magnitude at most one
and relative precision for larger values. Construction guard digits are
separate from checking guard digits. The filename
`QuantumGroup6j_num_wp50.wl` is historical and does not fix the evaluation
precision at 50 digits. See [Numerical settings](../docs/NUMERICAL_SETTINGS.md)
for further details.

The checker validates complete numerical inputs, finite values, parameters,
precision metadata and hashes. It separately tests identity normalization for
all orderings of the identity and two equal fields, and zeros required by
chiral fusion, including the additional E6 sector selection rule.

It then examines every ordered quartet from the declared bootstrap field set,
including repeated fields and the identity. For each quartet it checks every
left/right t-channel pair allowed by chiral fusion. Pairs outside the physical
field set are included with zero right-hand side.

| Model | Ordered quartets per case | Crossing equations per case |
|---|---:|---:|
| E6 | 20,736 | 18,688 |
| E7 | 83,521 | 359,073 |
| E8 | 1,048,576 | 7,747,200 |

Quartets without an allowed t-channel pair contribute no equations. Each
complex equation is counted once; the counts include vanishing and redundant
equations. The separate normalization and support checks are not included in
these equation counts.

These are numerical checks of algebraic candidates using the supplied 6j
implementation. They do not constitute a symbolic crossing proof, a uniqueness
proof, or an independent implementation of the 6j symbols.

## Outputs and resuming

A full solve writes the following files beneath its case output directory:

| File | Contents |
|---|---|
| `sixj_wp120.wl` | 6j cache with model and precision metadata |
| `ope_exact.wl` | Algebraic OPE candidates for every ordered field triple |
| `solver_summary.wl` | Reconstruction and solver metadata |
| `coefficients.md`, `coefficients.json`, `coefficients.wl` | Numbered representative coefficients and exact expressions |
| `verification_input/manifest.json` | Numerical-input metadata and hashes |
| `verification_input/alpha.csv`, `verification_input/sixj.csv` | Numerical coefficients and 6j values |
| `verification/summary.json` | Status, coverage, maximum residual and worst equation |
| `verification/progress.json`, `verification/failures.jsonl` | Progress and any recorded failures |
| `run_settings.json` | Actual precision settings and reuse flags |
| `workflow.log`, `verification.log` | Wolfram and Python logs |

The supplied-data driver writes the cache, numerical inputs, check reports and
logs, together with `recheck_status.json`; it reads the included exact OPE file
and does not generate a new coefficient table. The all-case driver stores each
case under `checks/<model>/p<p>/` in its output directory.

For a successful full check, inspect `verification/summary.json` for
`status: "complete"`, `full_crossing_passed: true`,
`coverage_complete_for_requested_mode: true`, and zero `failed_equations`.
`max_absolute_residual` and `worst_equation` record the largest discrepancy.

- With the full workflow, `--resume` validates and reuses compatible caches and
  analytic OPE files, then prepares new numerical inputs and reruns the check.
- With the supplied-data driver, `--resume` reuses a compatible generated cache,
  reevaluates the included exact data and reruns the check.
- Reports and logs are replaced when resuming. Use a new output directory to
  repeat cache construction and the bootstrap solve from scratch.

If numerical inputs have already been exported, they can be checked using
Python and `mpmath` alone:

```bash
python bootstrap/ade_verification/verify_ade.py \
  --input-dir ../ade-results/E6-p1-solve/verification_input \
  --output-dir ../ade-results/E6-p1-python-recheck \
  --digits 120 --workers 2 --mode full \
  --atol 1e-100 --rtol 0 --strict-tolerance
```

Keep `manifest.json`, `alpha.csv` and `sixj.csv` together and unchanged. This
command checks their saved numerical values; it does not reevaluate exact
expressions. Increasing `--digits` alone does not improve input precision and
is rejected if it disagrees with the manifest.

## Validation and troubleshooting

[Bootstrap validation](VALIDATION.md) describes the recorded nine-case rerun
and distinguishes it from the earlier reports underlying Table 2.
[Source provenance](PACKAGING_AUDIT.md) identifies the implementations and
inventories. The [cache-generation guide](../docs/CACHE_GENERATION.md) gives
separate Wolfram cache and preparation entry points.

If a run fails, inspect its logs and any `failure_*.wl` or checker summary file.
For a missing kernel or license error, confirm the selected `--kernel` can run.
For a missing `mpmath` import, install the dependency using the same Python
interpreter as the driver. Parameter or precision mismatches require compatible
inputs or a fresh output directory; changing metadata does not repair them.


==> anc/bootstrap/VALIDATION.md <==
# Bootstrap validation

## Nine-case validation recorded on 19 September 2026

All nine cases were run through fresh cache construction, a 50-digit bootstrap
solve, algebraic reconstruction, and the full 120-digit crossing check. No
cache or OPE solution was reused. Every equation satisfied the strict absolute
criterion `abs(LHS-RHS) < 1e-100`, with zero relative tolerance.

| Quantity | Result |
|---|---:|
| Cases | 9 |
| Ordered quartets | 4,486,339 |
| Crossing equations | 32,103,395 |
| Failed crossing equations | 0 |
| Exact ordered OPE entries compared with supplied data | 149,267 |
| Representative coefficients compared | 560 |

Every regenerated exact tensor equals the supplied tensor; no operator-sign
changes were needed. The numerical OPE and 6j CSV hashes, as well as all nine
maximum residuals, reproduce the earlier calculations underlying Table 2.

The full evidence is in:

- [run_audit.json](../validation/production/run_audit.json): coverage, precision,
  reuse flags, timings and input hashes for each case;
- [exact_comparison.json](../validation/production/exact_comparison.json): exact
  tensor comparisons with the supplied data;
- [table2.md](../validation/production/table2.md) and
  [table2.json](../validation/production/table2.json): combined results;
- [runtime_source_hashes.json](../validation/production/runtime_source_hashes.json):
  source files used in the recorded run.

The tested environment was Wolfram 14.3.0 on Mac OS X x86 (64-bit), Python
3.13.2 and `mpmath` 1.4.1. See [SOFTWARE_VERSIONS.json](../SOFTWARE_VERSIONS.json)
for the package's software requirements and validation environment.

## Earlier evidence

The saved reports in [reference_checks](../reference_checks/) are the original
numerical results underlying Table 2. They are retained separately from the
nine-case rerun above. Rendering those reports does not perform a new
calculation.

A separate supplied-data check, recorded on 19 September 2026, used a package
copy in a directory containing spaces and a separate output directory. It
built a fresh E6 `(p,q)=(1,12)` cache and checked the included exact data without
running the solver: 20,736 ordered quartets, 18,688 equations, zero failures,
and maximum residual `1.1036886957320557e-119`. Its record is
[relocated_e6.json](validation/relocated_e6.json).

The source-copy inventory also retains hashes from the earlier standalone
source distribution prepared on 16 September 2026. Those provenance entries
do not replace the complete nine-case validation described above.

## Scope

The checks cover the finite field sets and all channel components described
in the [bootstrap README](README.md#precision-and-coverage). They provide
numerical validation using the supplied 6j implementation. Exact agreement of
the regenerated and supplied tensors is a separate algebraic comparison; it
does not establish symbolic crossing or uniqueness of the bootstrap solution.


==> anc/bootstrap/ade_results/run_case.wl <==
(* Fresh-kernel entry point used by run_workflow.py. All ade* configuration
   variables are supplied explicitly by that script. *)
Get[FileNameJoin[{adeCodeDirectory,adeModel<>"Workflow.wl"}]];
adeFunction[name_String] := ToExpression[adeModel<>name];
adeRequire[value_,stage_] := If[FailureQ[value] || value===$Failed,
  Put[value,FileNameJoin[{adeCaseDirectory,"failure_"<>stage<>".wl"}]];
  Print[InputForm[value]];Quit[1]];
adeTotal=adeRequestedPrecision+adeCheckerGuardDigits;
adeCacheFile=FileNameJoin[{adeCaseDirectory,"sixj_wp"<>ToString[adeTotal]<>".wl"}];
adeOPEFile=FileNameJoin[{adeCaseDirectory,"ope_exact.wl"}];
If[!DirectoryQ[adeCaseDirectory],CreateDirectory[adeCaseDirectory,CreateIntermediateDirectories->True]];
adeCacheReused=FileExistsQ[adeCacheFile];adeOPEReused=FileExistsQ[adeOPEFile];
If[!FileExistsQ[adeCacheFile],
  adeResult=adeFunction["CreateSixJCache"][adeK,adeKp,adeCacheFile,
    "WorkingPrecision"->adeTotal,"GuardDigits"->adeCacheConstructionGuard,
    "UseParallel"->False];adeRequire[adeResult,"cache"]];
adeCache=adeFunction["LoadSixJCache"][adeCacheFile,adeTotal];adeRequire[adeCache,"cache_validation"];
If[adeCache["Parameters"]["k"]=!=adeK || adeCache["Parameters"]["kp"]=!=adeKp,
  Print["Existing cache parameters do not match the requested case."];Quit[2]];
If[FileExistsQ[adeOPEFile],
  adeOPE=adeFunction["LoadAnalyticOPE"][adeOPEFile];adeRequire[adeOPE,"ope_validation"];
  If[adeOPE["Parameters"]=!=adeCache["Parameters"] ||
     adeOPE["Reconstruction"]["WorkingPrecision"]=!=adeSolverPrecision,
    Print["Existing OPE parameters or solver precision do not match."];Quit[2]],
  adeOPE=adeFunction["RunBootstrap"][adeCacheFile,adeOPEFile,
    "WorkingPrecision"->adeSolverPrecision];adeRequire[adeOPE,"solver"]];
Put[KeyTake[adeOPE,{"Parameters","Reconstruction","SolverSummary","CacheFile"}],
  FileNameJoin[{adeCaseDirectory,"solver_summary.wl"}]];
adePrepared=adeFunction["PrepareVerification"][adeCacheFile,adeOPEFile,
  FileNameJoin[{adeCaseDirectory,"verification_input"}],
  "WorkingPrecision"->adeRequestedPrecision,"GuardDigits"->adeCheckerGuardDigits,
  "Overwrite"->True];adeRequire[adePrepared,"preparation"];
Get[FileNameJoin[{adeCodeDirectory,"ExportCoefficientTables.wl"}]];
adeTable=adeFunction["ExportCoefficientTable"][adeOPEFile,adeCaseDirectory,"Overwrite"->True];
adeRequire[adeTable,"coefficient_table"];
Export[FileNameJoin[{adeCaseDirectory,"run_settings.json"}],<|
  "model"->adeModel,"k"->adeK,"kp"->adeKp,
  "requested_precision"->adeRequestedPrecision,"checker_guard_digits"->adeCheckerGuardDigits,
  "checker_total_precision"->adeTotal,"cache_reliable_digits"->adeCache["MinimumPrecision"],
  "cache_reused"->adeCacheReused,"ope_reused"->adeOPEReused,
  "requested_cache_construction_guard_digits"->adeCacheConstructionGuard,
  "cache_stored_working_precision"->adeCache["WorkingPrecision"],
  "cache_construction_guard_digits"->adeCache["GuardDigits"],
  "quantum6j_working_precision"->adeCache["WorkingPrecision"]+adeCache["GuardDigits"],
  "solver_working_precision"->adeSolverPrecision|>,"RawJSON"];
Print["READY FOR FULL CHECK ",adeModel," k=",adeK," kp=",adeKp];Quit[0];


==> anc/bootstrap/ade_results/run_workflow.py <==
#!/usr/bin/env python3
"""Run cache -> analytic bootstrap -> full verification for one ADE case.

No shell interpolation is used. Logs and artifacts are retained in the output
directory. Resume explicitly reuses validated cached/analytic data, then prepares
the numerical inputs afresh and repeats the requested complete check.
"""
from pathlib import Path
from decimal import Decimal, InvalidOperation
import argparse
import json
import math
import shutil
import subprocess
import sys

ROOT = Path(__file__).resolve().parent.parent
PP = {'E6': 12, 'E7': 18, 'E8': 30}


def main():
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--model', choices=tuple(PP), required=True)
    parser.add_argument('--k', type=int, default=0)
    parser.add_argument('--kp', type=int, required=True)
    parser.add_argument('--precision', type=int, default=100,
                        help='Requested checking digits, before guard digits')
    parser.add_argument('--guard-digits', type=int, default=20)
    parser.add_argument('--cache-construction-guard', type=int, default=20,
                        help='Additional digits while constructing the stored cache')
    parser.add_argument('--solver-precision', type=int, default=50)
    parser.add_argument('--atol', default='1e-100')
    parser.add_argument('--workers', type=int, default=2)
    parser.add_argument('--kernel', default=shutil.which('WolframKernel') or
                        '/Applications/Wolfram.app/Contents/MacOS/WolframKernel')
    parser.add_argument('--python', default=sys.executable,
                        help='Python executable with mpmath installed')
    parser.add_argument('--output-dir', type=Path, required=True)
    parser.add_argument('--resume', action='store_true')
    args = parser.parse_args()
    total = args.precision + args.guard_digits
    if (args.precision < 20 or args.guard_digits < 0 or
            args.cache_construction_guard < 10 or
            not 25 <= args.solver_precision <= total or args.workers < 1):
        parser.error('Invalid precision, guard digits, solver precision, or worker count')
    if math.gcd(args.kp, PP[args.model]) != 1:
        parser.error('kp must be coprime to the model pp')
    try:
        atol = Decimal(args.atol)
        if not atol.is_finite() or atol <= 0:
            raise ValueError()
    except (InvalidOperation, ValueError):
        parser.error('--atol must be a finite positive decimal')
    output = args.output_dir.resolve()
    if output.exists() and any(output.iterdir()) and not args.resume:
        parser.error('Output directory is nonempty; choose another directory or use --resume')
    output.mkdir(parents=True, exist_ok=True)
    code = ROOT / (args.model.lower() + '_workflow' + ('_120' if args.model == 'E8' else ''))
    config = dict(adeModel=args.model, adeCodeDirectory=str(code),
                  adeCaseDirectory=str(output), adeK=args.k, adeKp=args.kp,
                  adeRequestedPrecision=args.precision, adeCheckerGuardDigits=args.guard_digits,
                  adeCacheConstructionGuard=args.cache_construction_guard,
                  adeSolverPrecision=args.solver_precision)
    # Wolfram strings accept UTF-8, but not JSON's backslash-u escapes.
    expr = ';'.join(f'{name}={json.dumps(value, ensure_ascii=False)}'
                    for name, value in config.items())
    expr += ';Get[' + json.dumps(str(ROOT / 'ade_results/run_case.wl'),
                                ensure_ascii=False) + ']'
    print(f'{args.model} k={args.k}, kp={args.kp}: cache, solver and numerical preparation', flush=True)
    with (output / 'workflow.log').open('w') as log:
        result = subprocess.run([args.kernel, '-noinit', '-noprompt', '-run', expr],
                                stdout=log, stderr=subprocess.STDOUT)
    if result.returncode:
        print('Wolfram stage failed; see ' + str(output / 'workflow.log'), file=sys.stderr)
        return result.returncode
    print(f'Full check at {total} digits; strict absolute tolerance {args.atol}', flush=True)
    cmd = [args.python, str(ROOT / 'ade_verification/verify_ade.py'),
           '--input-dir', str(output / 'verification_input'),
           '--output-dir', str(output / 'verification'),
           '--digits', str(total), '--workers', str(args.workers),
           '--atol', args.atol, '--rtol', '0', '--strict-tolerance']
    with (output / 'verification.log').open('w') as log:
        result = subprocess.run(cmd, stdout=log, stderr=subprocess.STDOUT)
    if result.returncode:
        # The process may have failed before replacing a previous report.
        # Never describe a saved success as the result of this failed run.
        print('Full crossing check failed; see ' + str(output / 'verification.log'),
              file=sys.stderr)
        return result.returncode
    report = output / 'verification/summary.json'
    if report.exists():
        data = json.loads(report.read_text())
        print('Full crossing passed:', data.get('full_crossing_passed'))
        print('Maximum absolute residual:', data.get('max_absolute_residual'))
        print('Report:', report)
    return result.returncode


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/bootstrap/ade_verification/requirements.txt <==
mpmath>=1.3.0


==> anc/bootstrap/ade_verification/verify_ade.py <==
#!/usr/bin/env python3
"""Verify E6/E7/E8 reduced crossing at explicitly declared total precision.

The Wolfram preparation stage writes manifest.json, alpha.csv and sixj.csv.
This program independently constructs all fusion channels and crossing sums.
It never fills missing coefficients with zero, chops numbers, or infers a full
pass from a sample. Input decimal values and mpmath arithmetic use exactly
requested_precision + guard_digits; no further arithmetic guard is added.
Spin labels are stored internally as exact doubled integers, including E6.
"""
from __future__ import annotations

import argparse
import csv
from decimal import Decimal, InvalidOperation, localcontext, ROUND_HALF_EVEN
from fractions import Fraction
import functools
from concurrent.futures import ProcessPoolExecutor
import hashlib
import itertools
import json
import math
import multiprocessing
import os
from pathlib import Path
import random
import re
import sys
import time
from typing import NamedTuple

import mpmath as mp

ALPHA_COLUMNS = ('l1', 'lb1', 'l2', 'lb2', 'l3', 'lb3', 're', 'im')
SIXJ_COLUMNS = ('l1', 'l2', 'l5', 'l3', 'l4', 'l6', 're', 'im')
LABEL_TEXT = re.compile(r'-?\d+(?:/\d+)?\Z')
ZERO = 0


class InputError(ValueError):
    """The input bundle is incomplete, inconsistent, or not usable at its precision."""


class Model(NamedTuple):
    name: str
    pp: int
    fields: tuple
    field_set: frozenset
    labels: tuple


def make_model(name, pp, doubled_fields):
    fields = tuple(sorted(doubled_fields))
    return Model(name, pp, fields, frozenset(fields), tuple(sorted({x for f in fields for x in f})))


MODELS = {
    'E6': make_model('E6', 12, tuple(itertools.product((0, 6), repeat=2)) +
                     tuple(itertools.product((3, 7), repeat=2)) +
                     tuple(itertools.product((4, 10), repeat=2))),
    'E7': make_model('E7', 18, tuple(itertools.product((0, 16), repeat=2)) +
                     tuple(itertools.product((4, 12), repeat=2)) +
                     tuple(itertools.product((6, 10), repeat=2)) +
                     ((8, 8), (8, 2), (8, 14), (2, 8), (14, 8))),
    'E8': make_model('E8', 30, tuple(itertools.product((0, 10, 18, 28), repeat=2)) +
                     tuple(itertools.product((6, 12, 16, 22), repeat=2))),
}


def get_model(name):
    try:
        return MODELS[name]
    except (KeyError, TypeError) as exc:
        raise InputError('model must be E6, E7, or E8') from exc


def parse_label(text):
    """Convert an exact integer/rational spin string to twice that spin."""
    if not isinstance(text, str) or not LABEL_TEXT.fullmatch(text.strip()):
        raise InputError('spin labels must be exact integer or rational strings')
    try:
        doubled = 2*Fraction(text.strip())
    except (ValueError, ZeroDivisionError) as exc:
        raise InputError('invalid rational spin label') from exc
    if doubled.denominator != 1 or doubled < 0:
        raise InputError('spin labels must be nonnegative integers or half-integers')
    return doubled.numerator


def label_json(doubled):
    return doubled//2 if doubled % 2 == 0 else f'{doubled}/2'


def fusion_range(a, b, pp):
    """SU(2)_(pp-2) fusion in doubled spin labels, including parity."""
    return tuple(range(abs(a-b), min(a+b, 2*(pp-2)-a-b)+1, 2))


@functools.lru_cache(maxsize=None)
def chiral_channels(external, model_name):
    model = get_model(model_name)
    pp = model.pp
    a, b, c, d = external
    s = tuple(sorted(set(fusion_range(a, b, pp)) &
                     set(fusion_range(c, d, pp)) & set(model.labels)))
    t = tuple(sorted(set(fusion_range(a, d, pp)) &
                     set(fusion_range(b, c, pp))))
    return s, t


@functools.lru_cache(maxsize=None)
def expected_sixj_keys(model_name):
    model = get_model(model_name)
    keys = set()
    for a, b, c, d in itertools.product(model.labels, repeat=4):
        s, t = chiral_channels((a, b, c, d), model_name)
        keys.update((a, b, m, c, d, n) for m in s for n in t)
    return frozenset(keys)


@functools.lru_cache(maxsize=None)
def expected_alpha_keys(model_name):
    return frozenset(a+b+c for a, b, c in itertools.product(get_model(model_name).fields, repeat=3))


def sha256(path):
    h = hashlib.sha256()
    with Path(path).open('rb') as fh:
        for block in iter(lambda: fh.read(1024*1024), b''):
            h.update(block)
    return h.hexdigest()


def integer_metadata(meta, key):
    value = meta.get(key)
    if type(value) is not int:
        raise InputError(f'manifest {key} must be an integer')
    return value


def bundle_path(directory, value, key):
    if not isinstance(value, str) or not value:
        raise InputError(f'manifest {key} must be a nonempty relative filename')
    relative = Path(value)
    result = (directory / relative).resolve()
    if relative.is_absolute() or not result.is_relative_to(directory.resolve()):
        raise InputError(f'manifest {key} must refer to a file inside the input directory')
    if not result.is_file():
        raise InputError(f'missing {key}: {result}')
    return result


def read_manifest(directory, digits=None):
    directory = Path(directory).resolve()
    try:
        with (directory / 'manifest.json').open() as fh:
            meta = json.load(fh)
    except (OSError, json.JSONDecodeError) as exc:
        raise InputError(f'cannot read manifest.json: {exc}') from exc
    if not isinstance(meta, dict):
        raise InputError('manifest must be a JSON object')
    model = get_model(meta.get('model'))
    if integer_metadata(meta, 'schema_version') != 1 or meta.get('kind') != model.name+'VerificationInput':
        raise InputError('unsupported manifest schema_version or kind')
    if integer_metadata(meta, 'pp') != model.pp:
        raise InputError(f'{model.name} requires pp={model.pp}')
    integer_metadata(meta, 'k')
    kp = integer_metadata(meta, 'kp')
    if math.gcd(kp, model.pp) != 1:
        raise InputError('kp must be coprime to pp')
    wp = integer_metadata(meta, 'working_precision')
    requested = integer_metadata(meta, 'requested_precision')
    guard = integer_metadata(meta, 'guard_digits')
    if requested < 20 or guard < 0 or wp != requested+guard:
        raise InputError('working_precision must equal requested_precision (>=20) + guard_digits (>=0)')
    for key in ('arithmetic_precision', 'input_serialization_digits', 'ope_precision', 'sixj_precision'):
        if integer_metadata(meta, key) != wp:
            raise InputError(f'{key} must equal the declared total working_precision; no hidden guard digits are allowed')
    if digits is not None and digits != wp:
        raise InputError('--digits must equal manifest working_precision; regenerate the input bundle to change it')
    cache_precision = meta.get('source_cache_precision')
    if (isinstance(cache_precision, bool) or not isinstance(cache_precision, (int, float))
            or not math.isfinite(cache_precision) or cache_precision < wp):
        raise InputError('source_cache_precision must be finite and at least working_precision; regenerate the cache')
    for key, expected in (('number_of_fields', len(model.fields)),
                          ('number_of_alpha_entries', len(model.fields)**3),
                          ('number_of_6j_entries', len(expected_sixj_keys(model.name)))):
        if integer_metadata(meta, key) != expected:
            raise InputError(f'manifest {key} must equal {expected}')
    for key in ('source_ope_file', 'source_cache_file'):
        if not isinstance(meta.get(key), str) or not meta[key]:
            raise InputError(f'manifest {key} must record the source artifact')
    files = {}
    hashes = {'manifest_sha256': sha256(directory / 'manifest.json')}
    for stem in ('alpha', 'sixj'):
        files[stem] = bundle_path(directory, meta.get(stem+'_file'), stem+'_file')
        hashes[stem+'_sha256'] = sha256(files[stem])
        declared = meta.get(stem+'_sha256')
        if declared is not None and declared != hashes[stem+'_sha256']:
            raise InputError(f'{stem} SHA-256 does not match manifest')
    return meta, files, hashes


def parse_decimal_component(text, digits):
    """Round decimal significant digits before binary parsing, without extra mp precision.

    Extra nonzero decimal digits violate the serialization contract and are
    rejected. Trailing zero padding is harmless. The explicit round also
    ensures that parsing cannot retain undeclared decimal guard digits.
    """
    try:
        value = Decimal(text.strip())
        if not value.is_finite():
            raise InputError('nonfinite decimal component')
        with localcontext() as ctx:
            ctx.prec = digits
            ctx.rounding = ROUND_HALF_EVEN
            rounded = +value
        if rounded != value:
            raise InputError(f'decimal component exceeds declared {digits} significant serialization digits')
        return mp.mpf(str(rounded))
    except InputError:
        raise
    except (InvalidOperation, ValueError, TypeError, AttributeError) as exc:
        raise InputError('invalid decimal numeric component') from exc


def read_numeric_csv(path, columns, expected_keys, digits):
    """Require the exact key set, exact spin labels, and declared-precision finite values."""
    table = {}
    with Path(path).open(newline='') as fh:
        reader = csv.DictReader(fh)
        if reader.fieldnames is None or len(reader.fieldnames) != len(columns) or set(reader.fieldnames) != set(columns):
            raise InputError(f'{path}: expected exactly CSV columns {columns}')
        for lineno, row in enumerate(reader, start=2):
            if None in row or any(value is None for value in row.values()):
                raise InputError(f'{path}:{lineno}: wrong number of CSV cells')
            key = tuple(parse_label(row[column]) for column in columns[:6])
            if key not in expected_keys:
                raise InputError(f'{path}:{lineno}: unexpected key {key}')
            if key in table:
                raise InputError(f'{path}:{lineno}: duplicate key {key}')
            try:
                real = parse_decimal_component(row['re'], digits)
                imaginary = parse_decimal_component(row['im'], digits)
                value = mp.mpc(real, imaginary) if imaginary != 0 else real
            except InputError as exc:
                raise InputError(f'{path}:{lineno}: {exc}') from exc
            except (ValueError, TypeError) as exc:
                raise InputError(f'{path}:{lineno}: invalid complex numeric value') from exc
            if not mp.isfinite(value):
                raise InputError(f'{path}:{lineno}: nonfinite value for {key}')
            table[key] = value
    missing = expected_keys - table.keys()
    if missing:
        raise InputError(f'{path}: missing {len(missing)} keys, including {min(missing)}')
    return table


def parse_tolerances(requested_precision, atol=None, rtol='0'):
    try:
        absolute = mp.mpf(atol) if atol is not None else mp.power(10, -requested_precision)
        relative = mp.mpf(rtol)
    except (ValueError, TypeError) as exc:
        raise InputError('tolerances must be finite decimal numbers') from exc
    if not mp.isfinite(absolute) or absolute <= 0:
        raise InputError('--atol must be finite and strictly positive')
    if not mp.isfinite(relative) or relative < 0:
        raise InputError('--rtol must be finite and nonnegative')
    return absolute, relative


def e6_sector(field):
    if field[0] in (0, 6):
        return '1'
    if field[0] in (3, 7):
        return 'sigma'
    return 'epsilon'


def support_allowed(a, b, c, model):
    if c[0] not in fusion_range(a[0], b[0], model.pp) or c[1] not in fusion_range(a[1], b[1], model.pp):
        return False
    if model.name == 'E6':
        x, y, z = e6_sector(a), e6_sector(b), e6_sector(c)
        allowed = ({y} if x == '1' else {x} if y == '1' else
                   {'1', 'epsilon'} if x == y == 'sigma' else
                   {'1'} if x == y == 'epsilon' else {'sigma'})
        return z in allowed
    return True


def coefficient_checks(alpha, atol, rtol, model, strict_tolerance=True):
    """Check normalization and exact fusion zeros without altering any coefficient.

    Identity-class coefficients equal x[0]=1 in the source notebook. The
    identity class includes every ordering of ((0,0), I, I). Forbidden chiral
    fusions are exact zero in the exact-OPE export, not a numerical cutoff.
    """
    identity_count = 0
    forbidden_count = 0
    for key, value in alpha.items():
        a, b, c = key[:2], key[2:4], key[4:6]
        if not support_allowed(a, b, c, model):
            forbidden_count += 1
            if value != 0:
                raise InputError(f'nonzero coefficient outside fusion support: {key}')
        if ((a == (0, 0) and b == c) or (b == (0, 0) and a == c)
                or (c == (0, 0) and a == b)):
            identity_count += 1
            residual = abs(value-1)
            threshold = atol + rtol*max(abs(value), mp.mpf(1))
            failed = residual >= threshold if strict_tolerance else residual > threshold
            if failed:
                raise InputError(f'identity normalization failed: {key} has value {value}')
    return {'identity_entries_checked': identity_count,
            'forbidden_fusion_entries_checked': forbidden_count}


class Topology(NamedTuple):
    s: tuple
    t: tuple
    # Only exact zero F values are omitted; every T equation is retained.
    by_t: tuple


class ADEVerifier:
    def __init__(self, model_name, alpha, sixj, atol, rtol, *, strict_tolerance=True):
        self.model = get_model(model_name)
        self.alpha = alpha
        self.sixj = sixj
        self.atol = atol
        self.rtol = rtol
        self.strict_tolerance = strict_tolerance
        self.topology = {}
        for ext in itertools.product(self.model.labels, repeat=4):
            a, b, c, d = ext
            s, t = chiral_channels(ext, model_name)
            by_t = tuple(tuple((m, sixj[(a, b, m, c, d, n)]) for m in s
                               if sixj[(a, b, m, c, d, n)] != 0) for n in t)
            self.topology[ext] = Topology(s, t, by_t)

    def check_quartet(self, quartet, detail_limit=0):
        a, b, c, d = quartet
        left = self.topology[(a[0], b[0], c[0], d[0])]
        right = self.topology[(a[1], b[1], c[1], d[1])]
        # Sparse C[m,mb] = alpha[a,b,M] alpha[c,d,M]. Factor the double
        # transform as F_L C F_R^T, retaining the original ordered sum.
        coefficients = {}
        for m in left.s:
            for mb in right.s:
                if (m, mb) in self.model.field_set:
                    value = self.alpha[a+b+(m, mb)] * self.alpha[c+d+(m, mb)]
                    if value != 0:
                        coefficients[m, mb] = value
        failures = []
        failed_equations = 0
        equations = 0
        physical_equations = 0
        max_residual = mp.mpf(0)
        worst = None
        for n, left_factors in zip(left.t, left.by_t):
            intermediate = {}
            for m, f in left_factors:
                for mb in right.s:
                    coefficient = coefficients.get((m, mb))
                    if coefficient is not None:
                        intermediate[mb] = intermediate.get(mb, ZERO) + f*coefficient
            for nb, right_factors in zip(right.t, right.by_t):
                t = (n, nb)
                lhs = sum((intermediate[mb]*f for mb, f in right_factors if mb in intermediate), ZERO)
                physical = t in self.model.field_set
                rhs = self.alpha[b+c+t]*self.alpha[d+a+t] if physical else ZERO
                residual = abs(lhs-rhs)
                threshold = (self.atol if self.rtol == 0 else
                             self.atol + self.rtol*max(abs(lhs), abs(rhs), mp.mpf(1)))
                if not mp.isfinite(residual) or not mp.isfinite(threshold):
                    raise ArithmeticError(f'nonfinite crossing result: quartet={quartet}, t={t}')
                equations += 1
                physical_equations += int(physical)
                if residual > max_residual:
                    max_residual = residual
                    worst = (quartet, t, lhs, rhs, residual, threshold)
                failed = (residual >= threshold if self.strict_tolerance else residual > threshold)
                if failed:
                    failed_equations += 1
                    if len(failures) < detail_limit:
                        failures.append((quartet, t, lhs, rhs, residual, threshold))
        return {'quartets_checked': 1, 'equations_checked': equations,
                'physical_t_equations': physical_equations,
                'nonphysical_t_equations': equations-physical_equations,
                'failed_quartets': int(failed_equations != 0),
                'failed_equations': failed_equations, 'max_residual': max_residual,
                'worst': worst, 'failures': failures}


def quartet_from_id(qid, model_name):
    model = get_model(model_name)
    total = len(model.fields)**4
    if type(qid) is not int or not 0 <= qid < total:
        raise ValueError(f'quartet id must be in [0, {total})')
    ids = []
    for _ in range(4):
        qid, field_id = divmod(qid, len(model.fields))
        ids.append(field_id)
    return tuple(model.fields[i] for i in reversed(ids))


def load_bundle(directory, digits=None, atol=None, rtol='0', strict_tolerance=True):
    meta, files, hashes = read_manifest(directory, digits)
    model = get_model(meta['model'])
    mp.mp.dps = meta['arithmetic_precision']
    absolute, relative = parse_tolerances(meta['requested_precision'], atol, rtol)
    alpha = read_numeric_csv(files['alpha'], ALPHA_COLUMNS, expected_alpha_keys(model.name), meta['input_serialization_digits'])
    sixj = read_numeric_csv(files['sixj'], SIXJ_COLUMNS, expected_sixj_keys(model.name), meta['input_serialization_digits'])
    for stem in ('alpha', 'sixj'):
        if sha256(files[stem]) != hashes[stem+'_sha256']:
            raise InputError(f'{stem} input changed while it was being read')
    checks = coefficient_checks(alpha, absolute, relative, model, strict_tolerance)
    return ADEVerifier(model.name, alpha, sixj, absolute, relative,
                      strict_tolerance=strict_tolerance), meta, hashes, checks


COUNTERS = ('quartets_checked', 'equations_checked', 'physical_t_equations',
            'nonphysical_t_equations', 'failed_quartets', 'failed_equations')


def empty_result():
    return {**dict.fromkeys(COUNTERS, 0), 'max_residual': mp.mpf(0),
            'worst': None, 'failures': []}


def add_result(total, part, detail_limit):
    for name in COUNTERS:
        total[name] += part[name]
    if part['max_residual'] > total['max_residual']:
        total['max_residual'] = part['max_residual']
        total['worst'] = part['worst']
    room = max(0, detail_limit-len(total['failures']))
    total['failures'].extend(part['failures'][:room])


_WORKER = None
_WORKER_DETAIL_LIMIT = 0


def init_worker(directory, digits, atol, rtol, detail_limit, strict_tolerance=True):
    global _WORKER, _WORKER_DETAIL_LIMIT
    _WORKER, _, _, _ = load_bundle(directory, digits, atol, rtol, strict_tolerance)
    _WORKER_DETAIL_LIMIT = detail_limit


def check_chunk_with_model(model, qids, detail_limit):
    total = empty_result()
    for qid in qids:
        part = model.check_quartet(quartet_from_id(qid, model.model.name), max(0, detail_limit-len(total['failures'])))
        add_result(total, part, detail_limit)
    return total


def check_worker_chunk(qids):
    return check_chunk_with_model(_WORKER, qids, _WORKER_DETAIL_LIMIT)


def chunks(ids, size):
    iterator = iter(ids)
    while group := tuple(itertools.islice(iterator, size)):
        yield group


def decimal(value, digits=40):
    return mp.nstr(value, digits)


def equation_json(equation, model_name, digits=120):
    if equation is None:
        return None
    q, t, lhs, rhs, residual, threshold = equation
    return {'quartet': [[label_json(x) for x in field] for field in q],
            't_channel': [label_json(x) for x in t],
            'physical_t_channel': t in get_model(model_name).field_set,
            'lhs_re': decimal(mp.re(lhs), digits), 'lhs_im': decimal(mp.im(lhs), digits),
            'rhs_re': decimal(mp.re(rhs), digits), 'rhs_im': decimal(mp.im(rhs), digits),
            'absolute_residual': decimal(residual, digits), 'threshold': decimal(threshold, digits)}


def atomic_json(path, value):
    path = Path(path)
    temp = path.with_name(path.name+'.tmp')
    with temp.open('w') as fh:
        json.dump(value, fh, indent=2, allow_nan=False)
        fh.write('\n')
    temp.replace(path)


def summary_json(total, args, meta, hashes, checks, started, completed, error=None):
    output_digits = meta['working_precision'] if meta else (args.digits or 120)
    all_quartets = len(get_model(meta['model']).fields)**4 if meta else None
    expected = all_quartets if args.mode == 'full' else args.samples
    counts_complete = expected is not None and total['quartets_checked'] == expected
    full_pass = (args.mode == 'full' and completed and counts_complete
                 and total['failed_equations'] == 0 and error is None)
    return {'schema_version': 1, 'kind': 'ADEVerificationSummary',
            'mode': args.mode, 'status': ('error' if error else 'complete' if completed else 'running'),
            'full_crossing_passed': full_pass,
            'sample_passed': (args.mode == 'sample' and completed and counts_complete
                              and total['failed_equations'] == 0 and error is None),
            'coverage_complete_for_requested_mode': bool(completed and counts_complete and not error),
            'total_ordered_quartets': all_quartets, 'quartets_requested': expected,
            **{name: total[name] for name in COUNTERS},
            'integrity_passed': meta is not None,
            'max_absolute_residual': decimal(total['max_residual'], output_digits),
            'residual_output_digits': output_digits,
            'worst_equation': equation_json(total['worst'], meta['model'] if meta else None, output_digits),
            'failure_details_recorded': len(total['failures']),
            'failure_details_truncated': total['failed_equations'] > len(total['failures']),
            'elapsed_seconds': round(time.monotonic()-started, 3),
            'input_directory': str(Path(args.input_dir).resolve()),
            'model': {name: meta[name] for name in ('pp', 'k', 'kp')} if meta else None,
            'model_name': meta['model'] if meta else None,
            'requested_precision': meta['requested_precision'] if meta else None,
            'guard_digits': meta['guard_digits'] if meta else None,
            'working_precision': meta['working_precision'] if meta else None,
            'arithmetic_precision': meta['arithmetic_precision'] if meta else None,
            'input_serialization_digits': meta['input_serialization_digits'] if meta else None,
            'input_rounding': 'decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard',
            'sixj_precision': meta['sixj_precision'] if meta else None,
            'atol': decimal(parse_tolerances(meta['requested_precision'], args.atol, args.rtol)[0], output_digits) if meta else args.atol,
            'rtol': args.rtol, 'workers': args.workers,
            'strict_tolerance': args.strict_tolerance,
            'comparison_operator': '<' if args.strict_tolerance else '<=',
            'acceptance_criterion': ('abs(lhs-rhs) ' + ('<' if args.strict_tolerance else '<=')
                                     + ' atol + rtol * max(abs(lhs), abs(rhs), 1)'),
            'seed': args.seed if args.mode == 'sample' else None,
            'input_hashes': hashes, 'coefficient_checks': checks,
            'source_ope_file': meta.get('source_ope_file') if meta else None,
            'source_cache_file': meta.get('source_cache_file') if meta else None,
            'error': error,
            'scope': 'Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation.'}


def parse_args(argv=None):
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--input-dir', type=Path, required=True)
    parser.add_argument('--output-dir', type=Path, required=True)
    parser.add_argument('--digits', type=int, help='must match the bundle working_precision')
    parser.add_argument('--atol', default=None, help='absolute tolerance (default 10^(-requested_precision))')
    parser.add_argument('--rtol', default='0', help='relative tolerance (default 0)')
    parser.add_argument('--strict-tolerance', action=argparse.BooleanOptionalAction, default=True,
                        help='require residual < threshold (default true)')
    parser.add_argument('--workers', type=int, default=min(os.cpu_count() or 1, 4))
    parser.add_argument('--mode', choices=('full', 'sample'), default='full')
    parser.add_argument('--samples', type=int, default=1000)
    parser.add_argument('--seed', type=int, default=12345)
    parser.add_argument('--chunk-size', type=int, default=128)
    parser.add_argument('--max-failure-details', type=int, default=100)
    args = parser.parse_args(argv)
    if args.workers < 1 or args.chunk_size < 1 or args.max_failure_details < 0:
        parser.error('workers/chunk-size must be positive; max-failure-details must be nonnegative')
    if args.samples < 1:
        parser.error('samples must be positive')
    if args.input_dir.resolve() == args.output_dir.resolve():
        parser.error('output-dir must differ from input-dir')
    return args


def run(args):
    started = time.monotonic()
    args.output_dir.mkdir(parents=True, exist_ok=True)
    total = empty_result()
    meta = hashes = checks = None
    completed = False
    error = None
    executor = None
    exit_code = 2
    initial = summary_json(total, args, None, None, None, started, False)
    atomic_json(args.output_dir/'summary.json', initial)
    atomic_json(args.output_dir/'progress.json', initial)
    (args.output_dir/'failures.jsonl').write_text('')
    try:
        model, meta, hashes, checks = load_bundle(args.input_dir, args.digits, args.atol,
                                                 args.rtol, args.strict_tolerance)
        all_quartets = len(model.model.fields)**4
        if args.mode == 'sample' and args.samples > all_quartets:
            raise InputError(f'samples cannot exceed {all_quartets} for {model.model.name}')
        ids = (range(all_quartets) if args.mode == 'full' else
               random.Random(args.seed).sample(range(all_quartets), args.samples))
        requested = len(ids)
        groups = chunks(ids, args.chunk_size)
        print(f'Integrity passed. {model.model.name} {args.mode.upper()}: {requested:,} ordered quartets, '
              f'{meta["working_precision"]} input digits, atol={decimal(model.atol)}, '
              f'rtol={decimal(model.rtol)}, '
              f'criterion=residual {"<" if args.strict_tolerance else "<="} threshold, '
              f'workers={args.workers}', flush=True)
        if args.workers == 1:
            results = (check_chunk_with_model(model, group, args.max_failure_details) for group in groups)
        else:
            executor = ProcessPoolExecutor(max_workers=args.workers,
                mp_context=multiprocessing.get_context('spawn'), initializer=init_worker,
                initargs=(str(args.input_dir), args.digits, args.atol, args.rtol,
                          args.max_failure_details, args.strict_tolerance))
            # Bound submitted work so interruption cannot leave millions of queued jobs.
            def parallel_results():
                pending = []
                for group in groups:
                    pending.append(executor.submit(check_worker_chunk, group))
                    if len(pending) >= args.workers*2:
                        yield pending.pop(0).result()
                for future in pending:
                    yield future.result()
            results = parallel_results()
        last_progress = 0.0
        for part in results:
            add_result(total, part, args.max_failure_details)
            now = time.monotonic()
            if now-last_progress >= 10 or total['quartets_checked'] == requested:
                last_progress = now
                report = summary_json(total, args, meta, hashes, checks, started, False)
                atomic_json(args.output_dir/'progress.json', report)
                print(f'{total["quartets_checked"]:,}/{requested:,} quartets; '
                      f'{total["failed_quartets"]} failed; max residual '
                      f'{decimal(total["max_residual"], 12)}; elapsed {now-started:.1f}s', flush=True)
        if total['quartets_checked'] != requested:
            raise ArithmeticError('the completed quartet count does not match the requested coverage')
        _, _, final_hashes = read_manifest(args.input_dir, args.digits)
        if final_hashes != hashes:
            raise InputError('the input bundle changed during verification')
        completed = True
        exit_code = 0 if total['failed_equations'] == 0 else 1
    except KeyboardInterrupt:
        error = 'interrupted; completed chunks only are included in the counts'
        exit_code = 130
    except Exception as exc:
        error = f'{type(exc).__name__}: {exc}'
        exit_code = 2
    finally:
        if executor is not None:
            executor.shutdown(wait=True, cancel_futures=True)
        summary = summary_json(total, args, meta, hashes, checks, started, completed, error)
        atomic_json(args.output_dir/'summary.json', summary)
        with (args.output_dir/'failures.jsonl').open('w') as fh:
            for equation in total['failures']:
                fh.write(json.dumps(equation_json(equation, meta['model'], meta['working_precision']),
                                    allow_nan=False)+'\n')
        atomic_json(args.output_dir/'progress.json', summary)
    if error:
        print(error, file=sys.stderr, flush=True)
    print(f'Summary: {args.output_dir / "summary.json"}', flush=True)
    return exit_code


def main(argv=None):
    return run(parse_args(argv))


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/bootstrap/check_supplied_data.py <==
#!/usr/bin/env python3
"""Recheck one included exact OPE tensor without solving for coefficients.

Generates a 120-digit 6j cache (140-digit construction), evaluates included exact
data at 120 digits, and exhaustively checks crossing with strict absolute
tolerance 1e-100. Outputs are written only to --output-dir.
"""
from __future__ import annotations

import argparse
import json
from pathlib import Path
import shutil
import subprocess
import sys

ROOT = Path(__file__).resolve().parent
CASES = {"E6": (1, 5), "E7": (1, 5, 7), "E8": (1, 7, 11, 13)}


def main() -> int:
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--model", choices=tuple(CASES), required=True)
    parser.add_argument("--p", type=int, required=True)
    parser.add_argument("--output-dir", type=Path, required=True)
    parser.add_argument("--kernel", default=shutil.which("WolframKernel") or
                        "/Applications/Wolfram.app/Contents/MacOS/WolframKernel")
    parser.add_argument("--python", default=sys.executable,
                        help="Python interpreter with mpmath installed")
    parser.add_argument("--workers", type=int, default=2)
    parser.add_argument("--resume", action="store_true",
                        help="Reuse a compatible generated cache; reevaluate exact data and rerun every check")
    args = parser.parse_args()
    if args.p not in CASES[args.model] or args.workers < 1:
        parser.error("Choose an included p for this model and at least one worker")
    output = args.output_dir.resolve()
    ope = ROOT.parent / "data" / args.model / f"p{args.p}" / "ope_exact.wl"
    if not ope.is_file():
        parser.error(f"Included exact OPE file missing: {ope}")
    if output.exists() and any(output.iterdir()) and not args.resume:
        parser.error("Output directory is nonempty; choose a new directory or use --resume")
    if any(ord(c) < 32 for c in str(output)):
        parser.error("Output paths must not contain control characters")
    output.mkdir(parents=True, exist_ok=True)
    code = ROOT / (args.model.lower() + "_workflow" + ("_120" if args.model == "E8" else ""))
    config = {"model": args.model, "p": args.p, "code_directory": str(code),
              "output_directory": str(output), "ope_file": str(ope)}
    config_path = output / "recheck_config.json"
    config_path.write_text(json.dumps(config, ensure_ascii=False, indent=2) + "\n")
    status_path = output / "recheck_status.json"
    status_path.write_text(json.dumps({"status": "running", "bootstrap_solver_invoked": False}) + "\n")
    expr = "adeCheckConfigFile=" + json.dumps(str(config_path), ensure_ascii=False)
    expr += ";Get[" + json.dumps(str(ROOT / "check_supplied_data.wl"), ensure_ascii=False) + "]"
    print(f"{args.model} p={args.p}: cache and fresh evaluation of supplied exact data", flush=True)
    with (output / "workflow.log").open("w") as log:
        result = subprocess.run([args.kernel, "-noinit", "-noprompt", "-run", expr],
                                stdout=log, stderr=subprocess.STDOUT)
    if result.returncode:
        status_path.write_text(json.dumps({"status": "failed", "stage": "cache_or_preparation",
                                          "exit_code": result.returncode}) + "\n")
        print(f"Wolfram stage failed; see {output / 'workflow.log'}", file=sys.stderr)
        return result.returncode
    print("Exhaustive recheck at 120 digits, abs(residual) < 1e-100", flush=True)
    cmd = [args.python, str(ROOT / "ade_verification/verify_ade.py"),
           "--input-dir", str(output / "verification_input"),
           "--output-dir", str(output / "verification"), "--digits", "120",
           "--workers", str(args.workers), "--mode", "full", "--atol", "1e-100",
           "--rtol", "0", "--strict-tolerance"]
    with (output / "verification.log").open("w") as log:
        result = subprocess.run(cmd, stdout=log, stderr=subprocess.STDOUT)
    if result.returncode:
        status_path.write_text(json.dumps({"status": "failed", "stage": "full_crossing",
                                          "exit_code": result.returncode}) + "\n")
        print(f"Crossing check failed; see {output / 'verification.log'}", file=sys.stderr)
        return result.returncode
    summary = json.loads((output / "verification/summary.json").read_text())
    passed = (summary.get("status") == "complete" and
              summary.get("full_crossing_passed") is True and
              summary.get("coverage_complete_for_requested_mode") is True and
              summary.get("failed_equations") == 0)
    if not passed:
        status_path.write_text(json.dumps({"status": "failed", "stage": "report_validation"}) + "\n")
        print("Checker returned success without a complete passing report", file=sys.stderr)
        return 2
    status_path.write_text(json.dumps({"status": "complete", "full_crossing_passed": True,
                                      "bootstrap_solver_invoked": False}) + "\n")
    print("Full crossing passed; maximum absolute residual:", summary["max_absolute_residual"])
    print("Report:", output / "verification/summary.json")
    return 0


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/bootstrap/check_supplied_data.wl <==
(* Regenerate the numerical 6j cache and recheck the included exact OPE data.
   This entry point does not load or invoke a bootstrap solver. *)
adeCheckConfig=Import[adeCheckConfigFile,"RawJSON"];
adeModel=adeCheckConfig["model"];
adeCodeDirectory=adeCheckConfig["code_directory"];
adeCaseDirectory=adeCheckConfig["output_directory"];
adeOPEFile=adeCheckConfig["ope_file"];
adeP=adeCheckConfig["p"];
adeRequire[value_,stage_] := If[FailureQ[value] || value===$Failed,
 Put[value,FileNameJoin[{adeCaseDirectory,"failure_"<>stage<>".wl"}]];
 Print[InputForm[value]];Quit[1]];
(* Load only cache and numerical-preparation code, never E*Solver.wl. *)
Get[FileNameJoin[{adeCodeDirectory,adeModel<>"Cache.wl"}]];
Get[FileNameJoin[{adeCodeDirectory,adeModel<>"Verification.wl"}]];
adeFunction[name_String] := ToExpression[adeModel<>name];
adeCacheFile=FileNameJoin[{adeCaseDirectory,"sixj_wp120.wl"}];
adeCacheReused=FileExistsQ[adeCacheFile];
If[!adeCacheReused,
 Print["Computing fresh 120-digit cache, with 20 construction guard digits."];
 adeResult=adeFunction["CreateSixJCache"][0,adeP,adeCacheFile,
  "WorkingPrecision"->120,"GuardDigits"->20,"UseParallel"->False];
 adeRequire[adeResult,"cache"]];
adeCache=adeFunction["LoadSixJCache"][adeCacheFile,120];adeRequire[adeCache,"cache_validation"];
If[adeCache["Parameters"]["k"]=!=0 || adeCache["Parameters"]["kp"]=!=adeP,
 Print["Cache parameters differ from the supplied case."];Quit[2]];
adeOPE=adeFunction["LoadAnalyticOPE"][adeOPEFile];adeRequire[adeOPE,"ope_validation"];
If[adeOPE["Parameters"] =!= adeCache["Parameters"],Print["Exact OPE and cache parameters differ."];Quit[2]];
adePrepared=adeFunction["PrepareVerification"][adeCacheFile,adeOPEFile,
 FileNameJoin[{adeCaseDirectory,"verification_input"}],
 "WorkingPrecision"->100,"GuardDigits"->20,"Overwrite"->True];
adeRequire[adePrepared,"preparation"];
Export[FileNameJoin[{adeCaseDirectory,"run_settings.json"}],<|
 "mode"->"check_supplied_exact_data","model"->adeModel,"p"->adeP,"k"->0,
 "bootstrap_solver_invoked"->False,"requested_precision"->100,"checking_guard_digits"->20,
 "checker_arithmetic_precision"->120,"input_serialization_digits"->120,
 "source_ope_file"->adeOPEFile,"source_ope_sha256"->adeFunction["HashFile"][adeOPEFile],
 "cache_reused"->adeCacheReused,"cache_reliable_digits"->adeCache["MinimumPrecision"],
 "cache_stored_working_precision"->adeCache["WorkingPrecision"],
 "cache_construction_guard_digits"->adeCache["GuardDigits"],
 "quantum6j_working_precision"->adeCache["WorkingPrecision"]+adeCache["GuardDigits"],
 "wolfram_version"->$Version|>,"RawJSON"];
Print["READY FOR FULL RECHECK ",adeModel," p=",adeP];Quit[0];


==> anc/bootstrap/e6_workflow/E6Cache.wl <==
(* E6 numerical 6j data: independent of the bootstrap solution. *)
If[!StringQ[$E6WorkflowDirectory], $E6WorkflowDirectory = DirectoryName[$InputFileName]];

ClearAll[E6Abort, E6FiniteNumberQ, E6ReliableDigits, E6RoundNumber,
  E6NumberString, E6WriteWL, E6FieldSpectrum, E6FusionRange,
  E6NeededSixJKeys, E6ValidateParameters, E6ValidateSixJCache,
  E6LoadSixJCache, E6UseSixJCache, E6CreateSixJCache,
  E6ImportLegacySixJCache, E6ComputeSixJ, E6HashFile];

$E6SixJConvention = "QuantumGroup6j_num_wp50.wl:ordered-phase-convention-v1";
E6Abort[tag_, message_, extra_: <||>] :=
  Throw[Failure[tag, Join[<|"MessageTemplate" -> message|>, extra]], "E6Workflow"];
E6FiniteNumberQ[z_] := NumberQ[z] && FreeQ[z, Indeterminate | _DirectedInfinity];
(* Absolute digits below unit scale, relative digits above it. No padding. *)
E6ReliableDigits[z_?E6FiniteNumberQ] := Which[
  Precision[z] === Infinity, Infinity,
  Abs[z] <= 1, Accuracy[z], True, Precision[z]];
E6RoundNumber[z_?E6FiniteNumberQ, wp_Integer] := Which[
  Precision[z] === Infinity, N[z, wp],
  Abs[z] <= 1, SetAccuracy[z, wp], True, SetPrecision[z, wp]];
E6NumberString[z_] := If[TrueQ[Sign[z] === 0], "0",
  StringReplace[ToString[z, InputForm], {
    RegularExpression["`{1,2}[0-9.]*"] -> "", "*^" -> "e"}]];
E6HashFile[file_] := IntegerString[FileHash[file, "SHA256"], 16, 64];

E6WriteWL[data_, file_String, overwrite_: False] := Catch[Module[{path, dir},
  path = ExpandFileName[file]; dir = DirectoryName[path];
  If[FileExistsQ[path] && !TrueQ[overwrite],
    E6Abort["OutputExists", "Output already exists; choose another name or set Overwrite -> True.", <|"File" -> path|>]];
  If[!DirectoryQ[dir], CreateDirectory[dir, CreateIntermediateDirectories -> True]];
  If[Quiet[Check[Put[data, path]; FileExistsQ[path], False]] =!= True,
    E6Abort["WriteFailed", "Could not save Wolfram data.", <|"File" -> path|>]];
  path
], "E6Workflow"];

E6FieldSpectrum[] := Sort[Join[Tuples[{0,3},2],Tuples[{3/2,7/2},2],Tuples[{2,5},2]]];
E6FusionRange[a_, b_, pp_: 12] := Range[Abs[a-b], Min[a+b, pp-a-b-2]];
E6NeededSixJKeys[] := E6NeededSixJKeys[] = Module[{labels, reaped, ss, tt},
  labels = Union[Flatten[E6FieldSpectrum[]]];
  reaped = Reap[Do[
    ss = Intersection[E6FusionRange[a,b], E6FusionRange[c,d], labels];
    tt = Intersection[E6FusionRange[a,d], E6FusionRange[b,c]];
    Do[Sow[{a,b,s,c,d,t}], {s,ss}, {t,tt}],
    {a,labels}, {b,labels}, {c,labels}, {d,labels}]][[2]];
  If[reaped === {}, {}, Union[First[reaped]]]
];

E6ValidateParameters[params_] := Module[{},
  If[!AssociationQ[params] || !And @@ (KeyExistsQ[params,#]& /@ {"pp","k","kp"}),
    E6Abort["Parameters", "Missing E6 model parameters."]];
  If[params["pp"] =!= 12 || !IntegerQ[params["k"]] ||
      !IntegerQ[params["kp"]] || !CoprimeQ[params["kp"],12],
    E6Abort["Parameters", "E6 requires pp=12, integer k, and integer kp coprime to 12."]];
  True
];

E6ValidateSixJCache[data_, requiredPrecision_: 0] := Catch[Module[
  {params, values, measured, recorded, keys, wp},
  If[!AssociationQ[data] || Lookup[data,"SchemaVersion",0] =!= 1 ||
      Lookup[data,"Kind",""] =!= "E6SixJCache",
    E6Abort["CacheSchema", "This is not an E6SixJCache file. Import an older cache with E6ImportLegacySixJCache first."]];
  params = Lookup[data,"Parameters",<||>]; E6ValidateParameters[params];
  If[Lookup[data,"Q",None] =!= Exp[I Pi(params["k"]+params["kp"]/12)] ||
      Lookup[data,"Theta",None] =!= Pi(params["k"]+params["kp"]/12),
    E6Abort["CacheParameters", "Stored q or theta does not match the model parameters."]];
  If[Lookup[data,"Convention",""] =!= $E6SixJConvention,
    E6Abort["Convention", "The 6j branch/ordering convention does not match this workflow."]];
  If[Lookup[data,"Fields",{}] =!= E6FieldSpectrum[], E6Abort["Spectrum", "Incorrect E6 spectrum."]];
  If[!AssociationQ[Lookup[data,"SixJ",None]], E6Abort["CacheValues", "Missing 6j association."]];
  keys = Keys[data["SixJ"]];
  If[Sort[keys] =!= E6NeededSixJKeys[],
    E6Abort["CacheCoverage", "The cache must contain exactly the required ordered 6j keys, including nonphysical T channels."]];
  values = Values[data["SixJ"]];
  If[!AllTrue[values,E6FiniteNumberQ], E6Abort["NonfiniteCache", "6j cache contains a nonfinite or symbolic entry."]];
  wp = Lookup[data,"WorkingPrecision",0];
  recorded = Lookup[data,"MinimumPrecision",0];
  measured = Min[E6ReliableDigits /@ values];
  If[!IntegerQ[wp] || wp < 20 || !NumericQ[recorded] || recorded <= 0 ||
      recorded > wp + 10^-6 || recorded > measured + 10^-6,
    E6Abort["CachePrecision", "Cache precision metadata exceeds the precision supported by its values.",
      <|"MeasuredDigits"->measured,"RecordedDigits"->recorded|>]];
  If[!NumericQ[requiredPrecision] || requiredPrecision < 0 || requiredPrecision > recorded,
    E6Abort["InsufficientCachePrecision", "The requested precision exceeds the reliable digits in this 6j cache. Build a higher-precision cache.",
      <|"RequestedDigits"->requiredPrecision,"AvailableDigits"->recorded|>]];
  data
], "E6Workflow"];

E6LoadSixJCache[file_String, requiredPrecision_: 0] := Catch[Module[{data},
  If[!FileExistsQ[file], E6Abort["MissingCache", "6j cache file does not exist.", <|"File"->file|>]];
  data = Quiet[Check[Get[file], $Failed]];
  E6ValidateSixJCache[data, requiredPrecision]
], "E6Workflow"];

E6UseSixJCache[data_Association, wp_Integer] := Catch[Module[{validated},
  validated = E6ValidateSixJCache[data, wp]; If[FailureQ[validated], Return[validated]];
  $E6ActiveSixJ = Map[E6RoundNumber[#,wp]&, data["SixJ"]];
  $E6ActiveSixJParameters = data["Parameters"];
  ClearAll[QSixJ];
  QSixJ[a_,b_,s_,c_,d_,t_] :=
    If[KeyExistsQ[$E6ActiveSixJ,{a,b,s,c,d,t}], $E6ActiveSixJ[{a,b,s,c,d,t}],
      E6Abort["MissingSixJ", "A bootstrap equation requested an uncached 6j symbol.", <|"Key"->{a,b,s,c,d,t}|>]];
  True
], "E6Workflow"];

(* Exposed helper for a bounded numerical regression test. *)
E6ComputeSixJ[key_List, qExact_, thetaExact_, wp_Integer, guard_Integer] := Module[{raw, digits},
  raw = Quantum6j[Sequence @@ key, qExact, thetaExact, WorkingPrecision -> wp+guard];
  If[!E6FiniteNumberQ[raw], Return[Failure["SixJEvaluation",<|"Key"->key|>]]];
  digits = E6ReliableDigits[raw];
  If[digits < wp, Return[Failure["SixJPrecision",<|"Key"->key,"AvailableDigits"->digits,"RequiredDigits"->wp|>]]];
  E6RoundNumber[raw,wp]
];

Options[E6CreateSixJCache] = {"WorkingPrecision"->120, "GuardDigits"->20,
  "UseParallel"->False, "Overwrite"->False, "Verbose"->True};
E6CreateSixJCache[k_Integer,kp_Integer,file_String,OptionsPattern[]] := Catch[Module[
  {wp,guard,parallel,params,qExact,thetaExact,keys,values,cache,saved,start,fn,package,verbose},
  wp=OptionValue["WorkingPrecision"]; guard=OptionValue["GuardDigits"];
  parallel=TrueQ[OptionValue["UseParallel"]]; verbose=TrueQ[OptionValue["Verbose"]];
  params=<|"pp"->12,"k"->k,"kp"->kp|>;
  E6ValidateParameters[params];
  If[!IntegerQ[wp] || wp<20 || !IntegerQ[guard] || guard<10,
    E6Abort["PrecisionOption", "WorkingPrecision must be an integer >=20 and GuardDigits >=10."]];
  If[FileExistsQ[file] && !TrueQ[OptionValue["Overwrite"]], E6Abort["OutputExists", "Cache output already exists."]];
  package=FileNameJoin[{$E6WorkflowDirectory,"vendor","QuantumGroup6j_num_wp50.wl"}];
  Get[package]; $QGGuardDigits=guard;
  qExact=Exp[I Pi (k+kp/12)]; thetaExact=Pi (k+kp/12);
  keys=E6NeededSixJKeys[]; start=AbsoluteTime[];
  If[verbose, Print["Computing ",Length[keys]," ordered 6j values at ",wp," reliable digits (",guard," guard digits)."]];
  If[parallel,
    If[Kernels[]==={},LaunchKernels[]];
    With[{path=package,gd=guard}, ParallelEvaluate[Get[path]; $QGGuardDigits=gd;]];
    DistributeDefinitions[E6ComputeSixJ,E6FiniteNumberQ,E6ReliableDigits,E6RoundNumber];
    values=With[{qq=qExact,tt=thetaExact,prec=wp,gd=guard},
      ParallelMap[E6ComputeSixJ[#,qq,tt,prec,gd]&,keys,Method->"CoarsestGrained"]],
    values=MapIndexed[Function[{key,index},Module[{value},
      value=E6ComputeSixJ[key,qExact,thetaExact,wp,guard];
      If[verbose && (Mod[First[index],2000]===0 || First[index]===Length[keys]),
        Print["6j cache ",First[index],"/",Length[keys],"; elapsed ",Round[AbsoluteTime[]-start]," s"]];
      value]],keys]];
  If[AnyTrue[values,FailureQ], E6Abort["CacheBuildFailed", "One or more 6j entries failed. Increase GuardDigits if precision was insufficient.",
      <|"Failures"->Take[Select[values,FailureQ],UpTo[10]]|>]];
  cache=<|"SchemaVersion"->1,"Kind"->"E6SixJCache","Parameters"->params,
    "Q"->qExact,"Theta"->thetaExact,"Convention"->$E6SixJConvention,
    "WorkingPrecision"->wp,"GuardDigits"->guard,
    "MinimumPrecision"->Floor[Min[wp,Min[E6ReliableDigits /@ values]]+10^-6],
    "PrecisionMeaning"->"Absolute accuracy for Abs[z]<=1; relative precision otherwise",
    "Fields"->E6FieldSpectrum[],"SixJ"->AssociationThread[keys,values],
    "BuildSeconds"->N[AbsoluteTime[]-start],"WolframVersion"->$Version,
    "GeneratorSHA256"->E6HashFile[package]|>;
  saved=E6WriteWL[cache,file,OptionValue["Overwrite"]];
  If[FailureQ[saved],Return[saved]];
  <|"Status"->"Saved","File"->saved,"NumberOfSixJEntries"->Length[keys],
    "WorkingPrecision"->wp,"BuildSeconds"->cache["BuildSeconds"]|>
], "E6Workflow"];

Options[E6ImportLegacySixJCache] = {"Overwrite"->False};
E6ImportLegacySixJCache[legacyFile_String,metadataFile_String,outFile_String,OptionsPattern[]] := Catch[Module[
  {meta,values,params,wp,measured,data,result},
  meta=Quiet[Check[Import[metadataFile,"RawJSON"],$Failed]];
  values=Quiet[Check[Get[legacyFile],$Failed]];
  If[!AssociationQ[meta] || !AssociationQ[values], E6Abort["LegacyImport", "Could not read the native legacy 6j association and metadata."]];
  params=Association@Table[name->Lookup[meta,name,Missing[name]],{name,{"pp","k","kp"}}]; E6ValidateParameters[params];
  If[StringReplace[Lookup[meta,"q_exact",""],Whitespace->""] =!=
      StringReplace[ToString[Exp[I Pi(params["k"]+params["kp"]/12)],InputForm],Whitespace->""] ||
      StringReplace[Lookup[meta,"theta_exact",""],Whitespace->""] =!=
      StringReplace[ToString[Pi(params["k"]+params["kp"]/12),InputForm],Whitespace->""],
    E6Abort["LegacyParameters", "Legacy q/theta metadata does not match k and kp."]];
  wp=Lookup[meta,"working_precision",0];
  If[!IntegerQ[wp] || wp<20 || !AllTrue[Values[values],E6FiniteNumberQ],
    E6Abort["LegacyImport", "Legacy precision or numeric values are invalid."]];
  measured=Floor[Min[wp,Min[E6ReliableDigits /@ Values[values]]]+10^-6];
  data=<|"SchemaVersion"->1,"Kind"->"E6SixJCache","Parameters"->params,
    "Q"->Exp[I Pi(params["k"]+params["kp"]/12)],
    "Theta"->Pi(params["k"]+params["kp"]/12),"Convention"->$E6SixJConvention,
    "WorkingPrecision"->wp,"GuardDigits"->Lookup[meta,"guard_digits",Missing["Unknown"]],
    "MinimumPrecision"->measured,"Fields"->E6FieldSpectrum[],"SixJ"->values,
    "PrecisionMeaning"->"Absolute accuracy for Abs[z]<=1; relative precision otherwise",
    "ImportedFrom"->ExpandFileName[legacyFile],"LegacyMetadata"->meta,
    "SourceSHA256"->E6HashFile[legacyFile]|>;
  result=E6ValidateSixJCache[data]; If[FailureQ[result],Return[result]];
  result=E6WriteWL[data,outFile,OptionValue["Overwrite"]]; If[FailureQ[result],Return[result]];
  <|"Status"->"Saved","File"->result,"MinimumPrecision"->measured,
    "Note"->"Imported values are unchanged; nominal precision is not promoted."|>
], "E6Workflow"];


==> anc/bootstrap/e6_workflow/E6Solver.wl <==
(* ::Package:: *)
(* Standalone E6 bootstrap. The only numerical crossing input is the
   persisted 6j cache; no notebook state or stored ABBA equations are used. *)

ClearAll[Global`E6RunBootstrap];
Options[Global`E6RunBootstrap] = {
  "WorkingPrecision" -> Automatic,
  "RootDegree" -> Automatic,
  "RootTolerance" -> Automatic,
  "UseParallel" -> False,
  "Overwrite" -> False,
  "Verbose" -> True
};

Begin["E6WorkflowSolver`Private`"];

ClearAll[fail, zeroQ, exactify, fusion, channelData, alphaValue,
  crossingResiduals, product, linearize, abbaSolve, sameProductEquationQ,
  validateState, residualValues, requireResolution, initializeModel,
  $fields, $alphaSymbolic, $wp, $tol];

fail[tag_, message_, extra_: <||>] :=
  Throw[Failure[tag, Join[<|"MessageTemplate" -> message|>, extra]], "E6Workflow"];

zeroQ[z_, tol_, wp_] := TrueQ[z === 0] ||
  TrueQ[NumericQ[z] && Abs[N[z, wp]] <= tol];

(* Recognition proposes algebraic numbers; the subsequent numerical bound
   is evidence for a candidate, not a symbolic proof of its identity. *)
exactify[z_?NumericQ, tolerance_, degree_, wp_] := Module[
  {recognize, candidate, error},
  recognize[u_] := Which[
    zeroQ[u, tolerance, wp], 0,
    Precision[u] === Infinity, u,
    degree === Automatic, RootApproximant[u],
    True, RootApproximant[u, degree]
  ];
  candidate = Quiet[Check[
    RootReduce[recognize[Re[z]] + I recognize[Im[z]]], $Failed]];
  If[candidate === $Failed || !NumericQ[candidate] ||
      !FreeQ[candidate, _Real],
    fail["AlgebraicRecognitionFailed", "An exact algebraic candidate could not be reconstructed.",
      <|"Estimate" -> z|>]];
  error = Abs[N[candidate - z, wp]];
  If[!TrueQ[error <= tolerance],
    fail["AlgebraicRecognitionResidual", "An algebraic candidate exceeds the reconstruction tolerance.",
      <|"Estimate" -> z, "Candidate" -> candidate,
        "Residual" -> error, "Tolerance" -> tolerance|>]];
  candidate
];
exactify[z_, tolerance_, degree_, wp_] :=
  fail["NonNumericCoefficient", "A purported solved coefficient is not numeric.", <|"Value" -> z|>];

requireResolution[values_List, tolerance_, wp_] := Module[{digits, required},
  digits = Min[Global`E6ReliableDigits /@ N[values, wp]];
  required = Ceiling[-Log[10, tolerance]] + 3;
  If[!TrueQ[digits >= required],
    fail["InsufficientReconstructionPrecision",
      "Solved squares do not retain enough reliable digits for the requested reconstruction tolerance. Increase WorkingPrecision or relax RootTolerance.",
      <|"MinimumSolvedDigits" -> digits, "RequiredDigits" -> required|>]];
  digits
];

residualValues[equations_List, state_Association] := Module[{polys, known},
  known = state["EtaKnown"];
  polys = equations /. {HoldPattern[Equal[a_, b_]] :> a - b, True -> 0, False -> 1};
  polys = polys /. EtaRelationStagedSolver`EtaSubstitutionRules[state];
  (* The vendor reducer retains historical group roots after merging groups.
     Its group builder always orients the root with sign +1, so Y[i]=eta[i]
     even when i no longer labels a current group. *)
  polys /. HoldPattern[EtaRelationStagedSolver`EtaGroupSign[i_Integer]] :>
    If[KeyExistsQ[known, i], known[i], EtaRelationStagedSolver`EtaGroupSign[i]]
];

fusion[a_, b_] := Range[Abs[a - b], Min[a + b, 10 - a - b]];

channelData[quartet_List] := channelData[quartet] = Module[
  {a, b, c, d, s, t},
  {a, b, c, d} = quartet;
  s = Tuples[Table[Intersection[fusion[a[[j]], b[[j]]],
    fusion[c[[j]], d[[j]]]], {j, 2}]];
  t = Tuples[Table[Intersection[fusion[b[[j]], c[[j]]],
    fusion[d[[j]], a[[j]]]], {j, 2}]];
  {Intersection[s, $fields], Intersection[t, $fields], t}
];

alphaValue[a_, b_, c_] := With[{key = {a, b, c}},
  If[KeyExistsQ[$alphaSymbolic, key], $alphaSymbolic[key], 0]];

(* Return polynomials rather than Equal objects, so numerical cancellation
   cannot turn a harmless tiny residual into the Boolean False. *)
crossingResiduals[quartet_List] := Module[
  {a, b, c, d, s, t, tf, left, right},
  {a, b, c, d} = quartet;
  {s, t, tf} = channelData[quartet];
  Table[
    left = Total[Table[
      alphaValue[a, b, m] alphaValue[c, d, m]
        Global`QSixJ[a[[1]], b[[1]], m[[1]], c[[1]], d[[1]], n[[1]]]
        Global`QSixJ[a[[2]], b[[2]], m[[2]], c[[2]], d[[2]], n[[2]]], {m, s}]];
    right = If[MemberQ[t, n], alphaValue[b, c, n] alphaValue[d, a, n], 0];
    Chop[Expand[left - right], $tol], {n, tf}]
];

linearize[expr_] := Expand[expr] /. {
  HoldPattern[E6WorkflowSolver`Model`x[i_]^2] :> product[i, i],
  HoldPattern[E6WorkflowSolver`Model`x[i_] E6WorkflowSolver`Model`x[j_]] :>
    Apply[product, Sort[{i, j}]]
};

abbaSolve[pair_List] := Module[
  {a, b, polynomials, linear, vars, solutions, branches, common},
  {a, b} = pair;
  polynomials = crossingResiduals[{a, b, b, a}];
  (* These are numeric linear polynomials after expansion. FullSimplify
     searches symbolic identities needlessly here and can cost seconds per
     quartet; expansion and coefficient chopping preserve the same system. *)
  linear = Chop[linearize[polynomials], $tol];
  If[!FreeQ[linear, E6WorkflowSolver`Model`x[_]],
    fail["ABBALinearizationFailed", "ABBA equations contain an unexpected nonlinear monomial.",
      <|"Fields" -> pair|>]];
  vars = Union[Cases[linear, product[_, _], Infinity]];
  If[vars === {},
    If[!AllTrue[linear, zeroQ[#, $tol, $wp] &],
      fail["ABBAConstantContradiction", "An ABBA equation is a nonzero constant.", <|"Fields" -> pair|>]];
    Return[{}]];
  solutions = Quiet[Solve[(# == 0 &) /@ linear, vars], Solve::svars];
  If[!ListQ[solutions] || solutions === {} || !AllTrue[solutions, ListQ],
    fail["ABBASolveFailed", "An ABBA linear system did not yield a solution.", <|"Fields" -> pair|>]];
  branches = (FullSimplify[#] &) /@ solutions;
  common = If[Length[branches] == 1, First[branches], Apply[Intersection, branches]];
  common
];

sameProductEquationQ[r1_Rule, r2_Rule] :=
  SameQ[First[r1], First[r2]] && zeroQ[Last[r1] - Last[r2], $tol, $wp];

validateState[state_Association, stage_] := Module[{summary},
  summary = EtaRelationStagedSolver`EtaStateSummary[state];
  If[summary["ContradictionCount"] > 0 || summary["FailureCount"] > 0,
    fail["SignSolverFailure", "The staged sign solver reported a contradiction or failed equation generation.",
      <|"Stage" -> stage, "Contradictions" -> summary["Contradictions"],
        "Failures" -> summary["Failures"]|>]];
  summary
];

initializeModel[parameters_Association] := Module[{summary},
  (* Restrict symbol lookup while reading the un-packaged original source.
     Reloading also resets its memoized parameter-dependent phase tables. *)
  Block[{$Context = "E6WorkflowSolver`Model`", $ContextPath = {"System`"}},
    Get[FileNameJoin[{Global`$E6WorkflowDirectory, "vendor", "triplet_classification_E6.wl"}]]
  ];
  Clear[E6WorkflowSolver`Model`x, E6WorkflowSolver`Model`eta];
  E6WorkflowSolver`Model`$E6k = parameters["k"];
  E6WorkflowSolver`Model`$E6kp = parameters["kp"];
  summary = E6WorkflowSolver`Model`e6ClassAlphaSummaryWithX[
    12 parameters["k"] + parameters["kp"]];
  If[!ListQ[summary] || Length[summary] =!= 19 ||
      Sort[Lookup[summary, "ClassNumber"]] =!= Range[0, 18],
    fail["ClassificationFailed", "The E6 classification did not produce classes 0 through 18."]];
  $alphaSymbolic = Association[
    (List @@ First[#] -> Last[#]) & /@ Flatten[Lookup[summary, "Rules"], 1]];
  summary
];

Global`E6RunBootstrap[cacheFile_String, opeFile_String, OptionsPattern[]] := Catch[
 Module[
  {cache, wp, tolerance, degree, verbose, parallel, overwrite, params,
   classification, forcedZero, reduced, pairs, productRules, collected,
   numericSquares, squares, amplitudes, initialState, state, summary,
   abbaResiduals, etaEquations, equationFunction, etaKnown, xExact,
   xNumeric, xRules, xNumericRules, residuals, evaluated, abbaError, retainedError,
   triples, alphaExact, alphaErrors, squareErrors, xErrors, output,
   path, start, completed, skippedStages = {}, log,
   allKnownQ, fieldFunctions, entry, index, value, squarePrecision},

  start = AbsoluteTime[];
  verbose = TrueQ[OptionValue["Verbose"]];
  parallel = TrueQ[OptionValue["UseParallel"]];
  overwrite = TrueQ[OptionValue["Overwrite"]];
  log[args___] := If[verbose, Print[args]];
  If[parallel, fail["ParallelSolverUnsupported",
    "This standalone sign solver runs serially. Use UseParallel -> False; cache construction and final verification can run in parallel."]];
  If[FileExistsQ[ExpandFileName[opeFile]] && !overwrite,
    fail["OutputExists", "The analytic OPE output already exists; explicitly enable Overwrite to replace it.",
      <|"File" -> ExpandFileName[opeFile]|>]];
  cache = Global`E6LoadSixJCache[cacheFile];
  If[FailureQ[cache], Throw[cache, "E6Workflow"]];
  wp = Replace[OptionValue["WorkingPrecision"], Automatic :> Floor[cache["MinimumPrecision"]]];
  If[!IntegerQ[wp] || wp < 25 || wp > cache["MinimumPrecision"],
    fail["InsufficientSolverPrecision", "Solver precision must be at least 25 digits and cannot exceed the cache's minimum stored precision.",
      <|"RequestedPrecision" -> wp, "CacheMinimumPrecision" -> cache["MinimumPrecision"]|>]];
  tolerance = Replace[OptionValue["RootTolerance"], Automatic :> 10^-Min[30, Floor[wp/2]]];
  If[!TrueQ[NumericQ[tolerance] && 0 < tolerance < 1/100 && tolerance >= 10^(-wp + 8)],
    fail["InvalidRootTolerance", "RootTolerance must be positive, below 0.01, and leave at least eight digits of numerical margin."]];
  degree = OptionValue["RootDegree"];
  If[degree =!= Automatic && !(IntegerQ[degree] && 1 <= degree <= $MaxRootDegree),
    fail["InvalidRootDegree", "RootDegree must be Automatic or a supported positive integer."]];
  params = cache["Parameters"];
  $fields = cache["Fields"];
  $wp = wp;
  $tol = tolerance;
  (* Drop memoized channel entries without replacing its general definition. *)
  DownValues[channelData] = Select[DownValues[channelData], !FreeQ[#, _Pattern] &];
  entry = Global`E6UseSixJCache[cache, wp];
  If[FailureQ[entry], Throw[entry, "E6Workflow"]];
  Get[FileNameJoin[{Global`$E6WorkflowDirectory, "vendor", "EtaRelationStagedSolver.wl"}]];
  log["Classifying E6 triplets at k=", params["k"], ", kp=", params["kp"], "."];
  classification = initializeModel[params];
  forcedZero = (#["ClassNumber"] &) /@
    Select[classification, TrueQ[Lookup[#, "ForcedZero", False]] &];
  reduced = $fields; (* The E6 notebook uses all 12 fields in ABBA. *)
  pairs = Tuples[{reduced, reduced}];
  log["Solving ", Length[pairs], " fresh ABBA systems using only the stored 6j cache."];
  collected = {};
  completed = 0;
  Do[
    productRules = abbaSolve[pair];
    collected = Join[collected, productRules];
    completed++;
    If[Mod[completed, 12] == 0, log["ABBA ", completed, "/", Length[pairs],
      "; elapsed ", Round[AbsoluteTime[] - start], " s"]],
    {pair, pairs}
  ];
  productRules = DeleteDuplicates[collected, sameProductEquationQ];
  numericSquares = <||>;
  Do[
    If[MatchQ[First[entry], product[i_Integer, j_Integer] /; i === j] && NumericQ[Last[entry]],
      index = First[First[entry]];
      value = Last[entry];
      If[KeyExistsQ[numericSquares, index] && !zeroQ[numericSquares[index] - value, tolerance, wp],
        fail["InconsistentABBASquares", "Different ABBA systems give incompatible squares.", <|"Index" -> index|>]];
      AssociateTo[numericSquares, index -> value]
    ], {entry, productRules}];
  Do[
    If[KeyExistsQ[numericSquares, index] && !zeroQ[numericSquares[index], tolerance, wp],
      fail["ForcedZeroConflict", "An ABBA square conflicts with a permutation-forced zero.", <|"Index" -> index|>]];
    AssociateTo[numericSquares, index -> 0], {index, forcedZero}];
  If[Sort[Keys[numericSquares]] =!= Range[18],
    fail["MissingABBASquares", "Fresh ABBA systems did not determine every coefficient square.",
      <|"MissingIndices" -> Complement[Range[18], Keys[numericSquares]]|>]];
  squarePrecision = requireResolution[Values[numericSquares], tolerance, wp];
  squares = Association[KeyValueMap[#1 -> exactify[#2, tolerance, degree, wp] &, numericSquares]];
  amplitudes = Association[KeyValueMap[#1 -> FullSimplify[ToRadicals[Sqrt[#2]]] &, squares]];
  forcedZero = Keys[Select[amplitudes, TrueQ[# === 0] &]];
  abbaResiduals = ((First[#] - Last[#]) & /@ productRules) /.
    product[i_, j_] :> E6WorkflowSolver`Model`x[i] E6WorkflowSolver`Model`x[j];
  initialState = EtaRelationStagedSolver`CreateEtaState[Range[18],
    "GaugeFixedIndices" -> {1, 3, 11, 17, 18},
    "ZeroIndices" -> forcedZero, "EtaHead" -> E6WorkflowSolver`Model`eta,
    "Tolerance" -> tolerance, "ChopFunction" -> Function[z, Chop[z, tolerance]]];
  etaEquations = EtaRelationStagedSolver`EtaEquationsFromX[abbaResiduals, amplitudes,
    initialState, "XHead" -> E6WorkflowSolver`Model`x];
  state = EtaRelationStagedSolver`EtaProcessEquations[initialState, etaEquations, "ABBA"];
  summary = validateState[state, "ABBA"];
  allKnownQ[] := summary["KnownEtaCount"] === 18 &&
    summary["KnownNonzeroSigns"] === summary["TotalNonzeroSigns"];
  equationFunction = Function[quartet,
    EtaRelationStagedSolver`EtaEquationsFromX[crossingResiduals[quartet], amplitudes,
      initialState, "XHead" -> E6WorkflowSolver`Model`x]];
  fieldFunctions = {
    Function[Null, First[channelData[Partition[{##}, 2]]]],
    Function[Null, channelData[Partition[{##}, 2]][[2]]]
  };
  Do[
    If[allKnownQ[], AppendTo[skippedStages, stage]; Continue[]];
    log["Solving remaining signs with ", stage, "."];
    state = EtaRelationStagedSolver`EtaRunStage[state, stage,
      EtaRelationStagedSolver`EtaStageCorrelators[$fields, stage], equationFunction,
      "ProgressEvery" -> If[verbose, 10, 0], "StopOnContradiction" -> True,
      "StopWhenAllNonzeroEtasKnown" -> True,
      "SkipManifestlyZeroCorrelators" -> False,
      "ChannelFunctions" -> fieldFunctions];
    summary = validateState[state, stage], {stage, {"AAAB", "AABC", "ABCD"}}];
  If[!allKnownQ[], fail["UnresolvedSigns", "The staged bootstrap leaves undetermined OPE signs.",
    <|"KnownCount" -> summary["KnownEtaCount"], "Summary" -> summary|>]];
  etaKnown = summary["EtaKnown"];
  xExact = Association[Table[i -> RootReduce[amplitudes[i] etaKnown[i]], {i, 18}]];
  (* Use the same componentwise zero cleanup as recognition before choosing
     the principal square-root branch. Tiny signed imaginary noise beside
     a negative real square must not reverse the declared amplitude branch. *)
  xNumeric = Association[Table[i -> Sqrt[
      Chop[Re[numericSquares[i]], tolerance] +
      I Chop[Im[numericSquares[i]], tolerance]] etaKnown[i], {i, 18}]];
  xRules = KeyValueMap[E6WorkflowSolver`Model`x[#1] -> #2 &, xExact];
  abbaError = Max[Abs[N[abbaResiduals /. xRules, wp]]];
  If[!TrueQ[abbaError <= tolerance], fail["ABBACandidateResidual",
    "The reconstructed signed coefficients do not satisfy the collected ABBA constraints.",
    <|"MaxResidual" -> abbaError, "Tolerance" -> tolerance|>]];
  residuals = summary["ResidualEquations"];
  evaluated = residualValues[residuals, state];
  If[!AllTrue[evaluated, NumericQ], fail["UnresolvedResidualEquations",
    "Retained sign equations still contain unresolved variables.", <|"Residuals" -> evaluated|>]];
  retainedError = If[evaluated === {}, 0, Max[Abs[N[evaluated, wp]]]];
  If[!TrueQ[retainedError <= tolerance], fail["SignCandidateResidual",
    "The reconstructed signs violate retained equations.", <|"MaxResidual" -> retainedError|>]];
  triples = Tuples[{$fields, $fields, $fields}];
  alphaExact = Association[Table[triple -> RootReduce[(Apply[alphaValue, triple] /. xRules)], {triple, triples}]];
  If[Length[alphaExact] =!= 1728 || !AllTrue[Values[alphaExact], NumericQ[#] && FreeQ[#, _Real] &],
    fail["InvalidAnalyticOPE", "The final alpha table is incomplete or contains non-exact coefficients."]];
  squareErrors = Table[Abs[N[squares[i] - numericSquares[i], wp]], {i, 18}];
  xErrors = Table[Abs[N[xExact[i] - xNumeric[i], wp]], {i, 18}];
  xNumericRules = KeyValueMap[E6WorkflowSolver`Model`x[#1] -> #2 &, xNumeric];
  alphaErrors = Table[Abs[N[alphaExact[triple] -
    (Apply[alphaValue, triple] /. xNumericRules), wp]], {triple, triples}];
  If[Max[Join[xErrors, alphaErrors]] > tolerance,
    fail["OPEReconstructionResidual", "The analytic OPE table exceeds the reconstruction tolerance."]];
  output = <|"SchemaVersion" -> 1, "Kind" -> "E6AnalyticOPE", "Parameters" -> params,
    "Fields" -> $fields, "X" -> xExact, "Alpha" -> alphaExact,
    "Reconstruction" -> <|"Method" -> "RootApproximant on ABBA squares, followed by solved signs",
      "Status" -> "Numerically recognized algebraic candidates; not a symbolic proof",
      "WorkingPrecision" -> wp, "RootDegree" -> degree, "Tolerance" -> tolerance,
      "MinimumSquareReliableDigits" -> squarePrecision,
      "MaximumSquareError" -> Max[squareErrors], "MaximumXError" -> Max[xErrors],
      "MaximumAlphaError" -> Max[alphaErrors]|>,
    "SolverSummary" -> <|"ABBACorrelators" -> Length[pairs], "ABBAEquations" -> Length[productRules],
      "KnownEtas" -> etaKnown, "ZeroIndices" -> forcedZero,
      "StageHistory" -> summary["StageHistory"], "StagesSkippedAfterAllSignsKnown" -> skippedStages,
      "Contradictions" -> 0, "GenerationFailures" -> 0,
      "MaximumABBAResidual" -> abbaError, "RetainedEquationCount" -> Length[residuals],
      "MaximumRetainedResidual" -> retainedError,
      "RetainedResidualCheckScope" -> "Consistency of inherited reduced equations; reduction can lose numerical accuracy. A numerical zero here does not certify the requested crossing tolerance. Separate direct exhaustive verification is required.",
      "ElapsedSeconds" -> N[AbsoluteTime[] - start]|>,
    "CacheFile" -> ExpandFileName[cacheFile], "Convention" -> cache["Convention"]|>;
  path = Global`E6WriteWL[output, opeFile, overwrite];
  If[FailureQ[path], Throw[path, "E6Workflow"]];
  log["Saved ", Length[xExact], " exact coefficient candidates and ", Length[alphaExact],
    " ordered OPE entries to ", path, ". Run the separate exhaustive verifier next."];
  Join[output, <|"OutputFile" -> path|>]
 ], "E6Workflow"];

End[];


==> anc/bootstrap/e6_workflow/E6Verification.wl <==

(* Round the exact stored binary value to n significant decimal digits.
   Rationalize[...,0] is used only for serialization, never to infer an analytic OPE. *)
ClearAll[E6DecimalString];
E6DecimalString[z_,n_Integer] := Module[{r,d,e,m,sign},
  If[TrueQ[Sign[z]===0],Return["0"]];
  r=Rationalize[z,0]; sign=If[r<0,"-",""];
  {d,e}=RealDigits[Abs[r],10,n+1];
  m=FromDigits[Take[d,n]]+If[Last[d]>=5,1,0];
  If[m==10^n,m=10^(n-1);e++];
  sign<>ToString[m]<>"e"<>ToString[e-n]
];
(* Evaluate exact OPE expressions afresh for a requested verification precision. *)
ClearAll[E6ValidateAnalyticOPE,E6LoadAnalyticOPE,E6PrepareVerification,E6ImportLegacyOPE,E6VerifyBootstrap,E6WriteNumericCSV];

(* Headers and decimal values have no quoting characters. Stream these directly;
   Mathematica's CSV exporter can stall during headless exporter initialization. *)
E6WriteNumericCSV[file_String,header_List,rows_List] := Module[{stream,lines},
  lines=StringRiffle[(If[StringQ[#],#,ToString[#,InputForm]]& /@ #),","]& /@ Prepend[rows,header];
  stream=Quiet[Check[OpenWrite[file,CharacterEncoding->"UTF-8"],$Failed]];
  If[stream===$Failed,Return[$Failed]];
  Quiet[Check[WriteString[stream,StringRiffle[lines,"\n"],"\n"];Close[stream];file,
    Quiet[Close[stream]];$Failed]]
];

E6ValidateAnalyticOPE[data_] := Catch[Module[{params,table,unique,triples},
  If[!AssociationQ[data] || Lookup[data,"SchemaVersion",0] =!= 1 ||
      Lookup[data,"Kind",""] =!= "E6AnalyticOPE",
    E6Abort["OPESchema", "This is not an E6AnalyticOPE file."]];
  params=Lookup[data,"Parameters",<||>]; E6ValidateParameters[params];
  If[Lookup[data,"Fields",{}] =!= E6FieldSpectrum[], E6Abort["OPESpectrum", "Incorrect E6 OPE spectrum."]];
  table=Lookup[data,"Alpha",None];
  If[!AssociationQ[table], E6Abort["OPEValues", "Missing analytic Alpha association."]];
  triples=Tuples[E6FieldSpectrum[],3];
  If[Sort[Keys[table]] =!= triples, E6Abort["OPECoverage", "The OPE file must contain exactly all ordered field triples."]];
  unique=DeleteDuplicates[Values[table]];
  If[!AllTrue[unique, NumericQ[#] && Precision[#]===Infinity &&
        FreeQ[#,Indeterminate|_DirectedInfinity]&],
    E6Abort["InexactOPE", "All OPE entries must be finite exact expressions; numerical coefficients cannot be promoted to verification precision."]];
  data
],"E6Workflow"];

E6LoadAnalyticOPE[file_String] := Catch[Module[{data},
  If[!FileExistsQ[file],E6Abort["MissingOPE", "Analytic OPE file does not exist.",<|"File"->file|>]];
  data=Quiet[Check[Get[file],$Failed]];
  E6ValidateAnalyticOPE[data]
],"E6Workflow"];

Options[E6PrepareVerification]={"WorkingPrecision"->100,"GuardDigits"->20,"Overwrite"->False};
E6PrepareVerification[cacheFile_String,opeFile_String,directory_String,OptionsPattern[]] := Catch[Module[
  {wp,cache,ope,params,dir,alphaPath,sixjPath,manifestPath,triples,keys,alphaValues,sixjValues,
    alphaRows,sixjRows,manifest,result,unique,rules,rawAlpha,requested,guard},
  requested=OptionValue["WorkingPrecision"]; guard=OptionValue["GuardDigits"];
  If[!IntegerQ[requested] || requested<20 || !IntegerQ[guard] || guard<0,
    E6Abort["PrecisionOption", "WorkingPrecision must be >=20 and GuardDigits must be nonnegative integers."]];
  wp=requested+guard;
  If[!IntegerQ[wp] || wp<20,E6Abort["PrecisionOption", "Verification WorkingPrecision must be an integer >=20."]];
  cache=E6LoadSixJCache[cacheFile,wp]; If[FailureQ[cache],Return[cache]];
  ope=E6LoadAnalyticOPE[opeFile]; If[FailureQ[ope],Return[ope]];
  params=cache["Parameters"];
  If[Lookup[params,{"pp","k","kp"}] =!= Lookup[ope["Parameters"],{"pp","k","kp"}],
    E6Abort["ModelMismatch", "The 6j cache and analytic OPE data describe different model parameters."]];
  dir=ExpandFileName[directory];
  alphaPath=FileNameJoin[{dir,"alpha.csv"}]; sixjPath=FileNameJoin[{dir,"sixj.csv"}];
  manifestPath=FileNameJoin[{dir,"manifest.json"}];
  If[!TrueQ[OptionValue["Overwrite"]] && AnyTrue[{alphaPath,sixjPath,manifestPath},FileExistsQ],
    E6Abort["OutputExists", "Verification input files already exist; choose another directory or set Overwrite -> True."]];
  If[!DirectoryQ[dir],CreateDirectory[dir,CreateIntermediateDirectories->True]];
  triples=Tuples[cache["Fields"],3]; keys=E6NeededSixJKeys[];
  (* Evaluate each distinct algebraic expression once, from the exact source. *)
  unique=DeleteDuplicates[Values[ope["Alpha"]]];
  rawAlpha=N[#,wp]& /@ unique;
  If[!AllTrue[rawAlpha,E6FiniteNumberQ] || Min[E6ReliableDigits /@ rawAlpha] < wp,
    E6Abort["AlphaPrecision", "Numerical evaluation of the exact coefficients did not reach the requested precision."]];
  rules=AssociationThread[unique, E6RoundNumber[#,wp]& /@ rawAlpha];
  alphaValues=rules[ope["Alpha"][#]]& /@ triples;
  sixjValues=E6RoundNumber[cache["SixJ"][#],wp]& /@ keys;
  If[!AllTrue[Join[alphaValues,sixjValues],E6FiniteNumberQ],
    E6Abort["NumericExport", "Numerical evaluation produced a nonfinite or symbolic entry."]];
  alphaRows=MapThread[Join[Flatten[#1],{E6DecimalString[Re[#2],wp],E6DecimalString[Im[#2],wp]}]&,
    {triples,alphaValues}];
  sixjRows=MapThread[Join[#1,{E6DecimalString[Re[#2],wp],E6DecimalString[Im[#2],wp]}]&,{keys,sixjValues}];
  result={E6WriteNumericCSV[alphaPath,{"l1","lb1","l2","lb2","l3","lb3","re","im"},alphaRows],
    E6WriteNumericCSV[sixjPath,{"l1","l2","l5","l3","l4","l6","re","im"},sixjRows]};
  If[MemberQ[result,$Failed],E6Abort["ExportFailed", "Could not write verification CSV data."]];
  manifest=<|"schema_version"->1,"kind"->"E6VerificationInput",
    "pp"->params["pp"],"k"->params["k"],"kp"->params["kp"],
    "model"->"E6","requested_precision"->requested,"guard_digits"->guard,
    "working_precision"->wp,"arithmetic_precision"->wp,"input_serialization_digits"->wp,
    "ope_precision"->wp,"sixj_precision"->wp,
    "precision_policy"->"100 requested plus 20 checking guard digits by default; arithmetic uses total once, with no implicit extra digits",
    "serialization"->"Each real and imaginary component rounded to total significant decimal digits",
    "source_cache_precision"->N[cache["MinimumPrecision"]],
    "alpha_file"->"alpha.csv","sixj_file"->"sixj.csv",
    "number_of_fields"->Length[cache["Fields"]],"number_of_alpha_entries"->Length[triples],"number_of_6j_entries"->Length[keys],
    "source_ope_file"->ExpandFileName[opeFile],"source_cache_file"->ExpandFileName[cacheFile],
    "source_ope_sha256"->E6HashFile[opeFile],"source_cache_sha256"->E6HashFile[cacheFile],
    "alpha_sha256"->E6HashFile[alphaPath],"sixj_sha256"->E6HashFile[sixjPath],
    "alpha_origin"->"Fresh numerical evaluation of saved exact expressions",
    "sixj_convention"->cache["Convention"]|>;
  If[Quiet[Check[Export[manifestPath,manifest,"RawJSON"],$Failed]]===$Failed,
    E6Abort["ExportFailed", "Could not write verification manifest."]];
  <|"Status"->"Prepared","Directory"->dir,"Manifest"->manifestPath,"WorkingPrecision"->wp|>
],"E6Workflow"];

Options[E6ImportLegacyOPE]={"Overwrite"->False};
E6ImportLegacyOPE[legacyFile_String,metadataFile_String,outFile_String,OptionsPattern[]] := Catch[Module[
  {meta,alpha,params,data,result},
  meta=Quiet[Check[Import[metadataFile,"RawJSON"],$Failed]];
  alpha=Quiet[Check[Get[legacyFile],$Failed]];
  If[!AssociationQ[meta] || !AssociationQ[alpha], E6Abort["LegacyOPE", "Could not read exact alpha association and metadata."]];
  params=Association@Table[name->Lookup[meta,name,Missing[name]],{name,{"pp","k","kp"}}];
  E6ValidateParameters[params];
  If[StringReplace[Lookup[meta,"q_exact",""],Whitespace->""] =!=
      StringReplace[ToString[Exp[I Pi(params["k"]+params["kp"]/12)],InputForm],Whitespace->""] ||
      StringReplace[Lookup[meta,"theta_exact",""],Whitespace->""] =!=
      StringReplace[ToString[Pi(params["k"]+params["kp"]/12),InputForm],Whitespace->""],
    E6Abort["LegacyParameters", "Legacy OPE q/theta metadata does not match k and kp."]];
  data=<|"SchemaVersion"->1,"Kind"->"E6AnalyticOPE","Parameters"->params,
    "Fields"->E6FieldSpectrum[],"Alpha"->alpha,"X"->Missing["NotStoredInLegacyAlphaTable"],
    "Reconstruction"-><|"Method"->"Legacy RootApproximant candidates","LegacyMetadata"->meta|>,
    "SolverSummary"->Missing["NotStoredInLegacyExport"],
    "ImportedFrom"->ExpandFileName[legacyFile],"SourceSHA256"->E6HashFile[legacyFile]|>;
  result=E6ValidateAnalyticOPE[data]; If[FailureQ[result],Return[result]];
  result=E6WriteWL[data,outFile,OptionValue["Overwrite"]]; If[FailureQ[result],Return[result]];
  <|"Status"->"Saved","File"->result,"NumberOfAlphaEntries"->Length[alpha]|>
],"E6Workflow"];

Options[E6VerifyBootstrap]={"WorkingPrecision"->100,"GuardDigits"->20,"PythonExecutable"->"python3",
  "Workers"->4,"AbsoluteTolerance"->10^-100,"RelativeTolerance"->0,
  "StrictTolerance"->True,"Mode"->"full","Samples"->1000,"Overwrite"->False};
E6VerifyBootstrap[cacheFile_String,opeFile_String,reportDirectory_String,OptionsPattern[]] := Catch[Module[
  {dir,prepared,python,workers,mode,cmd,process,summary,tol,wp,reportFile,strict},
  dir=ExpandFileName[reportDirectory]; python=OptionValue["PythonExecutable"];
  workers=OptionValue["Workers"]; mode=OptionValue["Mode"]; wp=OptionValue["WorkingPrecision"];
  strict=OptionValue["StrictTolerance"];
  If[!MemberQ[{True,False},strict],
    E6Abort["VerificationOptions", "StrictTolerance must be True or False."]];
  If[!StringQ[python] || !IntegerQ[workers] || workers<1 || !MemberQ[{"full","sample"},mode],
    E6Abort["VerificationOptions", "Specify a Python executable, positive Workers, and Mode full or sample."]];
  prepared=E6PrepareVerification[cacheFile,opeFile,FileNameJoin[{dir,"input"}],
    "WorkingPrecision"->wp,"GuardDigits"->OptionValue["GuardDigits"],"Overwrite"->OptionValue["Overwrite"]];
  If[FailureQ[prepared],Return[prepared]];
  cmd={python,FileNameJoin[{DirectoryName[$E6WorkflowDirectory],"ade_verification","verify_ade.py"}],
    "--input-dir",prepared["Directory"],"--output-dir",dir,
    "--workers",ToString[workers],"--mode",mode,"--samples",ToString[OptionValue["Samples"]]};
  tol=OptionValue["AbsoluteTolerance"];
  If[tol=!=Automatic, cmd=Join[cmd,{"--atol",E6NumberString[N[tol,wp]]}]];
  cmd=Join[cmd,{"--rtol",E6NumberString[N[OptionValue["RelativeTolerance"],wp]]}];
  cmd=Append[cmd,If[TrueQ[strict],"--strict-tolerance","--no-strict-tolerance"]];
  Print["Running ",mode," crossing verification. Progress is saved in ",FileNameJoin[{dir,"progress.json"}],"."];
  process=Quiet[Check[RunProcess[cmd],$Failed]];
  If[!AssociationQ[process],E6Abort["PythonLaunch", "Could not start Python; set PythonExecutable to a Python installation containing mpmath."]];
  Export[FileNameJoin[{dir,"run.log"}],process["StandardOutput"]<>"\n"<>process["StandardError"],"Text"];
  reportFile=FileNameJoin[{dir,"summary.json"}];
  summary=If[FileExistsQ[reportFile],Quiet[Check[Import[reportFile,"RawJSON"],$Failed]],$Failed];
  If[process["ExitCode"] =!= 0,
    E6Abort["VerificationFailed", "Verification failed or could not complete. Inspect summary.json and run.log.",
      <|"ExitCode"->process["ExitCode"],"ReportDirectory"->dir,"Summary"->summary|>]];
  If[!AssociationQ[summary],E6Abort["MissingReport", "The verifier did not produce a readable summary."]];
  summary
],"E6Workflow"];


==> anc/bootstrap/e6_workflow/E6Workflow.wl <==
(* Entry point. Load this file from its installed location. *)
$E6WorkflowDirectory = DirectoryName[$InputFileName];
Get[FileNameJoin[{$E6WorkflowDirectory,"E6Cache.wl"}]];
Get[FileNameJoin[{$E6WorkflowDirectory,"E6Verification.wl"}]];
Get[FileNameJoin[{$E6WorkflowDirectory,"E6Solver.wl"}]];


==> anc/bootstrap/e6_workflow/ExportCoefficientTables.wl <==
(* Export the 18 numbered E6 coefficient candidates without recomputing
   the bootstrap. Class 0 is the separate normalization class and is omitted. *)

ClearAll[Global`E6ExportCoefficientTable];
Options[Global`E6ExportCoefficientTable] = {
  "Overwrite" -> False,
  "IncludeRepresentatives" -> Automatic
};

Begin["E6CoefficientTables`Private`"];
$directory = DirectoryName[$InputFileName];

ClearAll[abort, exactNumberQ, inputString, readableExact, texString, writeText,
  representatives, representativeText, $representatives, $classificationSource];

abort[tag_, message_, extra_: <||>] := Throw[
  Failure[tag, Join[<|"MessageTemplate" -> message|>, extra]], "E6CoefficientTable"];

exactNumberQ[z_] := NumericQ[z] && Precision[z] === Infinity &&
  FreeQ[z, Indeterminate | _DirectedInfinity | _Real];

inputString[z_] := ToString[z, InputForm, PageWidth -> Infinity];

(* Pretty radical forms are accepted only after an exact algebraic equality
   check. No PowerExpand, numerical recognition, or precision promotion. *)
readableExact[z_] := Module[{candidate, equal},
  (* FullSimplify can turn a good radical form back into a Root object. *)
  candidate = Quiet[TimeConstrained[ToRadicals[z], 4, $Failed]];
  If[candidate === $Failed || !exactNumberQ[candidate], Return[z]];
  equal = Quiet[TimeConstrained[RootReduce[candidate - z] === 0, 4, False]];
  If[TrueQ[equal], candidate, z]
];

texString[z_] := Module[{s},
  s = Quiet[Check[ToString[z, TeXForm, PageWidth -> Infinity], $Failed]];
  If[StringQ[s] && StringLength[StringTrim[s]] > 0, Return[s]];
  (* A higher-degree exact Root has no native TeX box in some headless
     Wolfram versions. Preserve its exact InputForm as a text expression. *)
  s = StringReplace[inputString[z], {
    "\\" -> "\\textbackslash{}", "{" -> "\\{", "}" -> "\\}",
    "#" -> "\\#", "&" -> "\\&", "_" -> "\\_", "%" -> "\\%",
    "$" -> "\\$", "^" -> "\\textasciicircum{}", "~" -> "\\textasciitilde{}"}];
  "\\texttt{" <> s <> "}"
];

writeText[file_String, content_String] := Module[{stream, written},
  stream = Quiet[Check[OpenWrite[file, CharacterEncoding -> "UTF-8"], $Failed]];
  If[stream === $Failed, abort["TableWriteFailed", "Could not open a coefficient table output.", <|"File" -> file|>]];
  written = Quiet[Check[WriteString[stream, content]; Close[stream]; True,
    Quiet[Close[stream]]; False]];
  If[!TrueQ[written], abort["TableWriteFailed", "Could not write a coefficient table output.", <|"File" -> file|>]];
  file
];

(* The 18-class E6 geometry is small enough to reconstruct directly.
   It is independent of k and kp; every label is checked against saved X. *)
representatives[] := Module[{source, classes, reps},
  If[AssociationQ[$representatives], Return[$representatives]];
  source = FileNameJoin[{$directory, "vendor", "triplet_classification_E6.wl"}];
  If[!FileExistsQ[source], Return[<||>]];
  classes = Quiet[Check[TimeConstrained[
    Block[{$Context = "E6CoefficientTables`Classification`", $ContextPath = {"System`"}}, Get[source]];
    E6CoefficientTables`Classification`e6TripletClasses[], 20, $Failed], $Failed]];
  If[!ListQ[classes] || Length[classes] =!= 18, Return[<||>]];
  reps = E6CoefficientTables`Classification`e6ClassRepresentative /@ classes;
  If[!AllTrue[reps, MatchQ[#, {{_, _}, {_, _}, {_, _}}] && AllTrue[Flatten[#], IntegerQ[2 #] &] &],
    Return[<||>]];
  $classificationSource = ExpandFileName[source];
  $representatives = AssociationThread[Range[18], reps]
];

representativeText[tri_List] := StringRiffle[
  ("(" <> inputString[#[[1]]] <> "," <> inputString[#[[2]]] <> ")") & /@ tri, ", "];

Global`E6ExportCoefficientTable[opeFile_String, outputDir_String, OptionsPattern[]] := Catch[
 Module[{source, data, x, params, dir, paths, overwrite, include, reps, hasReps,
   values, unique, pretty, prettyByValue, rows, jsonData, jsonText, markdown,
   alpha, eta, zeroIndices, fields, tex, row, rep, comparison, pathsAssociation,
   classificationInfo, solverSummary, reconstruction, status},

  source = ExpandFileName[opeFile];
  If[!FileExistsQ[source], abort["MissingOPE", "The analytic OPE file does not exist.", <|"File" -> source|>]];
  data = Quiet[Check[Get[source], $Failed]];
  If[!AssociationQ[data] || Lookup[data, "SchemaVersion", 0] =!= 1 ||
      Lookup[data, "Kind", ""] =!= "E6AnalyticOPE",
    abort["InvalidOPE", "Expected a saved E6AnalyticOPE association."]];
  params = Lookup[data, "Parameters", <||>];
  If[!AssociationQ[params] || Lookup[params, "pp", 0] =!= 12 ||
      !IntegerQ[Lookup[params, "k", None]] || !IntegerQ[Lookup[params, "kp", None]],
    abort["InvalidParameters", "The OPE file does not contain valid E6 model parameters."]];
  x = Lookup[data, "X", None];
  If[!AssociationQ[x] || Sort[Keys[x]] =!= Range[18],
    abort["IncompleteXTable", "The OPE file must contain exactly the numbered coefficients X[1] through X[18]."]];
  x = Association[Table[i -> x[i], {i, 18}]];
  values = Values[x];
  If[!AllTrue[values, exactNumberQ],
    abort["InexactXTable", "Every numbered coefficient must be a finite exact expression."]];
  dir = ExpandFileName[outputDir];
  pathsAssociation = <|
    "JSON" -> FileNameJoin[{dir, "coefficients.json"}],
    "WL" -> FileNameJoin[{dir, "coefficients.wl"}],
    "Markdown" -> FileNameJoin[{dir, "coefficients.md"}]|>;
  paths = Values[pathsAssociation];
  overwrite = TrueQ[OptionValue["Overwrite"]];
  If[!overwrite && AnyTrue[paths, FileExistsQ],
    abort["OutputExists", "Coefficient table outputs already exist; choose another directory or enable Overwrite.", <|"Directory" -> dir|>]];
  include = OptionValue["IncludeRepresentatives"];
  If[!MemberQ[{Automatic, True, False}, include],
    abort["InvalidOption", "IncludeRepresentatives must be Automatic, True, or False."]];
  reps = If[include === False, <||>, representatives[]];
  hasReps = Length[reps] === 18;
  If[include === True && !hasReps,
    abort["ClassificationUnavailable", "Representative triples could not be reconstructed from the vendored classification within twenty seconds."]];
  If[hasReps,
    alpha = Lookup[data, "Alpha", <||>];
    If[!AssociationQ[alpha], abort["MissingAlphaTable", "Representative labels require the saved alpha table."]];
    Do[
      rep = reps[i];
      If[!KeyExistsQ[alpha, rep], abort["MissingRepresentative", "A representative triple is absent from the OPE table.", <|"Index" -> i|>]];
      comparison = Quiet[Check[RootReduce[alpha[rep] - x[i]], $Failed]];
      If[comparison =!= 0, abort["RepresentativeMismatch", "A class representative does not equal its numbered coefficient.", <|"Index" -> i, "Representative" -> rep|>]],
      {i, 18}]
  ];
  unique = DeleteDuplicates[values];
  pretty = readableExact /@ unique;
  prettyByValue = AssociationThread[unique, pretty];
  solverSummary = Lookup[data, "SolverSummary", <||>];
  eta = If[AssociationQ[solverSummary], Lookup[solverSummary, "KnownEtas", <||>], <||>];
  If[!AssociationQ[eta], eta = <||>];
  rows = Table[
    row = <|"index" -> i, "inputform" -> inputString[x[i]],
      "display_inputform" -> inputString[prettyByValue[x[i]]],
      "tex" -> texString[prettyByValue[x[i]]],
      "eta" -> Lookup[eta, i, Null], "is_zero" -> TrueQ[x[i] === 0]|>;
    If[hasReps, AssociateTo[row, "representative" -> reps[i]]];
    row, {i, 18}];
  zeroIndices = Select[Range[18], TrueQ[x[#] === 0] &];
  reconstruction = Lookup[data, "Reconstruction", <||>];
  status = If[AssociationQ[reconstruction], Lookup[reconstruction, "Status",
    "Exact coefficient expressions; crossing verification is recorded separately."],
    "Exact coefficient expressions; crossing verification is recorded separately."];
  classificationInfo = If[hasReps, <|
    "source" -> $classificationSource,
    "sha256" -> IntegerString[FileHash[$classificationSource, "SHA256"], 16, 64],
    "representative_identity_checked_exactly" -> True|>, Null];
  jsonData = <|"schema_version" -> 1, "kind" -> "E6CoefficientTable",
    "parameters" -> params, "number_of_coefficients" -> 18,
    "solver_working_precision" -> If[AssociationQ[reconstruction],
      Lookup[reconstruction, "WorkingPrecision", Null], Null],
    "reconstruction_tolerance" -> If[AssociationQ[reconstruction] &&
      KeyExistsQ[reconstruction, "Tolerance"], inputString[reconstruction["Tolerance"]], Null],
    "class_zero_normalization" -> 1, "zero_indices" -> zeroIndices,
    "source_ope_file" -> source,
    "source_ope_sha256" -> IntegerString[FileHash[source, "SHA256"], 16, 64],
    "coefficient_status" -> status, "representatives_available" -> hasReps,
    "classification" -> classificationInfo, "coefficients" -> rows|>;
  jsonText = Quiet[Check[ExportString[jsonData, "RawJSON", "Compact" -> False], $Failed]];
  If[!StringQ[jsonText], abort["JSONExportFailed", "Could not serialize the coefficient table as JSON."]];
  markdown = StringRiffle[{
    "# E6 coefficient table",
    "",
    "Parameters: **k = " <> ToString[params["k"]] <> ", k' = " <> ToString[params["kp"]] <> ", p' = 12**.",
    "",
    "The 18 rows use the original numbered class convention. Class 0 is the separate normalization class and equals 1. The table contains exact expressions reconstructed by the bootstrap solver; crossing verification is recorded separately.",
    "",
    If[hasReps, "Each representative lists the three fields for which the coefficient is $x_i = \\alpha[A,B,C]$. Representative identities and displayed radical forms were checked by exact algebraic reduction.",
      "Displayed radical forms were checked by exact algebraic reduction. Representative triples were unavailable in this export."],
    "",
    "Zero coefficients: " <> If[zeroIndices === {}, "none", StringRiffle[ToString /@ zeroIndices, ", "]] <> ".",
    "",
    If[hasReps, "| Index | Representative fields A, B, C | Exact coefficient $x_i$ |", "| Index | Exact coefficient $x_i$ |"],
    If[hasReps, "| ---: | :--- | :--- |", "| ---: | :--- |"],
    StringRiffle[Table[
      "| " <> ToString[row["index"]] <> " | " <>
      If[hasReps, "$" <> representativeText[row["representative"]] <> "$ | ", ""] <>
      "$" <> row["tex"] <> "$ |", {row, rows}], "\n"],
    "",
    "Machine-readable forms: [JSON](coefficients.json) and [exact Wolfram association](coefficients.wl).",
    ""
  }, "\n"];
  If[!DirectoryQ[dir], Quiet[Check[CreateDirectory[dir, CreateIntermediateDirectories -> True],
    abort["TableDirectory", "Could not create the coefficient output directory.", <|"Directory" -> dir|>]]]];
  writeText[pathsAssociation["JSON"], jsonText <> "\n"];
  writeText[pathsAssociation["WL"], "(* Exact x[1] through x[18], indexed by integer class number. *)\n" <> inputString[x] <> "\n"];
  writeText[pathsAssociation["Markdown"], markdown];
  <|"Status" -> "Exported", "NumberOfCoefficients" -> 18,
    "Parameters" -> params, "RepresentativeCount" -> Length[reps],
    "Files" -> pathsAssociation|>
 ], "E6CoefficientTable"];

End[];


==> anc/bootstrap/e6_workflow/vendor/EtaRelationStagedSolver.wl <==
(* ::Package:: *)

(*
  EtaRelationStagedSolver.wl

  A parity-aware eta-relation reducer for staged conformal-bootstrap scans.

  The basic data are

      eta[i] == s[i] Y[g],    s[i] in {+1,-1},

  inside every connected relation group g.  A relation

      eta[i] eta[j] == sigma,    sigma in {+1,-1},

  says that s[i] s[j] == sigma.  If one member of a group is known, the
  group sign Y[g] and hence every eta in that group are fixed.

  The reducer is independent of E6/E7/E8.  It accepts equations already
  written in eta variables, or converts x[i] to A[i] eta[i] with
  EtaEquationsFromX.  The bootstrap equation generator is deliberately kept
  separate from the relation logic.
*)

BeginPackage["EtaRelationStagedSolver`"];

CreateEtaState::usage =
  "CreateEtaState[indices, opts] creates the initial eta-relation state.";

EtaProcessEquations::usage =
  "EtaProcessEquations[state, equations, stage] absorbs all manifest eta[i] eta[j] == +/-1 and eta[i] == +/-1 consequences, substitutes the resulting signed groups, and returns an updated state.";

EtaCloseState::usage =
  "EtaCloseState[state] propagates known signs through all signed relation groups.";

EtaRelationGroups::usage =
  "EtaRelationGroups[state] returns the signed eta groups.  Each group has Plus, Minus, Y, and YValue entries.";

EtaSubstitutionRules::usage =
  "EtaSubstitutionRules[state] returns eta[i] replacement rules in terms of known signs and unresolved EtaGroupSign[root] variables.";

EtaKnownRules::usage =
  "EtaKnownRules[state] returns the currently known eta rules, including the reporting convention eta[i] -> 0 for zero ABBA coefficients.";

EtaStateSummary::usage =
  "EtaStateSummary[state] gives compact counts and the current known signs, relation groups, residual equations, and contradictions.";

EtaEquationsFromX::usage =
  "EtaEquationsFromX[equations, amplitudes, state] replaces x[i] by amplitudes[i] eta[i], and replaces zero-amplitude x[i] by 0.";

EtaAlphaMakeEquationFunction::usage =
  "EtaAlphaMakeEquationFunction[amplitudes, q, state, opts] builds a function of one external quartet using AlphaMakeSystem (or another supplied MakeSystem function).";

EtaCorrelatorCollections::usage =
  "EtaCorrelatorCollections[fields, opts] first removes the identity and Z2 external fields, then returns the ordered AAAB doublets, AABC triplets, and unordered ABCD quartets.";

EtaStageCorrelators::usage =
  "EtaStageCorrelators[fields, stage, opts] constructs the independent ABBA, AAAB, AABC, or ABCD external orderings from EtaCorrelatorCollections.";

EtaRunStage::usage =
  "EtaRunStage[state, stage, correlators, equationFunction, opts] streams one bootstrap stage through EtaProcessEquations.";

EtaRunStagedSolver::usage =
  "EtaRunStagedSolver[state, fields, equationFunction, stages, opts] runs the requested standard stages in order.";

EtaGroupSign::usage =
  "EtaGroupSign[root] is the undetermined +/-1 sign of an unresolved eta-relation group.";

Begin["`Private`"];


(* ---------------------------------------------------------------------- *)
(* Small utilities                                                         *)
(* ---------------------------------------------------------------------- *)

ClearAll[
  etaApply, etaZeroQ, etaUnitSign, etaSignVariableQ, etaSignVariables,
  etaReduceSignPowers, etaEquationPolynomial, etaClassifyPolynomial,
  etaVariableIndex, etaAddKnown, etaAddRelation, etaAddContradiction,
  etaStateSignature, etaBuildGroups, etaNormalizeKnownItem,
  etaProcessConstraint, etaStageHistoryAppend,
  etaAutomaticExcludedExternalFields, etaExternalFieldData,
  etaCorrelatorChannelStatus
];

etaApply[f_, expr_] := Quiet @ Check[f[expr], expr];

etaZeroQ[z_, tol_] := Module[{n},
  If[TrueQ[PossibleZeroQ[z]], Return[True]];
  n = Quiet @ Check[N[z], $Failed];
  TrueQ[NumericQ[n] && Abs[n] <= tol]
];

etaUnitSign[z_, state_Association] := Module[
  {tol, chop, simplify, w},
  tol = state["Tolerance"];
  chop = state["ChopFunction"];
  simplify = state["CoefficientSimplifier"];
  w = etaApply[simplify, etaApply[chop, z]];
  Which[
    etaZeroQ[w - 1, tol], 1,
    etaZeroQ[w + 1, tol], -1,
    True, Missing["NotUnitSign", w]
  ]
];

etaSignVariableQ[v_, state_Association] := Module[{h},
  h = Head[Unevaluated[v]];
  (h === state["EtaHead"] || h === EtaGroupSign) &&
    Length[Unevaluated[v]] == 1 &&
    IntegerQ[First[Unevaluated[v]]]
];

etaSignVariables[expr_, state_Association] :=
  SortBy[
    DeleteDuplicates @ Cases[
      Unevaluated[expr],
      v_ /; etaSignVariableQ[Unevaluated[v], state],
      Infinity
    ],
    {If[Head[#] === EtaGroupSign, 1, 0], First[#]} &
  ];

etaReduceSignPowers[expr_, state_Association] := Module[{step},
  step[z_] := Expand[
    z /. HoldPattern[Power[v_, n_Integer?NonNegative]] :>
      If[
        n >= 2 && etaSignVariableQ[Unevaluated[v], state],
        If[EvenQ[n], 1, v],
        v^n
      ]
  ];
  FixedPoint[step, Expand[expr], 6]
];

etaVariableIndex[v_, state_Association] /;
    etaSignVariableQ[Unevaluated[v], state] :=
  First[Unevaluated[v]];


(* ---------------------------------------------------------------------- *)
(* State creation and elementary state updates                             *)
(* ---------------------------------------------------------------------- *)

Options[CreateEtaState] = {
  "GaugeFixedIndices" -> {},
  "ZeroIndices" -> {},
  "KnownEtaRules" -> {},
  "EtaHead" -> Global`eta,
  "Tolerance" -> 10^-12,
  "ChopFunction" -> Automatic,
  "EquationSimplifier" -> FullSimplify,
  "CoefficientSimplifier" -> FullSimplify
};

CreateEtaState[indices_List, OptionsPattern[]] := Module[
  {
    state, etaHead, tol, chop, gauge, zero, knownItems,
    parsed, result
  },

  etaHead = OptionValue["EtaHead"];
  tol = OptionValue["Tolerance"];
  chop = Replace[
    OptionValue["ChopFunction"],
    Automatic :> Function[z, Chop[z, tol]]
  ];
  gauge = DeleteDuplicates @ OptionValue["GaugeFixedIndices"];
  zero = DeleteDuplicates @ OptionValue["ZeroIndices"];
  knownItems = Flatten @ {OptionValue["KnownEtaRules"]};

  state = <|
    "Indices" -> Sort @ DeleteDuplicates[indices],
    "EtaHead" -> etaHead,
    "Tolerance" -> tol,
    "ChopFunction" -> chop,
    "EquationSimplifier" -> OptionValue["EquationSimplifier"],
    "CoefficientSimplifier" -> OptionValue["CoefficientSimplifier"],
    "EtaKnown" -> <||>,
    "ZeroIndices" -> Sort[zero],
    "PairRelations" -> {},
    "ResidualEquations" -> {},
    "Contradictions" -> {},
    "Failures" -> {},
    "SkippedCorrelators" -> {},
    "StageHistory" -> {}
  |>;

  Do[
    result = etaAddKnown[state, i, 1, "gauge fixing"];
    state = First[result],
    {i, gauge}
  ];

  Do[
    result = etaAddKnown[state, i, 0, "zero ABBA coefficient"];
    state = First[result],
    {i, zero}
  ];

  Do[
    parsed = etaNormalizeKnownItem[item, etaHead];
    If[Head[parsed] === Missing,
      state = etaAddContradiction[
        state,
        <|"Type" -> "BadKnownEtaRule", "Input" -> item|>
      ],
      result = etaAddKnown[
        state, parsed[[1]], parsed[[2]], "initial known eta"
      ];
      state = First[result]
    ],
    {item, knownItems}
  ];

  EtaCloseState[state]
];

etaNormalizeKnownItem[item_, etaHead_] := Which[
  MatchQ[item, _Rule] && IntegerQ[item[[1]]],
    {item[[1]], item[[2]]},

  MatchQ[item, _Rule] &&
      Head[Unevaluated[item[[1]]]] === etaHead &&
      Length[Unevaluated[item[[1]]]] == 1 &&
      IntegerQ[First[Unevaluated[item[[1]]]]],
    {First[Unevaluated[item[[1]]]], item[[2]]},

  True,
    Missing["BadKnownEtaRule", item]
];

etaAddContradiction[state_Association, item_Association] := Module[{old},
  old = state["Contradictions"];
  Join[state, <|"Contradictions" -> DeleteDuplicates[Append[old, item]]|>]
];

etaAddKnown[
    state_Association, i_Integer, value_, source_: "unspecified"
  ] := Module[{known, old, normalized, newState = state},

  If[! MemberQ[state["Indices"], i],
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "UnknownEtaIndex",
          "Index" -> i,
          "Value" -> value,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  normalized = Which[
    etaZeroQ[value, state["Tolerance"]], 0,
    etaUnitSign[value, state] === 1, 1,
    etaUnitSign[value, state] === -1, -1,
    True, Missing["NotEtaValue", value]
  ];

  If[Head[normalized] === Missing,
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "BadEtaValue",
          "Index" -> i,
          "Value" -> value,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  known = state["EtaKnown"];
  If[KeyExistsQ[known, i],
    old = known[i];
    If[old === normalized,
      Return[{state, False}],
      Return[{
        etaAddContradiction[
          state,
          <|
            "Type" -> "KnownEtaConflict",
            "Index" -> i,
            "OldValue" -> old,
            "NewValue" -> normalized,
            "Source" -> source
          |>
        ],
        False
      }]
    ]
  ];

  known = Append[known, i -> normalized];
  newState = Join[newState, <|"EtaKnown" -> known|>];
  {newState, True}
];

etaAddRelation[
    state_Association, i_Integer, j_Integer, sigma_,
    source_: "unspecified"
  ] := Module[
  {sign, a, b, relation, relations, known, newState = state},

  sign = etaUnitSign[sigma, state];
  If[Head[sign] === Missing,
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "BadPairRelationSign",
          "Indices" -> {i, j},
          "Value" -> sigma,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  If[! And @@ (MemberQ[state["Indices"], #] & /@ {i, j}),
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "UnknownEtaIndexInRelation",
          "Indices" -> {i, j},
          "Value" -> sign,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  known = state["EtaKnown"];
  If[
    (KeyExistsQ[known, i] && known[i] === 0) ||
    (KeyExistsQ[known, j] && known[j] === 0),
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "RelationUsesZeroCoefficientEta",
          "Indices" -> {i, j},
          "Value" -> sign,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  If[i === j,
    If[sign === 1,
      Return[{state, False}],
      Return[{
        etaAddContradiction[
          state,
          <|
            "Type" -> "OddParityCycle",
            "Indices" -> {i, j},
            "Value" -> sign,
            "Source" -> source
          |>
        ],
        False
      }]
    ]
  ];

  {a, b} = Sort[{i, j}];
  relation = {a, b, sign};
  relations = state["PairRelations"];

  If[MemberQ[relations, relation], Return[{state, False}]];

  If[MemberQ[relations, {a, b, -sign}],
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "OppositePairRelations",
          "Indices" -> {a, b},
          "Value" -> sign,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  newState = Join[
    newState,
    <|"PairRelations" -> Sort[Append[relations, relation]]|>
  ];
  {newState, True}
];

etaStateSignature[state_Association] := {
  Sort @ Normal[state["EtaKnown"]],
  Sort[state["PairRelations"]]
};


(* ---------------------------------------------------------------------- *)
(* Signed relation groups and closure                                      *)
(* ---------------------------------------------------------------------- *)

etaBuildGroups[state_Association] := Module[
  {
    relations, vertices, adjacency, unvisited, groups = {},
    conflicts = {}, root, queue, signs, component, current,
    neighbor, sigma, expected, anchorValues, yValue, known
  },

  relations = state["PairRelations"];
  known = state["EtaKnown"];
  vertices = Sort @ DeleteDuplicates @ Flatten[
    If[relations === {}, {}, relations[[All, {1, 2}]]]
  ];

  adjacency = AssociationThread[
    vertices,
    ConstantArray[{}, Length[vertices]]
  ];

  Do[
    adjacency[rel[[1]]] =
      Append[adjacency[rel[[1]]], {rel[[2]], rel[[3]]}];
    adjacency[rel[[2]]] =
      Append[adjacency[rel[[2]]], {rel[[1]], rel[[3]]}],
    {rel, relations}
  ];

  unvisited = vertices;
  While[unvisited =!= {},
    root = First[unvisited];
    queue = {root};
    signs = <|root -> 1|>;
    component = {};

    While[queue =!= {},
      current = First[queue];
      queue = Rest[queue];
      If[MemberQ[component, current], Continue[]];
      component = Append[component, current];

      Do[
        {neighbor, sigma} = edge;
        expected = sigma signs[current];
        If[KeyExistsQ[signs, neighbor],
          If[signs[neighbor] =!= expected,
            conflicts = Append[
              conflicts,
              <|
                "Type" -> "OddParityCycle",
                "Indices" -> Sort[{current, neighbor}],
                "ExpectedRelativeSign" -> sigma
              |>
            ]
          ],
          signs = Append[signs, neighbor -> expected];
          queue = Append[queue, neighbor]
        ],
        {edge, Lookup[adjacency, current, {}]}
      ]
    ];

    component = Sort[component];
    unvisited = Complement[unvisited, component];
    root = First[component];

    (* Reorient signs so that the smallest member is the deterministic root. *)
    If[signs[root] =!= 1,
      signs = Association @ KeyValueMap[#1 -> (#2 signs[root]) &, signs]
    ];

    anchorValues = DeleteDuplicates @ Cases[
      component,
      i_ /; KeyExistsQ[known, i] && MemberQ[{-1, 1}, known[i]] :>
        known[i]/signs[i]
    ];

    yValue = Which[
      anchorValues === {}, Missing["Unfixed"],
      Length[anchorValues] == 1, First[anchorValues],
      True,
        conflicts = Append[
          conflicts,
          <|
            "Type" -> "KnownSignsConflictInsideGroup",
            "Members" -> component,
            "CandidateYValues" -> anchorValues
          |>
        ];
        Missing["Inconsistent"]
    ];

    groups = Append[
      groups,
      <|
        "Root" -> root,
        "Plus" -> Select[component, signs[#] === 1 &],
        "Minus" -> Select[component, signs[#] === -1 &],
        "Members" -> Association @ Table[i -> signs[i], {i, component}],
        "Y" -> EtaGroupSign[root],
        "YValue" -> yValue
      |>
    ]
  ];

  <|
    "Groups" -> groups,
    "Contradictions" -> DeleteDuplicates[conflicts]
  |>
];

EtaRelationGroups[state_Association] := etaBuildGroups[state]["Groups"];

EtaCloseState[state_Association] := Module[
  {newState = state, built, groups, conflicts, result},

  built = etaBuildGroups[newState];
  groups = built["Groups"];
  conflicts = built["Contradictions"];

  Do[
    newState = etaAddContradiction[newState, conflict],
    {conflict, conflicts}
  ];

  Do[
    If[MemberQ[{-1, 1}, group["YValue"]],
      Do[
        result = etaAddKnown[
          newState,
          i,
          group["Members"][i] group["YValue"],
          "signed relation closure"
        ];
        newState = First[result],
        {i, Keys[group["Members"]]}
      ]
    ],
    {group, groups}
  ];

  newState
];

EtaKnownRules[state_Association] := Module[{etaHead, known},
  etaHead = state["EtaHead"];
  known = state["EtaKnown"];
  (etaHead[#[[1]]] -> #[[2]]) & /@ Sort[Normal[known]]
];

EtaSubstitutionRules[state_Association] := Module[
  {closed, etaHead, known, groups, rules = {}, memberSign, y},

  closed = EtaCloseState[state];
  etaHead = closed["EtaHead"];
  known = closed["EtaKnown"];
  groups = EtaRelationGroups[closed];

  Do[
    If[KeyExistsQ[known, i],
      rules = Append[rules, etaHead[i] -> known[i]]
    ],
    {i, closed["Indices"]}
  ];

  Do[
    If[! MemberQ[{-1, 1}, group["YValue"]],
      y = group["Y"];
      Do[
        If[! KeyExistsQ[known, i],
          memberSign = group["Members"][i];
          rules = Append[rules, etaHead[i] -> memberSign y]
        ],
        {i, Keys[group["Members"]]}
      ]
    ],
    {group, groups}
  ];

  DeleteDuplicates[rules]
];


(* ---------------------------------------------------------------------- *)
(* Equation normalization and manifest-relation extraction                 *)
(* ---------------------------------------------------------------------- *)

etaEquationPolynomial[equation_, state_Association] := Module[
  {expr, rules, chop, simplify, together},

  expr = Which[
    equation === True, 0,
    equation === False, 1,
    MatchQ[Unevaluated[equation], _Equal] &&
        Length[Unevaluated[equation]] == 2,
      equation[[1]] - equation[[2]],
    (MatchQ[Unevaluated[equation], _Rule] ||
        MatchQ[Unevaluated[equation], _RuleDelayed]) &&
        Length[Unevaluated[equation]] == 2,
      equation[[1]] - equation[[2]],
    True, equation
  ];

  rules = EtaSubstitutionRules[state];
  chop = state["ChopFunction"];
  simplify = state["EquationSimplifier"];

  expr = expr /. rules;
  expr = etaApply[chop, expr];
  expr = etaApply[simplify, expr];
  together = Quiet @ Check[Together[expr], expr];
  expr = Quiet @ Check[Numerator[together], together];
  expr = etaReduceSignPowers[expr, state];
  expr = etaApply[chop, Expand[expr]];
  expr = etaApply[simplify, expr];
  etaReduceSignPowers[expr, state]
];

etaClassifyPolynomial[poly_, state_Association] := Module[
  {
    vars, coefficientRules, nonzeroRules, tol, firstRule, secondRule,
    exponent1, exponent2, coefficient1, coefficient2, rhs, sigma,
    difference, positions, indices
  },

  tol = state["Tolerance"];
  If[etaZeroQ[poly, tol],
    Return[<|"Type" -> "Trivial", "Equation" -> True|>]
  ];

  vars = etaSignVariables[poly, state];
  If[vars === {},
    Return[
      <|
        "Type" -> "Contradiction",
        "Equation" -> (poly == 0),
        "Reason" -> "NonzeroConstant"
      |>
    ]
  ];

  coefficientRules = Quiet @ Check[
    CoefficientRules[Expand[poly], vars],
    $Failed
  ];

  If[coefficientRules === $Failed,
    Return[<|"Type" -> "Residual", "Equation" -> (poly == 0)|>]
  ];

  nonzeroRules = Select[
    coefficientRules,
    ! etaZeroQ[Last[#], tol] &
  ];

  Which[
    nonzeroRules === {},
      <|"Type" -> "Trivial", "Equation" -> True|>,

    Length[nonzeroRules] == 1,
      <|
        "Type" -> "Contradiction",
        "Equation" -> (poly == 0),
        "Reason" -> "NonzeroSignMonomial"
      |>,

    Length[nonzeroRules] =!= 2,
      <|"Type" -> "Residual", "Equation" -> (poly == 0)|>,

    True,
      firstRule = nonzeroRules[[1]];
      secondRule = nonzeroRules[[2]];
      exponent1 = First[firstRule];
      exponent2 = First[secondRule];
      coefficient1 = Last[firstRule];
      coefficient2 = Last[secondRule];

      rhs = etaApply[
        state["CoefficientSimplifier"],
        etaApply[state["ChopFunction"], -coefficient2/coefficient1]
      ];
      sigma = etaUnitSign[rhs, state];

      If[Head[sigma] === Missing,
        Return[<|"Type" -> "Residual", "Equation" -> (poly == 0)|>]
      ];

      difference = Mod[exponent1 - exponent2, 2];
      positions = Flatten @ Position[difference, 1];
      indices = etaVariableIndex[vars[[#]], state] & /@ positions;

      Switch[Length[indices],
        0,
          If[sigma === 1,
            <|"Type" -> "Trivial", "Equation" -> True|>,
            <|
              "Type" -> "Contradiction",
              "Equation" -> (poly == 0),
              "Reason" -> "OppositeIdenticalMonomials"
            |>
          ],

        1,
          <|
            "Type" -> "Known",
            "Index" -> First[indices],
            "Value" -> sigma,
            "Equation" -> (poly == 0)
          |>,

        2,
          <|
            "Type" -> "PairRelation",
            "Indices" -> indices,
            "Value" -> sigma,
            "Equation" -> (poly == 0)
          |>,

        _,
          <|"Type" -> "Residual", "Equation" -> (poly == 0)|>
      ]
  ]
];

etaProcessConstraint[
    state_Association, constraint_Association, stage_
  ] := Module[{result},

  Switch[constraint["Type"],
    "Known",
      etaAddKnown[
        state,
        constraint["Index"],
        constraint["Value"],
        stage
      ],

    "PairRelation",
      etaAddRelation[
        state,
        constraint["Indices"][[1]],
        constraint["Indices"][[2]],
        constraint["Value"],
        stage
      ],

    _,
      {state, False}
  ]
];

Options[EtaProcessEquations] = {
  "RecordHistory" -> True,
  "MaximumFixpointIterations" -> 100
};

EtaProcessEquations[
    state_Association, equations_, stage_: "unspecified",
    OptionsPattern[]
  ] := Module[
  {
    newState, incoming, oldResidual, pool, nextResidual, analysis,
    result, changed, signatureBefore, signatureAfter, iteration = 0,
    trivialCount = 0, relationCount = 0, contradictionCount = 0,
    maxIterations, report
  },

  newState = EtaCloseState[state];
  incoming = DeleteCases[Flatten @ {equations}, Null];
  oldResidual = newState["ResidualEquations"];
  pool = incoming;
  maxIterations = OptionValue["MaximumFixpointIterations"];

  While[True,
    iteration++;
    If[iteration > maxIterations,
      newState = etaAddContradiction[
        newState,
        <|
          "Type" -> "FixpointIterationLimit",
          "Stage" -> stage,
          "Limit" -> maxIterations
        |>
      ];
      nextResidual = Join[oldResidual, pool];
      Break[]
    ];

    nextResidual = {};
    signatureBefore = etaStateSignature[newState];

    Do[
      analysis = etaClassifyPolynomial[
        etaEquationPolynomial[equation, newState],
        newState
      ];

      Switch[analysis["Type"],
        "Trivial",
          trivialCount++,

        "Known" | "PairRelation",
          result = etaProcessConstraint[newState, analysis, stage];
          newState = First[result];
          If[TrueQ[Last[result]], relationCount++],

        "Contradiction",
          contradictionCount++;
          newState = etaAddContradiction[
            newState,
            <|
              "Type" -> "BootstrapEquationContradiction",
              "Stage" -> stage,
              "Equation" -> analysis["Equation"],
              "Reason" -> analysis["Reason"]
            |>
          ],

        "Residual",
          nextResidual = Append[nextResidual, analysis["Equation"]]
      ],
      {equation, pool}
    ];

    newState = EtaCloseState[newState];
    signatureAfter = etaStateSignature[newState];
    changed = signatureAfter =!= signatureBefore;

    If[changed,
      pool = DeleteDuplicates @ Join[oldResidual, nextResidual];
      oldResidual = {},
      nextResidual = DeleteDuplicates @ Join[oldResidual, nextResidual];
      Break[]
    ]
  ];

  newState = Join[
    newState,
    <|"ResidualEquations" -> nextResidual|>
  ];

  report = <|
    "Stage" -> stage,
    "NewEquations" -> Length[incoming],
    "FixpointIterations" -> iteration,
    "NewManifestRelations" -> relationCount,
    "TrivialEquationsRemoved" -> trivialCount,
    "NewEquationContradictions" -> contradictionCount,
    "KnownEtas" -> Length[newState["EtaKnown"]],
    "PairRelations" -> Length[newState["PairRelations"]],
    "ResidualEquations" -> Length[newState["ResidualEquations"]]
  |>;

  If[TrueQ[OptionValue["RecordHistory"]],
    newState = etaStageHistoryAppend[newState, report]
  ];

  newState
];

etaStageHistoryAppend[state_Association, report_Association] :=
  Join[
    state,
    <|"StageHistory" -> Append[state["StageHistory"], report]|>
  ];


(* ---------------------------------------------------------------------- *)
(* Conversion from x amplitudes                                            *)
(* ---------------------------------------------------------------------- *)

Options[EtaEquationsFromX] = {
  "XHead" -> Global`x
};

EtaEquationsFromX[
    equations_, amplitudes_Association, state_Association,
    OptionsPattern[]
  ] := Module[
  {xHead, etaHead, zero, tol, rules, amplitude},

  xHead = OptionValue["XHead"];
  etaHead = state["EtaHead"];
  zero = state["ZeroIndices"];
  tol = state["Tolerance"];

  rules = Table[
    amplitude = Lookup[amplitudes, i, Missing["AmplitudeNotFound", i]];
    If[Head[amplitude] === Missing,
      Nothing,
      xHead[i] -> If[
        MemberQ[zero, i] || etaZeroQ[amplitude, tol],
        0,
        amplitude etaHead[i]
      ]
    ],
    {i, state["Indices"]}
  ];

  equations /. rules
];

Options[EtaAlphaMakeEquationFunction] = {
  "MakeSystemFunction" -> Global`AlphaMakeSystem,
  "XHead" -> Global`x,
  "Postprocessor" -> Identity
};

EtaAlphaMakeEquationFunction[
    amplitudes_Association, q_, state_Association,
    OptionsPattern[]
  ] := Module[
  {makeSystem, xHead, postprocessor},

  makeSystem = OptionValue["MakeSystemFunction"];
  xHead = OptionValue["XHead"];
  postprocessor = OptionValue["Postprocessor"];

  With[
    {
      make0 = makeSystem,
      q0 = q,
      amplitudes0 = amplitudes,
      state0 = state,
      xHead0 = xHead,
      post0 = postprocessor
    },
    Function[quartet,
      Module[{arguments, raw, etaEquations},
        arguments = Append[Flatten[quartet], q0];
        raw = Apply[make0, arguments];
        etaEquations = EtaEquationsFromX[
          raw, amplitudes0, state0, "XHead" -> xHead0
        ];
        etaApply[post0, etaEquations]
      ]
    ]
  ]
];


(* ---------------------------------------------------------------------- *)
(* Independent staged correlator collections and orderings                 *)
(* ---------------------------------------------------------------------- *)

Options[EtaCorrelatorCollections] = {
  "ExcludedExternalFields" -> Automatic
};

etaAutomaticExcludedExternalFields[fields_List] := Module[
  {pairFields, maxima},

  pairFields = Select[fields, MatchQ[#, {_, _}] &];

  If[pairFields === {} || Length[pairFields] =!= Length[fields],
    Return[Intersection[fields, {{0, 0}}]]
  ];

  maxima = Max /@ Transpose[pairFields];
  Select[
    pairFields,
    Function[field,
      And @@ MapThread[
        MemberQ[{0, #2}, #1] &,
        {field, maxima}
      ]
    ]
  ]
];

etaExternalFieldData[fields_List, excludedOption_] := Module[
  {allFields, excluded, active},

  allFields = DeleteDuplicates[fields];
  excluded = Which[
    excludedOption === Automatic,
      etaAutomaticExcludedExternalFields[allFields],
    MemberQ[allFields, excludedOption],
      {excludedOption},
    ListQ[excludedOption],
      excludedOption,
    True,
      {}
  ];
  excluded = Intersection[allFields, DeleteDuplicates[excluded]];
  active = Select[allFields, ! MemberQ[excluded, #] &];

  <|
    "AllFields" -> allFields,
    "ActiveFields" -> active,
    "ExcludedExternalFields" -> excluded
  |>
];

EtaCorrelatorCollections[
    fields_List, OptionsPattern[]
  ] := Module[
  {
    fieldData, active, doublets, triplets, quartets,
    repeated, rest
  },

  fieldData = etaExternalFieldData[
    fields,
    OptionValue["ExcludedExternalFields"]
  ];
  active = fieldData["ActiveFields"];

  (* AB is ordered: A is the operator repeated three times. *)
  doublets = Select[
    Tuples[active, 2],
    #[[1]] =!= #[[2]] &
  ];

  (* A is distinguished and repeated.  B,C are an unordered distinct pair. *)
  triplets = Flatten[
    Table[
      repeated = active[[i]];
      rest = Delete[active, i];
      (Prepend[#, repeated] &) /@ Subsets[rest, {2}],
      {i, Length[active]}
    ],
    1
  ];

  (* A,B,C,D are four distinct operators in their canonical field order. *)
  quartets = Subsets[active, {4}];

  Join[
    fieldData,
    <|
      "AAABDoublets" -> doublets,
      "AABCTriplets" -> triplets,
      "ABCDQuartets" -> quartets
    |>
  ]
];

Options[EtaStageCorrelators] = {
  "ExcludedExternalFields" -> Automatic,
  "Mode" -> "IndependentOrderings"
};

EtaStageCorrelators[
    fields_List, stage_String, OptionsPattern[]
  ] := Module[
  {collections, active, doublets, triplets, quartets},

  collections = EtaCorrelatorCollections[
    fields,
    "ExcludedExternalFields" -> OptionValue["ExcludedExternalFields"]
  ];
  active = collections["ActiveFields"];
  doublets = collections["AAABDoublets"];
  triplets = collections["AABCTriplets"];
  quartets = collections["ABCDQuartets"];

  Switch[stage,
    "ABBA",
      Flatten[
        Table[
          {{active[[i]], active[[j]], active[[j]], active[[i]]}},
          {i, Length[active]}, {j, i, Length[active]}
        ],
        2
      ],

    "AAAB",
      ({#[[1]], #[[1]], #[[1]], #[[2]]} &) /@ doublets,

    "AABC",
      ({#[[1]], #[[1]], #[[2]], #[[3]]} &) /@ triplets,

    "ABCD",
      Flatten[
        Function[quartet,
          With[
            {
              a = quartet[[1]], b = quartet[[2]],
              c = quartet[[3]], d = quartet[[4]]
            },
            {
              {a, b, c, d},
              {a, c, b, d}
            }
          ]
        ] /@ quartets,
        1
      ],

    _,
      {}
  ]
];


(* ---------------------------------------------------------------------- *)
(* Streaming stage runners                                                 *)
(* ---------------------------------------------------------------------- *)

Options[EtaRunStage] = {
  "ProgressEvery" -> 100,
  "StopOnContradiction" -> True,
  "StopWhenAllNonzeroEtasKnown" -> False,
  "SkipManifestlyZeroCorrelators" -> True,
  "ChannelFunctions" -> Automatic
};

etaCorrelatorChannelStatus[
    quartet_List, channelFunctions_
  ] := Module[
  {functions, sFunction, tFunction, arguments, sChannels, tChannels, empty},

  functions = Replace[
    channelFunctions,
    Automatic :> {Global`SchannelList, Global`TchannelList}
  ];

  If[
    ! MatchQ[functions, {_, _}],
    Return[<|"Status" -> "Unchecked"|>]
  ];

  {sFunction, tFunction} = functions;
  If[
    (Head[Unevaluated[sFunction]] === Symbol &&
        DownValues[sFunction] === {} && OwnValues[sFunction] === {}) ||
    (Head[Unevaluated[tFunction]] === Symbol &&
        DownValues[tFunction] === {} && OwnValues[tFunction] === {}),
    Return[<|"Status" -> "Unchecked"|>]
  ];

  arguments = Flatten[quartet];
  sChannels = Quiet @ Check[Apply[sFunction, arguments], $Failed];
  tChannels = Quiet @ Check[Apply[tFunction, arguments], $Failed];

  If[
    sChannels === $Failed || tChannels === $Failed,
    Return[
      <|
        "Status" -> "ChannelCheckFailed",
        "SChannels" -> sChannels,
        "TChannels" -> tChannels
      |>
    ]
  ];

  empty = Pick[
    {"S", "T"},
    {sChannels === {}, tChannels === {}},
    True
  ];

  If[
    empty === {},
    <|
      "Status" -> "ChannelsPresent",
      "SChannels" -> sChannels,
      "TChannels" -> tChannels
    |>,
    <|
      "Status" -> "ManifestlyZero",
      "EmptyChannels" -> empty,
      "SChannels" -> sChannels,
      "TChannels" -> tChannels
    |>
  ]
];

EtaRunStage[
    state_Association, stage_String, correlators_List, equationFunction_,
    OptionsPattern[]
  ] := Module[
  {
    newState = state, equations, failure, failures, skipped,
    progressEvery, stopOnContradiction, stopWhenKnown,
    skipManifestlyZero, channelFunctions, channelStatus,
    initialContradictions, processed = 0, total, start, elapsed,
    nonzeroIndices, allKnownQ, report, stageSkipped = 0,
    stageFailures = 0
  },

  progressEvery = OptionValue["ProgressEvery"];
  stopOnContradiction = OptionValue["StopOnContradiction"];
  stopWhenKnown = OptionValue["StopWhenAllNonzeroEtasKnown"];
  skipManifestlyZero =
    OptionValue["SkipManifestlyZeroCorrelators"];
  channelFunctions = OptionValue["ChannelFunctions"];
  initialContradictions = Length[newState["Contradictions"]];
  failures = newState["Failures"];
  skipped = Lookup[newState, "SkippedCorrelators", {}];
  total = Length[correlators];
  start = AbsoluteTime[];
  nonzeroIndices = Complement[
    newState["Indices"],
    newState["ZeroIndices"]
  ];

  Do[
    processed++;
    channelStatus = etaCorrelatorChannelStatus[
      quartet,
      channelFunctions
    ];

    If[
      TrueQ[skipManifestlyZero] &&
        channelStatus["Status"] === "ManifestlyZero",
      skipped = Append[
        skipped,
        <|
          "Stage" -> stage,
          "Correlator" -> quartet,
          "Reason" -> "ManifestlyZero",
          "EmptyChannels" -> channelStatus["EmptyChannels"]
        |>
      ];
      stageSkipped++,

      (*
        Do not wrap this call in Check.  AlphaMakeSystem may emit a harmless
        message and still return valid equations; Check would discard them.
      *)
      equations = Quiet[equationFunction[quartet]];
      If[equations === $Failed,
        failure = <|
          "Stage" -> stage,
          "Correlator" -> quartet,
          "Reason" -> "EquationGenerationFailed",
          "ChannelStatus" -> channelStatus["Status"]
        |>;
        failures = Append[failures, failure];
        stageFailures++,
        newState = EtaProcessEquations[
          newState,
          equations,
          stage,
          "RecordHistory" -> False
        ]
      ]
    ];

    If[
      IntegerQ[progressEvery] && progressEvery > 0 &&
      (Mod[processed, progressEvery] == 0 || processed == total),
      elapsed = N[AbsoluteTime[] - start, 6];
      Print[
        stage, " ", processed, "/", total,
        "; known eta = ", Length[newState["EtaKnown"]],
        "; relation groups = ", Length[EtaRelationGroups[newState]],
        "; residual equations = ", Length[newState["ResidualEquations"]],
        "; manifestly zero = ", stageSkipped,
        "; generation failures = ", stageFailures,
        "; contradictions = ", Length[newState["Contradictions"]],
        "; elapsed = ", elapsed, " s"
      ]
    ];

    If[
      TrueQ[stopOnContradiction] &&
      Length[newState["Contradictions"]] > initialContradictions,
      Break[]
    ];

    allKnownQ = AllTrue[
      nonzeroIndices,
      KeyExistsQ[newState["EtaKnown"], #] &
    ];
    If[TrueQ[stopWhenKnown] && allKnownQ, Break[]],

    {quartet, correlators}
  ];

  newState = Join[
    newState,
    <|
      "Failures" -> failures,
      "SkippedCorrelators" -> skipped
    |>
  ];
  elapsed = N[AbsoluteTime[] - start, 6];
  report = <|
    "Stage" -> stage,
    "CorrelatorsProcessed" -> processed,
    "CorrelatorsTotal" -> total,
    "KnownEtas" -> Length[newState["EtaKnown"]],
    "RelationGroups" -> Length[EtaRelationGroups[newState]],
    "ResidualEquations" -> Length[newState["ResidualEquations"]],
    "ManifestlyZeroCorrelators" -> stageSkipped,
    "EquationGenerationFailures" -> stageFailures,
    "Contradictions" -> Length[newState["Contradictions"]],
    "Failures" -> Length[newState["Failures"]],
    "ElapsedSeconds" -> elapsed
  |>;

  etaStageHistoryAppend[newState, report]
];

Options[EtaRunStagedSolver] = Join[
  Options[EtaStageCorrelators],
  Options[EtaRunStage]
];

EtaRunStagedSolver[
    state_Association, fields_List, equationFunction_,
    stages_List : {"AAAB", "AABC", "ABCD"},
    OptionsPattern[]
  ] := Module[{newState = state, correlators},

  Do[
    correlators = EtaStageCorrelators[
      fields,
      stage,
      "Mode" -> OptionValue["Mode"],
      "ExcludedExternalFields" ->
        OptionValue["ExcludedExternalFields"]
    ];
    newState = EtaRunStage[
      newState,
      stage,
      correlators,
      equationFunction,
      "ProgressEvery" -> OptionValue["ProgressEvery"],
      "StopOnContradiction" -> OptionValue["StopOnContradiction"],
      "StopWhenAllNonzeroEtasKnown" ->
        OptionValue["StopWhenAllNonzeroEtasKnown"],
      "SkipManifestlyZeroCorrelators" ->
        OptionValue["SkipManifestlyZeroCorrelators"],
      "ChannelFunctions" -> OptionValue["ChannelFunctions"]
    ];
    If[
      TrueQ[OptionValue["StopOnContradiction"]] &&
      newState["Contradictions"] =!= {},
      Break[]
    ],
    {stage, stages}
  ];

  newState
];


(* ---------------------------------------------------------------------- *)
(* Compact report                                                          *)
(* ---------------------------------------------------------------------- *)

EtaStateSummary[state_Association] := Module[
  {closed, known, groups, nonzero, solvedNonzero},

  closed = EtaCloseState[state];
  known = closed["EtaKnown"];
  groups = EtaRelationGroups[closed];
  nonzero = Complement[closed["Indices"], closed["ZeroIndices"]];
  solvedNonzero = Count[
    nonzero,
    i_ /; KeyExistsQ[known, i] && MemberQ[{-1, 1}, known[i]]
  ];

  <|
    "KnownEtaCount" -> Length[known],
    "KnownNonzeroSigns" -> solvedNonzero,
    "TotalNonzeroSigns" -> Length[nonzero],
    "EtaKnown" -> Association @ Sort[Normal[known]],
    "EtaRelations" -> groups,
    "PairRelationCount" -> Length[closed["PairRelations"]],
    "ResidualEquationCount" -> Length[closed["ResidualEquations"]],
    "ResidualEquations" -> closed["ResidualEquations"],
    "ContradictionCount" -> Length[closed["Contradictions"]],
    "Contradictions" -> closed["Contradictions"],
    "FailureCount" -> Length[closed["Failures"]],
    "Failures" -> closed["Failures"],
    "SkippedCorrelatorCount" ->
      Length[Lookup[closed, "SkippedCorrelators", {}]],
    "SkippedCorrelators" ->
      Lookup[closed, "SkippedCorrelators", {}],
    "StageHistory" -> closed["StageHistory"]
  |>
];


End[];
EndPackage[];


(*
  Minimal E6-style usage
  ----------------------

  Get["EtaRelationStagedSolver.wl"];

  etaState = CreateEtaState[
    Keys[A],
    "GaugeFixedIndices" -> gaugeFixed,
    "ZeroIndices" -> zeroIndices,
    "Tolerance" -> 10^-30,
    "ChopFunction" -> QGChop
  ];

  (* abbaEquationList may contain Equal equations or rules in x[i]. *)
  etaState = EtaProcessEquations[
    etaState,
    EtaEquationsFromX[abbaEquationList, A, etaState],
    "ABBA"
  ];

  etaEquationFunction = EtaAlphaMakeEquationFunction[
    A,
    q,
    etaState,
    "MakeSystemFunction" -> AlphaMakeSystem,
    "Postprocessor" -> (FullSimplify[QGChop[#]] &)
  ];

  etaState = EtaRunStagedSolver[
    etaState,
    ESeriesSpectrum,
    etaEquationFunction,
    {"AAAB", "AABC", "ABCD"},
    "ExcludedExternalFields" -> Automatic,
    "ProgressEvery" -> 50
  ];

  EtaStateSummary[etaState]

  Automatic external-field exclusion removes the E-series corner fields:
  the identity and every Z2 operator present in ESeriesSpectrum.  You may
  instead supply an explicit list with "ExcludedExternalFields".

  For each ordered doublet (A,B), only AAAB is generated.  For each triplet
  (A,B,C), only AABC is generated.  For each unordered quartet (A,B,C,D),
  only ABCD and ACBD are generated.
*)


==> anc/bootstrap/e6_workflow/vendor/QuantumGroup6j_num_wp50.wl <==
(* ::Package:: *)

(* U_q(sl2) quantum 6j-symbols, numerical version with adjustable working precision. *)

ClearAll[
  QGAtPrecision,
  QGIntegerPart, QGNormalizeSpin, QGNonNegativeIntegerQ,
  QGAdmissibleTripleQ, QGQNumber, QGQFactorial, QGFactorialProduct,
  QGSqrt, QGSqrtFactorial,
  QGDelta, QG6jTriples, QG6jLowerBounds, QG6jUpperBounds,
  QG6jDenominatorArgs, Quantum6j
];

$QGWorkingPrecision = 50;
$QGGuardDigits = 20;

(* All numerical entry points use this conversion.  Exact inputs are evaluated
   directly to wp digits.  Existing approximate inputs are promoted to wp;
   for genuinely accurate 50-digit results, q and theta should be constructed
   from exact expressions before they are passed to this package. *)
QGAtPrecision[x_, wp_: $QGWorkingPrecision] := If[
  Precision[x] === Infinity,
  N[x, wp],
  SetPrecision[x, wp]
];

QGIntegerPart[x_Integer] := x;
QGIntegerPart[x_?NumericQ] := IntegerPart[QGAtPrecision[x] + 1/10];
QGIntegerPart[x_] := x;

QGNormalizeSpin[x_?NumericQ] /;
    TrueQ[x >= 0 && Abs[QGAtPrecision[2 x] - Round[QGAtPrecision[2 x]]] < 1/4] :=
  Round[QGAtPrecision[2 x]]/2;
QGNormalizeSpin[x_] := x;

QGNonNegativeIntegerQ[x_] := TrueQ[
  (IntegerQ[x] && x >= 0) ||
  (NumericQ[x] &&
    Abs[QGAtPrecision[x] - Round[QGAtPrecision[x]]] < 1/4 &&
    Round[QGAtPrecision[x]] >= -1/2)
];

QGAdmissibleTripleQ[a_, b_, c_] := TrueQ[
  QGNonNegativeIntegerQ[a + b - c] &&
  QGNonNegativeIntegerQ[a - b + c] &&
  QGNonNegativeIntegerQ[-a + b + c]
];

QGQNumber::arg = "q-number argument `1` must be numeric or an exact integer.";
QGQNumber[n_, q_, wp_: $QGWorkingPrecision] := Module[
  {qq = QGAtPrecision[q, wp]},
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[(qq^n - qq^-n)/(qq - qq^-1), wp]
  ]
];

QGQFactorial::arg = "q-factorial argument `1` is not a non-negative integer.";
QGQFactorial[n_, q_, wp_: $QGWorkingPrecision] := Module[
  {m = QGIntegerPart[n]},
  If[!IntegerQ[m] || m < 0,
    Message[QGQFactorial::arg, n];
    Return[Indeterminate]
  ];
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[Product[QGQNumber[k, q, wp], {k, 1, m}], wp]
  ]
];

QGFactorialProduct[args_List, q_, wp_: $QGWorkingPrecision] := Block[
  {$MaxExtraPrecision = wp + $QGGuardDigits},
  N[Times @@ (QGQFactorial[#, q, wp] & /@ args), wp]
];

QGSqrt[n_, theta_, q_, wp_: $QGWorkingPrecision] := Module[
  {qq = QGAtPrecision[q, wp], th = QGAtPrecision[theta, wp]},
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[
      Exp[-I (n - 1) th/2] * Sqrt[1 - qq^(2 n)]/Sqrt[1 - qq^2],
      wp
    ]
  ]
];

QGSqrtFactorial[n_, theta_, q_, wp_: $QGWorkingPrecision] := Module[
  {qq = QGAtPrecision[q, wp], th = QGAtPrecision[theta, wp]},
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[
      Exp[-I n (n - 1) th/4] *
        Product[Sqrt[1 - qq^(2 k)]/Sqrt[1 - qq^2], {k, 1, n}],
      wp
    ]
  ]
];

QGDelta::badtri = "The triple (`1`, `2`, `3`) is not admissible.";
QGDelta[a_, b_, c_, theta_, q_, wp_: $QGWorkingPrecision] /;
    QGAdmissibleTripleQ[a, b, c] := Block[
  {$MaxExtraPrecision = wp + $QGGuardDigits},
  N[
    QGSqrtFactorial[a + b - c, theta, q, wp] *
      QGSqrtFactorial[a + c - b, theta, q, wp] *
      QGSqrtFactorial[b + c - a, theta, q, wp] /
      QGSqrtFactorial[a + b + c + 1, theta, q, wp],
    wp
  ]
];
QGDelta[a_, b_, c_, theta_, q_, wp_: $QGWorkingPrecision] :=
  (Message[QGDelta::badtri, a, b, c]; 0);

QG6jTriples[{a_, b_, ab_, c_, d_, bc_}] :=
  {{a, b, ab}, {c, d, ab}, {a, d, bc}, {b, c, bc}};

QG6jLowerBounds[{a_, b_, ab_, c_, d_, bc_}] :=
  {a + b + ab, c + d + ab, a + d + bc, b + c + bc};

QG6jUpperBounds[{a_, b_, ab_, c_, d_, bc_}] :=
  {a + b + c + d, a + c + ab + bc, b + d + ab + bc};

QG6jDenominatorArgs[{a_, b_, ab_, c_, d_, bc_}, z_] := Join[
  z - QG6jLowerBounds[{a, b, ab, c, d, bc}],
  QG6jUpperBounds[{a, b, ab, c, d, bc}] - z
];

Quantum6j::bad = "The six spins are not admissible for the U_q(sl2) 6j-symbol.";
Options[Quantum6j] = {WorkingPrecision -> $QGWorkingPrecision};

Quantum6j[la_, lb_, lab_, lc_, ld_, lbc_, q_, theta_, OptionsPattern[]] := Module[
  {wp = OptionValue[WorkingPrecision], qq, th, spins, a, b, ab, c, d, bc, zmin, zmax, sum},

  qq = QGAtPrecision[q, wp];
  th = QGAtPrecision[theta, wp];
  spins = QGNormalizeSpin /@ {la, lb, lab, lc, ld, lbc};
  {a, b, ab, c, d, bc} = spins;

  If[!AllTrue[QG6jTriples[spins], Apply[QGAdmissibleTripleQ]],
    Message[Quantum6j::bad];
    Return[0]
  ];

  zmin = Max @@ QG6jLowerBounds[spins];
  zmax = Min @@ QG6jUpperBounds[spins];

  If[!QGNonNegativeIntegerQ[zmin] || !QGNonNegativeIntegerQ[zmax] || zmin > zmax,
    Print[{la, lb, lab, lc, ld, lbc}];
    Message[Quantum6j::bad];
    Return[0]
  ];

  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    sum = Sum[
      (-1)^z QGQFactorial[z + 1, qq, wp] /
        QGFactorialProduct[QG6jDenominatorArgs[spins, z], qq, wp],
      {z, zmin, zmax}
    ];

    N[
      (-1)^(a + b + c + d) *
        QGSqrt[2 ab + 1, th, qq, wp] *
        QGSqrt[2 bc + 1, th, qq, wp] *
        Times @@
          (QGDelta[#[[1]], #[[2]], #[[3]], th, qq, wp] & /@
            QG6jTriples[spins]) *
        sum,
      wp
    ]
  ]
];


==> anc/bootstrap/e6_workflow/vendor/triplet_classification_E6.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Triplet classification for the E6 minimal-model spectrum*)


(* This file is self-contained.

   It does four things:

   1. Builds the E6 spectrum and fusion rules from SU(2)_10 plus the Ising-sector
      selection rule 1 x 1 = 1, sigma x sigma = 1 + epsilon, etc.

   2. Generates all nonzero unordered triplets [i,j,k] of E6 fields, with the
      default convention that triplets containing the identity (0,0) or the
      diagonal Z2 operator (5,5) are omitted.

   3. Divides the triplets into equivalence classes using
        - permutation symmetry of alpha_{ijk}, and
        - the diagonal Z2 relation, which flips two entries
              (ell,ellbar) -> (5-ell,5-ellbar).
      For the default E6 setup this gives 18 classes.

   4. Introduces one variable x[n] for class n and expresses every relevant
      alpha coefficient in that class as a phase times x[n].  The identity
      normalization class is numbered 0 and is fixed to 1.  You can also install
      these rules so that alpha[...] evaluates automatically.
*)


(* Start from a clean alpha symbol.  This prevents stale alpha definitions from
   an earlier kernel run from turning rule left-hand sides into x[n] or -x[n]. *)
Unprotect[alpha];
ClearAll[alpha];
Protect[alpha];


(* ::Section:: *)
(*SU(2) fusion*)


ClearAll[su2Fusion];

su2Fusion[su2Level_Integer?NonNegative][l1_, l2_] := Module[
  {lower, upper},
  lower = Abs[l1 - l2];
  upper = Min[l1 + l2, su2Level - l1 - l2];
  If[lower > upper, {}, Range[lower, upper, 1]]
];


(* ::Section:: *)
(*E6 spectrum and sectors*)


ClearAll[
  e6Identity,
  e6Z2Operator,
  e6IdentitySector,
  e6SigmaSector,
  e6EpsilonSector,
  e6AllFields,
  e6Sector,
  e6ActiveFields
];

e6Identity = {0, 0};
e6Z2Operator = {5, 5};

e6IdentitySector = {
  {0, 0}, {0, 3}, {3, 0}, {3, 3}
};

e6SigmaSector = {
  {3/2, 3/2}, {7/2, 7/2}, {3/2, 7/2}, {7/2, 3/2}
};

e6EpsilonSector = {
  {2, 2}, {5, 5}, {2, 5}, {5, 2}
};

e6AllFields = Join[e6IdentitySector, e6SigmaSector, e6EpsilonSector];

e6Sector[x_] := Which[
  MemberQ[e6IdentitySector, x], "1",
  MemberQ[e6SigmaSector, x], "sigma",
  MemberQ[e6EpsilonSector, x], "epsilon",
  True, Missing["NotE6Field", x]
];

Options[e6ActiveFields] = {
  "RemoveIdentity" -> True,
  "RemoveZ2Operator" -> True
};

e6ActiveFields[OptionsPattern[]] := Module[{fields = e6AllFields},
  If[TrueQ[OptionValue["RemoveIdentity"]],
    fields = DeleteCases[fields, e6Identity]
  ];
  If[TrueQ[OptionValue["RemoveZ2Operator"]],
    fields = DeleteCases[fields, e6Z2Operator]
  ];
  fields
];


(* ::Section:: *)
(*E6 fusion rules*)


ClearAll[e6IsingFusion, e6Fuse, e6FuseQ];

(* Ising-category selection rules. *)
e6IsingFusion["1", s_] := {s};
e6IsingFusion[s_, "1"] := {s};
e6IsingFusion["sigma", "sigma"] := {"1", "epsilon"};
e6IsingFusion["sigma", "epsilon"] := {"sigma"};
e6IsingFusion["epsilon", "sigma"] := {"sigma"};
e6IsingFusion["epsilon", "epsilon"] := {"1"};
e6IsingFusion[_, _] := {};

(* Full E6 fusion rule for pairs (ell,ellbar). *)
e6Fuse[a_, b_] := Module[
  {leftFusion, rightFusion, sectorFusion},
  leftFusion = su2Fusion[10][a[[1]], b[[1]]];
  rightFusion = su2Fusion[10][a[[2]], b[[2]]];
  sectorFusion = e6IsingFusion[e6Sector[a], e6Sector[b]];
  Select[
    e6AllFields,
    MemberQ[leftFusion, #[[1]]] &&
      MemberQ[rightFusion, #[[2]]] &&
      MemberQ[sectorFusion, e6Sector[#]] &
  ]
];

e6FuseQ[a_, b_, c_] := MemberQ[e6Fuse[a, b], c];


(* ::Section:: *)
(*Triplets and classes*)


ClearAll[
  e6PairKey,
  canonicalTriplet,
  e6AllowedOrderedTripletQ,
  e6AllowedTripletQ,
  e6Triplets,
  z2D,
  e6Z2D,
  e6TripletZ2Neighbors,
  e6TripletClasses
];

(* Sorting key for pairs.  Multiplying by 2 makes half-integers integral. *)
e6PairKey[{l_, lb_}] := {2 l, 2 lb};

canonicalTriplet[tri_List] := SortBy[tri, e6PairKey];

e6AllowedOrderedTripletQ[{a_, b_, c_}] := e6FuseQ[a, b, c];

e6AllowedTripletQ[tri_List] := AnyTrue[
  Permutations[tri],
  e6AllowedOrderedTripletQ
];

Options[e6Triplets] = Options[e6ActiveFields];

e6Triplets[OptionsPattern[]] := Module[
  {fields, candidates},
  fields = e6ActiveFields[
    "RemoveIdentity" -> OptionValue["RemoveIdentity"],
    "RemoveZ2Operator" -> OptionValue["RemoveZ2Operator"]
  ];
  candidates = DeleteDuplicates[canonicalTriplet /@ Tuples[fields, 3]];
  SortBy[Select[candidates, e6AllowedTripletQ], e6TripletSortKey]
];

z2D[k_][{l_, lb_}] := {k - l, k - lb};
e6Z2D[x_] := z2D[5][x];

e6TripletZ2Neighbors[tri_List, tripletSet_List] := Module[
  {pairs, neighbors},
  pairs = Subsets[Range[3], {2}];
  neighbors = Table[
    canonicalTriplet @ ReplacePart[
      tri,
      {
        pair[[1]] -> e6Z2D[tri[[pair[[1]]]]],
        pair[[2]] -> e6Z2D[tri[[pair[[2]]]]]
      }
    ],
    {pair, pairs}
  ];
  Select[DeleteDuplicates[neighbors], MemberQ[tripletSet, #] &]
];

Options[e6TripletClasses] = Options[e6Triplets];

e6TripletClasses[OptionsPattern[]] := Module[
  {triplets, unseen, classes = {}, seed, component, frontier, current, neigh},
  triplets = e6Triplets[
    "RemoveIdentity" -> OptionValue["RemoveIdentity"],
    "RemoveZ2Operator" -> OptionValue["RemoveZ2Operator"]
  ];
  unseen = triplets;
  While[unseen =!= {},
    seed = First[unseen];
    component = {seed};
    frontier = {seed};
    unseen = DeleteCases[unseen, seed];
    While[frontier =!= {},
      current = First[frontier];
      frontier = Rest[frontier];
      neigh = e6TripletZ2Neighbors[current, triplets];
      Do[
        If[! MemberQ[component, nb],
          AppendTo[component, nb];
          AppendTo[frontier, nb];
          unseen = DeleteCases[unseen, nb];
        ],
        {nb, neigh}
      ];
    ];
    AppendTo[classes, SortBy[component, e6TripletSortKey]];
  ];
  SortBy[classes, e6TripletSortKey[First[#]] &]
];

ClearAll[e6TripletSortKey];
e6TripletSortKey[tri_List] := Flatten[e6PairKey /@ tri];


(* ::Section:: *)
(*Diagonal Z2 phases*)


ClearAll[e6Z2Phase, e6Phi, e6Varphi, e6ReflectionSixJ, $E6k, $E6kp];

(* Parameters of p = 12 k + kp.  They are set by E6Install[k,kp]. *)
$E6k = 0;
$E6kp = 1;

(* Phi_{12,kp}(n) in the updated notes. *)
e6Phi[n_Integer?NonNegative, kp_Integer] :=
  Sum[Floor[kp j/12], {j, 1, n}];

(* The correction to the reflection-type 6j-symbol sign:

   {5,l1,5-l1;l2,5-l3,l3}_q
     = (-1)^(l1+l2-l3) (-1)^e6Varphi[l1,l2,l3,k,kp].
*)
e6Varphi[l1_, l2_, l3_, k_Integer, kp_Integer] := Mod[
  k (l1 + l2 - l3) (l2 + l3 - l1 + 1) +
  e6Phi[2 l1, kp] + e6Phi[2 l3 + 1, kp] +
  e6Phi[l1 - l2 + l3, kp] +
  e6Phi[l1 + l2 + l3 + 1, kp],
  4
];

(* Reflection-type 6j symbol appearing in the diagonal Z2 relation. *)
e6ReflectionSixJ[l1_, l2_, l3_, k_Integer, kp_Integer] :=
  (-1)^(l1 + l2 - l3) (-1)^e6Varphi[l1, l2, l3, k, kp];

(* Gauge convention of eq. (alpha:convention_E6_final) in the notes. *)
e6Z2Phase[{l_, lb_}] := Module[{reflectionPart, gaugePart},
  reflectionPart = (-1)^Mod[
    e6Varphi[5, 5 - l, l, $E6k, $E6kp] +
    e6Varphi[5, 5 - lb, lb, $E6k, $E6kp],
    4
  ];
  gaugePart = Which[
    MemberQ[{{0, 3}, {3, 0}}, {l, lb}], I^$E6kp,
    MemberQ[{{2, 5}, {5, 2}}, {l, lb}], I^(-$E6kp),
    True, 1
  ];
  FullSimplify[reflectionPart gaugePart]
];


(* ::Section:: *)
(*Permutation signs for alpha*)


ClearAll[
  alphaSymbol,
  e6Spin,
  e6SpinParity,
  inversionParity,
  canonicalIndexSequence,
  permutationFactorToCanonical,
  e6PermutationRule
];

alphaSymbol[tri_List] := alpha @@ tri;

(* Spin in the s=1 sector.  For E6, q=12 and p=12 k + I.  The default p=1
   corresponds to k=0, I=1.  Only the parity modulo 2 is used below. *)
e6Spin[{l_, lb_}, p_: 1] := Together[(l - lb) ((l + lb + 1) p - 12)/12];

e6SpinParity[x_, p_: 1] := Mod[e6Spin[x, p], 2];

inversionParity[seq_List] := Mod[
  Length @ Select[
    Subsets[Range[Length[seq]], {2}],
    seq[[#[[1]]]] > seq[[#[[2]]]] &
  ],
  2
];

(* Stable index sequence from ordered triplet to canonical triplet.  This handles
   repeated entries correctly. *)
canonicalIndexSequence[ordered_List] := Module[
  {canon, key, pos, used, k},
  canon = canonicalTriplet[ordered];
  key[x_] := ToString[InputForm[x]];
  pos = GroupBy[Range[Length[canon]], key[canon[[#]]] &, Identity];
  used = AssociationMap[0 &, Keys[pos]];
  Table[
    k = key[x];
    used[k] = used[k] + 1;
    pos[k][[used[k]]],
    {x, ordered}
  ]
];

(* alpha[ordered] = factor alpha[canonicalTriplet[ordered]]. *)
permutationFactorToCanonical[ordered_List, p_: 1] := Module[
  {seq, parity, spinSum},
  seq = canonicalIndexSequence[ordered];
  parity = inversionParity[seq];
  spinSum = Total[e6SpinParity[#, p] & /@ ordered];
  FullSimplify[(-1)^(parity spinSum)]
];

e6PermutationRule[ordered_List, p_: 1] := Module[
  {canon, fac},
  canon = canonicalTriplet[ordered];
  fac = permutationFactorToCanonical[ordered, p];
  alphaSymbol[ordered] -> FullSimplify[fac alphaSymbol[canon]]
];


(* ::Section:: *)
(*Diagonal Z2 relation for alpha*)


ClearAll[
  e6Z2PairRelation,
  e6Z2Edges
];

(* For ordered triplet {a,b,c}, this implements

      alpha[a,b,c] =
        e6Z2Phase[b]/e6Z2Phase[a]
        (-1)^(b_l + c_l - a_l + b_lb + c_lb - a_lb)
        (-1)^(varphi(b_l,c_l,a_l)+varphi(b_lb,c_lb,a_lb))
        alpha[Z2[a], Z2[b], c].
*)
(* Apply the Z2 relation to the chosen pair of entries in a triplet. *)
e6Z2PairRelation[tri_List, pair_List, p_: 1] := Module[
  {c, other, order, flippedOrder, a, b, d, zfac, facLeft, facRight,
   target, totalFac},
  c = canonicalTriplet[tri];
  other = Complement[Range[3], pair];
  order = c[[Join[pair, other]]];
  {a, b, d} = order;
  (* Product of the corrected holomorphic and antiholomorphic reflection
     6j symbols from the updated notes. *)
  zfac = e6Z2Phase[b]/e6Z2Phase[a] *
    e6ReflectionSixJ[b[[1]], d[[1]], a[[1]], $E6k, $E6kp] *
    e6ReflectionSixJ[b[[2]], d[[2]], a[[2]], $E6k, $E6kp];
  flippedOrder = {e6Z2D[a], e6Z2D[b], d};
  facLeft = permutationFactorToCanonical[order, p];
  facRight = permutationFactorToCanonical[flippedOrder, p];
  target = canonicalTriplet[flippedOrder];
  totalFac = FullSimplify[zfac facRight/facLeft];
  <|
    "From" -> c,
    "To" -> target,
    "Factor" -> totalFac,
    "Rule" -> (alphaSymbol[c] -> totalFac alphaSymbol[target])
  |>
];

e6Z2Edges[class_List, p_: 1] := Module[
  {pairs, classCanon, edges},
  pairs = Subsets[Range[3], {2}];
  classCanon = SortBy[DeleteDuplicates[canonicalTriplet /@ class], e6TripletSortKey];
  edges = Flatten[
    Table[e6Z2PairRelation[tri, pair, p], {tri, classCanon}, {pair, pairs}],
    1
  ];
  DeleteDuplicatesBy[
    Select[edges, MemberQ[classCanon, #To] && #From =!= #To &],
    {#From, #To} &
  ]
];


(* ::Section:: *)
(*Alpha rules inside classes*)


ClearAll[
  e6ClassRepresentative,
  e6ClassAlphaRules,
  e6OrderedAlphaRules
];

e6ClassRepresentative[class_List] := First[
  SortBy[DeleteDuplicates[canonicalTriplet /@ class], e6TripletSortKey]
];

(* Canonical triplets in one class, expressed in terms of the representative. *)
e6ClassAlphaRules[class_List, rep_: Automatic, p_: 1] := Module[
  {classCanon, representative, key, triOfKey, edges, values, changed,
   f, t, fac, kf, kt},
  classCanon = SortBy[DeleteDuplicates[canonicalTriplet /@ class], e6TripletSortKey];
  representative = If[rep === Automatic, First[classCanon], canonicalTriplet[rep]];
  key[x_] := ToString[InputForm[x]];
  triOfKey = Association@Table[key[x] -> x, {x, classCanon}];
  edges = e6Z2Edges[classCanon, p];
  values = <|key[representative] -> 1|>;
  changed = True;
  While[changed,
    changed = False;
    Do[
      f = edge["From"];
      t = edge["To"];
      fac = edge["Factor"];
      kf = key[f];
      kt = key[t];
      Which[
        KeyExistsQ[values, kf] && ! KeyExistsQ[values, kt],
          values[kt] = FullSimplify[values[kf]/fac];
          changed = True,
        KeyExistsQ[values, kt] && ! KeyExistsQ[values, kf],
          values[kf] = FullSimplify[fac values[kt]];
          changed = True
      ],
      {edge, edges}
    ];
  ];
  DeleteDuplicates @ Table[
    alphaSymbol[triOfKey[k]] -> FullSimplify[values[k] alphaSymbol[representative]],
    {k, Keys[values]}
  ]
];

(* All ordered alpha coefficients in one class, including permutation signs.

   Important: the Z2 rules are applied only to the right-hand side.  If one
   applies /. z2Rules to the whole rule, Mathematica also rewrites the
   left-hand side alpha[...] and can create invalid rules such as
      -alpha[...] -> -x[n].
*)
e6OrderedAlphaRules[class_List, rep_: Automatic, p_: 1] := Module[
  {classCanon, representative, z2Rules, allOrdered, orderedToCanonRules},
  classCanon = SortBy[DeleteDuplicates[canonicalTriplet /@ class], e6TripletSortKey];
  representative = If[rep === Automatic, First[classCanon], canonicalTriplet[rep]];
  z2Rules = e6ClassAlphaRules[classCanon, representative, p];
  allOrdered = DeleteDuplicates @ Flatten[Permutations /@ classCanon, 1];
  orderedToCanonRules = e6PermutationRule[#, p] & /@ allOrdered;
  DeleteDuplicates[
    (#[[1]] -> FullSimplify[#[[2]] /. z2Rules]) & /@ orderedToCanonRules
  ]
];


(* ::Section:: *)
(*Class variables x[n], including identity class 0*)


ClearAll[
  classVariable,
  e6IdentityClass,
  e6IdentityClassAlphaRulesWithX,
  e6ClassAlphaRulesWithX,
  e6AllClassAlphaRulesWithX,
  e6ClassAlphaSummaryWithX
];

classVariable[0] := 1;
classVariable[n_Integer?Positive] := x[n];

(*
   Class 0 is the identity/Z2 normalization class.

   It contains two types of canonical triplets:

        [(0,0), a, a]
        [(5,5), a, Z2[a]]

   for every E6 field a.  The first type has coefficient 1.  The second type
   has coefficient e6Z2Phase[a] in the defining order

        alpha[(5,5), a, Z2[a]] = e6Z2Phase[a].

   Since classVariable[0] := 1, all class-0 coefficients are still expressed
   in terms of x[0]=1, with the appropriate Z2/permutation phase included.
*)
e6IdentityClass[] := Module[
  {identityTriplets, z2Triplets},
  identityTriplets = {e6Identity, #, #} & /@ e6AllFields;
  z2Triplets = {e6Z2Operator, #, e6Z2D[#]} & /@ e6AllFields;
  SortBy[
    DeleteDuplicates[canonicalTriplet /@ Join[identityTriplets, z2Triplets]],
    e6TripletSortKey
  ]
];

Options[e6IdentityClassAlphaRulesWithX] = {"Ordered" -> True};

ClearAll[e6Z2PhaseTripletRulesWithX];

e6Z2PhaseTripletRulesWithX[a_, p_: 1, ordered_: True] := Module[
  {defOrder, phase, facDef, canon, orderedTriplets, facOrd},

  defOrder = {e6Z2Operator, a, e6Z2D[a]};
  phase = e6Z2Phase[a] classVariable[0];
  facDef = permutationFactorToCanonical[defOrder, p];
  canon = canonicalTriplet[defOrder];

  orderedTriplets = If[TrueQ[ordered],
    DeleteDuplicates[Permutations[canon]],
    {canon}
  ];

  Table[
    facOrd = permutationFactorToCanonical[ord, p];
    alphaSymbol[ord] -> FullSimplify[facOrd phase/facDef],
    {ord, orderedTriplets}
  ]
];

e6IdentityClassAlphaRulesWithX[p_: 1, OptionsPattern[]] := Module[
  {identityTriplets, identityOrderedTriplets, identityRules, z2Rules},

  identityTriplets = canonicalTriplet /@ ({e6Identity, #, #} & /@ e6AllFields);
  identityOrderedTriplets = If[TrueQ[OptionValue["Ordered"]],
    DeleteDuplicates @ Flatten[Permutations /@ identityTriplets, 1],
    DeleteDuplicates[identityTriplets]
  ];
  identityRules = (alphaSymbol[#] -> classVariable[0]) & /@ identityOrderedTriplets;

  z2Rules = Flatten[
    e6Z2PhaseTripletRulesWithX[#, p, OptionValue["Ordered"]] & /@ e6AllFields,
    1
  ];

  DeleteDuplicates[Join[identityRules, z2Rules]]
];

Options[e6ClassAlphaRulesWithX] = {"Ordered" -> True};

(* In class n, replace alpha[representative] by x[n].

   Important: only the right-hand sides of existing rules are rewritten.
   Do not apply /. repAlpha -> x[n] to the whole rule list, because that
   also rewrites the left-hand sides and creates invalid rules such as
      x[n] -> x[n]   or   -x[n] -> x[n].
*)
e6ClassAlphaRulesWithX[class_List, n_Integer, p_: 1, OptionsPattern[]] := Module[
  {rep, repAlpha, variable, rules, rulesWithX},
  rep = e6ClassRepresentative[class];
  repAlpha = alphaSymbol[rep];
  variable = classVariable[n];
  rules = If[TrueQ[OptionValue["Ordered"]],
    e6OrderedAlphaRules[class, rep, p],
    e6ClassAlphaRules[class, rep, p]
  ];
  rulesWithX = (#[[1]] -> FullSimplify[#[[2]] /. repAlpha -> variable]) & /@ rules;
  DeleteDuplicates[Join[{repAlpha -> variable}, rulesWithX]]
];

Options[e6AllClassAlphaRulesWithX] = Join[
  Options[e6TripletClasses],
  {"Ordered" -> True, "IncludeIdentityClass" -> True}
];

e6AllClassAlphaRulesWithX[p_: 1, OptionsPattern[]] := Block[{alpha}, Module[
  {classes, nonIdentityRules, identityRules},
  classes = e6TripletClasses[
    "RemoveIdentity" -> OptionValue["RemoveIdentity"],
    "RemoveZ2Operator" -> OptionValue["RemoveZ2Operator"]
  ];

  nonIdentityRules = Flatten[
    Table[
      e6ClassAlphaRulesWithX[classes[[n]], n, p, "Ordered" -> OptionValue["Ordered"]],
      {n, Length[classes]}
    ],
    1
  ];

  identityRules = If[TrueQ[OptionValue["IncludeIdentityClass"]],
    e6IdentityClassAlphaRulesWithX[p, "Ordered" -> OptionValue["Ordered"]],
    {}
  ];

  DeleteDuplicates[Join[identityRules, nonIdentityRules]]
]];
Options[e6ClassAlphaSummaryWithX] = Join[
  Options[e6TripletClasses],
  {"Ordered" -> True, "IncludeIdentityClass" -> True}
];

e6ClassAlphaSummaryWithX[p_: 1, OptionsPattern[]] := Block[{alpha}, Module[
  {classes, nonIdentitySummary, identitySummary},
  classes = e6TripletClasses[
    "RemoveIdentity" -> OptionValue["RemoveIdentity"],
    "RemoveZ2Operator" -> OptionValue["RemoveZ2Operator"]
  ];

  identitySummary = If[TrueQ[OptionValue["IncludeIdentityClass"]],
    {
      <|
        "ClassNumber" -> 0,
        "Variable" -> classVariable[0],
        "Representative" -> (alphaSymbol[{e6Identity, e6Identity, e6Identity}] -> classVariable[0]),
        "Class" -> e6IdentityClass[],
        "Rules" -> e6IdentityClassAlphaRulesWithX[
          p, "Ordered" -> OptionValue["Ordered"]
        ]
      |>
    },
    {}
  ];

  nonIdentitySummary = Table[
    <|
      "ClassNumber" -> n,
      "Variable" -> classVariable[n],
      "Representative" -> (alphaSymbol[e6ClassRepresentative[classes[[n]]]] -> classVariable[n]),
      "Class" -> SortBy[DeleteDuplicates[canonicalTriplet /@ classes[[n]]], e6TripletSortKey],
      "Rules" -> e6ClassAlphaRulesWithX[
        classes[[n]], n, p, "Ordered" -> OptionValue["Ordered"]
      ]
    |>,
    {n, Length[classes]}
  ];

  Join[identitySummary, nonIdentitySummary]
]];



(* ::Section:: *)
(*Install/uninstall automatic alpha evaluation*)


ClearAll[
  e6AlphaXRules,
  e6InstallAlphaXRules,
  e6UninstallAlphaXRules,
  alphaX
];

e6AlphaXRules = {};

Options[e6InstallAlphaXRules] = Options[e6AllClassAlphaRulesWithX];

e6InstallAlphaXRules::badlhs =
  "Some generated alpha rules had invalid left-hand sides and were ignored: `1`.";

(* After running e6InstallAlphaXRules[], alpha[...] evaluates directly to phase*x[n].

   Important implementation detail: we clear alpha before generating the rules.
   Otherwise, if alpha was installed in a previous run, alphaSymbol[...] would
   evaluate immediately to x[n] or -x[n], and Mathematica would later try to set
   values for expressions such as -x[1].  That is what causes
      Set::write: Tag Times in -x[1] is Protected.

   We also install the rules via DownValues instead of repeated Set assignments.
*)
e6InstallAlphaXRules[p_: 1, OptionsPattern[]] := Module[
  {rules, goodRules, badRules, downRules},

  (* Generate rules with alpha temporarily inert, even if alpha had already
     been installed in this kernel. *)
  Unprotect[alpha];
  ClearAll[alpha];
  Protect[alpha];

  rules = Block[{alpha},
    e6AllClassAlphaRulesWithX[
      p,
      "RemoveIdentity" -> OptionValue["RemoveIdentity"],
      "RemoveZ2Operator" -> OptionValue["RemoveZ2Operator"],
      "Ordered" -> OptionValue["Ordered"],
      "IncludeIdentityClass" -> OptionValue["IncludeIdentityClass"]
    ]
  ];

  (* Keep only rules whose left-hand side is literally alpha[...].
     This removes accidental rules with left-hand side -alpha[...] or x[n]. *)
  goodRules = Cases[rules, r : Rule[_alpha, _] :> r];
  badRules = Complement[rules, goodRules];

  If[badRules =!= {},
    Message[e6InstallAlphaXRules::badlhs, Short[badRules, 5]]
  ];

  downRules = goodRules /.
    Rule[lhs_alpha, rhs_] :> (HoldPattern[lhs] :> rhs);

  e6AlphaXRules = goodRules;

  Unprotect[alpha];
  ClearAll[alpha];
  DownValues[alpha] = downRules;
  Protect[alpha];

  goodRules
];

e6UninstallAlphaXRules[] := Module[{},
  Unprotect[alpha];
  ClearAll[alpha];
  Protect[alpha];
  e6AlphaXRules = {};
];

(* Non-invasive wrapper.  Use alphaX[...] if you do not want to install definitions for alpha. *)
alphaX[args__] := alpha[args] /. e6AlphaXRules;


(* ::Section:: *)
(*Convenience checks*)


ClearAll[e6Check];

e6Check[] := Module[
  {classes, summary},
  classes = e6TripletClasses[];
  summary = e6ClassAlphaSummaryWithX[];
  <|
    "NumberOfActiveFields" -> Length[e6ActiveFields[]],
    "NumberOfTriplets" -> Length[e6Triplets[]],
    "NumberOfNonIdentityClasses" -> Length[classes],
    "NumberOfClassesIncludingIdentity" -> Length[summary],
    "Variables" -> (#["Variable"] & /@ summary),
    "Representatives" -> (#["Representative"] & /@ summary)
  |>
];



(* ::Section:: *)
(*Public (k,kp) interface and automatic installation on loading*)


(* The file is meant to be loaded with Get[...].  After loading, alpha[...] is
   already evaluated in terms of 1 and x[n]. *)
ClearAll[E6Classes, E6Rules, E6Install, E6Uninstall, E6Check];

E6Classes[k_Integer : 0, kp_Integer : 1] := e6TripletClasses[];

E6Rules[k_Integer : 0, kp_Integer : 1] := Module[{},
  $E6k = k;
  $E6kp = kp;
  e6AllClassAlphaRulesWithX[12 k + kp]
];

E6Install[k_Integer : 0, kp_Integer : 1] := Module[{},
  $E6k = k;
  $E6kp = kp;
  e6InstallAlphaXRules[12 k + kp]
];

E6Uninstall[] := e6UninstallAlphaXRules[];

E6Check[k_Integer : 0, kp_Integer : 1] := Module[{answer},
  $E6k = k;
  $E6kp = kp;
  answer = e6Check[];
  Join[
    <|"q" -> 12, "p" -> 12 k + kp, "k" -> k, "kp" -> kp|>,
    answer
  ]
];



==> anc/bootstrap/e7_workflow/E7Cache.wl <==
(* E7 numerical 6j data: independent of the bootstrap solution. *)
If[!StringQ[$E7WorkflowDirectory], $E7WorkflowDirectory = DirectoryName[$InputFileName]];

ClearAll[E7Abort, E7FiniteNumberQ, E7ReliableDigits, E7RoundNumber,
  E7NumberString, E7WriteWL, E7FieldSpectrum, E7FusionRange,
  E7NeededSixJKeys, E7ValidateParameters, E7ValidateSixJCache,
  E7LoadSixJCache, E7UseSixJCache, E7CreateSixJCache,
  E7ImportLegacySixJCache, E7ComputeSixJ, E7HashFile];

$E7SixJConvention = "QuantumGroup6j_num_wp50.wl:ordered-phase-convention-v1";
E7Abort[tag_, message_, extra_: <||>] :=
  Throw[Failure[tag, Join[<|"MessageTemplate" -> message|>, extra]], "E7Workflow"];
E7FiniteNumberQ[z_] := NumberQ[z] && FreeQ[z, Indeterminate | _DirectedInfinity];
(* Absolute digits below unit scale, relative digits above it. No padding. *)
E7ReliableDigits[z_?E7FiniteNumberQ] := Which[
  Precision[z] === Infinity, Infinity,
  Abs[z] <= 1, Accuracy[z], True, Precision[z]];
E7RoundNumber[z_?E7FiniteNumberQ, wp_Integer] := Which[
  Precision[z] === Infinity, N[z, wp],
  Abs[z] <= 1, SetAccuracy[z, wp], True, SetPrecision[z, wp]];
E7NumberString[z_] := If[TrueQ[Sign[z] === 0], "0",
  StringReplace[ToString[z, InputForm], {
    RegularExpression["`{1,2}[0-9.]*"] -> "", "*^" -> "e"}]];
E7HashFile[file_] := IntegerString[FileHash[file, "SHA256"], 16, 64];

E7WriteWL[data_, file_String, overwrite_: False] := Catch[Module[{path, dir},
  path = ExpandFileName[file]; dir = DirectoryName[path];
  If[FileExistsQ[path] && !TrueQ[overwrite],
    E7Abort["OutputExists", "Output already exists; choose another name or set Overwrite -> True.", <|"File" -> path|>]];
  If[!DirectoryQ[dir], CreateDirectory[dir, CreateIntermediateDirectories -> True]];
  If[Quiet[Check[Put[data, path]; FileExistsQ[path], False]] =!= True,
    E7Abort["WriteFailed", "Could not save Wolfram data.", <|"File" -> path|>]];
  path
], "E7Workflow"];

E7FieldSpectrum[] := Sort[Join[Tuples[{0,8},2],Tuples[{2,6},2],Tuples[{3,5},2],{{4,4},{4,1},{4,7},{1,4},{7,4}}]];
E7FusionRange[a_, b_, pp_: 18] := Range[Abs[a-b], Min[a+b, pp-a-b-2]];
E7NeededSixJKeys[] := E7NeededSixJKeys[] = Module[{labels, reaped, ss, tt},
  labels = Union[Flatten[E7FieldSpectrum[]]];
  reaped = Reap[Do[
    ss = Intersection[E7FusionRange[a,b], E7FusionRange[c,d], labels];
    tt = Intersection[E7FusionRange[a,d], E7FusionRange[b,c]];
    Do[Sow[{a,b,s,c,d,t}], {s,ss}, {t,tt}],
    {a,labels}, {b,labels}, {c,labels}, {d,labels}]][[2]];
  If[reaped === {}, {}, Union[First[reaped]]]
];

E7ValidateParameters[params_] := Module[{},
  If[!AssociationQ[params] || !And @@ (KeyExistsQ[params,#]& /@ {"pp","k","kp"}),
    E7Abort["Parameters", "Missing E7 model parameters."]];
  If[params["pp"] =!= 18 || !IntegerQ[params["k"]] ||
      !IntegerQ[params["kp"]] || !CoprimeQ[params["kp"],18],
    E7Abort["Parameters", "E7 requires pp=18, integer k, and integer kp coprime to 18."]];
  True
];

E7ValidateSixJCache[data_, requiredPrecision_: 0] := Catch[Module[
  {params, values, measured, recorded, keys, wp},
  If[!AssociationQ[data] || Lookup[data,"SchemaVersion",0] =!= 1 ||
      Lookup[data,"Kind",""] =!= "E7SixJCache",
    E7Abort["CacheSchema", "This is not an E7SixJCache file. Import an older cache with E7ImportLegacySixJCache first."]];
  params = Lookup[data,"Parameters",<||>]; E7ValidateParameters[params];
  If[Lookup[data,"Q",None] =!= Exp[I Pi(params["k"]+params["kp"]/18)] ||
      Lookup[data,"Theta",None] =!= Pi(params["k"]+params["kp"]/18),
    E7Abort["CacheParameters", "Stored q or theta does not match the model parameters."]];
  If[Lookup[data,"Convention",""] =!= $E7SixJConvention,
    E7Abort["Convention", "The 6j branch/ordering convention does not match this workflow."]];
  If[Lookup[data,"Fields",{}] =!= E7FieldSpectrum[], E7Abort["Spectrum", "Incorrect E7 spectrum."]];
  If[!AssociationQ[Lookup[data,"SixJ",None]], E7Abort["CacheValues", "Missing 6j association."]];
  keys = Keys[data["SixJ"]];
  If[Sort[keys] =!= E7NeededSixJKeys[],
    E7Abort["CacheCoverage", "The cache must contain exactly the required ordered 6j keys, including nonphysical T channels."]];
  values = Values[data["SixJ"]];
  If[!AllTrue[values,E7FiniteNumberQ], E7Abort["NonfiniteCache", "6j cache contains a nonfinite or symbolic entry."]];
  wp = Lookup[data,"WorkingPrecision",0];
  recorded = Lookup[data,"MinimumPrecision",0];
  measured = Min[E7ReliableDigits /@ values];
  If[!IntegerQ[wp] || wp < 20 || !NumericQ[recorded] || recorded <= 0 ||
      recorded > wp + 10^-6 || recorded > measured + 10^-6,
    E7Abort["CachePrecision", "Cache precision metadata exceeds the precision supported by its values.",
      <|"MeasuredDigits"->measured,"RecordedDigits"->recorded|>]];
  If[!NumericQ[requiredPrecision] || requiredPrecision < 0 || requiredPrecision > recorded,
    E7Abort["InsufficientCachePrecision", "The requested precision exceeds the reliable digits in this 6j cache. Build a higher-precision cache.",
      <|"RequestedDigits"->requiredPrecision,"AvailableDigits"->recorded|>]];
  data
], "E7Workflow"];

E7LoadSixJCache[file_String, requiredPrecision_: 0] := Catch[Module[{data},
  If[!FileExistsQ[file], E7Abort["MissingCache", "6j cache file does not exist.", <|"File"->file|>]];
  data = Quiet[Check[Get[file], $Failed]];
  E7ValidateSixJCache[data, requiredPrecision]
], "E7Workflow"];

E7UseSixJCache[data_Association, wp_Integer] := Catch[Module[{validated},
  validated = E7ValidateSixJCache[data, wp]; If[FailureQ[validated], Return[validated]];
  $E7ActiveSixJ = Map[E7RoundNumber[#,wp]&, data["SixJ"]];
  $E7ActiveSixJParameters = data["Parameters"];
  ClearAll[QSixJ];
  QSixJ[a_,b_,s_,c_,d_,t_] :=
    If[KeyExistsQ[$E7ActiveSixJ,{a,b,s,c,d,t}], $E7ActiveSixJ[{a,b,s,c,d,t}],
      E7Abort["MissingSixJ", "A bootstrap equation requested an uncached 6j symbol.", <|"Key"->{a,b,s,c,d,t}|>]];
  True
], "E7Workflow"];

(* Exposed helper for a bounded numerical regression test. *)
E7ComputeSixJ[key_List, qExact_, thetaExact_, wp_Integer, guard_Integer] := Module[{raw, digits},
  raw = Quantum6j[Sequence @@ key, qExact, thetaExact, WorkingPrecision -> wp+guard];
  If[!E7FiniteNumberQ[raw], Return[Failure["SixJEvaluation",<|"Key"->key|>]]];
  digits = E7ReliableDigits[raw];
  If[digits < wp, Return[Failure["SixJPrecision",<|"Key"->key,"AvailableDigits"->digits,"RequiredDigits"->wp|>]]];
  E7RoundNumber[raw,wp]
];

Options[E7CreateSixJCache] = {"WorkingPrecision"->120, "GuardDigits"->20,
  "UseParallel"->False, "Overwrite"->False, "Verbose"->True};
E7CreateSixJCache[k_Integer,kp_Integer,file_String,OptionsPattern[]] := Catch[Module[
  {wp,guard,parallel,params,qExact,thetaExact,keys,values,cache,saved,start,fn,package,verbose},
  wp=OptionValue["WorkingPrecision"]; guard=OptionValue["GuardDigits"];
  parallel=TrueQ[OptionValue["UseParallel"]]; verbose=TrueQ[OptionValue["Verbose"]];
  params=<|"pp"->18,"k"->k,"kp"->kp|>;
  E7ValidateParameters[params];
  If[!IntegerQ[wp] || wp<20 || !IntegerQ[guard] || guard<10,
    E7Abort["PrecisionOption", "WorkingPrecision must be an integer >=20 and GuardDigits >=10."]];
  If[FileExistsQ[file] && !TrueQ[OptionValue["Overwrite"]], E7Abort["OutputExists", "Cache output already exists."]];
  package=FileNameJoin[{$E7WorkflowDirectory,"vendor","QuantumGroup6j_num_wp50.wl"}];
  Get[package]; $QGGuardDigits=guard;
  qExact=Exp[I Pi (k+kp/18)]; thetaExact=Pi (k+kp/18);
  keys=E7NeededSixJKeys[]; start=AbsoluteTime[];
  If[verbose, Print["Computing ",Length[keys]," ordered 6j values at ",wp," reliable digits (",guard," guard digits)."]];
  If[parallel,
    If[Kernels[]==={},LaunchKernels[]];
    With[{path=package,gd=guard}, ParallelEvaluate[Get[path]; $QGGuardDigits=gd;]];
    DistributeDefinitions[E7ComputeSixJ,E7FiniteNumberQ,E7ReliableDigits,E7RoundNumber];
    values=With[{qq=qExact,tt=thetaExact,prec=wp,gd=guard},
      ParallelMap[E7ComputeSixJ[#,qq,tt,prec,gd]&,keys,Method->"CoarsestGrained"]],
    values=MapIndexed[Function[{key,index},Module[{value},
      value=E7ComputeSixJ[key,qExact,thetaExact,wp,guard];
      If[verbose && (Mod[First[index],2000]===0 || First[index]===Length[keys]),
        Print["6j cache ",First[index],"/",Length[keys],"; elapsed ",Round[AbsoluteTime[]-start]," s"]];
      value]],keys]];
  If[AnyTrue[values,FailureQ], E7Abort["CacheBuildFailed", "One or more 6j entries failed. Increase GuardDigits if precision was insufficient.",
      <|"Failures"->Take[Select[values,FailureQ],UpTo[10]]|>]];
  cache=<|"SchemaVersion"->1,"Kind"->"E7SixJCache","Parameters"->params,
    "Q"->qExact,"Theta"->thetaExact,"Convention"->$E7SixJConvention,
    "WorkingPrecision"->wp,"GuardDigits"->guard,
    "MinimumPrecision"->Floor[Min[wp,Min[E7ReliableDigits /@ values]]+10^-6],
    "PrecisionMeaning"->"Absolute accuracy for Abs[z]<=1; relative precision otherwise",
    "Fields"->E7FieldSpectrum[],"SixJ"->AssociationThread[keys,values],
    "BuildSeconds"->N[AbsoluteTime[]-start],"WolframVersion"->$Version,
    "GeneratorSHA256"->E7HashFile[package]|>;
  saved=E7WriteWL[cache,file,OptionValue["Overwrite"]];
  If[FailureQ[saved],Return[saved]];
  <|"Status"->"Saved","File"->saved,"NumberOfSixJEntries"->Length[keys],
    "WorkingPrecision"->wp,"BuildSeconds"->cache["BuildSeconds"]|>
], "E7Workflow"];

Options[E7ImportLegacySixJCache] = {"Overwrite"->False};
E7ImportLegacySixJCache[legacyFile_String,metadataFile_String,outFile_String,OptionsPattern[]] := Catch[Module[
  {meta,values,params,wp,measured,data,result},
  meta=Quiet[Check[Import[metadataFile,"RawJSON"],$Failed]];
  values=Quiet[Check[Get[legacyFile],$Failed]];
  If[!AssociationQ[meta] || !AssociationQ[values], E7Abort["LegacyImport", "Could not read the native legacy 6j association and metadata."]];
  params=Association@Table[name->Lookup[meta,name,Missing[name]],{name,{"pp","k","kp"}}]; E7ValidateParameters[params];
  If[StringReplace[Lookup[meta,"q_exact",""],Whitespace->""] =!=
      StringReplace[ToString[Exp[I Pi(params["k"]+params["kp"]/18)],InputForm],Whitespace->""] ||
      StringReplace[Lookup[meta,"theta_exact",""],Whitespace->""] =!=
      StringReplace[ToString[Pi(params["k"]+params["kp"]/18),InputForm],Whitespace->""],
    E7Abort["LegacyParameters", "Legacy q/theta metadata does not match k and kp."]];
  wp=Lookup[meta,"working_precision",0];
  If[!IntegerQ[wp] || wp<20 || !AllTrue[Values[values],E7FiniteNumberQ],
    E7Abort["LegacyImport", "Legacy precision or numeric values are invalid."]];
  measured=Floor[Min[wp,Min[E7ReliableDigits /@ Values[values]]]+10^-6];
  data=<|"SchemaVersion"->1,"Kind"->"E7SixJCache","Parameters"->params,
    "Q"->Exp[I Pi(params["k"]+params["kp"]/18)],
    "Theta"->Pi(params["k"]+params["kp"]/18),"Convention"->$E7SixJConvention,
    "WorkingPrecision"->wp,"GuardDigits"->Lookup[meta,"guard_digits",Missing["Unknown"]],
    "MinimumPrecision"->measured,"Fields"->E7FieldSpectrum[],"SixJ"->values,
    "PrecisionMeaning"->"Absolute accuracy for Abs[z]<=1; relative precision otherwise",
    "ImportedFrom"->ExpandFileName[legacyFile],"LegacyMetadata"->meta,
    "SourceSHA256"->E7HashFile[legacyFile]|>;
  result=E7ValidateSixJCache[data]; If[FailureQ[result],Return[result]];
  result=E7WriteWL[data,outFile,OptionValue["Overwrite"]]; If[FailureQ[result],Return[result]];
  <|"Status"->"Saved","File"->result,"MinimumPrecision"->measured,
    "Note"->"Imported values are unchanged; nominal precision is not promoted."|>
], "E7Workflow"];


==> anc/bootstrap/e7_workflow/E7Solver.wl <==
(* ::Package:: *)
(* Standalone E7 bootstrap. The only numerical crossing input is the
   persisted 6j cache; no notebook state or stored ABBA equations are used. *)

ClearAll[Global`E7RunBootstrap];
Options[Global`E7RunBootstrap] = {
  "WorkingPrecision" -> Automatic,
  "RootDegree" -> Automatic,
  "RootTolerance" -> Automatic,
  "UseParallel" -> False,
  "Overwrite" -> False,
  "Verbose" -> True
};

Begin["E7WorkflowSolver`Private`"];

ClearAll[fail, zeroQ, exactify, fusion, channelData, alphaValue,
  crossingResiduals, product, linearize, abbaSolve, sameProductEquationQ,
  validateState, residualValues, requireResolution, initializeModel,
  $fields, $alphaSymbolic, $wp, $tol];

fail[tag_, message_, extra_: <||>] :=
  Throw[Failure[tag, Join[<|"MessageTemplate" -> message|>, extra]], "E7Workflow"];

zeroQ[z_, tol_, wp_] := TrueQ[z === 0] ||
  TrueQ[NumericQ[z] && Abs[N[z, wp]] <= tol];

(* Recognition proposes algebraic numbers; the subsequent numerical bound
   is evidence for a candidate, not a symbolic proof of its identity. *)
exactify[z_?NumericQ, tolerance_, degree_, wp_] := Module[
  {recognize, candidate, error},
  recognize[u_] := Which[
    zeroQ[u, tolerance, wp], 0,
    Precision[u] === Infinity, u,
    degree === Automatic, RootApproximant[u],
    True, RootApproximant[u, degree]
  ];
  candidate = Quiet[Check[
    RootReduce[recognize[Re[z]] + I recognize[Im[z]]], $Failed]];
  If[candidate === $Failed || !NumericQ[candidate] ||
      !FreeQ[candidate, _Real],
    fail["AlgebraicRecognitionFailed", "An exact algebraic candidate could not be reconstructed.",
      <|"Estimate" -> z|>]];
  error = Abs[N[candidate - z, wp]];
  If[!TrueQ[error <= tolerance],
    fail["AlgebraicRecognitionResidual", "An algebraic candidate exceeds the reconstruction tolerance.",
      <|"Estimate" -> z, "Candidate" -> candidate,
        "Residual" -> error, "Tolerance" -> tolerance|>]];
  candidate
];
exactify[z_, tolerance_, degree_, wp_] :=
  fail["NonNumericCoefficient", "A purported solved coefficient is not numeric.", <|"Value" -> z|>];

requireResolution[values_List, tolerance_, wp_] := Module[{digits, required},
  digits = Min[Global`E7ReliableDigits /@ N[values, wp]];
  required = Ceiling[-Log[10, tolerance]] + 3;
  If[!TrueQ[digits >= required],
    fail["InsufficientReconstructionPrecision",
      "Solved squares do not retain enough reliable digits for the requested reconstruction tolerance. Increase WorkingPrecision or relax RootTolerance.",
      <|"MinimumSolvedDigits" -> digits, "RequiredDigits" -> required|>]];
  digits
];

residualValues[equations_List, state_Association] := Module[{polys, known},
  known = state["EtaKnown"];
  polys = equations /. {HoldPattern[Equal[a_, b_]] :> a - b, True -> 0, False -> 1};
  polys = polys /. EtaRelationStagedSolver`EtaSubstitutionRules[state];
  (* The vendor reducer retains historical group roots after merging groups.
     Its group builder always orients the root with sign +1, so Y[i]=eta[i]
     even when i no longer labels a current group. *)
  polys /. HoldPattern[EtaRelationStagedSolver`EtaGroupSign[i_Integer]] :>
    If[KeyExistsQ[known, i], known[i], EtaRelationStagedSolver`EtaGroupSign[i]]
];

fusion[a_Integer, b_Integer] := Range[Abs[a - b], Min[a + b, 16 - a - b]];

channelData[quartet_List] := channelData[quartet] = Module[
  {a, b, c, d, s, t},
  {a, b, c, d} = quartet;
  s = Tuples[Table[Intersection[fusion[a[[j]], b[[j]]],
    fusion[c[[j]], d[[j]]]], {j, 2}]];
  t = Tuples[Table[Intersection[fusion[b[[j]], c[[j]]],
    fusion[d[[j]], a[[j]]]], {j, 2}]];
  {Intersection[s, $fields], Intersection[t, $fields], t}
];

alphaValue[a_, b_, c_] := With[{key = {a, b, c}},
  If[KeyExistsQ[$alphaSymbolic, key], $alphaSymbolic[key], 0]];

(* Return polynomials rather than Equal objects, so numerical cancellation
   cannot turn a harmless tiny residual into the Boolean False. *)
crossingResiduals[quartet_List] := Module[
  {a, b, c, d, s, t, tf, left, right},
  {a, b, c, d} = quartet;
  {s, t, tf} = channelData[quartet];
  Table[
    left = Total[Table[
      alphaValue[a, b, m] alphaValue[c, d, m]
        Global`QSixJ[a[[1]], b[[1]], m[[1]], c[[1]], d[[1]], n[[1]]]
        Global`QSixJ[a[[2]], b[[2]], m[[2]], c[[2]], d[[2]], n[[2]]], {m, s}]];
    right = If[MemberQ[t, n], alphaValue[b, c, n] alphaValue[d, a, n], 0];
    Chop[Expand[left - right], $tol], {n, tf}]
];

linearize[expr_] := Expand[expr] /. {
  HoldPattern[E7WorkflowSolver`Model`x[i_]^2] :> product[i, i],
  HoldPattern[E7WorkflowSolver`Model`x[i_] E7WorkflowSolver`Model`x[j_]] :>
    Apply[product, Sort[{i, j}]]
};

abbaSolve[pair_List] := Module[
  {a, b, polynomials, linear, vars, solutions, branches, common},
  {a, b} = pair;
  polynomials = crossingResiduals[{a, b, b, a}];
  (* These are numeric linear polynomials after expansion. FullSimplify
     searches symbolic identities needlessly here and can cost seconds per
     quartet; expansion and coefficient chopping preserve the same system. *)
  linear = Chop[linearize[polynomials], $tol];
  If[!FreeQ[linear, E7WorkflowSolver`Model`x[_]],
    fail["ABBALinearizationFailed", "ABBA equations contain an unexpected nonlinear monomial.",
      <|"Fields" -> pair|>]];
  vars = Union[Cases[linear, product[_, _], Infinity]];
  If[vars === {},
    If[!AllTrue[linear, zeroQ[#, $tol, $wp] &],
      fail["ABBAConstantContradiction", "An ABBA equation is a nonzero constant.", <|"Fields" -> pair|>]];
    Return[{}]];
  solutions = Quiet[Solve[(# == 0 &) /@ linear, vars], Solve::svars];
  If[!ListQ[solutions] || solutions === {} || !AllTrue[solutions, ListQ],
    fail["ABBASolveFailed", "An ABBA linear system did not yield a solution.", <|"Fields" -> pair|>]];
  branches = (FullSimplify[#] &) /@ solutions;
  common = If[Length[branches] == 1, First[branches], Apply[Intersection, branches]];
  common
];

sameProductEquationQ[r1_Rule, r2_Rule] :=
  SameQ[First[r1], First[r2]] && zeroQ[Last[r1] - Last[r2], $tol, $wp];

validateState[state_Association, stage_] := Module[{summary},
  summary = EtaRelationStagedSolver`EtaStateSummary[state];
  If[summary["ContradictionCount"] > 0 || summary["FailureCount"] > 0,
    fail["SignSolverFailure", "The staged sign solver reported a contradiction or failed equation generation.",
      <|"Stage" -> stage, "Contradictions" -> summary["Contradictions"],
        "Failures" -> summary["Failures"]|>]];
  summary
];

initializeModel[parameters_Association] := Module[{summary},
  (* Restrict symbol lookup while reading the un-packaged original source.
     Reloading also resets its memoized parameter-dependent phase tables. *)
  Block[{$Context = "E7WorkflowSolver`Model`", $ContextPath = {"System`"}},
    Get[FileNameJoin[{Global`$E7WorkflowDirectory, "vendor", "triplet_classification_E7.wl"}]]
  ];
  Clear[E7WorkflowSolver`Model`x, E7WorkflowSolver`Model`eta];
  E7WorkflowSolver`Model`$E7k = parameters["k"];
  E7WorkflowSolver`Model`$E7kp = parameters["kp"];
  summary = E7WorkflowSolver`Model`e7ClassAlphaSummaryWithX[
    18 parameters["k"] + parameters["kp"]];
  If[!ListQ[summary] || Length[summary] =!= 33 ||
      Sort[Lookup[summary, "ClassNumber"]] =!= Range[0, 32],
    fail["ClassificationFailed", "The E7 classification did not produce classes 0 through 32."]];
  (* The original E7 classifier preserves the complete numbered class list.
     Derive permutation-forced zeros explicitly: swapping two identical
     fields acts trivially on the triple but contributes (-1)^totalSpin. *)
  summary = Map[Function[class, Join[class, <|"ForcedZero" ->
    (class["ClassNumber"] > 0 && AnyTrue[class["Class"], Function[tri,
      Length[DeleteDuplicates[tri]] < 3 &&
      Mod[Total[E7WorkflowSolver`Model`e7Spin[#, 18 parameters["k"] + parameters["kp"]] & /@ tri], 2] === 1
    ]])|>]], summary];
  $alphaSymbolic = Association[
    (List @@ First[#] -> Last[#]) & /@ Flatten[Lookup[summary, "Rules"], 1]];
  summary
];

Global`E7RunBootstrap[cacheFile_String, opeFile_String, OptionsPattern[]] := Catch[
 Module[
  {cache, wp, tolerance, degree, verbose, parallel, overwrite, params,
   classification, forcedZero, reduced, pairs, productRules, collected,
   numericSquares, squares, amplitudes, initialState, state, summary,
   abbaResiduals, etaEquations, equationFunction, etaKnown, xExact,
   xNumeric, xRules, xNumericRules, residuals, evaluated, abbaError, retainedError,
   triples, alphaExact, alphaErrors, squareErrors, xErrors, output,
   path, start, completed, skippedStages = {}, log,
   allKnownQ, fieldFunctions, entry, index, value, squarePrecision},

  start = AbsoluteTime[];
  verbose = TrueQ[OptionValue["Verbose"]];
  parallel = TrueQ[OptionValue["UseParallel"]];
  overwrite = TrueQ[OptionValue["Overwrite"]];
  log[args___] := If[verbose, Print[args]];
  If[parallel, fail["ParallelSolverUnsupported",
    "This standalone sign solver runs serially. Use UseParallel -> False; cache construction and final verification can run in parallel."]];
  If[FileExistsQ[ExpandFileName[opeFile]] && !overwrite,
    fail["OutputExists", "The analytic OPE output already exists; explicitly enable Overwrite to replace it.",
      <|"File" -> ExpandFileName[opeFile]|>]];
  cache = Global`E7LoadSixJCache[cacheFile];
  If[FailureQ[cache], Throw[cache, "E7Workflow"]];
  wp = Replace[OptionValue["WorkingPrecision"], Automatic :> Floor[cache["MinimumPrecision"]]];
  If[!IntegerQ[wp] || wp < 25 || wp > cache["MinimumPrecision"],
    fail["InsufficientSolverPrecision", "Solver precision must be at least 25 digits and cannot exceed the cache's minimum stored precision.",
      <|"RequestedPrecision" -> wp, "CacheMinimumPrecision" -> cache["MinimumPrecision"]|>]];
  tolerance = Replace[OptionValue["RootTolerance"], Automatic :> 10^-Min[30, Floor[wp/2]]];
  If[!TrueQ[NumericQ[tolerance] && 0 < tolerance < 1/100 && tolerance >= 10^(-wp + 8)],
    fail["InvalidRootTolerance", "RootTolerance must be positive, below 0.01, and leave at least eight digits of numerical margin."]];
  degree = OptionValue["RootDegree"];
  If[degree =!= Automatic && !(IntegerQ[degree] && 1 <= degree <= $MaxRootDegree),
    fail["InvalidRootDegree", "RootDegree must be Automatic or a supported positive integer."]];
  params = cache["Parameters"];
  $fields = cache["Fields"];
  $wp = wp;
  $tol = tolerance;
  (* Drop memoized channel entries without replacing its general definition. *)
  DownValues[channelData] = Select[DownValues[channelData], !FreeQ[#, _Pattern] &];
  entry = Global`E7UseSixJCache[cache, wp];
  If[FailureQ[entry], Throw[entry, "E7Workflow"]];
  Get[FileNameJoin[{Global`$E7WorkflowDirectory, "vendor", "EtaRelationStagedSolver_E7.wl"}]];
  log["Classifying E7 triplets at k=", params["k"], ", kp=", params["kp"], "."];
  classification = initializeModel[params];
  forcedZero = Lookup[Select[classification, TrueQ[#["ForcedZero"]] &], "ClassNumber"];
  reduced = Complement[$fields, Tuples[{{0, 8}, {0, 8}}]];
  pairs = Tuples[{reduced, reduced}];
  log["Solving ", Length[pairs], " fresh ABBA systems using only the stored 6j cache."];
  collected = {};
  completed = 0;
  Do[
    productRules = abbaSolve[pair];
    collected = Join[collected, productRules];
    completed++;
    If[Mod[completed, 13] == 0, log["ABBA ", completed, "/", Length[pairs],
      "; elapsed ", Round[AbsoluteTime[] - start], " s"]],
    {pair, pairs}
  ];
  productRules = DeleteDuplicates[collected, sameProductEquationQ];
  numericSquares = <||>;
  Do[
    If[MatchQ[First[entry], product[i_Integer, j_Integer] /; i === j] && NumericQ[Last[entry]],
      index = First[First[entry]];
      value = Last[entry];
      If[KeyExistsQ[numericSquares, index] && !zeroQ[numericSquares[index] - value, tolerance, wp],
        fail["InconsistentABBASquares", "Different ABBA systems give incompatible squares.", <|"Index" -> index|>]];
      AssociateTo[numericSquares, index -> value]
    ], {entry, productRules}];
  Do[
    If[KeyExistsQ[numericSquares, index] && !zeroQ[numericSquares[index], tolerance, wp],
      fail["ForcedZeroConflict", "An ABBA square conflicts with a permutation-forced zero.", <|"Index" -> index|>]];
    AssociateTo[numericSquares, index -> 0], {index, forcedZero}];
  If[Sort[Keys[numericSquares]] =!= Range[32],
    fail["MissingABBASquares", "Fresh ABBA systems did not determine every coefficient square.",
      <|"MissingIndices" -> Complement[Range[32], Keys[numericSquares]]|>]];
  squarePrecision = requireResolution[Values[numericSquares], tolerance, wp];
  squares = Association[KeyValueMap[#1 -> exactify[#2, tolerance, degree, wp] &, numericSquares]];
  amplitudes = Association[KeyValueMap[#1 -> FullSimplify[ToRadicals[Sqrt[#2]]] &, squares]];
  forcedZero = Keys[Select[amplitudes, TrueQ[# === 0] &]];
  abbaResiduals = ((First[#] - Last[#]) & /@ productRules) /.
    product[i_, j_] :> E7WorkflowSolver`Model`x[i] E7WorkflowSolver`Model`x[j];
  initialState = EtaRelationStagedSolver`CreateEtaState[Range[32],
    "GaugeFixedIndices" -> {1, 10, 22, 30, 32},
    "ZeroIndices" -> forcedZero, "EtaHead" -> E7WorkflowSolver`Model`eta,
    "Tolerance" -> tolerance, "ChopFunction" -> Function[z, Chop[z, tolerance]]];
  etaEquations = EtaRelationStagedSolver`EtaEquationsFromX[abbaResiduals, amplitudes,
    initialState, "XHead" -> E7WorkflowSolver`Model`x];
  state = EtaRelationStagedSolver`EtaProcessEquations[initialState, etaEquations, "ABBA"];
  summary = validateState[state, "ABBA"];
  allKnownQ[] := summary["KnownEtaCount"] === 32 &&
    summary["KnownNonzeroSigns"] === summary["TotalNonzeroSigns"];
  equationFunction = Function[quartet,
    EtaRelationStagedSolver`EtaEquationsFromX[crossingResiduals[quartet], amplitudes,
      initialState, "XHead" -> E7WorkflowSolver`Model`x]];
  fieldFunctions = {
    Function[Null, First[channelData[Partition[{##}, 2]]]],
    Function[Null, channelData[Partition[{##}, 2]][[2]]]
  };
  Do[
    If[allKnownQ[], AppendTo[skippedStages, stage]; Continue[]];
    log["Solving remaining signs with ", stage, "."];
    state = EtaRelationStagedSolver`EtaRunStage[state, stage,
      EtaRelationStagedSolver`EtaStageCorrelators[$fields, stage], equationFunction,
      "ProgressEvery" -> If[verbose, 10, 0], "StopOnContradiction" -> True,
      "StopWhenAllNonzeroEtasKnown" -> True,
      "SkipManifestlyZeroCorrelators" -> False,
      "ChannelFunctions" -> fieldFunctions];
    summary = validateState[state, stage], {stage, {"AAAB", "AABC", "ABCD"}}];
  If[!allKnownQ[], fail["UnresolvedSigns", "The staged bootstrap leaves undetermined OPE signs.",
    <|"KnownCount" -> summary["KnownEtaCount"], "Summary" -> summary|>]];
  etaKnown = summary["EtaKnown"];
  xExact = Association[Table[i -> RootReduce[amplitudes[i] etaKnown[i]], {i, 32}]];
  (* Use the same componentwise zero cleanup as recognition before choosing
     the principal square-root branch. Tiny signed imaginary noise beside
     a negative real square must not reverse the declared amplitude branch. *)
  xNumeric = Association[Table[i -> Sqrt[
      Chop[Re[numericSquares[i]], tolerance] +
      I Chop[Im[numericSquares[i]], tolerance]] etaKnown[i], {i, 32}]];
  xRules = KeyValueMap[E7WorkflowSolver`Model`x[#1] -> #2 &, xExact];
  abbaError = Max[Abs[N[abbaResiduals /. xRules, wp]]];
  If[!TrueQ[abbaError <= tolerance], fail["ABBACandidateResidual",
    "The reconstructed signed coefficients do not satisfy the collected ABBA constraints.",
    <|"MaxResidual" -> abbaError, "Tolerance" -> tolerance|>]];
  residuals = summary["ResidualEquations"];
  evaluated = residualValues[residuals, state];
  If[!AllTrue[evaluated, NumericQ], fail["UnresolvedResidualEquations",
    "Retained sign equations still contain unresolved variables.", <|"Residuals" -> evaluated|>]];
  retainedError = If[evaluated === {}, 0, Max[Abs[N[evaluated, wp]]]];
  If[!TrueQ[retainedError <= tolerance], fail["SignCandidateResidual",
    "The reconstructed signs violate retained equations.", <|"MaxResidual" -> retainedError|>]];
  triples = Tuples[{$fields, $fields, $fields}];
  alphaExact = Association[Table[triple -> RootReduce[(Apply[alphaValue, triple] /. xRules)], {triple, triples}]];
  If[Length[alphaExact] =!= 4913 || !AllTrue[Values[alphaExact], NumericQ[#] && FreeQ[#, _Real] &],
    fail["InvalidAnalyticOPE", "The final alpha table is incomplete or contains non-exact coefficients."]];
  squareErrors = Table[Abs[N[squares[i] - numericSquares[i], wp]], {i, 32}];
  xErrors = Table[Abs[N[xExact[i] - xNumeric[i], wp]], {i, 32}];
  xNumericRules = KeyValueMap[E7WorkflowSolver`Model`x[#1] -> #2 &, xNumeric];
  alphaErrors = Table[Abs[N[alphaExact[triple] -
    (Apply[alphaValue, triple] /. xNumericRules), wp]], {triple, triples}];
  If[Max[Join[xErrors, alphaErrors]] > tolerance,
    fail["OPEReconstructionResidual", "The analytic OPE table exceeds the reconstruction tolerance."]];
  output = <|"SchemaVersion" -> 1, "Kind" -> "E7AnalyticOPE", "Parameters" -> params,
    "Fields" -> $fields, "X" -> xExact, "Alpha" -> alphaExact,
    "Reconstruction" -> <|"Method" -> "RootApproximant on ABBA squares, followed by solved signs",
      "Status" -> "Numerically recognized algebraic candidates; not a symbolic proof",
      "WorkingPrecision" -> wp, "RootDegree" -> degree, "Tolerance" -> tolerance,
      "MinimumSquareReliableDigits" -> squarePrecision,
      "MaximumSquareError" -> Max[squareErrors], "MaximumXError" -> Max[xErrors],
      "MaximumAlphaError" -> Max[alphaErrors]|>,
    "SolverSummary" -> <|"ABBACorrelators" -> Length[pairs], "ABBAEquations" -> Length[productRules],
      "KnownEtas" -> etaKnown, "ZeroIndices" -> forcedZero,
      "StageHistory" -> summary["StageHistory"], "StagesSkippedAfterAllSignsKnown" -> skippedStages,
      "Contradictions" -> 0, "GenerationFailures" -> 0,
      "MaximumABBAResidual" -> abbaError, "RetainedEquationCount" -> Length[residuals],
      "MaximumRetainedResidual" -> retainedError,
      "RetainedResidualCheckScope" -> "Consistency of inherited reduced equations; reduction can lose numerical accuracy. A numerical zero here does not certify the requested crossing tolerance. Separate direct exhaustive verification is required.",
      "ElapsedSeconds" -> N[AbsoluteTime[] - start]|>,
    "CacheFile" -> ExpandFileName[cacheFile], "Convention" -> cache["Convention"]|>;
  path = Global`E7WriteWL[output, opeFile, overwrite];
  If[FailureQ[path], Throw[path, "E7Workflow"]];
  log["Saved ", Length[xExact], " exact coefficient candidates and ", Length[alphaExact],
    " ordered OPE entries to ", path, ". Run the separate exhaustive verifier next."];
  Join[output, <|"OutputFile" -> path|>]
 ], "E7Workflow"];

End[];


==> anc/bootstrap/e7_workflow/E7Verification.wl <==

(* Round the exact stored binary value to n significant decimal digits.
   Rationalize[...,0] is used only for serialization, never to infer an analytic OPE. *)
ClearAll[E7DecimalString];
E7DecimalString[z_,n_Integer] := Module[{r,d,e,m,sign},
  If[TrueQ[Sign[z]===0],Return["0"]];
  r=Rationalize[z,0]; sign=If[r<0,"-",""];
  {d,e}=RealDigits[Abs[r],10,n+1];
  m=FromDigits[Take[d,n]]+If[Last[d]>=5,1,0];
  If[m==10^n,m=10^(n-1);e++];
  sign<>ToString[m]<>"e"<>ToString[e-n]
];
(* Evaluate exact OPE expressions afresh for a requested verification precision. *)
ClearAll[E7ValidateAnalyticOPE,E7LoadAnalyticOPE,E7PrepareVerification,E7ImportLegacyOPE,E7VerifyBootstrap,E7WriteNumericCSV];

(* Headers and decimal values have no quoting characters. Stream these directly;
   Mathematica's CSV exporter can stall during headless exporter initialization. *)
E7WriteNumericCSV[file_String,header_List,rows_List] := Module[{stream,lines},
  lines=StringRiffle[(If[StringQ[#],#,ToString[#,InputForm]]& /@ #),","]& /@ Prepend[rows,header];
  stream=Quiet[Check[OpenWrite[file,CharacterEncoding->"UTF-8"],$Failed]];
  If[stream===$Failed,Return[$Failed]];
  Quiet[Check[WriteString[stream,StringRiffle[lines,"\n"],"\n"];Close[stream];file,
    Quiet[Close[stream]];$Failed]]
];

E7ValidateAnalyticOPE[data_] := Catch[Module[{params,table,unique,triples},
  If[!AssociationQ[data] || Lookup[data,"SchemaVersion",0] =!= 1 ||
      Lookup[data,"Kind",""] =!= "E7AnalyticOPE",
    E7Abort["OPESchema", "This is not an E7AnalyticOPE file."]];
  params=Lookup[data,"Parameters",<||>]; E7ValidateParameters[params];
  If[Lookup[data,"Fields",{}] =!= E7FieldSpectrum[], E7Abort["OPESpectrum", "Incorrect E7 OPE spectrum."]];
  table=Lookup[data,"Alpha",None];
  If[!AssociationQ[table], E7Abort["OPEValues", "Missing analytic Alpha association."]];
  triples=Tuples[E7FieldSpectrum[],3];
  If[Sort[Keys[table]] =!= triples, E7Abort["OPECoverage", "The OPE file must contain exactly all ordered field triples."]];
  unique=DeleteDuplicates[Values[table]];
  If[!AllTrue[unique, NumericQ[#] && Precision[#]===Infinity &&
        FreeQ[#,Indeterminate|_DirectedInfinity]&],
    E7Abort["InexactOPE", "All OPE entries must be finite exact expressions; numerical coefficients cannot be promoted to verification precision."]];
  data
],"E7Workflow"];

E7LoadAnalyticOPE[file_String] := Catch[Module[{data},
  If[!FileExistsQ[file],E7Abort["MissingOPE", "Analytic OPE file does not exist.",<|"File"->file|>]];
  data=Quiet[Check[Get[file],$Failed]];
  E7ValidateAnalyticOPE[data]
],"E7Workflow"];

Options[E7PrepareVerification]={"WorkingPrecision"->100,"GuardDigits"->20,"Overwrite"->False};
E7PrepareVerification[cacheFile_String,opeFile_String,directory_String,OptionsPattern[]] := Catch[Module[
  {wp,cache,ope,params,dir,alphaPath,sixjPath,manifestPath,triples,keys,alphaValues,sixjValues,
    alphaRows,sixjRows,manifest,result,unique,rules,rawAlpha,requested,guard},
  requested=OptionValue["WorkingPrecision"]; guard=OptionValue["GuardDigits"];
  If[!IntegerQ[requested] || requested<20 || !IntegerQ[guard] || guard<0,
    E7Abort["PrecisionOption", "WorkingPrecision must be >=20 and GuardDigits must be nonnegative integers."]];
  wp=requested+guard;
  If[!IntegerQ[wp] || wp<20,E7Abort["PrecisionOption", "Verification WorkingPrecision must be an integer >=20."]];
  cache=E7LoadSixJCache[cacheFile,wp]; If[FailureQ[cache],Return[cache]];
  ope=E7LoadAnalyticOPE[opeFile]; If[FailureQ[ope],Return[ope]];
  params=cache["Parameters"];
  If[Lookup[params,{"pp","k","kp"}] =!= Lookup[ope["Parameters"],{"pp","k","kp"}],
    E7Abort["ModelMismatch", "The 6j cache and analytic OPE data describe different model parameters."]];
  dir=ExpandFileName[directory];
  alphaPath=FileNameJoin[{dir,"alpha.csv"}]; sixjPath=FileNameJoin[{dir,"sixj.csv"}];
  manifestPath=FileNameJoin[{dir,"manifest.json"}];
  If[!TrueQ[OptionValue["Overwrite"]] && AnyTrue[{alphaPath,sixjPath,manifestPath},FileExistsQ],
    E7Abort["OutputExists", "Verification input files already exist; choose another directory or set Overwrite -> True."]];
  If[!DirectoryQ[dir],CreateDirectory[dir,CreateIntermediateDirectories->True]];
  triples=Tuples[cache["Fields"],3]; keys=E7NeededSixJKeys[];
  (* Evaluate each distinct algebraic expression once, from the exact source. *)
  unique=DeleteDuplicates[Values[ope["Alpha"]]];
  rawAlpha=N[#,wp]& /@ unique;
  If[!AllTrue[rawAlpha,E7FiniteNumberQ] || Min[E7ReliableDigits /@ rawAlpha] < wp,
    E7Abort["AlphaPrecision", "Numerical evaluation of the exact coefficients did not reach the requested precision."]];
  rules=AssociationThread[unique, E7RoundNumber[#,wp]& /@ rawAlpha];
  alphaValues=rules[ope["Alpha"][#]]& /@ triples;
  sixjValues=E7RoundNumber[cache["SixJ"][#],wp]& /@ keys;
  If[!AllTrue[Join[alphaValues,sixjValues],E7FiniteNumberQ],
    E7Abort["NumericExport", "Numerical evaluation produced a nonfinite or symbolic entry."]];
  alphaRows=MapThread[Join[Flatten[#1],{E7DecimalString[Re[#2],wp],E7DecimalString[Im[#2],wp]}]&,
    {triples,alphaValues}];
  sixjRows=MapThread[Join[#1,{E7DecimalString[Re[#2],wp],E7DecimalString[Im[#2],wp]}]&,{keys,sixjValues}];
  result={E7WriteNumericCSV[alphaPath,{"l1","lb1","l2","lb2","l3","lb3","re","im"},alphaRows],
    E7WriteNumericCSV[sixjPath,{"l1","l2","l5","l3","l4","l6","re","im"},sixjRows]};
  If[MemberQ[result,$Failed],E7Abort["ExportFailed", "Could not write verification CSV data."]];
  manifest=<|"schema_version"->1,"kind"->"E7VerificationInput",
    "pp"->params["pp"],"k"->params["k"],"kp"->params["kp"],
    "model"->"E7","requested_precision"->requested,"guard_digits"->guard,
    "working_precision"->wp,"arithmetic_precision"->wp,"input_serialization_digits"->wp,
    "ope_precision"->wp,"sixj_precision"->wp,
    "precision_policy"->"100 requested plus 20 checking guard digits by default; arithmetic uses total once, with no implicit extra digits",
    "serialization"->"Each real and imaginary component rounded to total significant decimal digits",
    "source_cache_precision"->N[cache["MinimumPrecision"]],
    "alpha_file"->"alpha.csv","sixj_file"->"sixj.csv",
    "number_of_fields"->Length[cache["Fields"]],"number_of_alpha_entries"->Length[triples],"number_of_6j_entries"->Length[keys],
    "source_ope_file"->ExpandFileName[opeFile],"source_cache_file"->ExpandFileName[cacheFile],
    "source_ope_sha256"->E7HashFile[opeFile],"source_cache_sha256"->E7HashFile[cacheFile],
    "alpha_sha256"->E7HashFile[alphaPath],"sixj_sha256"->E7HashFile[sixjPath],
    "alpha_origin"->"Fresh numerical evaluation of saved exact expressions",
    "sixj_convention"->cache["Convention"]|>;
  If[Quiet[Check[Export[manifestPath,manifest,"RawJSON"],$Failed]]===$Failed,
    E7Abort["ExportFailed", "Could not write verification manifest."]];
  <|"Status"->"Prepared","Directory"->dir,"Manifest"->manifestPath,"WorkingPrecision"->wp|>
],"E7Workflow"];

Options[E7ImportLegacyOPE]={"Overwrite"->False};
E7ImportLegacyOPE[legacyFile_String,metadataFile_String,outFile_String,OptionsPattern[]] := Catch[Module[
  {meta,alpha,params,data,result},
  meta=Quiet[Check[Import[metadataFile,"RawJSON"],$Failed]];
  alpha=Quiet[Check[Get[legacyFile],$Failed]];
  If[!AssociationQ[meta] || !AssociationQ[alpha], E7Abort["LegacyOPE", "Could not read exact alpha association and metadata."]];
  params=Association@Table[name->Lookup[meta,name,Missing[name]],{name,{"pp","k","kp"}}];
  E7ValidateParameters[params];
  If[StringReplace[Lookup[meta,"q_exact",""],Whitespace->""] =!=
      StringReplace[ToString[Exp[I Pi(params["k"]+params["kp"]/18)],InputForm],Whitespace->""] ||
      StringReplace[Lookup[meta,"theta_exact",""],Whitespace->""] =!=
      StringReplace[ToString[Pi(params["k"]+params["kp"]/18),InputForm],Whitespace->""],
    E7Abort["LegacyParameters", "Legacy OPE q/theta metadata does not match k and kp."]];
  data=<|"SchemaVersion"->1,"Kind"->"E7AnalyticOPE","Parameters"->params,
    "Fields"->E7FieldSpectrum[],"Alpha"->alpha,"X"->Missing["NotStoredInLegacyAlphaTable"],
    "Reconstruction"-><|"Method"->"Legacy RootApproximant candidates","LegacyMetadata"->meta|>,
    "SolverSummary"->Missing["NotStoredInLegacyExport"],
    "ImportedFrom"->ExpandFileName[legacyFile],"SourceSHA256"->E7HashFile[legacyFile]|>;
  result=E7ValidateAnalyticOPE[data]; If[FailureQ[result],Return[result]];
  result=E7WriteWL[data,outFile,OptionValue["Overwrite"]]; If[FailureQ[result],Return[result]];
  <|"Status"->"Saved","File"->result,"NumberOfAlphaEntries"->Length[alpha]|>
],"E7Workflow"];

Options[E7VerifyBootstrap]={"WorkingPrecision"->100,"GuardDigits"->20,"PythonExecutable"->"python3",
  "Workers"->4,"AbsoluteTolerance"->10^-100,"RelativeTolerance"->0,
  "StrictTolerance"->True,"Mode"->"full","Samples"->1000,"Overwrite"->False};
E7VerifyBootstrap[cacheFile_String,opeFile_String,reportDirectory_String,OptionsPattern[]] := Catch[Module[
  {dir,prepared,python,workers,mode,cmd,process,summary,tol,wp,reportFile,strict},
  dir=ExpandFileName[reportDirectory]; python=OptionValue["PythonExecutable"];
  workers=OptionValue["Workers"]; mode=OptionValue["Mode"]; wp=OptionValue["WorkingPrecision"];
  strict=OptionValue["StrictTolerance"];
  If[!MemberQ[{True,False},strict],
    E7Abort["VerificationOptions", "StrictTolerance must be True or False."]];
  If[!StringQ[python] || !IntegerQ[workers] || workers<1 || !MemberQ[{"full","sample"},mode],
    E7Abort["VerificationOptions", "Specify a Python executable, positive Workers, and Mode full or sample."]];
  prepared=E7PrepareVerification[cacheFile,opeFile,FileNameJoin[{dir,"input"}],
    "WorkingPrecision"->wp,"GuardDigits"->OptionValue["GuardDigits"],"Overwrite"->OptionValue["Overwrite"]];
  If[FailureQ[prepared],Return[prepared]];
  cmd={python,FileNameJoin[{DirectoryName[$E7WorkflowDirectory],"ade_verification","verify_ade.py"}],
    "--input-dir",prepared["Directory"],"--output-dir",dir,
    "--workers",ToString[workers],"--mode",mode,"--samples",ToString[OptionValue["Samples"]]};
  tol=OptionValue["AbsoluteTolerance"];
  If[tol=!=Automatic, cmd=Join[cmd,{"--atol",E7NumberString[N[tol,wp]]}]];
  cmd=Join[cmd,{"--rtol",E7NumberString[N[OptionValue["RelativeTolerance"],wp]]}];
  cmd=Append[cmd,If[TrueQ[strict],"--strict-tolerance","--no-strict-tolerance"]];
  Print["Running ",mode," crossing verification. Progress is saved in ",FileNameJoin[{dir,"progress.json"}],"."];
  process=Quiet[Check[RunProcess[cmd],$Failed]];
  If[!AssociationQ[process],E7Abort["PythonLaunch", "Could not start Python; set PythonExecutable to a Python installation containing mpmath."]];
  Export[FileNameJoin[{dir,"run.log"}],process["StandardOutput"]<>"\n"<>process["StandardError"],"Text"];
  reportFile=FileNameJoin[{dir,"summary.json"}];
  summary=If[FileExistsQ[reportFile],Quiet[Check[Import[reportFile,"RawJSON"],$Failed]],$Failed];
  If[process["ExitCode"] =!= 0,
    E7Abort["VerificationFailed", "Verification failed or could not complete. Inspect summary.json and run.log.",
      <|"ExitCode"->process["ExitCode"],"ReportDirectory"->dir,"Summary"->summary|>]];
  If[!AssociationQ[summary],E7Abort["MissingReport", "The verifier did not produce a readable summary."]];
  summary
],"E7Workflow"];


==> anc/bootstrap/e7_workflow/E7Workflow.wl <==
(* Entry point. Load this file from its installed location. *)
$E7WorkflowDirectory = DirectoryName[$InputFileName];
Get[FileNameJoin[{$E7WorkflowDirectory,"E7Cache.wl"}]];
Get[FileNameJoin[{$E7WorkflowDirectory,"E7Verification.wl"}]];
Get[FileNameJoin[{$E7WorkflowDirectory,"E7Solver.wl"}]];


==> anc/bootstrap/e7_workflow/ExportCoefficientTables.wl <==
(* Export the 32 numbered E7 coefficient candidates without recomputing
   the bootstrap. Class 0 is the separate normalization class and is omitted. *)

ClearAll[Global`E7ExportCoefficientTable];
Options[Global`E7ExportCoefficientTable] = {
  "Overwrite" -> False,
  "IncludeRepresentatives" -> Automatic
};

Begin["E7CoefficientTables`Private`"];
$directory = DirectoryName[$InputFileName];

ClearAll[abort, exactNumberQ, inputString, readableExact, texString, writeText,
  representatives, representativeText, $representatives, $classificationSource];

abort[tag_, message_, extra_: <||>] := Throw[
  Failure[tag, Join[<|"MessageTemplate" -> message|>, extra]], "E7CoefficientTable"];

exactNumberQ[z_] := NumericQ[z] && Precision[z] === Infinity &&
  FreeQ[z, Indeterminate | _DirectedInfinity | _Real];

inputString[z_] := ToString[z, InputForm, PageWidth -> Infinity];

(* Pretty radical forms are accepted only after an exact algebraic equality
   check. No PowerExpand, numerical recognition, or precision promotion. *)
readableExact[z_] := Module[{candidate, equal},
  (* FullSimplify can turn a good radical form back into a Root object. *)
  candidate = Quiet[TimeConstrained[ToRadicals[z], 4, $Failed]];
  If[candidate === $Failed || !exactNumberQ[candidate], Return[z]];
  equal = Quiet[TimeConstrained[RootReduce[candidate - z] === 0, 4, False]];
  If[TrueQ[equal], candidate, z]
];

texString[z_] := Module[{s},
  s = Quiet[Check[ToString[z, TeXForm, PageWidth -> Infinity], $Failed]];
  If[StringQ[s] && StringLength[StringTrim[s]] > 0, Return[s]];
  (* A higher-degree exact Root has no native TeX box in some headless
     Wolfram versions. Preserve its exact InputForm as a text expression. *)
  s = StringReplace[inputString[z], {
    "\\" -> "\\textbackslash{}", "{" -> "\\{", "}" -> "\\}",
    "#" -> "\\#", "&" -> "\\&", "_" -> "\\_", "%" -> "\\%",
    "$" -> "\\$", "^" -> "\\textasciicircum{}", "~" -> "\\textasciitilde{}"}];
  "\\texttt{" <> s <> "}"
];

writeText[file_String, content_String] := Module[{stream, written},
  stream = Quiet[Check[OpenWrite[file, CharacterEncoding -> "UTF-8"], $Failed]];
  If[stream === $Failed, abort["TableWriteFailed", "Could not open a coefficient table output.", <|"File" -> file|>]];
  written = Quiet[Check[WriteString[stream, content]; Close[stream]; True,
    Quiet[Close[stream]]; False]];
  If[!TrueQ[written], abort["TableWriteFailed", "Could not write a coefficient table output.", <|"File" -> file|>]];
  file
];

(* Rebuild the geometry-only canonical representatives from the original
   E7 classification. It contains 32 classes and evaluates in under a second
   in the tested kernel. The saved alpha identities are checked exactly. *)
representatives[] := Module[{source, classes, reps},
  If[AssociationQ[$representatives], Return[$representatives]];
  source = FileNameJoin[{$directory, "vendor", "triplet_classification_E7.wl"}];
  If[!FileExistsQ[source], Return[<||>]];
  (* This geometry-only classification is independent of k and kp. A private
     namespace avoids changing any classification state in the live solver. *)
  classes = Quiet[Check[TimeConstrained[
    Block[{$Context = "E7CoefficientTables`Classification`", $ContextPath = {"System`"}}, Get[source]];
    E7CoefficientTables`Classification`e7TripletClasses[], 10, $Failed], $Failed]];
  If[!ListQ[classes] || Length[classes] =!= 32, Return[<||>]];
  reps = E7CoefficientTables`Classification`e7ClassRepresentative /@ classes;
  If[!AllTrue[reps, MatchQ[#, {{_Integer, _Integer}, {_Integer, _Integer}, {_Integer, _Integer}}] &],
    Return[<||>]];
  $classificationSource = ExpandFileName[source];
  $representatives = AssociationThread[Range[32], reps]
];

representativeText[tri_List] := StringRiffle[
  ("(" <> ToString[#[[1]]] <> "," <> ToString[#[[2]]] <> ")") & /@ tri, ", "];

Global`E7ExportCoefficientTable[opeFile_String, outputDir_String, OptionsPattern[]] := Catch[
 Module[{source, data, x, params, dir, paths, overwrite, include, reps, hasReps,
   values, unique, pretty, prettyByValue, rows, jsonData, jsonText, markdown,
   alpha, eta, zeroIndices, fields, tex, row, rep, comparison, pathsAssociation,
   classificationInfo, solverSummary, reconstruction, status},

  source = ExpandFileName[opeFile];
  If[!FileExistsQ[source], abort["MissingOPE", "The analytic OPE file does not exist.", <|"File" -> source|>]];
  data = Quiet[Check[Get[source], $Failed]];
  If[!AssociationQ[data] || Lookup[data, "SchemaVersion", 0] =!= 1 ||
      Lookup[data, "Kind", ""] =!= "E7AnalyticOPE",
    abort["InvalidOPE", "Expected a saved E7AnalyticOPE association."]];
  params = Lookup[data, "Parameters", <||>];
  If[!AssociationQ[params] || Lookup[params, "pp", 0] =!= 18 ||
      !IntegerQ[Lookup[params, "k", None]] || !IntegerQ[Lookup[params, "kp", None]],
    abort["InvalidParameters", "The OPE file does not contain valid E7 model parameters."]];
  x = Lookup[data, "X", None];
  If[!AssociationQ[x] || Sort[Keys[x]] =!= Range[32],
    abort["IncompleteXTable", "The OPE file must contain exactly the numbered coefficients X[1] through X[32]."]];
  x = Association[Table[i -> x[i], {i, 32}]];
  values = Values[x];
  If[!AllTrue[values, exactNumberQ],
    abort["InexactXTable", "Every numbered coefficient must be a finite exact expression."]];
  dir = ExpandFileName[outputDir];
  pathsAssociation = <|
    "JSON" -> FileNameJoin[{dir, "coefficients.json"}],
    "WL" -> FileNameJoin[{dir, "coefficients.wl"}],
    "Markdown" -> FileNameJoin[{dir, "coefficients.md"}]|>;
  paths = Values[pathsAssociation];
  overwrite = TrueQ[OptionValue["Overwrite"]];
  If[!overwrite && AnyTrue[paths, FileExistsQ],
    abort["OutputExists", "Coefficient table outputs already exist; choose another directory or enable Overwrite.", <|"Directory" -> dir|>]];
  include = OptionValue["IncludeRepresentatives"];
  If[!MemberQ[{Automatic, True, False}, include],
    abort["InvalidOption", "IncludeRepresentatives must be Automatic, True, or False."]];
  reps = If[include === False, <||>, representatives[]];
  hasReps = Length[reps] === 32;
  If[include === True && !hasReps,
    abort["ClassificationUnavailable", "Representative triples could not be reconstructed from the vendored classification within ten seconds."]];
  If[hasReps,
    alpha = Lookup[data, "Alpha", <||>];
    If[!AssociationQ[alpha], abort["MissingAlphaTable", "Representative labels require the saved alpha table."]];
    Do[
      rep = reps[i];
      If[!KeyExistsQ[alpha, rep], abort["MissingRepresentative", "A representative triple is absent from the OPE table.", <|"Index" -> i|>]];
      comparison = Quiet[Check[RootReduce[alpha[rep] - x[i]], $Failed]];
      If[comparison =!= 0, abort["RepresentativeMismatch", "A class representative does not equal its numbered coefficient.", <|"Index" -> i, "Representative" -> rep|>]],
      {i, 32}]
  ];
  unique = DeleteDuplicates[values];
  pretty = readableExact /@ unique;
  prettyByValue = AssociationThread[unique, pretty];
  solverSummary = Lookup[data, "SolverSummary", <||>];
  eta = If[AssociationQ[solverSummary], Lookup[solverSummary, "KnownEtas", <||>], <||>];
  If[!AssociationQ[eta], eta = <||>];
  rows = Table[
    row = <|"index" -> i, "inputform" -> inputString[x[i]],
      "display_inputform" -> inputString[prettyByValue[x[i]]],
      "tex" -> texString[prettyByValue[x[i]]],
      "eta" -> Lookup[eta, i, Null], "is_zero" -> TrueQ[x[i] === 0]|>;
    If[hasReps, AssociateTo[row, "representative" -> reps[i]]];
    row, {i, 32}];
  zeroIndices = Select[Range[32], TrueQ[x[#] === 0] &];
  reconstruction = Lookup[data, "Reconstruction", <||>];
  status = If[AssociationQ[reconstruction], Lookup[reconstruction, "Status",
    "Exact coefficient expressions; crossing verification is recorded separately."],
    "Exact coefficient expressions; crossing verification is recorded separately."];
  classificationInfo = If[hasReps, <|
    "source" -> $classificationSource,
    "sha256" -> IntegerString[FileHash[$classificationSource, "SHA256"], 16, 64],
    "representative_identity_checked_exactly" -> True|>, Null];
  jsonData = <|"schema_version" -> 1, "kind" -> "E7CoefficientTable",
    "parameters" -> params, "number_of_coefficients" -> 32,
    "solver_working_precision" -> If[AssociationQ[reconstruction],
      Lookup[reconstruction, "WorkingPrecision", Null], Null],
    "reconstruction_tolerance" -> If[AssociationQ[reconstruction] &&
      KeyExistsQ[reconstruction, "Tolerance"], inputString[reconstruction["Tolerance"]], Null],
    "class_zero_normalization" -> 1, "zero_indices" -> zeroIndices,
    "source_ope_file" -> source,
    "source_ope_sha256" -> IntegerString[FileHash[source, "SHA256"], 16, 64],
    "coefficient_status" -> status, "representatives_available" -> hasReps,
    "classification" -> classificationInfo, "coefficients" -> rows|>;
  jsonText = Quiet[Check[ExportString[jsonData, "RawJSON", "Compact" -> False], $Failed]];
  If[!StringQ[jsonText], abort["JSONExportFailed", "Could not serialize the coefficient table as JSON."]];
  markdown = StringRiffle[{
    "# E7 coefficient table",
    "",
    "Parameters: **k = " <> ToString[params["k"]] <> ", k' = " <> ToString[params["kp"]] <> ", p' = 18**.",
    "",
    "The 32 rows use the original numbered class convention. Class 0 is the separate normalization class and equals 1. The table contains exact expressions reconstructed by the bootstrap solver; crossing verification is recorded separately.",
    "",
    If[hasReps, "Each representative lists the three fields for which the coefficient is $x_i = \\alpha[A,B,C]$. Representative identities and displayed radical forms were checked by exact algebraic reduction.",
      "Displayed radical forms were checked by exact algebraic reduction. Representative triples were unavailable in this export."],
    "",
    "Zero coefficients: " <> StringRiffle[ToString /@ zeroIndices, ", "] <> ".",
    "",
    If[hasReps, "| Index | Representative fields A, B, C | Exact coefficient $x_i$ |", "| Index | Exact coefficient $x_i$ |"],
    If[hasReps, "| ---: | :--- | :--- |", "| ---: | :--- |"],
    StringRiffle[Table[
      "| " <> ToString[row["index"]] <> " | " <>
      If[hasReps, "$" <> representativeText[row["representative"]] <> "$ | ", ""] <>
      "$" <> row["tex"] <> "$ |", {row, rows}], "\n"],
    "",
    "Machine-readable forms: [JSON](coefficients.json) and [exact Wolfram association](coefficients.wl).",
    ""
  }, "\n"];
  If[!DirectoryQ[dir], Quiet[Check[CreateDirectory[dir, CreateIntermediateDirectories -> True],
    abort["TableDirectory", "Could not create the coefficient output directory.", <|"Directory" -> dir|>]]]];
  writeText[pathsAssociation["JSON"], jsonText <> "\n"];
  writeText[pathsAssociation["WL"], "(* Exact x[1] through x[32], indexed by integer class number. *)\n" <> inputString[x] <> "\n"];
  writeText[pathsAssociation["Markdown"], markdown];
  <|"Status" -> "Exported", "NumberOfCoefficients" -> 32,
    "Parameters" -> params, "RepresentativeCount" -> Length[reps],
    "Files" -> pathsAssociation|>
 ], "E7CoefficientTable"];

End[];


==> anc/bootstrap/e7_workflow/vendor/EtaRelationStagedSolver_E7.wl <==
(* ::Package:: *)

(*
  EtaRelationStagedSolver_E7.wl

  A parity-aware eta-relation reducer for staged conformal-bootstrap scans.

  The basic data are

      eta[i] == s[i] Y[g],    s[i] in {+1,-1},

  inside every connected relation group g.  A relation

      eta[i] eta[j] == sigma,    sigma in {+1,-1},

  says that s[i] s[j] == sigma.  If one member of a group is known, the
  group sign Y[g] and hence every eta in that group are fixed.

  In addition to singleton and pair relations, the state stores general
  parity constraints

      Product[eta[i], {i, S}] == sigma,    sigma in {+1,-1}.

  These constraints are row-reduced over GF(2).  This is needed for E7,
  where a bootstrap equation can directly relate two disjoint products of
  OPE signs and therefore contain four or more eta variables.

  The reducer is independent of E6/E7/E8.  It accepts equations already
  written in eta variables, or converts x[i] to A[i] eta[i] with
  EtaEquationsFromX.  The bootstrap equation generator is deliberately kept
  separate from the relation logic.
*)

BeginPackage["EtaRelationStagedSolver`"];

CreateEtaState::usage =
  "CreateEtaState[indices, opts] creates the initial eta-relation state.";

EtaProcessEquations::usage =
  "EtaProcessEquations[state, equations, stage] absorbs all manifest eta[i] eta[j] == +/-1 and eta[i] == +/-1 consequences, substitutes the resulting signed groups, and returns an updated state.";

EtaCloseState::usage =
  "EtaCloseState[state] propagates known signs through all signed relation groups.";

EtaRelationGroups::usage =
  "EtaRelationGroups[state] returns the signed eta groups.  Each group has Plus, Minus, Y, and YValue entries.";

EtaParityConstraints::usage =
  "EtaParityConstraints[state] returns the independent higher-order eta parity constraints retained after GF(2) row reduction.";

EtaSubstitutionRules::usage =
  "EtaSubstitutionRules[state] returns eta[i] replacement rules in terms of known signs and unresolved EtaGroupSign[root] variables.";

EtaKnownRules::usage =
  "EtaKnownRules[state] returns the currently known eta rules, including the reporting convention eta[i] -> 0 for zero ABBA coefficients.";

EtaStateSummary::usage =
  "EtaStateSummary[state] gives compact counts and the current known signs, relation groups, residual equations, and contradictions.";

EtaParitySelfTest::usage =
  "EtaParitySelfTest[] runs a four-sign GF(2) closure test and returns an association of Boolean checks.";

EtaEquationsFromX::usage =
  "EtaEquationsFromX[equations, amplitudes, state] replaces x[i] by amplitudes[i] eta[i], and replaces zero-amplitude x[i] by 0.";

EtaAlphaMakeEquationFunction::usage =
  "EtaAlphaMakeEquationFunction[amplitudes, q, state, opts] builds a function of one external quartet using AlphaMakeSystem (or another supplied MakeSystem function).";

EtaCorrelatorCollections::usage =
  "EtaCorrelatorCollections[fields, opts] first removes the identity and Z2 external fields, then returns the ordered AAAB doublets, AABC triplets, and unordered ABCD quartets.";

EtaStageCorrelators::usage =
  "EtaStageCorrelators[fields, stage, opts] constructs the independent ABBA, AAAB, AABC, or ABCD external orderings from EtaCorrelatorCollections.";

EtaRunStage::usage =
  "EtaRunStage[state, stage, correlators, equationFunction, opts] streams one bootstrap stage through EtaProcessEquations.";

EtaRunStagedSolver::usage =
  "EtaRunStagedSolver[state, fields, equationFunction, stages, opts] runs the requested standard stages in order.";

EtaGroupSign::usage =
  "EtaGroupSign[root] is the undetermined +/-1 sign of an unresolved eta-relation group.";

Begin["`Private`"];


(* ---------------------------------------------------------------------- *)
(* Small utilities                                                         *)
(* ---------------------------------------------------------------------- *)

ClearAll[
  etaApply, etaZeroQ, etaUnitSign, etaSignVariableQ, etaSignVariables,
  etaReduceSignPowers, etaEquationPolynomial, etaClassifyPolynomial,
  etaVariableIndex, etaAddKnown, etaAddRelation, etaAddContradiction,
  etaAddParityConstraint, etaNormalizeParityIndices,
  etaNormalizeParityConstraints, etaParityRowReduce,
  etaClosePairState, etaCloseParityState,
  etaStateSignature, etaBuildGroups, etaNormalizeKnownItem,
  etaProcessConstraint, etaStageHistoryAppend,
  etaAutomaticExcludedExternalFields, etaExternalFieldData,
  etaCorrelatorChannelStatus
];

etaApply[f_, expr_] := Quiet @ Check[f[expr], expr];

etaZeroQ[z_, tol_] := Module[{n},
  If[TrueQ[PossibleZeroQ[z]], Return[True]];
  n = Quiet @ Check[N[z], $Failed];
  TrueQ[NumericQ[n] && Abs[n] <= tol]
];

etaUnitSign[z_, state_Association] := Module[
  {tol, chop, simplify, w},
  tol = state["Tolerance"];
  chop = state["ChopFunction"];
  simplify = state["CoefficientSimplifier"];
  w = etaApply[simplify, etaApply[chop, z]];
  Which[
    etaZeroQ[w - 1, tol], 1,
    etaZeroQ[w + 1, tol], -1,
    True, Missing["NotUnitSign", w]
  ]
];

etaSignVariableQ[v_, state_Association] := Module[{h},
  h = Head[Unevaluated[v]];
  (h === state["EtaHead"] || h === EtaGroupSign) &&
    Length[Unevaluated[v]] == 1 &&
    IntegerQ[First[Unevaluated[v]]]
];

etaSignVariables[expr_, state_Association] :=
  SortBy[
    DeleteDuplicates @ Cases[
      Unevaluated[expr],
      v_ /; etaSignVariableQ[Unevaluated[v], state],
      Infinity
    ],
    {If[Head[#] === EtaGroupSign, 1, 0], First[#]} &
  ];

etaReduceSignPowers[expr_, state_Association] := Module[{step},
  step[z_] := Expand[
    z /. HoldPattern[Power[v_, n_Integer?NonNegative]] :>
      If[
        n >= 2 && etaSignVariableQ[Unevaluated[v], state],
        If[EvenQ[n], 1, v],
        v^n
      ]
  ];
  FixedPoint[step, Expand[expr], 6]
];

etaVariableIndex[v_, state_Association] /;
    etaSignVariableQ[Unevaluated[v], state] :=
  First[Unevaluated[v]];


(* ---------------------------------------------------------------------- *)
(* State creation and elementary state updates                             *)
(* ---------------------------------------------------------------------- *)

Options[CreateEtaState] = {
  "GaugeFixedIndices" -> {},
  "ZeroIndices" -> {},
  "KnownEtaRules" -> {},
  "EtaHead" -> Global`eta,
  "Tolerance" -> 10^-12,
  "ChopFunction" -> Automatic,
  "EquationSimplifier" -> FullSimplify,
  "CoefficientSimplifier" -> FullSimplify
};

CreateEtaState[indices_List, OptionsPattern[]] := Module[
  {
    state, etaHead, tol, chop, gauge, zero, knownItems,
    parsed, result
  },

  etaHead = OptionValue["EtaHead"];
  tol = OptionValue["Tolerance"];
  chop = Replace[
    OptionValue["ChopFunction"],
    Automatic :> Function[z, Chop[z, tol]]
  ];
  gauge = DeleteDuplicates @ OptionValue["GaugeFixedIndices"];
  zero = DeleteDuplicates @ OptionValue["ZeroIndices"];
  knownItems = Flatten @ {OptionValue["KnownEtaRules"]};

  state = <|
    "Indices" -> Sort @ DeleteDuplicates[indices],
    "EtaHead" -> etaHead,
    "Tolerance" -> tol,
    "ChopFunction" -> chop,
    "EquationSimplifier" -> OptionValue["EquationSimplifier"],
    "CoefficientSimplifier" -> OptionValue["CoefficientSimplifier"],
    "EtaKnown" -> <||>,
    "ZeroIndices" -> Sort[zero],
    "PairRelations" -> {},
    "ParityConstraints" -> {},
    "ResidualEquations" -> {},
    "Contradictions" -> {},
    "Failures" -> {},
    "SkippedCorrelators" -> {},
    "StageHistory" -> {}
  |>;

  Do[
    result = etaAddKnown[state, i, 1, "gauge fixing"];
    state = First[result],
    {i, gauge}
  ];

  Do[
    result = etaAddKnown[state, i, 0, "zero ABBA coefficient"];
    state = First[result],
    {i, zero}
  ];

  Do[
    parsed = etaNormalizeKnownItem[item, etaHead];
    If[Head[parsed] === Missing,
      state = etaAddContradiction[
        state,
        <|"Type" -> "BadKnownEtaRule", "Input" -> item|>
      ],
      result = etaAddKnown[
        state, parsed[[1]], parsed[[2]], "initial known eta"
      ];
      state = First[result]
    ],
    {item, knownItems}
  ];

  EtaCloseState[state]
];

etaNormalizeKnownItem[item_, etaHead_] := Which[
  MatchQ[item, _Rule] && IntegerQ[item[[1]]],
    {item[[1]], item[[2]]},

  MatchQ[item, _Rule] &&
      Head[Unevaluated[item[[1]]]] === etaHead &&
      Length[Unevaluated[item[[1]]]] == 1 &&
      IntegerQ[First[Unevaluated[item[[1]]]]],
    {First[Unevaluated[item[[1]]]], item[[2]]},

  True,
    Missing["BadKnownEtaRule", item]
];

etaAddContradiction[state_Association, item_Association] := Module[{old},
  old = state["Contradictions"];
  Join[state, <|"Contradictions" -> DeleteDuplicates[Append[old, item]]|>]
];

etaAddKnown[
    state_Association, i_Integer, value_, source_: "unspecified"
  ] := Module[{known, old, normalized, newState = state},

  If[! MemberQ[state["Indices"], i],
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "UnknownEtaIndex",
          "Index" -> i,
          "Value" -> value,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  normalized = Which[
    etaZeroQ[value, state["Tolerance"]], 0,
    etaUnitSign[value, state] === 1, 1,
    etaUnitSign[value, state] === -1, -1,
    True, Missing["NotEtaValue", value]
  ];

  If[Head[normalized] === Missing,
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "BadEtaValue",
          "Index" -> i,
          "Value" -> value,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  known = state["EtaKnown"];
  If[KeyExistsQ[known, i],
    old = known[i];
    If[old === normalized,
      Return[{state, False}],
      Return[{
        etaAddContradiction[
          state,
          <|
            "Type" -> "KnownEtaConflict",
            "Index" -> i,
            "OldValue" -> old,
            "NewValue" -> normalized,
            "Source" -> source
          |>
        ],
        False
      }]
    ]
  ];

  known = Append[known, i -> normalized];
  newState = Join[newState, <|"EtaKnown" -> known|>];
  {newState, True}
];

etaAddRelation[
    state_Association, i_Integer, j_Integer, sigma_,
    source_: "unspecified"
  ] := Module[
  {sign, a, b, relation, relations, known, newState = state},

  sign = etaUnitSign[sigma, state];
  If[Head[sign] === Missing,
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "BadPairRelationSign",
          "Indices" -> {i, j},
          "Value" -> sigma,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  If[! And @@ (MemberQ[state["Indices"], #] & /@ {i, j}),
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "UnknownEtaIndexInRelation",
          "Indices" -> {i, j},
          "Value" -> sign,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  known = state["EtaKnown"];
  If[
    (KeyExistsQ[known, i] && known[i] === 0) ||
    (KeyExistsQ[known, j] && known[j] === 0),
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "RelationUsesZeroCoefficientEta",
          "Indices" -> {i, j},
          "Value" -> sign,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  If[i === j,
    If[sign === 1,
      Return[{state, False}],
      Return[{
        etaAddContradiction[
          state,
          <|
            "Type" -> "OddParityCycle",
            "Indices" -> {i, j},
            "Value" -> sign,
            "Source" -> source
          |>
        ],
        False
      }]
    ]
  ];

  {a, b} = Sort[{i, j}];
  relation = {a, b, sign};
  relations = state["PairRelations"];

  If[MemberQ[relations, relation], Return[{state, False}]];

  If[MemberQ[relations, {a, b, -sign}],
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "OppositePairRelations",
          "Indices" -> {a, b},
          "Value" -> sign,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  newState = Join[
    newState,
    <|"PairRelations" -> Sort[Append[relations, relation]]|>
  ];
  {newState, True}
];

etaNormalizeParityIndices[indices_List] := Sort @ Keys @ Select[
  Counts[indices],
  OddQ
];

etaAddParityConstraint[
    state_Association, indices_List, sigma_,
    source_: "unspecified"
  ] := Module[
  {
    sign, reducedIndices, zero, constraints, relation, result,
    newState = state
  },

  sign = etaUnitSign[sigma, state];
  If[Head[sign] === Missing,
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "BadParityConstraintSign",
          "Indices" -> indices,
          "Value" -> sigma,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  reducedIndices = etaNormalizeParityIndices[indices];

  If[
    ! And @@ (MemberQ[state["Indices"], #] & /@ reducedIndices),
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "UnknownEtaIndexInParityConstraint",
          "Indices" -> reducedIndices,
          "Value" -> sign,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  zero = state["ZeroIndices"];
  If[Intersection[reducedIndices, zero] =!= {},
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "ParityConstraintUsesZeroCoefficientEta",
          "Indices" -> reducedIndices,
          "Value" -> sign,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  Switch[Length[reducedIndices],
    0,
      If[sign === 1,
        {state, False},
        {
          etaAddContradiction[
            state,
            <|
              "Type" -> "InconsistentParityConstraint",
              "Indices" -> {},
              "Value" -> sign,
              "Source" -> source
            |>
          ],
          False
        }
      ],

    1,
      etaAddKnown[
        state,
        First[reducedIndices],
        sign,
        source
      ],

    2,
      etaAddRelation[
        state,
        reducedIndices[[1]],
        reducedIndices[[2]],
        sign,
        source
      ],

    _,
      relation = {reducedIndices, sign};
      constraints = Lookup[state, "ParityConstraints", {}];
      If[MemberQ[constraints, relation],
        {state, False},
        newState = Join[
          newState,
          <|
            "ParityConstraints" ->
              SortBy[Append[constraints, relation], {Length[First[#]], First[#]} &]
          |>
        ];
        {newState, True}
      ]
  ]
];

etaStateSignature[state_Association] := {
  Sort @ Normal[state["EtaKnown"]],
  Sort[state["PairRelations"]],
  SortBy[
    Lookup[state, "ParityConstraints", {}],
    {Length[First[#]], First[#], Last[#]} &
  ]
};


(* ---------------------------------------------------------------------- *)
(* Signed relation groups and closure                                      *)
(* ---------------------------------------------------------------------- *)

etaBuildGroups[state_Association] := Module[
  {
    relations, vertices, adjacency, unvisited, groups = {},
    conflicts = {}, root, queue, signs, component, current,
    neighbor, sigma, expected, anchorValues, yValue, known
  },

  relations = state["PairRelations"];
  known = state["EtaKnown"];
  vertices = Sort @ DeleteDuplicates @ Flatten[
    If[relations === {}, {}, relations[[All, {1, 2}]]]
  ];

  adjacency = AssociationThread[
    vertices,
    ConstantArray[{}, Length[vertices]]
  ];

  Do[
    adjacency[rel[[1]]] =
      Append[adjacency[rel[[1]]], {rel[[2]], rel[[3]]}];
    adjacency[rel[[2]]] =
      Append[adjacency[rel[[2]]], {rel[[1]], rel[[3]]}],
    {rel, relations}
  ];

  unvisited = vertices;
  While[unvisited =!= {},
    root = First[unvisited];
    queue = {root};
    signs = <|root -> 1|>;
    component = {};

    While[queue =!= {},
      current = First[queue];
      queue = Rest[queue];
      If[MemberQ[component, current], Continue[]];
      component = Append[component, current];

      Do[
        {neighbor, sigma} = edge;
        expected = sigma signs[current];
        If[KeyExistsQ[signs, neighbor],
          If[signs[neighbor] =!= expected,
            conflicts = Append[
              conflicts,
              <|
                "Type" -> "OddParityCycle",
                "Indices" -> Sort[{current, neighbor}],
                "ExpectedRelativeSign" -> sigma
              |>
            ]
          ],
          signs = Append[signs, neighbor -> expected];
          queue = Append[queue, neighbor]
        ],
        {edge, Lookup[adjacency, current, {}]}
      ]
    ];

    component = Sort[component];
    unvisited = Complement[unvisited, component];
    root = First[component];

    (* Reorient signs so that the smallest member is the deterministic root. *)
    If[signs[root] =!= 1,
      signs = Association @ KeyValueMap[#1 -> (#2 signs[root]) &, signs]
    ];

    anchorValues = DeleteDuplicates @ Cases[
      component,
      i_ /; KeyExistsQ[known, i] && MemberQ[{-1, 1}, known[i]] :>
        known[i]/signs[i]
    ];

    yValue = Which[
      anchorValues === {}, Missing["Unfixed"],
      Length[anchorValues] == 1, First[anchorValues],
      True,
        conflicts = Append[
          conflicts,
          <|
            "Type" -> "KnownSignsConflictInsideGroup",
            "Members" -> component,
            "CandidateYValues" -> anchorValues
          |>
        ];
        Missing["Inconsistent"]
    ];

    groups = Append[
      groups,
      <|
        "Root" -> root,
        "Plus" -> Select[component, signs[#] === 1 &],
        "Minus" -> Select[component, signs[#] === -1 &],
        "Members" -> Association @ Table[i -> signs[i], {i, component}],
        "Y" -> EtaGroupSign[root],
        "YValue" -> yValue
      |>
    ]
  ];

  <|
    "Groups" -> groups,
    "Contradictions" -> DeleteDuplicates[conflicts]
  |>
];

EtaRelationGroups[state_Association] := etaBuildGroups[state]["Groups"];

etaClosePairState[state_Association] := Module[
  {newState = state, built, groups, conflicts, result},

  built = etaBuildGroups[newState];
  groups = built["Groups"];
  conflicts = built["Contradictions"];

  Do[
    newState = etaAddContradiction[newState, conflict],
    {conflict, conflicts}
  ];

  Do[
    If[MemberQ[{-1, 1}, group["YValue"]],
      Do[
        result = etaAddKnown[
          newState,
          i,
          group["Members"][i] group["YValue"],
          "signed relation closure"
        ];
        newState = First[result],
        {i, Keys[group["Members"]]}
      ]
    ],
    {group, groups}
  ];

  newState
];

etaNormalizeParityConstraints[state_Association] := Module[
  {
    constraints, known, groups, memberData = <||>,
    normalized = {}, rhs, reducedIndices, data
  },

  constraints = Lookup[state, "ParityConstraints", {}];
  known = state["EtaKnown"];
  groups = EtaRelationGroups[state];

  Do[
    Do[
      AssociateTo[
        memberData,
        i -> {group["Root"], group["Members"][i]}
      ],
      {i, Keys[group["Members"]]}
    ],
    {group, groups}
  ];

  Do[
    rhs = constraint[[2]];
    reducedIndices = {};

    Do[
      Which[
        KeyExistsQ[known, i] &&
            MemberQ[{-1, 1}, known[i]],
          rhs = rhs known[i],

        KeyExistsQ[memberData, i],
          data = memberData[i];
          rhs = rhs data[[2]];
          reducedIndices = Append[reducedIndices, data[[1]]],

        True,
          reducedIndices = Append[reducedIndices, i]
      ],
      {i, constraint[[1]]}
    ];

    reducedIndices =
      etaNormalizeParityIndices[reducedIndices];
    normalized = Append[
      normalized,
      {reducedIndices, rhs}
    ],
    {constraint, constraints}
  ];

  DeleteDuplicates[normalized]
];

etaParityRowReduce[constraints_List] := Module[
  {variables, matrix, reduced, nonzeroRows},

  If[constraints === {}, Return[{}]];

  variables = Sort @ DeleteDuplicates @ Flatten[
    constraints[[All, 1]]
  ];

  matrix = Table[
    Join[
      Boole[MemberQ[constraint[[1]], #]] & /@ variables,
      {If[constraint[[2]] === -1, 1, 0]}
    ],
    {constraint, constraints}
  ];

  reduced = Quiet @ Check[
    RowReduce[matrix, Modulus -> 2],
    matrix
  ];

  nonzeroRows = Select[
    reduced,
    AnyTrue[#, # =!= 0 &] &
  ];

  DeleteDuplicates @ Table[
    {
      Pick[variables, Most[row], 1],
      If[Last[row] === 1, -1, 1]
    },
    {row, nonzeroRows}
  ]
];

etaCloseParityState[state_Association] := Module[
  {
    newState = state, normalized, reduced, retained = {},
    result
  },

  normalized = etaNormalizeParityConstraints[newState];
  reduced = etaParityRowReduce[normalized];

  Do[
    Switch[Length[constraint[[1]]],
      0,
        If[constraint[[2]] === -1,
          newState = etaAddContradiction[
            newState,
            <|
              "Type" -> "InconsistentParitySystem",
              "Constraint" -> constraint
            |>
          ]
        ],

      1,
        result = etaAddKnown[
          newState,
          constraint[[1, 1]],
          constraint[[2]],
          "GF(2) parity closure"
        ];
        newState = First[result],

      2,
        result = etaAddRelation[
          newState,
          constraint[[1, 1]],
          constraint[[1, 2]],
          constraint[[2]],
          "GF(2) parity closure"
        ];
        newState = First[result],

      _,
        retained = Append[retained, constraint]
    ],
    {constraint, reduced}
  ];

  Join[
    newState,
    <|
      "ParityConstraints" ->
        SortBy[
          DeleteDuplicates[retained],
          {Length[First[#]], First[#], Last[#]} &
        ]
    |>
  ]
];

EtaCloseState[state_Association] := Module[
  {
    newState = state, before = Missing["Initial"],
    after, iteration = 0, maximumIterations = 100
  },

  While[iteration < maximumIterations,
    iteration++;
    before = etaStateSignature[newState];
    newState = etaClosePairState[newState];
    newState = etaCloseParityState[newState];
    newState = etaClosePairState[newState];
    after = etaStateSignature[newState];
    If[after === before, Break[]]
  ];

  If[iteration >= maximumIterations && after =!= before,
    newState = etaAddContradiction[
      newState,
      <|
        "Type" -> "ParityClosureIterationLimit",
        "Limit" -> maximumIterations
      |>
    ]
  ];

  newState
];

EtaParityConstraints[state_Association] :=
  Lookup[EtaCloseState[state], "ParityConstraints", {}];

EtaKnownRules[state_Association] := Module[{etaHead, known},
  etaHead = state["EtaHead"];
  known = state["EtaKnown"];
  (etaHead[#[[1]]] -> #[[2]]) & /@ Sort[Normal[known]]
];

EtaSubstitutionRules[state_Association] := Module[
  {closed, etaHead, known, groups, rules = {}, memberSign, y},

  closed = EtaCloseState[state];
  etaHead = closed["EtaHead"];
  known = closed["EtaKnown"];
  groups = EtaRelationGroups[closed];

  Do[
    If[KeyExistsQ[known, i],
      rules = Append[rules, etaHead[i] -> known[i]]
    ],
    {i, closed["Indices"]}
  ];

  Do[
    If[! MemberQ[{-1, 1}, group["YValue"]],
      y = group["Y"];
      Do[
        If[! KeyExistsQ[known, i],
          memberSign = group["Members"][i];
          rules = Append[rules, etaHead[i] -> memberSign y]
        ],
        {i, Keys[group["Members"]]}
      ]
    ],
    {group, groups}
  ];

  DeleteDuplicates[rules]
];


(* ---------------------------------------------------------------------- *)
(* Equation normalization and manifest-relation extraction                 *)
(* ---------------------------------------------------------------------- *)

etaEquationPolynomial[equation_, state_Association] := Module[
  {expr, rules, chop, simplify, together},

  expr = Which[
    equation === True, 0,
    equation === False, 1,
    MatchQ[Unevaluated[equation], _Equal] &&
        Length[Unevaluated[equation]] == 2,
      equation[[1]] - equation[[2]],
    (MatchQ[Unevaluated[equation], _Rule] ||
        MatchQ[Unevaluated[equation], _RuleDelayed]) &&
        Length[Unevaluated[equation]] == 2,
      equation[[1]] - equation[[2]],
    True, equation
  ];

  rules = EtaSubstitutionRules[state];
  chop = state["ChopFunction"];
  simplify = state["EquationSimplifier"];

  expr = expr /. rules;
  expr = etaApply[chop, expr];
  expr = etaApply[simplify, expr];
  together = Quiet @ Check[Together[expr], expr];
  expr = Quiet @ Check[Numerator[together], together];
  expr = etaReduceSignPowers[expr, state];
  expr = etaApply[chop, Expand[expr]];
  expr = etaApply[simplify, expr];
  etaReduceSignPowers[expr, state]
];

etaClassifyPolynomial[poly_, state_Association] := Module[
  {
    vars, coefficientRules, nonzeroRules, tol, firstRule, secondRule,
    exponent1, exponent2, coefficient1, coefficient2, rhs, sigma,
    difference, positions, indices
  },

  tol = state["Tolerance"];
  If[etaZeroQ[poly, tol],
    Return[<|"Type" -> "Trivial", "Equation" -> True|>]
  ];

  vars = etaSignVariables[poly, state];
  If[vars === {},
    Return[
      <|
        "Type" -> "Contradiction",
        "Equation" -> (poly == 0),
        "Reason" -> "NonzeroConstant"
      |>
    ]
  ];

  coefficientRules = Quiet @ Check[
    CoefficientRules[Expand[poly], vars],
    $Failed
  ];

  If[coefficientRules === $Failed,
    Return[<|"Type" -> "Residual", "Equation" -> (poly == 0)|>]
  ];

  nonzeroRules = Select[
    coefficientRules,
    ! etaZeroQ[Last[#], tol] &
  ];

  Which[
    nonzeroRules === {},
      <|"Type" -> "Trivial", "Equation" -> True|>,

    Length[nonzeroRules] == 1,
      <|
        "Type" -> "Contradiction",
        "Equation" -> (poly == 0),
        "Reason" -> "NonzeroSignMonomial"
      |>,

    Length[nonzeroRules] =!= 2,
      <|"Type" -> "Residual", "Equation" -> (poly == 0)|>,

    True,
      firstRule = nonzeroRules[[1]];
      secondRule = nonzeroRules[[2]];
      exponent1 = First[firstRule];
      exponent2 = First[secondRule];
      coefficient1 = Last[firstRule];
      coefficient2 = Last[secondRule];

      rhs = etaApply[
        state["CoefficientSimplifier"],
        etaApply[state["ChopFunction"], -coefficient2/coefficient1]
      ];
      sigma = etaUnitSign[rhs, state];

      If[Head[sigma] === Missing,
        Return[<|"Type" -> "Residual", "Equation" -> (poly == 0)|>]
      ];

      difference = Mod[exponent1 - exponent2, 2];
      positions = Flatten @ Position[difference, 1];
      indices = etaVariableIndex[vars[[#]], state] & /@ positions;

      Switch[Length[indices],
        0,
          If[sigma === 1,
            <|"Type" -> "Trivial", "Equation" -> True|>,
            <|
              "Type" -> "Contradiction",
              "Equation" -> (poly == 0),
              "Reason" -> "OppositeIdenticalMonomials"
            |>
          ],

        1,
          <|
            "Type" -> "Known",
            "Index" -> First[indices],
            "Value" -> sigma,
            "Equation" -> (poly == 0)
          |>,

        2,
          <|
            "Type" -> "PairRelation",
            "Indices" -> indices,
            "Value" -> sigma,
            "Equation" -> (poly == 0)
          |>,

        _,
          <|
            "Type" -> "ParityRelation",
            "Indices" -> indices,
            "Value" -> sigma,
            "Equation" -> (poly == 0)
          |>
      ]
  ]
];

etaProcessConstraint[
    state_Association, constraint_Association, stage_
  ] := Module[{result},

  Switch[constraint["Type"],
    "Known",
      etaAddKnown[
        state,
        constraint["Index"],
        constraint["Value"],
        stage
      ],

    "PairRelation",
      etaAddRelation[
        state,
        constraint["Indices"][[1]],
        constraint["Indices"][[2]],
        constraint["Value"],
        stage
      ],

    "ParityRelation",
      etaAddParityConstraint[
        state,
        constraint["Indices"],
        constraint["Value"],
        stage
      ],

    _,
      {state, False}
  ]
];

Options[EtaProcessEquations] = {
  "RecordHistory" -> True,
  "MaximumFixpointIterations" -> 100
};

EtaProcessEquations[
    state_Association, equations_, stage_: "unspecified",
    OptionsPattern[]
  ] := Module[
  {
    newState, incoming, oldResidual, pool, nextResidual, analysis,
    result, changed, signatureBefore, signatureAfter, iteration = 0,
    trivialCount = 0, relationCount = 0, contradictionCount = 0,
    maxIterations, report
  },

  newState = EtaCloseState[state];
  incoming = DeleteCases[Flatten @ {equations}, Null];
  oldResidual = newState["ResidualEquations"];
  pool = incoming;
  maxIterations = OptionValue["MaximumFixpointIterations"];

  While[True,
    iteration++;
    If[iteration > maxIterations,
      newState = etaAddContradiction[
        newState,
        <|
          "Type" -> "FixpointIterationLimit",
          "Stage" -> stage,
          "Limit" -> maxIterations
        |>
      ];
      nextResidual = Join[oldResidual, pool];
      Break[]
    ];

    nextResidual = {};
    signatureBefore = etaStateSignature[newState];

    Do[
      analysis = etaClassifyPolynomial[
        etaEquationPolynomial[equation, newState],
        newState
      ];

      Switch[analysis["Type"],
        "Trivial",
          trivialCount++,

        "Known" | "PairRelation" | "ParityRelation",
          result = etaProcessConstraint[newState, analysis, stage];
          newState = First[result];
          If[TrueQ[Last[result]], relationCount++],

        "Contradiction",
          contradictionCount++;
          newState = etaAddContradiction[
            newState,
            <|
              "Type" -> "BootstrapEquationContradiction",
              "Stage" -> stage,
              "Equation" -> analysis["Equation"],
              "Reason" -> analysis["Reason"]
            |>
          ],

        "Residual",
          nextResidual = Append[nextResidual, analysis["Equation"]]
      ],
      {equation, pool}
    ];

    newState = EtaCloseState[newState];
    signatureAfter = etaStateSignature[newState];
    changed = signatureAfter =!= signatureBefore;

    If[changed,
      pool = DeleteDuplicates @ Join[oldResidual, nextResidual];
      oldResidual = {},
      nextResidual = DeleteDuplicates @ Join[oldResidual, nextResidual];
      Break[]
    ]
  ];

  newState = Join[
    newState,
    <|"ResidualEquations" -> nextResidual|>
  ];

  report = <|
    "Stage" -> stage,
    "NewEquations" -> Length[incoming],
    "FixpointIterations" -> iteration,
    "NewManifestRelations" -> relationCount,
    "TrivialEquationsRemoved" -> trivialCount,
    "NewEquationContradictions" -> contradictionCount,
    "KnownEtas" -> Length[newState["EtaKnown"]],
    "PairRelations" -> Length[newState["PairRelations"]],
    "ParityConstraints" ->
      Length[Lookup[newState, "ParityConstraints", {}]],
    "ResidualEquations" -> Length[newState["ResidualEquations"]]
  |>;

  If[TrueQ[OptionValue["RecordHistory"]],
    newState = etaStageHistoryAppend[newState, report]
  ];

  newState
];

etaStageHistoryAppend[state_Association, report_Association] :=
  Join[
    state,
    <|"StageHistory" -> Append[state["StageHistory"], report]|>
  ];


(* ---------------------------------------------------------------------- *)
(* Conversion from x amplitudes                                            *)
(* ---------------------------------------------------------------------- *)

Options[EtaEquationsFromX] = {
  "XHead" -> Global`x
};

EtaEquationsFromX[
    equations_, amplitudes_Association, state_Association,
    OptionsPattern[]
  ] := Module[
  {xHead, etaHead, zero, tol, rules, amplitude, residuals},

  xHead = OptionValue["XHead"];
  etaHead = state["EtaHead"];
  zero = state["ZeroIndices"];
  tol = state["Tolerance"];

  rules =
    Table[
      amplitude =
        Lookup[
          amplitudes,
          i,
          Missing["AmplitudeNotFound", i]
        ];

      If[
        Head[amplitude] === Missing,
        Nothing,
        xHead[i] ->
          If[
            MemberQ[zero, i] ||
              etaZeroQ[amplitude, tol],
            0,
            amplitude etaHead[i]
          ]
      ],
      {i, state["Indices"]}
    ];

  (* Convert equations to residuals before numerical substitution *)
  residuals =
    equations /. {
      HoldPattern[Equal[lhs_, rhs_]] :> lhs - rhs,
      HoldPattern[Rule[lhs_, rhs_]] :> lhs - rhs,
      HoldPattern[RuleDelayed[lhs_, rhs_]] :> lhs - rhs,
      True -> 0,
      False -> 1
    };

  residuals /. rules
];

Options[EtaAlphaMakeEquationFunction] = {
  "MakeSystemFunction" -> Global`AlphaMakeSystem,
  "XHead" -> Global`x,
  "Postprocessor" -> Identity
};

EtaAlphaMakeEquationFunction[
    amplitudes_Association, q_, state_Association,
    OptionsPattern[]
  ] := Module[
  {makeSystem, xHead, postprocessor},

  makeSystem = OptionValue["MakeSystemFunction"];
  xHead = OptionValue["XHead"];
  postprocessor = OptionValue["Postprocessor"];

  With[
    {
      make0 = makeSystem,
      q0 = q,
      amplitudes0 = amplitudes,
      state0 = state,
      xHead0 = xHead,
      post0 = postprocessor
    },
    Function[quartet,
      Module[{arguments, raw, etaEquations},
        arguments = Append[Flatten[quartet], q0];
        raw = Apply[make0, arguments];
        etaEquations = EtaEquationsFromX[
          raw, amplitudes0, state0, "XHead" -> xHead0
        ];
        etaApply[post0, etaEquations]
      ]
    ]
  ]
];


(* ---------------------------------------------------------------------- *)
(* Independent staged correlator collections and orderings                 *)
(* ---------------------------------------------------------------------- *)

Options[EtaCorrelatorCollections] = {
  "ExcludedExternalFields" -> Automatic
};

etaAutomaticExcludedExternalFields[fields_List] := Module[
  {pairFields, maxima},

  pairFields = Select[fields, MatchQ[#, {_, _}] &];

  If[pairFields === {} || Length[pairFields] =!= Length[fields],
    Return[Intersection[fields, {{0, 0}}]]
  ];

  maxima = Max /@ Transpose[pairFields];
  Select[
    pairFields,
    Function[field,
      And @@ MapThread[
        MemberQ[{0, #2}, #1] &,
        {field, maxima}
      ]
    ]
  ]
];

etaExternalFieldData[fields_List, excludedOption_] := Module[
  {allFields, excluded, active},

  allFields = DeleteDuplicates[fields];
  excluded = Which[
    excludedOption === Automatic,
      etaAutomaticExcludedExternalFields[allFields],
    MemberQ[allFields, excludedOption],
      {excludedOption},
    ListQ[excludedOption],
      excludedOption,
    True,
      {}
  ];
  excluded = Intersection[allFields, DeleteDuplicates[excluded]];
  active = Select[allFields, ! MemberQ[excluded, #] &];

  <|
    "AllFields" -> allFields,
    "ActiveFields" -> active,
    "ExcludedExternalFields" -> excluded
  |>
];

EtaCorrelatorCollections[
    fields_List, OptionsPattern[]
  ] := Module[
  {
    fieldData, active, doublets, triplets, quartets,
    repeated, rest
  },

  fieldData = etaExternalFieldData[
    fields,
    OptionValue["ExcludedExternalFields"]
  ];
  active = fieldData["ActiveFields"];

  (* AB is ordered: A is the operator repeated three times. *)
  doublets = Select[
    Tuples[active, 2],
    #[[1]] =!= #[[2]] &
  ];

  (* A is distinguished and repeated.  B,C are an unordered distinct pair. *)
  triplets = Flatten[
    Table[
      repeated = active[[i]];
      rest = Delete[active, i];
      (Prepend[#, repeated] &) /@ Subsets[rest, {2}],
      {i, Length[active]}
    ],
    1
  ];

  (* A,B,C,D are four distinct operators in their canonical field order. *)
  quartets = Subsets[active, {4}];

  Join[
    fieldData,
    <|
      "AAABDoublets" -> doublets,
      "AABCTriplets" -> triplets,
      "ABCDQuartets" -> quartets
    |>
  ]
];

Options[EtaStageCorrelators] = {
  "ExcludedExternalFields" -> Automatic,
  "Mode" -> "IndependentOrderings"
};

EtaStageCorrelators[
    fields_List, stage_String, OptionsPattern[]
  ] := Module[
  {collections, active, doublets, triplets, quartets},

  collections = EtaCorrelatorCollections[
    fields,
    "ExcludedExternalFields" -> OptionValue["ExcludedExternalFields"]
  ];
  active = collections["ActiveFields"];
  doublets = collections["AAABDoublets"];
  triplets = collections["AABCTriplets"];
  quartets = collections["ABCDQuartets"];

  Switch[stage,
    "ABBA",
      Flatten[
        Table[
          {{active[[i]], active[[j]], active[[j]], active[[i]]}},
          {i, Length[active]}, {j, i, Length[active]}
        ],
        2
      ],

    "AAAB",
      ({#[[1]], #[[1]], #[[1]], #[[2]]} &) /@ doublets,

    "AABC",
      ({#[[1]], #[[1]], #[[2]], #[[3]]} &) /@ triplets,

    "ABCD",
      Flatten[
        Function[quartet,
          With[
            {
              a = quartet[[1]], b = quartet[[2]],
              c = quartet[[3]], d = quartet[[4]]
            },
            {
              {a, b, c, d},
              {a, c, b, d}
            }
          ]
        ] /@ quartets,
        1
      ],

    _,
      {}
  ]
];


(* ---------------------------------------------------------------------- *)
(* Streaming stage runners                                                 *)
(* ---------------------------------------------------------------------- *)

Options[EtaRunStage] = {
  "ProgressEvery" -> 100,
  "StopOnContradiction" -> True,
  "StopWhenAllNonzeroEtasKnown" -> False,
  "SkipManifestlyZeroCorrelators" -> True,
  "ChannelFunctions" -> Automatic
};

etaCorrelatorChannelStatus[
    quartet_List, channelFunctions_
  ] := Module[
  {functions, sFunction, tFunction, arguments, sChannels, tChannels, empty},

  functions = Replace[
    channelFunctions,
    Automatic :> {Global`SchannelList, Global`TchannelList}
  ];

  If[
    ! MatchQ[functions, {_, _}],
    Return[<|"Status" -> "Unchecked"|>]
  ];

  {sFunction, tFunction} = functions;
  If[
    (Head[Unevaluated[sFunction]] === Symbol &&
        DownValues[sFunction] === {} && OwnValues[sFunction] === {}) ||
    (Head[Unevaluated[tFunction]] === Symbol &&
        DownValues[tFunction] === {} && OwnValues[tFunction] === {}),
    Return[<|"Status" -> "Unchecked"|>]
  ];

  arguments = Flatten[quartet];
  sChannels = Quiet @ Check[Apply[sFunction, arguments], $Failed];
  tChannels = Quiet @ Check[Apply[tFunction, arguments], $Failed];

  If[
    sChannels === $Failed || tChannels === $Failed,
    Return[
      <|
        "Status" -> "ChannelCheckFailed",
        "SChannels" -> sChannels,
        "TChannels" -> tChannels
      |>
    ]
  ];

  empty = Pick[
    {"S", "T"},
    {sChannels === {}, tChannels === {}},
    True
  ];

  If[
    empty === {},
    <|
      "Status" -> "ChannelsPresent",
      "SChannels" -> sChannels,
      "TChannels" -> tChannels
    |>,
    <|
      "Status" -> "ManifestlyZero",
      "EmptyChannels" -> empty,
      "SChannels" -> sChannels,
      "TChannels" -> tChannels
    |>
  ]
];

EtaRunStage[
    state_Association, stage_String, correlators_List, equationFunction_,
    OptionsPattern[]
  ] := Module[
  {
    newState = state, equations, failure, failures, skipped,
    progressEvery, stopOnContradiction, stopWhenKnown,
    skipManifestlyZero, channelFunctions, channelStatus,
    initialContradictions, processed = 0, total, start, elapsed,
    nonzeroIndices, allKnownQ, report, stageSkipped = 0,
    stageFailures = 0
  },

  progressEvery = OptionValue["ProgressEvery"];
  stopOnContradiction = OptionValue["StopOnContradiction"];
  stopWhenKnown = OptionValue["StopWhenAllNonzeroEtasKnown"];
  skipManifestlyZero =
    OptionValue["SkipManifestlyZeroCorrelators"];
  channelFunctions = OptionValue["ChannelFunctions"];
  initialContradictions = Length[newState["Contradictions"]];
  failures = newState["Failures"];
  skipped = Lookup[newState, "SkippedCorrelators", {}];
  total = Length[correlators];
  start = AbsoluteTime[];
  nonzeroIndices = Complement[
    newState["Indices"],
    newState["ZeroIndices"]
  ];

  Do[
    processed++;
    channelStatus = etaCorrelatorChannelStatus[
      quartet,
      channelFunctions
    ];

    If[
      TrueQ[skipManifestlyZero] &&
        channelStatus["Status"] === "ManifestlyZero",
      skipped = Append[
        skipped,
        <|
          "Stage" -> stage,
          "Correlator" -> quartet,
          "Reason" -> "ManifestlyZero",
          "EmptyChannels" -> channelStatus["EmptyChannels"]
        |>
      ];
      stageSkipped++,

      (*
        Do not wrap this call in Check.  AlphaMakeSystem may emit a harmless
        message and still return valid equations; Check would discard them.
      *)
      equations = Quiet[equationFunction[quartet]];
      If[equations === $Failed,
        failure = <|
          "Stage" -> stage,
          "Correlator" -> quartet,
          "Reason" -> "EquationGenerationFailed",
          "ChannelStatus" -> channelStatus["Status"]
        |>;
        failures = Append[failures, failure];
        stageFailures++,
        newState = EtaProcessEquations[
          newState,
          equations,
          stage,
          "RecordHistory" -> False
        ]
      ]
    ];

    If[
      IntegerQ[progressEvery] && progressEvery > 0 &&
      (Mod[processed, progressEvery] == 0 || processed == total),
      elapsed = N[AbsoluteTime[] - start, 6];
      Print[
        stage, " ", processed, "/", total,
        "; known eta = ", Length[newState["EtaKnown"]],
        "; relation groups = ", Length[EtaRelationGroups[newState]],
        "; parity constraints = ",
          Length[Lookup[newState, "ParityConstraints", {}]],
        "; residual equations = ", Length[newState["ResidualEquations"]],
        "; manifestly zero = ", stageSkipped,
        "; generation failures = ", stageFailures,
        "; contradictions = ", Length[newState["Contradictions"]],
        "; elapsed = ", elapsed, " s"
      ]
    ];

    If[
      TrueQ[stopOnContradiction] &&
      Length[newState["Contradictions"]] > initialContradictions,
      Break[]
    ];

    allKnownQ = AllTrue[
      nonzeroIndices,
      KeyExistsQ[newState["EtaKnown"], #] &
    ];
    If[TrueQ[stopWhenKnown] && allKnownQ, Break[]],

    {quartet, correlators}
  ];

  newState = Join[
    newState,
    <|
      "Failures" -> failures,
      "SkippedCorrelators" -> skipped
    |>
  ];
  elapsed = N[AbsoluteTime[] - start, 6];
  report = <|
    "Stage" -> stage,
    "CorrelatorsProcessed" -> processed,
    "CorrelatorsTotal" -> total,
    "KnownEtas" -> Length[newState["EtaKnown"]],
    "RelationGroups" -> Length[EtaRelationGroups[newState]],
    "ParityConstraints" ->
      Length[Lookup[newState, "ParityConstraints", {}]],
    "ResidualEquations" -> Length[newState["ResidualEquations"]],
    "ManifestlyZeroCorrelators" -> stageSkipped,
    "EquationGenerationFailures" -> stageFailures,
    "Contradictions" -> Length[newState["Contradictions"]],
    "Failures" -> Length[newState["Failures"]],
    "ElapsedSeconds" -> elapsed
  |>;

  etaStageHistoryAppend[newState, report]
];

Options[EtaRunStagedSolver] = Join[
  Options[EtaStageCorrelators],
  Options[EtaRunStage]
];

EtaRunStagedSolver[
    state_Association, fields_List, equationFunction_,
    stages_List : {"AAAB", "AABC", "ABCD"},
    OptionsPattern[]
  ] := Module[{newState = state, correlators},

  Do[
    correlators = EtaStageCorrelators[
      fields,
      stage,
      "Mode" -> OptionValue["Mode"],
      "ExcludedExternalFields" ->
        OptionValue["ExcludedExternalFields"]
    ];
    newState = EtaRunStage[
      newState,
      stage,
      correlators,
      equationFunction,
      "ProgressEvery" -> OptionValue["ProgressEvery"],
      "StopOnContradiction" -> OptionValue["StopOnContradiction"],
      "StopWhenAllNonzeroEtasKnown" ->
        OptionValue["StopWhenAllNonzeroEtasKnown"],
      "SkipManifestlyZeroCorrelators" ->
        OptionValue["SkipManifestlyZeroCorrelators"],
      "ChannelFunctions" -> OptionValue["ChannelFunctions"]
    ];
    If[
      TrueQ[OptionValue["StopOnContradiction"]] &&
      newState["Contradictions"] =!= {},
      Break[]
    ],
    {stage, stages}
  ];

  newState
];


(* ---------------------------------------------------------------------- *)
(* Compact report                                                          *)
(* ---------------------------------------------------------------------- *)

EtaStateSummary[state_Association] := Module[
  {closed, known, groups, nonzero, solvedNonzero},

  closed = EtaCloseState[state];
  known = closed["EtaKnown"];
  groups = EtaRelationGroups[closed];
  nonzero = Complement[closed["Indices"], closed["ZeroIndices"]];
  solvedNonzero = Count[
    nonzero,
    i_ /; KeyExistsQ[known, i] && MemberQ[{-1, 1}, known[i]]
  ];

  <|
    "KnownEtaCount" -> Length[known],
    "KnownNonzeroSigns" -> solvedNonzero,
    "TotalNonzeroSigns" -> Length[nonzero],
    "EtaKnown" -> Association @ Sort[Normal[known]],
    "EtaRelations" -> groups,
    "PairRelationCount" -> Length[closed["PairRelations"]],
    "ParityConstraintCount" ->
      Length[Lookup[closed, "ParityConstraints", {}]],
    "ParityConstraints" ->
      Lookup[closed, "ParityConstraints", {}],
    "ResidualEquationCount" -> Length[closed["ResidualEquations"]],
    "ResidualEquations" -> closed["ResidualEquations"],
    "ContradictionCount" -> Length[closed["Contradictions"]],
    "Contradictions" -> closed["Contradictions"],
    "FailureCount" -> Length[closed["Failures"]],
    "Failures" -> closed["Failures"],
    "SkippedCorrelatorCount" ->
      Length[Lookup[closed, "SkippedCorrelators", {}]],
    "SkippedCorrelators" ->
      Lookup[closed, "SkippedCorrelators", {}],
    "StageHistory" -> closed["StageHistory"]
  |>
];

EtaParitySelfTest[] := Module[
  {state, summary},

  state = CreateEtaState[
    Range[4],
    "GaugeFixedIndices" -> {1},
    "EtaHead" -> Global`eta,
    "Tolerance" -> 10^-12
  ];

  state = EtaProcessEquations[
    state,
    {
      Global`eta[1] Global`eta[2] Global`eta[3] Global`eta[4] == -1,
      Global`eta[2] Global`eta[3] == 1
    },
    "ParitySelfTest"
  ];

  summary = EtaStateSummary[state];

  <|
    "Four-sign relation absorbed" ->
      TrueQ[summary["ResidualEquationCount"] === 0],
    "Pair relation retained" ->
      TrueQ[
        AnyTrue[
          summary["EtaRelations"],
          Sort[#["Plus"]] === {2, 3} &&
            #["Minus"] === {} &
        ]
      ],
    "Derived eta[4] == -1" ->
      TrueQ[Lookup[summary["EtaKnown"], 4, Missing[]] === -1],
    "No remaining higher parity constraints" ->
      TrueQ[summary["ParityConstraintCount"] === 0],
    "No contradictions" ->
      TrueQ[summary["ContradictionCount"] === 0]
  |>
];


End[];
EndPackage[];


(*
  Minimal E6-style usage
  ----------------------

  Get["EtaRelationStagedSolver_E7.wl"];

  etaState = CreateEtaState[
    Keys[A],
    "GaugeFixedIndices" -> gaugeFixed,
    "ZeroIndices" -> zeroIndices,
    "Tolerance" -> 10^-30,
    "ChopFunction" -> QGChop
  ];

  (* abbaEquationList may contain Equal equations or rules in x[i]. *)
  etaState = EtaProcessEquations[
    etaState,
    EtaEquationsFromX[abbaEquationList, A, etaState],
    "ABBA"
  ];

  etaEquationFunction = EtaAlphaMakeEquationFunction[
    A,
    q,
    etaState,
    "MakeSystemFunction" -> AlphaMakeSystem,
    "Postprocessor" -> (FullSimplify[QGChop[#]] &)
  ];

  etaState = EtaRunStagedSolver[
    etaState,
    ESeriesSpectrum,
    etaEquationFunction,
    {"AAAB", "AABC", "ABCD"},
    "ExcludedExternalFields" -> Automatic,
    "ProgressEvery" -> 50
  ];

  EtaStateSummary[etaState]

  Automatic external-field exclusion removes the E-series corner fields:
  the identity and every Z2 operator present in ESeriesSpectrum.  You may
  instead supply an explicit list with "ExcludedExternalFields".

  For each ordered doublet (A,B), only AAAB is generated.  For each triplet
  (A,B,C), only AABC is generated.  For each unordered quartet (A,B,C,D),
  only ABCD and ACBD are generated.

  E7 configuration
  ----------------

  For the E7 class ordering in triplet_classification_E7(2).wl, use

      gaugeFixed = {1, 10, 22, 30, 32};
      zeroIndices = {9, 23, 26, 29, 31};

  and pass the full 17-field ESeriesSpectrum.  Explicitly exclude

      {{0, 0}, {0, 8}, {8, 0}, {8, 8}}

  from external fields.  This leaves 13 active fields and produces

      AAAB -> 156,    AABC -> 858,    ABCD -> 1430

  independent staged correlators.  The higher-order parity constraints that
  occur in E7 are combined by GF(2) row reduction before the ordinary signed
  relation-group closure is applied.
*)


==> anc/bootstrap/e7_workflow/vendor/QuantumGroup6j_num_wp50.wl <==
(* ::Package:: *)

(* U_q(sl2) quantum 6j-symbols, numerical version with adjustable working precision. *)

ClearAll[
  QGAtPrecision,
  QGIntegerPart, QGNormalizeSpin, QGNonNegativeIntegerQ,
  QGAdmissibleTripleQ, QGQNumber, QGQFactorial, QGFactorialProduct,
  QGSqrt, QGSqrtFactorial,
  QGDelta, QG6jTriples, QG6jLowerBounds, QG6jUpperBounds,
  QG6jDenominatorArgs, Quantum6j
];

$QGWorkingPrecision = 50;
$QGGuardDigits = 20;

(* All numerical entry points use this conversion.  Exact inputs are evaluated
   directly to wp digits.  Existing approximate inputs are promoted to wp;
   for genuinely accurate 50-digit results, q and theta should be constructed
   from exact expressions before they are passed to this package. *)
QGAtPrecision[x_, wp_: $QGWorkingPrecision] := If[
  Precision[x] === Infinity,
  N[x, wp],
  SetPrecision[x, wp]
];

QGIntegerPart[x_Integer] := x;
QGIntegerPart[x_?NumericQ] := IntegerPart[QGAtPrecision[x] + 1/10];
QGIntegerPart[x_] := x;

QGNormalizeSpin[x_?NumericQ] /;
    TrueQ[x >= 0 && Abs[QGAtPrecision[2 x] - Round[QGAtPrecision[2 x]]] < 1/4] :=
  Round[QGAtPrecision[2 x]]/2;
QGNormalizeSpin[x_] := x;

QGNonNegativeIntegerQ[x_] := TrueQ[
  (IntegerQ[x] && x >= 0) ||
  (NumericQ[x] &&
    Abs[QGAtPrecision[x] - Round[QGAtPrecision[x]]] < 1/4 &&
    Round[QGAtPrecision[x]] >= -1/2)
];

QGAdmissibleTripleQ[a_, b_, c_] := TrueQ[
  QGNonNegativeIntegerQ[a + b - c] &&
  QGNonNegativeIntegerQ[a - b + c] &&
  QGNonNegativeIntegerQ[-a + b + c]
];

QGQNumber::arg = "q-number argument `1` must be numeric or an exact integer.";
QGQNumber[n_, q_, wp_: $QGWorkingPrecision] := Module[
  {qq = QGAtPrecision[q, wp]},
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[(qq^n - qq^-n)/(qq - qq^-1), wp]
  ]
];

QGQFactorial::arg = "q-factorial argument `1` is not a non-negative integer.";
QGQFactorial[n_, q_, wp_: $QGWorkingPrecision] := Module[
  {m = QGIntegerPart[n]},
  If[!IntegerQ[m] || m < 0,
    Message[QGQFactorial::arg, n];
    Return[Indeterminate]
  ];
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[Product[QGQNumber[k, q, wp], {k, 1, m}], wp]
  ]
];

QGFactorialProduct[args_List, q_, wp_: $QGWorkingPrecision] := Block[
  {$MaxExtraPrecision = wp + $QGGuardDigits},
  N[Times @@ (QGQFactorial[#, q, wp] & /@ args), wp]
];

QGSqrt[n_, theta_, q_, wp_: $QGWorkingPrecision] := Module[
  {qq = QGAtPrecision[q, wp], th = QGAtPrecision[theta, wp]},
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[
      Exp[-I (n - 1) th/2] * Sqrt[1 - qq^(2 n)]/Sqrt[1 - qq^2],
      wp
    ]
  ]
];

QGSqrtFactorial[n_, theta_, q_, wp_: $QGWorkingPrecision] := Module[
  {qq = QGAtPrecision[q, wp], th = QGAtPrecision[theta, wp]},
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[
      Exp[-I n (n - 1) th/4] *
        Product[Sqrt[1 - qq^(2 k)]/Sqrt[1 - qq^2], {k, 1, n}],
      wp
    ]
  ]
];

QGDelta::badtri = "The triple (`1`, `2`, `3`) is not admissible.";
QGDelta[a_, b_, c_, theta_, q_, wp_: $QGWorkingPrecision] /;
    QGAdmissibleTripleQ[a, b, c] := Block[
  {$MaxExtraPrecision = wp + $QGGuardDigits},
  N[
    QGSqrtFactorial[a + b - c, theta, q, wp] *
      QGSqrtFactorial[a + c - b, theta, q, wp] *
      QGSqrtFactorial[b + c - a, theta, q, wp] /
      QGSqrtFactorial[a + b + c + 1, theta, q, wp],
    wp
  ]
];
QGDelta[a_, b_, c_, theta_, q_, wp_: $QGWorkingPrecision] :=
  (Message[QGDelta::badtri, a, b, c]; 0);

QG6jTriples[{a_, b_, ab_, c_, d_, bc_}] :=
  {{a, b, ab}, {c, d, ab}, {a, d, bc}, {b, c, bc}};

QG6jLowerBounds[{a_, b_, ab_, c_, d_, bc_}] :=
  {a + b + ab, c + d + ab, a + d + bc, b + c + bc};

QG6jUpperBounds[{a_, b_, ab_, c_, d_, bc_}] :=
  {a + b + c + d, a + c + ab + bc, b + d + ab + bc};

QG6jDenominatorArgs[{a_, b_, ab_, c_, d_, bc_}, z_] := Join[
  z - QG6jLowerBounds[{a, b, ab, c, d, bc}],
  QG6jUpperBounds[{a, b, ab, c, d, bc}] - z
];

Quantum6j::bad = "The six spins are not admissible for the U_q(sl2) 6j-symbol.";
Options[Quantum6j] = {WorkingPrecision -> $QGWorkingPrecision};

Quantum6j[la_, lb_, lab_, lc_, ld_, lbc_, q_, theta_, OptionsPattern[]] := Module[
  {wp = OptionValue[WorkingPrecision], qq, th, spins, a, b, ab, c, d, bc, zmin, zmax, sum},

  qq = QGAtPrecision[q, wp];
  th = QGAtPrecision[theta, wp];
  spins = QGNormalizeSpin /@ {la, lb, lab, lc, ld, lbc};
  {a, b, ab, c, d, bc} = spins;

  If[!AllTrue[QG6jTriples[spins], Apply[QGAdmissibleTripleQ]],
    Message[Quantum6j::bad];
    Return[0]
  ];

  zmin = Max @@ QG6jLowerBounds[spins];
  zmax = Min @@ QG6jUpperBounds[spins];

  If[!QGNonNegativeIntegerQ[zmin] || !QGNonNegativeIntegerQ[zmax] || zmin > zmax,
    Print[{la, lb, lab, lc, ld, lbc}];
    Message[Quantum6j::bad];
    Return[0]
  ];

  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    sum = Sum[
      (-1)^z QGQFactorial[z + 1, qq, wp] /
        QGFactorialProduct[QG6jDenominatorArgs[spins, z], qq, wp],
      {z, zmin, zmax}
    ];

    N[
      (-1)^(a + b + c + d) *
        QGSqrt[2 ab + 1, th, qq, wp] *
        QGSqrt[2 bc + 1, th, qq, wp] *
        Times @@
          (QGDelta[#[[1]], #[[2]], #[[3]], th, qq, wp] & /@
            QG6jTriples[spins]) *
        sum,
      wp
    ]
  ]
];


==> anc/bootstrap/e7_workflow/vendor/triplet_classification_E7.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Triplet classification for the E7 minimal-model spectrum*)


(* This file follows the same workflow as the polished E6 script, adapted to E7.

   Main points specific to E7:

   1. The spectrum is the E7 spectrum in the s=1 sector.

   2. There are three Z2 generators acting on labels (l,lb):
        - chiral      gL: (l,lb) -> (8-l,lb)
        - antichiral  gR: (l,lb) -> (l,8-lb)
        - diagonal    gD: (l,lb) -> (8-l,8-lb)

   3. Class relations use permutations plus pairwise applications of gL, gR, gD.

   4. The one-Z2 normalization phases are fixed using the E7 notes conventions.
      These are encoded in e7Z2PhaseKnown and extended to partner fields by
      permutation factors.
*)


(* Keep alpha clean when loading. *)
Unprotect[alpha];
ClearAll[alpha];
Protect[alpha];


(* ::Section:: *)
(*SU(2) fusion*)


ClearAll[su2Fusion];

su2Fusion[su2Level_Integer?NonNegative][l1_, l2_] := Module[
  {lower, upper},
  lower = Abs[l1 - l2];
  upper = Min[l1 + l2, su2Level - l1 - l2];
  If[lower > upper, {}, Range[lower, upper, 1]]
];


(* ::Section:: *)
(*E7 spectrum and fields*)


ClearAll[
  e7Identity,
  e7Z2Chiral,
  e7Z2Antichiral,
  e7Z2Diagonal,
  e7Z2Fields,
  e7AllFields,
  e7FieldQ,
  e7ActiveFields
];

e7Identity = {0, 0};
e7Z2Chiral = {8, 0};
e7Z2Antichiral = {0, 8};
e7Z2Diagonal = {8, 8};

e7Z2Fields = {e7Identity, e7Z2Chiral, e7Z2Antichiral, e7Z2Diagonal};

e7AllFields = SortBy[
  Join[
    Tuples[{{0, 8}, {0, 8}}],
    Tuples[{{2, 6}, {2, 6}}],
    Tuples[{{3, 5}, {3, 5}}],
    {{4, 4}},
    {{4, 1}, {4, 7}, {1, 4}, {7, 4}}
  ],
  Identity
];

e7FieldQ[x_] := MemberQ[e7AllFields, x];

Options[e7ActiveFields] = {
  "RemoveIdentity" -> True,
  "RemoveZ2Operators" -> True
};

e7ActiveFields[OptionsPattern[]] := Module[{fields = e7AllFields},
  If[TrueQ[OptionValue["RemoveIdentity"]],
    fields = DeleteCases[fields, e7Identity]
  ];
  If[TrueQ[OptionValue["RemoveZ2Operators"]],
    fields = DeleteCases[fields, e7Z2Chiral | e7Z2Antichiral | e7Z2Diagonal]
  ];
  fields
];


(* ::Section:: *)
(*E7 fusion rules*)


ClearAll[e7Fuse, e7FuseQ];

e7Fuse[a_, b_] := Module[
  {leftFusion, rightFusion, candidates},
  leftFusion = su2Fusion[16][a[[1]], b[[1]]];
  rightFusion = su2Fusion[16][a[[2]], b[[2]]];
  candidates = Tuples[{leftFusion, rightFusion}];
  SortBy[Select[candidates, e7FieldQ], Identity]
];

e7FuseQ[a_, b_, c_] := MemberQ[e7Fuse[a, b], c];


(* ::Section:: *)
(*Triplets and classes*)


ClearAll[
  e7PairKey,
  canonicalTriplet,
  e7AllowedOrderedTripletQ,
  e7AllowedTripletQ,
  e7Triplets,
  e7gL,
  e7gR,
  e7gD,
  e7Z2Action,
  e7TripletZ2Neighbors,
  e7TripletClasses
];

e7PairKey[{l_, lb_}] := {l, lb};

canonicalTriplet[tri_List] := SortBy[tri, e7PairKey];

e7AllowedOrderedTripletQ[{a_, b_, c_}] := e7FuseQ[a, b, c];

e7AllowedTripletQ[tri_List] := AnyTrue[
  Permutations[tri],
  e7AllowedOrderedTripletQ
];

Options[e7Triplets] = Options[e7ActiveFields];

e7Triplets[OptionsPattern[]] := Module[
  {fields, candidates},
  fields = e7ActiveFields[
    "RemoveIdentity" -> OptionValue["RemoveIdentity"],
    "RemoveZ2Operators" -> OptionValue["RemoveZ2Operators"]
  ];
  candidates = DeleteDuplicates[canonicalTriplet /@ Tuples[fields, 3]];
  SortBy[Select[candidates, e7AllowedTripletQ], e7TripletSortKey]
];

e7gL[{l_, lb_}] := {8 - l, lb};
e7gR[{l_, lb_}] := {l, 8 - lb};
e7gD[{l_, lb_}] := {8 - l, 8 - lb};

e7Z2Action["L", x_] := e7gL[x];
e7Z2Action["R", x_] := e7gR[x];
e7Z2Action["D", x_] := e7gD[x];

e7TripletZ2Neighbors[tri_List, tripletSet_List] := Module[
  {pairs, generators, neighbors},
  pairs = Subsets[Range[3], {2}];
  generators = {"L", "R", "D"};
  neighbors = Flatten[
    Table[
      canonicalTriplet @ ReplacePart[
        tri,
        {
          pair[[1]] -> e7Z2Action[g, tri[[pair[[1]]]]],
          pair[[2]] -> e7Z2Action[g, tri[[pair[[2]]]]]
        }
      ],
      {g, generators}, {pair, pairs}
    ],
    1
  ];
  Select[DeleteDuplicates[neighbors], MemberQ[tripletSet, #] &]
];

Options[e7TripletClasses] = Options[e7Triplets];

e7TripletClasses[OptionsPattern[]] := Module[
  {triplets, unseen, classes = {}, seed, component, frontier, current, neigh},
  triplets = e7Triplets[
    "RemoveIdentity" -> OptionValue["RemoveIdentity"],
    "RemoveZ2Operators" -> OptionValue["RemoveZ2Operators"]
  ];
  unseen = triplets;
  While[unseen =!= {},
    seed = First[unseen];
    component = {seed};
    frontier = {seed};
    unseen = DeleteCases[unseen, seed];
    While[frontier =!= {},
      current = First[frontier];
      frontier = Rest[frontier];
      neigh = e7TripletZ2Neighbors[current, triplets];
      Do[
        If[! MemberQ[component, nb],
          AppendTo[component, nb];
          AppendTo[frontier, nb];
          unseen = DeleteCases[unseen, nb];
        ],
        {nb, neigh}
      ];
    ];
    AppendTo[classes, SortBy[component, e7TripletSortKey]];
  ];
  SortBy[classes, e7TripletSortKey[First[#]] &]
];

ClearAll[e7TripletSortKey];
e7TripletSortKey[tri_List] := Flatten[e7PairKey /@ tri];


(* ::Section:: *)
(*Permutation signs for alpha*)


ClearAll[
  alphaSymbol,
  e7Spin,
  e7SpinParity,
  inversionParity,
  canonicalIndexSequence,
  permutationFactorToCanonical,
  e7PermutationRule,
  e7PermutationFactorBetween
];

alphaSymbol[tri_List] := alpha @@ tri;

(* Spin in the s=1 sector.  Only parity mod 2 is used. *)
e7Spin[{l_, lb_}, p_: 1] := Together[(l - lb) ((l + lb + 1) p - 18)/18];

e7SpinParity[x_, p_: 1] := Mod[e7Spin[x, p], 2];

inversionParity[seq_List] := Mod[
  Length @ Select[
    Subsets[Range[Length[seq]], {2}],
    seq[[#[[1]]]] > seq[[#[[2]]]] &
  ],
  2
];

canonicalIndexSequence[ordered_List] := Module[
  {canon, key, pos, used, k},
  canon = canonicalTriplet[ordered];
  key[x_] := ToString[InputForm[x]];
  pos = GroupBy[Range[Length[canon]], key[canon[[#]]] &, Identity];
  used = AssociationMap[0 &, Keys[pos]];
  Table[
    k = key[x];
    used[k] = used[k] + 1;
    pos[k][[used[k]]],
    {x, ordered}
  ]
];

permutationFactorToCanonical[ordered_List, p_: 1] := Module[
  {seq, parity, spinSum},
  seq = canonicalIndexSequence[ordered];
  parity = inversionParity[seq];
  spinSum = Total[e7SpinParity[#, p] & /@ ordered];
  FullSimplify[(-1)^(parity spinSum)]
];

e7PermutationRule[ordered_List, p_: 1] := Module[
  {canon, fac},
  canon = canonicalTriplet[ordered];
  fac = permutationFactorToCanonical[ordered, p];
  alphaSymbol[ordered] -> FullSimplify[fac alphaSymbol[canon]]
];

e7PermutationFactorBetween[from_List, to_List, p_: 1] := FullSimplify[
  permutationFactorToCanonical[from, p] / permutationFactorToCanonical[to, p]
];


(* ::Section:: *)
(*E7 Z2 phases and relation factors*)


ClearAll[
  e7Phi,
  e7Varphi,
  e7VarphiConv,
  e7Z2Field,
  e7Z2PhaseKnown,
  e7Z2Phase,
  e7ReflectionExponent,
  e7Z2PairRelation,
  e7Z2Edges,
  $E7k,
  $E7kp
];

(* Parameters in p = 18 k + kp. *)
$E7k = 0;
$E7kp = 1;

e7Phi[n_Integer?NonNegative, kp_Integer] :=
  Sum[Floor[kp j/18], {j, 1, n}];

e7Varphi[l1_, l2_, l3_, k_Integer, kp_Integer] := Mod[
  k (l1 + l2 - l3) (l2 + l3 - l1 + 1) +
  e7Phi[2 l1, kp] + e7Phi[2 l3 + 1, kp] +
  e7Phi[l1 - l2 + l3, kp] +
  e7Phi[l1 + l2 + l3 + 1, kp],
  4
]; (*previously there was an error, the mod 2 does not work for the power of I*)

(* Convention phases in notes are written with varphi_{18,0,I}. *)
e7VarphiConv[l1_, l2_, l3_] := e7Varphi[l1, l2, l3, 0, $E7kp];

e7Z2Field["L"] := e7Z2Chiral;
e7Z2Field["R"] := e7Z2Antichiral;
e7Z2Field["D"] := e7Z2Diagonal;

(* Direct convention values from the E7 tables (for chosen orderings). *)
e7Z2PhaseKnown["L", {0, 0}] := 1;
e7Z2PhaseKnown["L", {2, 2}] := I^e7VarphiConv[8, 6, 2];
e7Z2PhaseKnown["L", {3, 3}] := I^(1 + e7VarphiConv[8, 5, 3]);
e7Z2PhaseKnown["L", {4, 1}] := I^e7VarphiConv[8, 4, 4];
e7Z2PhaseKnown["L", {4, 7}] := I^e7VarphiConv[8, 4, 4];
e7Z2PhaseKnown["L", {4, 4}] := -I^e7VarphiConv[4, 4, 0];
e7Z2PhaseKnown["L", {6, 6}] := I^e7VarphiConv[8, 6, 2] (-1)^e7VarphiConv[6, 6, 0];
e7Z2PhaseKnown["L", {5, 5}] := I^(1 + e7VarphiConv[8, 5, 3]) (-1)^e7VarphiConv[5, 5, 0];
e7Z2PhaseKnown["L", {1, 4}] := I^(1 + e7VarphiConv[8, 7, 1]);
e7Z2PhaseKnown["L", {8, 8}] := 1;

e7Z2PhaseKnown["R", {0, 0}] := 1;
e7Z2PhaseKnown["R", {2, 2}] := I^e7VarphiConv[8, 6, 2];
e7Z2PhaseKnown["R", {3, 3}] := I^(1 + e7VarphiConv[8, 5, 3]);
e7Z2PhaseKnown["R", {1, 4}] := I^e7VarphiConv[8, 4, 4];
e7Z2PhaseKnown["R", {7, 4}] := I^e7VarphiConv[8, 4, 4];
e7Z2PhaseKnown["R", {4, 4}] := -I^e7VarphiConv[4, 4, 0];
e7Z2PhaseKnown["R", {6, 6}] := I^e7VarphiConv[8, 6, 2] (-1)^e7VarphiConv[6, 6, 0];
e7Z2PhaseKnown["R", {5, 5}] := I^(1 + e7VarphiConv[8, 5, 3]) (-1)^e7VarphiConv[5, 5, 0];
e7Z2PhaseKnown["R", {4, 1}] := I^(1 + e7VarphiConv[8, 7, 1]);
e7Z2PhaseKnown["R", {8, 8}] := 1;

e7Z2PhaseKnown["D", {0, 0}] := 1;
e7Z2PhaseKnown["D", {2, 2}] := 1;
e7Z2PhaseKnown["D", {3, 3}] := 1;
e7Z2PhaseKnown["D", {4, 4}] := (-1)^e7VarphiConv[4, 4, 0];
e7Z2PhaseKnown["D", {2, 6}] := (-1)^e7VarphiConv[8, 6, 2];
e7Z2PhaseKnown["D", {3, 5}] := (-1)^e7VarphiConv[8, 5, 3];
e7Z2PhaseKnown["D", {4, 1}] := I^(1 + e7VarphiConv[8, 7, 1] - e7VarphiConv[8, 4, 4]+2e7VarphiConv[4, 4, 0]);
e7Z2PhaseKnown["D", {1, 4}] := I^(1 + e7VarphiConv[8, 7, 1] - e7VarphiConv[8, 4, 4]+2e7VarphiConv[4, 4, 0]);
e7Z2PhaseKnown["D", {8, 8}] := 1;

e7Z2PhaseKnown[_, _] := Missing["UnknownPhase"];

(* Extend known values to partner field by swapping second/third entries. *)
e7Z2Phase[g_String, a_List, p_: 1] := Module[
  {known, partner, partnerKnown, lhs, rhs, fac},
  known = e7Z2PhaseKnown[g, a];
  If[known =!= Missing["UnknownPhase"], Return[known]];

  partner = e7Z2Action[g, a];
  partnerKnown = e7Z2PhaseKnown[g, partner];
  If[partnerKnown =!= Missing["UnknownPhase"],
    lhs = {e7Z2Field[g], a, partner};
    rhs = {e7Z2Field[g], partner, a};
    fac = e7PermutationFactorBetween[lhs, rhs, p];
    Return[FullSimplify[fac partnerKnown]];
  ];

  1
];

e7ReflectionExponent["L", a_, b_, c_] :=
  Mod[b[[1]] + c[[1]] - a[[1]] + e7Varphi[b[[1]], c[[1]], a[[1]], $E7k, $E7kp], 2];

e7ReflectionExponent["R", a_, b_, c_] :=
  Mod[b[[2]] + c[[2]] - a[[2]] + e7Varphi[b[[2]], c[[2]], a[[2]], $E7k, $E7kp], 2];

e7ReflectionExponent["D", a_, b_, c_] := Mod[
  b[[1]] + c[[1]] - a[[1]] + b[[2]] + c[[2]] - a[[2]] +
  e7Varphi[b[[1]], c[[1]], a[[1]], $E7k, $E7kp] +
  e7Varphi[b[[2]], c[[2]], a[[2]], $E7k, $E7kp],
  2
];

(* Apply a chosen Z2 relation to selected pair in one triplet. *)
e7Z2PairRelation[g_String, tri_List, pair_List, p_: 1] := Module[
  {c, other, order, flippedOrder, a, b, d, zfac, facLeft, facRight,
   target, totalFac},
  c = canonicalTriplet[tri];
  other = Complement[Range[3], pair];
  order = c[[Join[pair, other]]];
  {a, b, d} = order;

  zfac = e7Z2Phase[g, b, p] / e7Z2Phase[g, a, p] *
    (-1)^e7ReflectionExponent[g, a, b, d];

  flippedOrder = {e7Z2Action[g, a], e7Z2Action[g, b], d};
  facLeft = permutationFactorToCanonical[order, p];
  facRight = permutationFactorToCanonical[flippedOrder, p];
  target = canonicalTriplet[flippedOrder];
  totalFac = FullSimplify[zfac facRight/facLeft];
  <|
    "From" -> c,
    "To" -> target,
    "Factor" -> totalFac,
    "Rule" -> (alphaSymbol[c] -> totalFac alphaSymbol[target])
  |>
];

e7Z2Edges[class_List, p_: 1] := Module[
  {pairs, generators, classCanon, edges},
  pairs = Subsets[Range[3], {2}];
  generators = {"L", "R", "D"};
  classCanon = SortBy[DeleteDuplicates[canonicalTriplet /@ class], e7TripletSortKey];
  edges = Flatten[
    Table[e7Z2PairRelation[g, tri, pair, p], {g, generators}, {tri, classCanon}, {pair, pairs}],
    2
  ];
  DeleteDuplicatesBy[
    Select[edges, MemberQ[classCanon, #To] && #From =!= #To &],
    {#From, #To} &
  ]
];


(* ::Section:: *)
(*Alpha rules inside classes*)


ClearAll[
  e7ClassRepresentative,
  e7ClassAlphaRules,
  e7OrderedAlphaRules
];

e7ClassRepresentative[class_List] := First[
  SortBy[DeleteDuplicates[canonicalTriplet /@ class], e7TripletSortKey]
];

e7ClassAlphaRules[class_List, rep_: Automatic, p_: 1] := Module[
  {classCanon, representative, key, triOfKey, edges, values, changed,
   f, t, fac, kf, kt},
  classCanon = SortBy[DeleteDuplicates[canonicalTriplet /@ class], e7TripletSortKey];
  representative = If[rep === Automatic, First[classCanon], canonicalTriplet[rep]];
  key[x_] := ToString[InputForm[x]];
  triOfKey = Association@Table[key[x] -> x, {x, classCanon}];
  edges = e7Z2Edges[classCanon, p];
  values = <|key[representative] -> 1|>;
  changed = True;
  While[changed,
    changed = False;
    Do[
      f = edge["From"];
      t = edge["To"];
      fac = edge["Factor"];
      kf = key[f];
      kt = key[t];
      Which[
        KeyExistsQ[values, kf] && ! KeyExistsQ[values, kt],
          values[kt] = FullSimplify[values[kf]/fac];
          changed = True,
        KeyExistsQ[values, kt] && ! KeyExistsQ[values, kf],
          values[kf] = FullSimplify[fac values[kt]];
          changed = True
      ],
      {edge, edges}
    ];
  ];
  DeleteDuplicates @ Table[
    alphaSymbol[triOfKey[k]] -> FullSimplify[values[k] alphaSymbol[representative]],
    {k, Keys[values]}
  ]
];

e7OrderedAlphaRules[class_List, rep_: Automatic, p_: 1] := Module[
  {classCanon, representative, z2Rules, allOrdered, orderedToCanonRules},
  classCanon = SortBy[DeleteDuplicates[canonicalTriplet /@ class], e7TripletSortKey];
  representative = If[rep === Automatic, First[classCanon], canonicalTriplet[rep]];
  z2Rules = e7ClassAlphaRules[classCanon, representative, p];
  allOrdered = DeleteDuplicates @ Flatten[Permutations /@ classCanon, 1];
  orderedToCanonRules = e7PermutationRule[#, p] & /@ allOrdered;
  DeleteDuplicates[
    (#[[1]] -> FullSimplify[#[[2]] /. z2Rules]) & /@ orderedToCanonRules
  ]
];


(* ::Section:: *)
(*Class variables x[n], optional identity/Z2 normalization class*)


ClearAll[
  classVariable,
  e7IdentityClass,
  e7IdentityClassAlphaRulesWithX,
  e7ClassAlphaRulesWithX,
  e7AllClassAlphaRulesWithX,
  e7ClassAlphaSummaryWithX
];

classVariable[0] := 1;
classVariable[n_Integer?Positive] := x[n];

e7IdentityClass[] := Module[
  {identityTriplets, z2Triplets},
  identityTriplets = {e7Identity, #, #} & /@ e7AllFields;
  z2Triplets = Flatten[
    Table[
      {e7Z2Field[g], a, e7Z2Action[g, a]},
      {g, {"L", "R", "D"}}, {a, e7AllFields}
    ],
    1
  ];
  SortBy[
    DeleteDuplicates[canonicalTriplet /@ Join[identityTriplets, z2Triplets]],
    e7TripletSortKey
  ]
];

Options[e7IdentityClassAlphaRulesWithX] = {"Ordered" -> True};

ClearAll[e7Z2PhaseTripletRulesWithX];

e7Z2PhaseTripletRulesWithX[g_String, a_, p_: 1, ordered_: True] := Module[
  {defOrder, phase, facDef, canon, orderedTriplets, facOrd},

  defOrder = {e7Z2Field[g], a, e7Z2Action[g, a]};
  phase = e7Z2Phase[g, a, p] classVariable[0];
  facDef = permutationFactorToCanonical[defOrder, p];
  canon = canonicalTriplet[defOrder];

  orderedTriplets = If[TrueQ[ordered],
    DeleteDuplicates[Permutations[canon]],
    {canon}
  ];

  Table[
    facOrd = permutationFactorToCanonical[ord, p];
    alphaSymbol[ord] -> FullSimplify[facOrd phase/facDef],
    {ord, orderedTriplets}
  ]
];

e7IdentityClassAlphaRulesWithX[p_: 1, OptionsPattern[]] := Module[
  {identityTriplets, identityOrderedTriplets, identityRules, z2Rules},

  identityTriplets = canonicalTriplet /@ ({e7Identity, #, #} & /@ e7AllFields);
  identityOrderedTriplets = If[TrueQ[OptionValue["Ordered"]],
    DeleteDuplicates @ Flatten[Permutations /@ identityTriplets, 1],
    DeleteDuplicates[identityTriplets]
  ];
  identityRules = (alphaSymbol[#] -> classVariable[0]) & /@ identityOrderedTriplets;

  z2Rules = Flatten[
    Table[e7Z2PhaseTripletRulesWithX[g, a, p, OptionValue["Ordered"]],
      {g, {"L", "R", "D"}}, {a, e7AllFields}
    ],
    2
  ];

  DeleteDuplicates[Join[identityRules, z2Rules]]
];

Options[e7ClassAlphaRulesWithX] = {"Ordered" -> True};

e7ClassAlphaRulesWithX[class_List, n_Integer, p_: 1, OptionsPattern[]] := Module[
  {rep, repAlpha, variable, rules, rulesWithX},
  rep = e7ClassRepresentative[class];
  repAlpha = alphaSymbol[rep];
  variable = classVariable[n];
  rules = If[TrueQ[OptionValue["Ordered"]],
    e7OrderedAlphaRules[class, rep, p],
    e7ClassAlphaRules[class, rep, p]
  ];
  rulesWithX = (#[[1]] -> FullSimplify[#[[2]] /. repAlpha -> variable]) & /@ rules;
  DeleteDuplicates[Join[{repAlpha -> variable}, rulesWithX]]
];

Options[e7AllClassAlphaRulesWithX] = Join[
  Options[e7TripletClasses],
  {"Ordered" -> True, "IncludeIdentityClass" -> True}
];

e7AllClassAlphaRulesWithX[p_: 1, OptionsPattern[]] := Block[{alpha}, Module[
  {classes, nonIdentityRules, identityRules},
  classes = e7TripletClasses[
    "RemoveIdentity" -> OptionValue["RemoveIdentity"],
    "RemoveZ2Operators" -> OptionValue["RemoveZ2Operators"]
  ];

  nonIdentityRules = Flatten[
    Table[
      e7ClassAlphaRulesWithX[classes[[n]], n, p, "Ordered" -> OptionValue["Ordered"]],
      {n, Length[classes]}
    ],
    1
  ];

  identityRules = If[TrueQ[OptionValue["IncludeIdentityClass"]],
    e7IdentityClassAlphaRulesWithX[p, "Ordered" -> OptionValue["Ordered"]],
    {}
  ];

  DeleteDuplicates[Join[identityRules, nonIdentityRules]]
]];

Options[e7ClassAlphaSummaryWithX] = Join[
  Options[e7TripletClasses],
  {"Ordered" -> True, "IncludeIdentityClass" -> True}
];

e7ClassAlphaSummaryWithX[p_: 1, OptionsPattern[]] := Block[{alpha}, Module[
  {classes, nonIdentitySummary, identitySummary},
  classes = e7TripletClasses[
    "RemoveIdentity" -> OptionValue["RemoveIdentity"],
    "RemoveZ2Operators" -> OptionValue["RemoveZ2Operators"]
  ];

  identitySummary = If[TrueQ[OptionValue["IncludeIdentityClass"]],
    {
      <|
        "ClassNumber" -> 0,
        "Variable" -> classVariable[0],
        "Representative" -> (alphaSymbol[{e7Identity, e7Identity, e7Identity}] -> classVariable[0]),
        "Class" -> e7IdentityClass[],
        "Rules" -> e7IdentityClassAlphaRulesWithX[
          p, "Ordered" -> OptionValue["Ordered"]
        ]
      |>
    },
    {}
  ];

  nonIdentitySummary = Table[
    <|
      "ClassNumber" -> n,
      "Variable" -> classVariable[n],
      "Representative" -> (alphaSymbol[e7ClassRepresentative[classes[[n]]]] -> classVariable[n]),
      "Class" -> SortBy[DeleteDuplicates[canonicalTriplet /@ classes[[n]]], e7TripletSortKey],
      "Rules" -> e7ClassAlphaRulesWithX[
        classes[[n]], n, p, "Ordered" -> OptionValue["Ordered"]
      ]
    |>,
    {n, Length[classes]}
  ];

  Join[identitySummary, nonIdentitySummary]
]];


(* ::Section:: *)
(*Install/uninstall automatic alpha evaluation*)


ClearAll[
  e7AlphaXRules,
  e7InstallAlphaXRules,
  e7UninstallAlphaXRules,
  alphaX
];

e7AlphaXRules = {};

Options[e7InstallAlphaXRules] = Options[e7AllClassAlphaRulesWithX];

e7InstallAlphaXRules::badlhs =
  "Some generated alpha rules had invalid left-hand sides and were ignored: `1`.";

e7InstallAlphaXRules[p_: 1, OptionsPattern[]] := Module[
  {rules, goodRules, badRules, downRules},

  Unprotect[alpha];
  ClearAll[alpha];
  Protect[alpha];

  rules = Block[{alpha},
    e7AllClassAlphaRulesWithX[
      p,
      "RemoveIdentity" -> OptionValue["RemoveIdentity"],
      "RemoveZ2Operators" -> OptionValue["RemoveZ2Operators"],
      "Ordered" -> OptionValue["Ordered"],
      "IncludeIdentityClass" -> OptionValue["IncludeIdentityClass"]
    ]
  ];

  goodRules = Cases[rules, r : Rule[_alpha, _] :> r];
  badRules = Complement[rules, goodRules];

  If[badRules =!= {},
    Message[e7InstallAlphaXRules::badlhs, Short[badRules, 5]]
  ];

  downRules = goodRules /.
    Rule[lhs_alpha, rhs_] :> (HoldPattern[lhs] :> rhs);

  e7AlphaXRules = goodRules;

  Unprotect[alpha];
  ClearAll[alpha];
  DownValues[alpha] = downRules;
  Protect[alpha];

  goodRules
];

e7UninstallAlphaXRules[] := Module[{},
  Unprotect[alpha];
  ClearAll[alpha];
  Protect[alpha];
  e7AlphaXRules = {};
];

alphaX[args__] := alpha[args] /. e7AlphaXRules;


(* ::Section:: *)
(*Convenience checks*)


ClearAll[e7Check];

e7Check[] := Module[
  {classes, summary},
  classes = e7TripletClasses[];
  summary = e7ClassAlphaSummaryWithX[];
  <|
    "NumberOfActiveFields" -> Length[e7ActiveFields[]],
    "NumberOfTriplets" -> Length[e7Triplets[]],
    "NumberOfNonIdentityClasses" -> Length[classes],
    "NumberOfClassesIncludingIdentity" -> Length[summary],
    "Variables" -> (#["Variable"] & /@ summary),
    "Representatives" -> (#["Representative"] & /@ summary)
  |>
];


(* ::Section:: *)
(*Public (k,kp) interface*)


ClearAll[E7Classes, E7Rules, E7Install, E7Uninstall, E7Check];

E7Classes[k_Integer : 0, kp_Integer : 1] := e7TripletClasses[];

E7Rules[k_Integer : 0, kp_Integer : 1] := Module[{},
  $E7k = k;
  $E7kp = kp;
  e7AllClassAlphaRulesWithX[18 k + kp]
];

E7Install[k_Integer : 0, kp_Integer : 1] := Module[{},
  $E7k = k;
  $E7kp = kp;
  e7InstallAlphaXRules[18 k + kp]
];

E7Uninstall[] := e7UninstallAlphaXRules[];

E7Check[k_Integer : 0, kp_Integer : 1] := Module[{answer},
  $E7k = k;
  $E7kp = kp;
  answer = e7Check[];
  Join[
    <|"q" -> 18, "p" -> 18 k + kp, "k" -> k, "kp" -> kp|>,
    answer
  ]
];


==> anc/bootstrap/e8_workflow_120/E8Cache.wl <==
(* E8 numerical 6j data: independent of the bootstrap solution. *)
If[!StringQ[$E8WorkflowDirectory], $E8WorkflowDirectory = DirectoryName[$InputFileName]];

ClearAll[E8Abort, E8FiniteNumberQ, E8ReliableDigits, E8RoundNumber,
  E8NumberString, E8WriteWL, E8FieldSpectrum, E8FusionRange,
  E8NeededSixJKeys, E8ValidateParameters, E8ValidateSixJCache,
  E8LoadSixJCache, E8UseSixJCache, E8CreateSixJCache,
  E8ImportLegacySixJCache, E8ComputeSixJ, E8HashFile];

$E8SixJConvention = "QuantumGroup6j_num_wp50.wl:ordered-phase-convention-v1";
E8Abort[tag_, message_, extra_: <||>] :=
  Throw[Failure[tag, Join[<|"MessageTemplate" -> message|>, extra]], "E8Workflow"];
E8FiniteNumberQ[z_] := NumberQ[z] && FreeQ[z, Indeterminate | _DirectedInfinity];
(* Absolute digits below unit scale, relative digits above it. No padding. *)
E8ReliableDigits[z_?E8FiniteNumberQ] := Which[
  Precision[z] === Infinity, Infinity,
  Abs[z] <= 1, Accuracy[z], True, Precision[z]];
E8RoundNumber[z_?E8FiniteNumberQ, wp_Integer] := Which[
  Precision[z] === Infinity, N[z, wp],
  Abs[z] <= 1, SetAccuracy[z, wp], True, SetPrecision[z, wp]];
E8NumberString[z_] := If[TrueQ[Sign[z] === 0], "0",
  StringReplace[ToString[z, InputForm], {
    RegularExpression["`{1,2}[0-9.]*"] -> "", "*^" -> "e"}]];
E8HashFile[file_] := IntegerString[FileHash[file, "SHA256"], 16, 64];

E8WriteWL[data_, file_String, overwrite_: False] := Catch[Module[{path, dir},
  path = ExpandFileName[file]; dir = DirectoryName[path];
  If[FileExistsQ[path] && !TrueQ[overwrite],
    E8Abort["OutputExists", "Output already exists; choose another name or set Overwrite -> True.", <|"File" -> path|>]];
  If[!DirectoryQ[dir], CreateDirectory[dir, CreateIntermediateDirectories -> True]];
  If[Quiet[Check[Put[data, path]; FileExistsQ[path], False]] =!= True,
    E8Abort["WriteFailed", "Could not save Wolfram data.", <|"File" -> path|>]];
  path
], "E8Workflow"];

E8FieldSpectrum[] := Sort[Join[Tuples[{0,5,9,14},2],Tuples[{3,6,8,11},2]]];
E8FusionRange[a_, b_, pp_: 30] := Range[Abs[a-b], Min[a+b, pp-a-b-2]];
E8NeededSixJKeys[] := E8NeededSixJKeys[] = Module[{labels, reaped, ss, tt},
  labels = Union[Flatten[E8FieldSpectrum[]]];
  reaped = Reap[Do[
    ss = Intersection[E8FusionRange[a,b], E8FusionRange[c,d], labels];
    tt = Intersection[E8FusionRange[a,d], E8FusionRange[b,c]];
    Do[Sow[{a,b,s,c,d,t}], {s,ss}, {t,tt}],
    {a,labels}, {b,labels}, {c,labels}, {d,labels}]][[2]];
  If[reaped === {}, {}, Union[First[reaped]]]
];

E8ValidateParameters[params_] := Module[{},
  If[!AssociationQ[params] || !And @@ (KeyExistsQ[params,#]& /@ {"pp","k","kp"}),
    E8Abort["Parameters", "Missing E8 model parameters."]];
  If[params["pp"] =!= 30 || !IntegerQ[params["k"]] ||
      !IntegerQ[params["kp"]] || !CoprimeQ[params["kp"],30],
    E8Abort["Parameters", "E8 requires pp=30, integer k, and integer kp coprime to 30."]];
  True
];

E8ValidateSixJCache[data_, requiredPrecision_: 0] := Catch[Module[
  {params, values, measured, recorded, keys, wp},
  If[!AssociationQ[data] || Lookup[data,"SchemaVersion",0] =!= 1 ||
      Lookup[data,"Kind",""] =!= "E8SixJCache",
    E8Abort["CacheSchema", "This is not an E8SixJCache file. Import an older cache with E8ImportLegacySixJCache first."]];
  params = Lookup[data,"Parameters",<||>]; E8ValidateParameters[params];
  If[Lookup[data,"Q",None] =!= Exp[I Pi(params["k"]+params["kp"]/30)] ||
      Lookup[data,"Theta",None] =!= Pi(params["k"]+params["kp"]/30),
    E8Abort["CacheParameters", "Stored q or theta does not match the model parameters."]];
  If[Lookup[data,"Convention",""] =!= $E8SixJConvention,
    E8Abort["Convention", "The 6j branch/ordering convention does not match this workflow."]];
  If[Lookup[data,"Fields",{}] =!= E8FieldSpectrum[], E8Abort["Spectrum", "Incorrect E8 spectrum."]];
  If[!AssociationQ[Lookup[data,"SixJ",None]], E8Abort["CacheValues", "Missing 6j association."]];
  keys = Keys[data["SixJ"]];
  If[Sort[keys] =!= E8NeededSixJKeys[],
    E8Abort["CacheCoverage", "The cache must contain exactly the required ordered 6j keys, including nonphysical T channels."]];
  values = Values[data["SixJ"]];
  If[!AllTrue[values,E8FiniteNumberQ], E8Abort["NonfiniteCache", "6j cache contains a nonfinite or symbolic entry."]];
  wp = Lookup[data,"WorkingPrecision",0];
  recorded = Lookup[data,"MinimumPrecision",0];
  measured = Min[E8ReliableDigits /@ values];
  If[!IntegerQ[wp] || wp < 20 || !NumericQ[recorded] || recorded <= 0 ||
      recorded > wp + 10^-6 || recorded > measured + 10^-6,
    E8Abort["CachePrecision", "Cache precision metadata exceeds the precision supported by its values.",
      <|"MeasuredDigits"->measured,"RecordedDigits"->recorded|>]];
  If[!NumericQ[requiredPrecision] || requiredPrecision < 0 || requiredPrecision > recorded,
    E8Abort["InsufficientCachePrecision", "The requested precision exceeds the reliable digits in this 6j cache. Build a higher-precision cache.",
      <|"RequestedDigits"->requiredPrecision,"AvailableDigits"->recorded|>]];
  data
], "E8Workflow"];

E8LoadSixJCache[file_String, requiredPrecision_: 0] := Catch[Module[{data},
  If[!FileExistsQ[file], E8Abort["MissingCache", "6j cache file does not exist.", <|"File"->file|>]];
  data = Quiet[Check[Get[file], $Failed]];
  E8ValidateSixJCache[data, requiredPrecision]
], "E8Workflow"];

E8UseSixJCache[data_Association, wp_Integer] := Catch[Module[{validated},
  validated = E8ValidateSixJCache[data, wp]; If[FailureQ[validated], Return[validated]];
  $E8ActiveSixJ = Map[E8RoundNumber[#,wp]&, data["SixJ"]];
  $E8ActiveSixJParameters = data["Parameters"];
  ClearAll[QSixJ];
  QSixJ[a_,b_,s_,c_,d_,t_] :=
    If[KeyExistsQ[$E8ActiveSixJ,{a,b,s,c,d,t}], $E8ActiveSixJ[{a,b,s,c,d,t}],
      E8Abort["MissingSixJ", "A bootstrap equation requested an uncached 6j symbol.", <|"Key"->{a,b,s,c,d,t}|>]];
  True
], "E8Workflow"];

(* Exposed helper for a bounded numerical regression test. *)
E8ComputeSixJ[key_List, qExact_, thetaExact_, wp_Integer, guard_Integer] := Module[{raw, digits},
  raw = Quantum6j[Sequence @@ key, qExact, thetaExact, WorkingPrecision -> wp+guard];
  If[!E8FiniteNumberQ[raw], Return[Failure["SixJEvaluation",<|"Key"->key|>]]];
  digits = E8ReliableDigits[raw];
  If[digits < wp, Return[Failure["SixJPrecision",<|"Key"->key,"AvailableDigits"->digits,"RequiredDigits"->wp|>]]];
  E8RoundNumber[raw,wp]
];

Options[E8CreateSixJCache] = {"WorkingPrecision"->120, "GuardDigits"->20,
  "UseParallel"->False, "Overwrite"->False, "Verbose"->True};
E8CreateSixJCache[k_Integer,kp_Integer,file_String,OptionsPattern[]] := Catch[Module[
  {wp,guard,parallel,params,qExact,thetaExact,keys,values,cache,saved,start,fn,package,verbose},
  wp=OptionValue["WorkingPrecision"]; guard=OptionValue["GuardDigits"];
  parallel=TrueQ[OptionValue["UseParallel"]]; verbose=TrueQ[OptionValue["Verbose"]];
  params=<|"pp"->30,"k"->k,"kp"->kp|>;
  E8ValidateParameters[params];
  If[!IntegerQ[wp] || wp<20 || !IntegerQ[guard] || guard<10,
    E8Abort["PrecisionOption", "WorkingPrecision must be an integer >=20 and GuardDigits >=10."]];
  If[FileExistsQ[file] && !TrueQ[OptionValue["Overwrite"]], E8Abort["OutputExists", "Cache output already exists."]];
  package=FileNameJoin[{$E8WorkflowDirectory,"vendor","QuantumGroup6j_num_wp50.wl"}];
  Get[package]; $QGGuardDigits=guard;
  qExact=Exp[I Pi (k+kp/30)]; thetaExact=Pi (k+kp/30);
  keys=E8NeededSixJKeys[]; start=AbsoluteTime[];
  If[verbose, Print["Computing ",Length[keys]," ordered 6j values at ",wp," reliable digits (",guard," guard digits)."]];
  If[parallel,
    If[Kernels[]==={},LaunchKernels[]];
    With[{path=package,gd=guard}, ParallelEvaluate[Get[path]; $QGGuardDigits=gd;]];
    DistributeDefinitions[E8ComputeSixJ,E8FiniteNumberQ,E8ReliableDigits,E8RoundNumber];
    values=With[{qq=qExact,tt=thetaExact,prec=wp,gd=guard},
      ParallelMap[E8ComputeSixJ[#,qq,tt,prec,gd]&,keys,Method->"CoarsestGrained"]],
    values=MapIndexed[Function[{key,index},Module[{value},
      value=E8ComputeSixJ[key,qExact,thetaExact,wp,guard];
      If[verbose && (Mod[First[index],2000]===0 || First[index]===Length[keys]),
        Print["6j cache ",First[index],"/",Length[keys],"; elapsed ",Round[AbsoluteTime[]-start]," s"]];
      value]],keys]];
  If[AnyTrue[values,FailureQ], E8Abort["CacheBuildFailed", "One or more 6j entries failed. Increase GuardDigits if precision was insufficient.",
      <|"Failures"->Take[Select[values,FailureQ],UpTo[10]]|>]];
  cache=<|"SchemaVersion"->1,"Kind"->"E8SixJCache","Parameters"->params,
    "Q"->qExact,"Theta"->thetaExact,"Convention"->$E8SixJConvention,
    "WorkingPrecision"->wp,"GuardDigits"->guard,
    "MinimumPrecision"->Floor[Min[wp,Min[E8ReliableDigits /@ values]]+10^-6],
    "PrecisionMeaning"->"Absolute accuracy for Abs[z]<=1; relative precision otherwise",
    "Fields"->E8FieldSpectrum[],"SixJ"->AssociationThread[keys,values],
    "BuildSeconds"->N[AbsoluteTime[]-start],"WolframVersion"->$Version,
    "GeneratorSHA256"->E8HashFile[package]|>;
  saved=E8WriteWL[cache,file,OptionValue["Overwrite"]];
  If[FailureQ[saved],Return[saved]];
  <|"Status"->"Saved","File"->saved,"NumberOfSixJEntries"->Length[keys],
    "WorkingPrecision"->wp,"BuildSeconds"->cache["BuildSeconds"]|>
], "E8Workflow"];

Options[E8ImportLegacySixJCache] = {"Overwrite"->False};
E8ImportLegacySixJCache[legacyFile_String,metadataFile_String,outFile_String,OptionsPattern[]] := Catch[Module[
  {meta,values,params,wp,measured,data,result},
  meta=Quiet[Check[Import[metadataFile,"RawJSON"],$Failed]];
  values=Quiet[Check[Get[legacyFile],$Failed]];
  If[!AssociationQ[meta] || !AssociationQ[values], E8Abort["LegacyImport", "Could not read the native legacy 6j association and metadata."]];
  params=Association@Table[name->Lookup[meta,name,Missing[name]],{name,{"pp","k","kp"}}]; E8ValidateParameters[params];
  If[StringReplace[Lookup[meta,"q_exact",""],Whitespace->""] =!=
      StringReplace[ToString[Exp[I Pi(params["k"]+params["kp"]/30)],InputForm],Whitespace->""] ||
      StringReplace[Lookup[meta,"theta_exact",""],Whitespace->""] =!=
      StringReplace[ToString[Pi(params["k"]+params["kp"]/30),InputForm],Whitespace->""],
    E8Abort["LegacyParameters", "Legacy q/theta metadata does not match k and kp."]];
  wp=Lookup[meta,"working_precision",0];
  If[!IntegerQ[wp] || wp<20 || !AllTrue[Values[values],E8FiniteNumberQ],
    E8Abort["LegacyImport", "Legacy precision or numeric values are invalid."]];
  measured=Floor[Min[wp,Min[E8ReliableDigits /@ Values[values]]]+10^-6];
  data=<|"SchemaVersion"->1,"Kind"->"E8SixJCache","Parameters"->params,
    "Q"->Exp[I Pi(params["k"]+params["kp"]/30)],
    "Theta"->Pi(params["k"]+params["kp"]/30),"Convention"->$E8SixJConvention,
    "WorkingPrecision"->wp,"GuardDigits"->Lookup[meta,"guard_digits",Missing["Unknown"]],
    "MinimumPrecision"->measured,"Fields"->E8FieldSpectrum[],"SixJ"->values,
    "PrecisionMeaning"->"Absolute accuracy for Abs[z]<=1; relative precision otherwise",
    "ImportedFrom"->ExpandFileName[legacyFile],"LegacyMetadata"->meta,
    "SourceSHA256"->E8HashFile[legacyFile]|>;
  result=E8ValidateSixJCache[data]; If[FailureQ[result],Return[result]];
  result=E8WriteWL[data,outFile,OptionValue["Overwrite"]]; If[FailureQ[result],Return[result]];
  <|"Status"->"Saved","File"->result,"MinimumPrecision"->measured,
    "Note"->"Imported values are unchanged; nominal precision is not promoted."|>
], "E8Workflow"];


==> anc/bootstrap/e8_workflow_120/E8Solver.wl <==
(* ::Package:: *)
(* Standalone E8 bootstrap. The only numerical crossing input is the
   persisted 6j cache; no notebook state or stored ABBA equations are used. *)

ClearAll[Global`E8RunBootstrap];
Options[Global`E8RunBootstrap] = {
  "WorkingPrecision" -> Automatic,
  "RootDegree" -> Automatic,
  "RootTolerance" -> Automatic,
  "UseParallel" -> False,
  "Overwrite" -> False,
  "Verbose" -> True
};

Begin["E8WorkflowSolver`Private`"];

ClearAll[fail, zeroQ, exactify, fusion, channelData, alphaValue,
  crossingResiduals, product, linearize, abbaSolve, sameProductEquationQ,
  validateState, residualValues, requireResolution, initializeModel,
  $fields, $alphaSymbolic, $wp, $tol];

fail[tag_, message_, extra_: <||>] :=
  Throw[Failure[tag, Join[<|"MessageTemplate" -> message|>, extra]], "E8Workflow"];

zeroQ[z_, tol_, wp_] := TrueQ[z === 0] ||
  TrueQ[NumericQ[z] && Abs[N[z, wp]] <= tol];

(* Recognition proposes algebraic numbers; the subsequent numerical bound
   is evidence for a candidate, not a symbolic proof of its identity. *)
exactify[z_?NumericQ, tolerance_, degree_, wp_] := Module[
  {recognize, candidate, error},
  recognize[u_] := Which[
    zeroQ[u, tolerance, wp], 0,
    Precision[u] === Infinity, u,
    degree === Automatic, RootApproximant[u],
    True, RootApproximant[u, degree]
  ];
  candidate = Quiet[Check[
    RootReduce[recognize[Re[z]] + I recognize[Im[z]]], $Failed]];
  If[candidate === $Failed || !NumericQ[candidate] ||
      !FreeQ[candidate, _Real],
    fail["AlgebraicRecognitionFailed", "An exact algebraic candidate could not be reconstructed.",
      <|"Estimate" -> z|>]];
  error = Abs[N[candidate - z, wp]];
  If[!TrueQ[error <= tolerance],
    fail["AlgebraicRecognitionResidual", "An algebraic candidate exceeds the reconstruction tolerance.",
      <|"Estimate" -> z, "Candidate" -> candidate,
        "Residual" -> error, "Tolerance" -> tolerance|>]];
  candidate
];
exactify[z_, tolerance_, degree_, wp_] :=
  fail["NonNumericCoefficient", "A purported solved coefficient is not numeric.", <|"Value" -> z|>];

requireResolution[values_List, tolerance_, wp_] := Module[{digits, required},
  digits = Min[Global`E8ReliableDigits /@ N[values, wp]];
  required = Ceiling[-Log[10, tolerance]] + 3;
  If[!TrueQ[digits >= required],
    fail["InsufficientReconstructionPrecision",
      "Solved squares do not retain enough reliable digits for the requested reconstruction tolerance. Increase WorkingPrecision or relax RootTolerance.",
      <|"MinimumSolvedDigits" -> digits, "RequiredDigits" -> required|>]];
  digits
];

residualValues[equations_List, state_Association] := Module[{polys, known},
  known = state["EtaKnown"];
  polys = equations /. {HoldPattern[Equal[a_, b_]] :> a - b, True -> 0, False -> 1};
  polys = polys /. EtaRelationStagedSolver`EtaSubstitutionRules[state];
  (* The vendor reducer retains historical group roots after merging groups.
     Its group builder always orients the root with sign +1, so Y[i]=eta[i]
     even when i no longer labels a current group. *)
  polys /. HoldPattern[EtaRelationStagedSolver`EtaGroupSign[i_Integer]] :>
    If[KeyExistsQ[known, i], known[i], EtaRelationStagedSolver`EtaGroupSign[i]]
];

fusion[a_Integer, b_Integer] := Range[Abs[a - b], Min[a + b, 28 - a - b]];

channelData[quartet_List] := channelData[quartet] = Module[
  {a, b, c, d, s, t},
  {a, b, c, d} = quartet;
  s = Tuples[Table[Intersection[fusion[a[[j]], b[[j]]],
    fusion[c[[j]], d[[j]]]], {j, 2}]];
  t = Tuples[Table[Intersection[fusion[b[[j]], c[[j]]],
    fusion[d[[j]], a[[j]]]], {j, 2}]];
  {Intersection[s, $fields], Intersection[t, $fields], t}
];

alphaValue[a_, b_, c_] := With[{key = {a, b, c}},
  If[KeyExistsQ[$alphaSymbolic, key], $alphaSymbolic[key], 0]];

(* Return polynomials rather than Equal objects, so numerical cancellation
   cannot turn a harmless tiny residual into the Boolean False. *)
crossingResiduals[quartet_List] := Module[
  {a, b, c, d, s, t, tf, left, right},
  {a, b, c, d} = quartet;
  {s, t, tf} = channelData[quartet];
  Table[
    left = Total[Table[
      alphaValue[a, b, m] alphaValue[c, d, m]
        Global`QSixJ[a[[1]], b[[1]], m[[1]], c[[1]], d[[1]], n[[1]]]
        Global`QSixJ[a[[2]], b[[2]], m[[2]], c[[2]], d[[2]], n[[2]]], {m, s}]];
    right = If[MemberQ[t, n], alphaValue[b, c, n] alphaValue[d, a, n], 0];
    Chop[Expand[left - right], $tol], {n, tf}]
];

linearize[expr_] := Expand[expr] /. {
  HoldPattern[E8WorkflowSolver`Model`x[i_]^2] :> product[i, i],
  HoldPattern[E8WorkflowSolver`Model`x[i_] E8WorkflowSolver`Model`x[j_]] :>
    Apply[product, Sort[{i, j}]]
};

abbaSolve[pair_List] := Module[
  {a, b, polynomials, linear, vars, solutions, branches, common},
  {a, b} = pair;
  polynomials = crossingResiduals[{a, b, b, a}];
  (* These are numeric linear polynomials after expansion. FullSimplify
     searches symbolic identities needlessly here and can cost seconds per
     quartet; expansion and coefficient chopping preserve the same system. *)
  linear = Chop[linearize[polynomials], $tol];
  If[!FreeQ[linear, E8WorkflowSolver`Model`x[_]],
    fail["ABBALinearizationFailed", "ABBA equations contain an unexpected nonlinear monomial.",
      <|"Fields" -> pair|>]];
  vars = Union[Cases[linear, product[_, _], Infinity]];
  If[vars === {},
    If[!AllTrue[linear, zeroQ[#, $tol, $wp] &],
      fail["ABBAConstantContradiction", "An ABBA equation is a nonzero constant.", <|"Fields" -> pair|>]];
    Return[{}]];
  solutions = Quiet[Solve[(# == 0 &) /@ linear, vars], Solve::svars];
  If[!ListQ[solutions] || solutions === {} || !AllTrue[solutions, ListQ],
    fail["ABBASolveFailed", "An ABBA linear system did not yield a solution.", <|"Fields" -> pair|>]];
  branches = (FullSimplify[#] &) /@ solutions;
  common = If[Length[branches] == 1, First[branches], Apply[Intersection, branches]];
  common
];

sameProductEquationQ[r1_Rule, r2_Rule] :=
  SameQ[First[r1], First[r2]] && zeroQ[Last[r1] - Last[r2], $tol, $wp];

validateState[state_Association, stage_] := Module[{summary},
  summary = EtaRelationStagedSolver`EtaStateSummary[state];
  If[summary["ContradictionCount"] > 0 || summary["FailureCount"] > 0,
    fail["SignSolverFailure", "The staged sign solver reported a contradiction or failed equation generation.",
      <|"Stage" -> stage, "Contradictions" -> summary["Contradictions"],
        "Failures" -> summary["Failures"]|>]];
  summary
];

initializeModel[parameters_Association] := Module[{summary},
  (* Restrict symbol lookup while reading the un-packaged original source.
     Reloading also resets its memoized parameter-dependent phase tables. *)
  Block[{$Context = "E8WorkflowSolver`Model`", $ContextPath = {"System`"}},
    Get[FileNameJoin[{Global`$E8WorkflowDirectory, "vendor", "triplet_classification_E8.wl"}]]
  ];
  Clear[E8WorkflowSolver`Model`x, E8WorkflowSolver`Model`eta];
  E8WorkflowSolver`Model`$E8k = parameters["k"];
  E8WorkflowSolver`Model`$E8kp = parameters["kp"];
  summary = E8WorkflowSolver`Model`e8ClassAlphaSummaryWithX[
    30 parameters["k"] + parameters["kp"]];
  If[!ListQ[summary] || Length[summary] =!= 108 ||
      Sort[Lookup[summary, "ClassNumber"]] =!= Range[0, 107],
    fail["ClassificationFailed", "The E8 classification did not produce classes 0 through 107."]];
  $alphaSymbolic = Association[
    (List @@ First[#] -> Last[#]) & /@ Flatten[Lookup[summary, "Rules"], 1]];
  summary
];

Global`E8RunBootstrap[cacheFile_String, opeFile_String, OptionsPattern[]] := Catch[
 Module[
  {cache, wp, tolerance, degree, verbose, parallel, overwrite, params,
   classification, forcedZero, reduced, pairs, productRules, collected,
   numericSquares, squares, amplitudes, initialState, state, summary,
   abbaResiduals, etaEquations, equationFunction, etaKnown, xExact,
   xNumeric, xRules, xNumericRules, residuals, evaluated, abbaError, retainedError,
   triples, alphaExact, alphaErrors, squareErrors, xErrors, output,
   path, start, completed, skippedStages = {}, log,
   allKnownQ, fieldFunctions, entry, index, value, squarePrecision},

  start = AbsoluteTime[];
  verbose = TrueQ[OptionValue["Verbose"]];
  parallel = TrueQ[OptionValue["UseParallel"]];
  overwrite = TrueQ[OptionValue["Overwrite"]];
  log[args___] := If[verbose, Print[args]];
  If[parallel, fail["ParallelSolverUnsupported",
    "This standalone sign solver runs serially. Use UseParallel -> False; cache construction and final verification can run in parallel."]];
  If[FileExistsQ[ExpandFileName[opeFile]] && !overwrite,
    fail["OutputExists", "The analytic OPE output already exists; explicitly enable Overwrite to replace it.",
      <|"File" -> ExpandFileName[opeFile]|>]];
  cache = Global`E8LoadSixJCache[cacheFile];
  If[FailureQ[cache], Throw[cache, "E8Workflow"]];
  wp = Replace[OptionValue["WorkingPrecision"], Automatic :> Floor[cache["MinimumPrecision"]]];
  If[!IntegerQ[wp] || wp < 25 || wp > cache["MinimumPrecision"],
    fail["InsufficientSolverPrecision", "Solver precision must be at least 25 digits and cannot exceed the cache's minimum stored precision.",
      <|"RequestedPrecision" -> wp, "CacheMinimumPrecision" -> cache["MinimumPrecision"]|>]];
  tolerance = Replace[OptionValue["RootTolerance"], Automatic :> 10^-Min[30, Floor[wp/2]]];
  If[!TrueQ[NumericQ[tolerance] && 0 < tolerance < 1/100 && tolerance >= 10^(-wp + 8)],
    fail["InvalidRootTolerance", "RootTolerance must be positive, below 0.01, and leave at least eight digits of numerical margin."]];
  degree = OptionValue["RootDegree"];
  If[degree =!= Automatic && !(IntegerQ[degree] && 1 <= degree <= $MaxRootDegree),
    fail["InvalidRootDegree", "RootDegree must be Automatic or a supported positive integer."]];
  params = cache["Parameters"];
  $fields = cache["Fields"];
  $wp = wp;
  $tol = tolerance;
  (* Drop memoized channel entries without replacing its general definition. *)
  DownValues[channelData] = Select[DownValues[channelData], !FreeQ[#, _Pattern] &];
  entry = Global`E8UseSixJCache[cache, wp];
  If[FailureQ[entry], Throw[entry, "E8Workflow"]];
  Get[FileNameJoin[{Global`$E8WorkflowDirectory, "vendor", "EtaRelationStagedSolver_E8.wl"}]];
  log["Classifying E8 triplets at k=", params["k"], ", kp=", params["kp"], "."];
  classification = initializeModel[params];
  forcedZero = Lookup[Select[classification, TrueQ[#["ForcedZero"]] &], "ClassNumber"];
  reduced = Complement[$fields, Tuples[{{0, 14}, {0, 14}}]];
  pairs = Tuples[{reduced, reduced}];
  log["Solving ", Length[pairs], " fresh ABBA systems using only the stored 6j cache."];
  collected = {};
  completed = 0;
  Do[
    productRules = abbaSolve[pair];
    collected = Join[collected, productRules];
    completed++;
    If[Mod[completed, 28] == 0, log["ABBA ", completed, "/", Length[pairs],
      "; elapsed ", Round[AbsoluteTime[] - start], " s"]],
    {pair, pairs}
  ];
  productRules = DeleteDuplicates[collected, sameProductEquationQ];
  numericSquares = <||>;
  Do[
    If[MatchQ[First[entry], product[i_Integer, j_Integer] /; i === j] && NumericQ[Last[entry]],
      index = First[First[entry]];
      value = Last[entry];
      If[KeyExistsQ[numericSquares, index] && !zeroQ[numericSquares[index] - value, tolerance, wp],
        fail["InconsistentABBASquares", "Different ABBA systems give incompatible squares.", <|"Index" -> index|>]];
      AssociateTo[numericSquares, index -> value]
    ], {entry, productRules}];
  Do[
    If[KeyExistsQ[numericSquares, index] && !zeroQ[numericSquares[index], tolerance, wp],
      fail["ForcedZeroConflict", "An ABBA square conflicts with a permutation-forced zero.", <|"Index" -> index|>]];
    AssociateTo[numericSquares, index -> 0], {index, forcedZero}];
  If[Sort[Keys[numericSquares]] =!= Range[107],
    fail["MissingABBASquares", "Fresh ABBA systems did not determine every coefficient square.",
      <|"MissingIndices" -> Complement[Range[107], Keys[numericSquares]]|>]];
  squarePrecision = requireResolution[Values[numericSquares], tolerance, wp];
  squares = Association[KeyValueMap[#1 -> exactify[#2, tolerance, degree, wp] &, numericSquares]];
  amplitudes = Association[KeyValueMap[#1 -> FullSimplify[ToRadicals[Sqrt[#2]]] &, squares]];
  forcedZero = Keys[Select[amplitudes, TrueQ[# === 0] &]];
  abbaResiduals = ((First[#] - Last[#]) & /@ productRules) /.
    product[i_, j_] :> E8WorkflowSolver`Model`x[i] E8WorkflowSolver`Model`x[j];
  initialState = EtaRelationStagedSolver`CreateEtaState[Range[107],
    "GaugeFixedIndices" -> {1, 16, 45, 74, 82, 83, 84, 96, 104},
    "ZeroIndices" -> forcedZero, "EtaHead" -> E8WorkflowSolver`Model`eta,
    "Tolerance" -> tolerance, "ChopFunction" -> Function[z, Chop[z, tolerance]]];
  etaEquations = EtaRelationStagedSolver`EtaEquationsFromX[abbaResiduals, amplitudes,
    initialState, "XHead" -> E8WorkflowSolver`Model`x];
  state = EtaRelationStagedSolver`EtaProcessEquations[initialState, etaEquations, "ABBA"];
  summary = validateState[state, "ABBA"];
  allKnownQ[] := summary["KnownEtaCount"] === 107 &&
    summary["KnownNonzeroSigns"] === summary["TotalNonzeroSigns"];
  equationFunction = Function[quartet,
    EtaRelationStagedSolver`EtaEquationsFromX[crossingResiduals[quartet], amplitudes,
      initialState, "XHead" -> E8WorkflowSolver`Model`x]];
  fieldFunctions = {
    Function[Null, First[channelData[Partition[{##}, 2]]]],
    Function[Null, channelData[Partition[{##}, 2]][[2]]]
  };
  Do[
    If[allKnownQ[], AppendTo[skippedStages, stage]; Continue[]];
    log["Solving remaining signs with ", stage, "."];
    state = EtaRelationStagedSolver`EtaRunStage[state, stage,
      EtaRelationStagedSolver`EtaStageCorrelators[$fields, stage], equationFunction,
      "ProgressEvery" -> If[verbose, 10, 0], "StopOnContradiction" -> True,
      "StopWhenAllNonzeroEtasKnown" -> True,
      "SkipManifestlyZeroCorrelators" -> False,
      "ChannelFunctions" -> fieldFunctions];
    summary = validateState[state, stage], {stage, {"AAAB", "AABC", "ABCD"}}];
  If[!allKnownQ[], fail["UnresolvedSigns", "The staged bootstrap leaves undetermined OPE signs.",
    <|"KnownCount" -> summary["KnownEtaCount"], "Summary" -> summary|>]];
  etaKnown = summary["EtaKnown"];
  xExact = Association[Table[i -> RootReduce[amplitudes[i] etaKnown[i]], {i, 107}]];
  (* Use the same componentwise zero cleanup as recognition before choosing
     the principal square-root branch. Tiny signed imaginary noise beside
     a negative real square must not reverse the declared amplitude branch. *)
  xNumeric = Association[Table[i -> Sqrt[
      Chop[Re[numericSquares[i]], tolerance] +
      I Chop[Im[numericSquares[i]], tolerance]] etaKnown[i], {i, 107}]];
  xRules = KeyValueMap[E8WorkflowSolver`Model`x[#1] -> #2 &, xExact];
  abbaError = Max[Abs[N[abbaResiduals /. xRules, wp]]];
  If[!TrueQ[abbaError <= tolerance], fail["ABBACandidateResidual",
    "The reconstructed signed coefficients do not satisfy the collected ABBA constraints.",
    <|"MaxResidual" -> abbaError, "Tolerance" -> tolerance|>]];
  residuals = summary["ResidualEquations"];
  evaluated = residualValues[residuals, state];
  If[!AllTrue[evaluated, NumericQ], fail["UnresolvedResidualEquations",
    "Retained sign equations still contain unresolved variables.", <|"Residuals" -> evaluated|>]];
  retainedError = If[evaluated === {}, 0, Max[Abs[N[evaluated, wp]]]];
  If[!TrueQ[retainedError <= tolerance], fail["SignCandidateResidual",
    "The reconstructed signs violate retained equations.", <|"MaxResidual" -> retainedError|>]];
  triples = Tuples[{$fields, $fields, $fields}];
  alphaExact = Association[Table[triple -> RootReduce[(Apply[alphaValue, triple] /. xRules)], {triple, triples}]];
  If[Length[alphaExact] =!= 32768 || !AllTrue[Values[alphaExact], NumericQ[#] && FreeQ[#, _Real] &],
    fail["InvalidAnalyticOPE", "The final alpha table is incomplete or contains non-exact coefficients."]];
  squareErrors = Table[Abs[N[squares[i] - numericSquares[i], wp]], {i, 107}];
  xErrors = Table[Abs[N[xExact[i] - xNumeric[i], wp]], {i, 107}];
  xNumericRules = KeyValueMap[E8WorkflowSolver`Model`x[#1] -> #2 &, xNumeric];
  alphaErrors = Table[Abs[N[alphaExact[triple] -
    (Apply[alphaValue, triple] /. xNumericRules), wp]], {triple, triples}];
  If[Max[Join[xErrors, alphaErrors]] > tolerance,
    fail["OPEReconstructionResidual", "The analytic OPE table exceeds the reconstruction tolerance."]];
  output = <|"SchemaVersion" -> 1, "Kind" -> "E8AnalyticOPE", "Parameters" -> params,
    "Fields" -> $fields, "X" -> xExact, "Alpha" -> alphaExact,
    "Reconstruction" -> <|"Method" -> "RootApproximant on ABBA squares, followed by solved signs",
      "Status" -> "Numerically recognized algebraic candidates; not a symbolic proof",
      "WorkingPrecision" -> wp, "RootDegree" -> degree, "Tolerance" -> tolerance,
      "MinimumSquareReliableDigits" -> squarePrecision,
      "MaximumSquareError" -> Max[squareErrors], "MaximumXError" -> Max[xErrors],
      "MaximumAlphaError" -> Max[alphaErrors]|>,
    "SolverSummary" -> <|"ABBACorrelators" -> Length[pairs], "ABBAEquations" -> Length[productRules],
      "KnownEtas" -> etaKnown, "ZeroIndices" -> forcedZero,
      "StageHistory" -> summary["StageHistory"], "StagesSkippedAfterAllSignsKnown" -> skippedStages,
      "Contradictions" -> 0, "GenerationFailures" -> 0,
      "MaximumABBAResidual" -> abbaError, "RetainedEquationCount" -> Length[residuals],
      "MaximumRetainedResidual" -> retainedError,
      "RetainedResidualCheckScope" -> "Consistency of inherited reduced equations; reduction can lose numerical accuracy. A numerical zero here does not certify the requested crossing tolerance. Separate direct exhaustive verification is required.",
      "ElapsedSeconds" -> N[AbsoluteTime[] - start]|>,
    "CacheFile" -> ExpandFileName[cacheFile], "Convention" -> cache["Convention"]|>;
  path = Global`E8WriteWL[output, opeFile, overwrite];
  If[FailureQ[path], Throw[path, "E8Workflow"]];
  log["Saved ", Length[xExact], " exact coefficient candidates and ", Length[alphaExact],
    " ordered OPE entries to ", path, ". Run the separate exhaustive verifier next."];
  Join[output, <|"OutputFile" -> path|>]
 ], "E8Workflow"];

End[];


==> anc/bootstrap/e8_workflow_120/E8Verification.wl <==

(* Round the exact stored binary value to n significant decimal digits.
   Rationalize[...,0] is used only for serialization, never to infer an analytic OPE. *)
ClearAll[E8DecimalString];
E8DecimalString[z_,n_Integer] := Module[{r,d,e,m,sign},
  If[TrueQ[Sign[z]===0],Return["0"]];
  r=Rationalize[z,0]; sign=If[r<0,"-",""];
  {d,e}=RealDigits[Abs[r],10,n+1];
  m=FromDigits[Take[d,n]]+If[Last[d]>=5,1,0];
  If[m==10^n,m=10^(n-1);e++];
  sign<>ToString[m]<>"e"<>ToString[e-n]
];
(* Evaluate exact OPE expressions afresh for a requested verification precision. *)
ClearAll[E8ValidateAnalyticOPE,E8LoadAnalyticOPE,E8PrepareVerification,E8ImportLegacyOPE,E8VerifyBootstrap,E8WriteNumericCSV];

(* Headers and decimal values have no quoting characters. Stream these directly;
   Mathematica's CSV exporter can stall during headless exporter initialization. *)
E8WriteNumericCSV[file_String,header_List,rows_List] := Module[{stream,lines},
  lines=StringRiffle[(If[StringQ[#],#,ToString[#,InputForm]]& /@ #),","]& /@ Prepend[rows,header];
  stream=Quiet[Check[OpenWrite[file,CharacterEncoding->"UTF-8"],$Failed]];
  If[stream===$Failed,Return[$Failed]];
  Quiet[Check[WriteString[stream,StringRiffle[lines,"\n"],"\n"];Close[stream];file,
    Quiet[Close[stream]];$Failed]]
];

E8ValidateAnalyticOPE[data_] := Catch[Module[{params,table,unique,triples},
  If[!AssociationQ[data] || Lookup[data,"SchemaVersion",0] =!= 1 ||
      Lookup[data,"Kind",""] =!= "E8AnalyticOPE",
    E8Abort["OPESchema", "This is not an E8AnalyticOPE file."]];
  params=Lookup[data,"Parameters",<||>]; E8ValidateParameters[params];
  If[Lookup[data,"Fields",{}] =!= E8FieldSpectrum[], E8Abort["OPESpectrum", "Incorrect E8 OPE spectrum."]];
  table=Lookup[data,"Alpha",None];
  If[!AssociationQ[table], E8Abort["OPEValues", "Missing analytic Alpha association."]];
  triples=Tuples[E8FieldSpectrum[],3];
  If[Sort[Keys[table]] =!= triples, E8Abort["OPECoverage", "The OPE file must contain exactly all ordered field triples."]];
  unique=DeleteDuplicates[Values[table]];
  If[!AllTrue[unique, NumericQ[#] && Precision[#]===Infinity &&
        FreeQ[#,Indeterminate|_DirectedInfinity]&],
    E8Abort["InexactOPE", "All OPE entries must be finite exact expressions; numerical coefficients cannot be promoted to verification precision."]];
  data
],"E8Workflow"];

E8LoadAnalyticOPE[file_String] := Catch[Module[{data},
  If[!FileExistsQ[file],E8Abort["MissingOPE", "Analytic OPE file does not exist.",<|"File"->file|>]];
  data=Quiet[Check[Get[file],$Failed]];
  E8ValidateAnalyticOPE[data]
],"E8Workflow"];

Options[E8PrepareVerification]={"WorkingPrecision"->100,"GuardDigits"->20,"Overwrite"->False};
E8PrepareVerification[cacheFile_String,opeFile_String,directory_String,OptionsPattern[]] := Catch[Module[
  {wp,cache,ope,params,dir,alphaPath,sixjPath,manifestPath,triples,keys,alphaValues,sixjValues,
    alphaRows,sixjRows,manifest,result,unique,rules,rawAlpha,requested,guard},
  requested=OptionValue["WorkingPrecision"]; guard=OptionValue["GuardDigits"];
  If[!IntegerQ[requested] || requested<20 || !IntegerQ[guard] || guard<0,
    E8Abort["PrecisionOption", "WorkingPrecision must be >=20 and GuardDigits must be nonnegative integers."]];
  wp=requested+guard;
  If[!IntegerQ[wp] || wp<20,E8Abort["PrecisionOption", "Verification WorkingPrecision must be an integer >=20."]];
  cache=E8LoadSixJCache[cacheFile,wp]; If[FailureQ[cache],Return[cache]];
  ope=E8LoadAnalyticOPE[opeFile]; If[FailureQ[ope],Return[ope]];
  params=cache["Parameters"];
  If[Lookup[params,{"pp","k","kp"}] =!= Lookup[ope["Parameters"],{"pp","k","kp"}],
    E8Abort["ModelMismatch", "The 6j cache and analytic OPE data describe different model parameters."]];
  dir=ExpandFileName[directory];
  alphaPath=FileNameJoin[{dir,"alpha.csv"}]; sixjPath=FileNameJoin[{dir,"sixj.csv"}];
  manifestPath=FileNameJoin[{dir,"manifest.json"}];
  If[!TrueQ[OptionValue["Overwrite"]] && AnyTrue[{alphaPath,sixjPath,manifestPath},FileExistsQ],
    E8Abort["OutputExists", "Verification input files already exist; choose another directory or set Overwrite -> True."]];
  If[!DirectoryQ[dir],CreateDirectory[dir,CreateIntermediateDirectories->True]];
  triples=Tuples[cache["Fields"],3]; keys=E8NeededSixJKeys[];
  (* Evaluate each distinct algebraic expression once, from the exact source. *)
  unique=DeleteDuplicates[Values[ope["Alpha"]]];
  rawAlpha=N[#,wp]& /@ unique;
  If[!AllTrue[rawAlpha,E8FiniteNumberQ] || Min[E8ReliableDigits /@ rawAlpha] < wp,
    E8Abort["AlphaPrecision", "Numerical evaluation of the exact coefficients did not reach the requested precision."]];
  rules=AssociationThread[unique, E8RoundNumber[#,wp]& /@ rawAlpha];
  alphaValues=rules[ope["Alpha"][#]]& /@ triples;
  sixjValues=E8RoundNumber[cache["SixJ"][#],wp]& /@ keys;
  If[!AllTrue[Join[alphaValues,sixjValues],E8FiniteNumberQ],
    E8Abort["NumericExport", "Numerical evaluation produced a nonfinite or symbolic entry."]];
  alphaRows=MapThread[Join[Flatten[#1],{E8DecimalString[Re[#2],wp],E8DecimalString[Im[#2],wp]}]&,
    {triples,alphaValues}];
  sixjRows=MapThread[Join[#1,{E8DecimalString[Re[#2],wp],E8DecimalString[Im[#2],wp]}]&,{keys,sixjValues}];
  result={E8WriteNumericCSV[alphaPath,{"l1","lb1","l2","lb2","l3","lb3","re","im"},alphaRows],
    E8WriteNumericCSV[sixjPath,{"l1","l2","l5","l3","l4","l6","re","im"},sixjRows]};
  If[MemberQ[result,$Failed],E8Abort["ExportFailed", "Could not write verification CSV data."]];
  manifest=<|"schema_version"->1,"kind"->"E8VerificationInput",
    "pp"->params["pp"],"k"->params["k"],"kp"->params["kp"],
    "model"->"E8","requested_precision"->requested,"guard_digits"->guard,
    "working_precision"->wp,"arithmetic_precision"->wp,"input_serialization_digits"->wp,
    "ope_precision"->wp,"sixj_precision"->wp,
    "precision_policy"->"100 requested plus 20 checking guard digits by default; arithmetic uses total once, with no implicit extra digits",
    "serialization"->"Each real and imaginary component rounded to total significant decimal digits",
    "source_cache_precision"->N[cache["MinimumPrecision"]],
    "alpha_file"->"alpha.csv","sixj_file"->"sixj.csv",
    "number_of_fields"->Length[cache["Fields"]],"number_of_alpha_entries"->Length[triples],"number_of_6j_entries"->Length[keys],
    "source_ope_file"->ExpandFileName[opeFile],"source_cache_file"->ExpandFileName[cacheFile],
    "source_ope_sha256"->E8HashFile[opeFile],"source_cache_sha256"->E8HashFile[cacheFile],
    "alpha_sha256"->E8HashFile[alphaPath],"sixj_sha256"->E8HashFile[sixjPath],
    "alpha_origin"->"Fresh numerical evaluation of saved exact expressions",
    "sixj_convention"->cache["Convention"]|>;
  If[Quiet[Check[Export[manifestPath,manifest,"RawJSON"],$Failed]]===$Failed,
    E8Abort["ExportFailed", "Could not write verification manifest."]];
  <|"Status"->"Prepared","Directory"->dir,"Manifest"->manifestPath,"WorkingPrecision"->wp|>
],"E8Workflow"];

Options[E8ImportLegacyOPE]={"Overwrite"->False};
E8ImportLegacyOPE[legacyFile_String,metadataFile_String,outFile_String,OptionsPattern[]] := Catch[Module[
  {meta,alpha,params,data,result},
  meta=Quiet[Check[Import[metadataFile,"RawJSON"],$Failed]];
  alpha=Quiet[Check[Get[legacyFile],$Failed]];
  If[!AssociationQ[meta] || !AssociationQ[alpha], E8Abort["LegacyOPE", "Could not read exact alpha association and metadata."]];
  params=Association@Table[name->Lookup[meta,name,Missing[name]],{name,{"pp","k","kp"}}];
  E8ValidateParameters[params];
  If[StringReplace[Lookup[meta,"q_exact",""],Whitespace->""] =!=
      StringReplace[ToString[Exp[I Pi(params["k"]+params["kp"]/30)],InputForm],Whitespace->""] ||
      StringReplace[Lookup[meta,"theta_exact",""],Whitespace->""] =!=
      StringReplace[ToString[Pi(params["k"]+params["kp"]/30),InputForm],Whitespace->""],
    E8Abort["LegacyParameters", "Legacy OPE q/theta metadata does not match k and kp."]];
  data=<|"SchemaVersion"->1,"Kind"->"E8AnalyticOPE","Parameters"->params,
    "Fields"->E8FieldSpectrum[],"Alpha"->alpha,"X"->Missing["NotStoredInLegacyAlphaTable"],
    "Reconstruction"-><|"Method"->"Legacy RootApproximant candidates","LegacyMetadata"->meta|>,
    "SolverSummary"->Missing["NotStoredInLegacyExport"],
    "ImportedFrom"->ExpandFileName[legacyFile],"SourceSHA256"->E8HashFile[legacyFile]|>;
  result=E8ValidateAnalyticOPE[data]; If[FailureQ[result],Return[result]];
  result=E8WriteWL[data,outFile,OptionValue["Overwrite"]]; If[FailureQ[result],Return[result]];
  <|"Status"->"Saved","File"->result,"NumberOfAlphaEntries"->Length[alpha]|>
],"E8Workflow"];

Options[E8VerifyBootstrap]={"WorkingPrecision"->100,"GuardDigits"->20,"PythonExecutable"->"python3",
  "Workers"->4,"AbsoluteTolerance"->10^-100,"RelativeTolerance"->0,
  "StrictTolerance"->True,"Mode"->"full","Samples"->1000,"Overwrite"->False};
E8VerifyBootstrap[cacheFile_String,opeFile_String,reportDirectory_String,OptionsPattern[]] := Catch[Module[
  {dir,prepared,python,workers,mode,cmd,process,summary,tol,wp,reportFile,strict},
  dir=ExpandFileName[reportDirectory]; python=OptionValue["PythonExecutable"];
  workers=OptionValue["Workers"]; mode=OptionValue["Mode"]; wp=OptionValue["WorkingPrecision"];
  strict=OptionValue["StrictTolerance"];
  If[!MemberQ[{True,False},strict],
    E8Abort["VerificationOptions", "StrictTolerance must be True or False."]];
  If[!StringQ[python] || !IntegerQ[workers] || workers<1 || !MemberQ[{"full","sample"},mode],
    E8Abort["VerificationOptions", "Specify a Python executable, positive Workers, and Mode full or sample."]];
  prepared=E8PrepareVerification[cacheFile,opeFile,FileNameJoin[{dir,"input"}],
    "WorkingPrecision"->wp,"GuardDigits"->OptionValue["GuardDigits"],"Overwrite"->OptionValue["Overwrite"]];
  If[FailureQ[prepared],Return[prepared]];
  cmd={python,FileNameJoin[{DirectoryName[$E8WorkflowDirectory],"ade_verification","verify_ade.py"}],
    "--input-dir",prepared["Directory"],"--output-dir",dir,
    "--workers",ToString[workers],"--mode",mode,"--samples",ToString[OptionValue["Samples"]]};
  tol=OptionValue["AbsoluteTolerance"];
  If[tol=!=Automatic, cmd=Join[cmd,{"--atol",E8NumberString[N[tol,wp]]}]];
  cmd=Join[cmd,{"--rtol",E8NumberString[N[OptionValue["RelativeTolerance"],wp]]}];
  cmd=Append[cmd,If[TrueQ[strict],"--strict-tolerance","--no-strict-tolerance"]];
  Print["Running ",mode," crossing verification. Progress is saved in ",FileNameJoin[{dir,"progress.json"}],"."];
  process=Quiet[Check[RunProcess[cmd],$Failed]];
  If[!AssociationQ[process],E8Abort["PythonLaunch", "Could not start Python; set PythonExecutable to a Python installation containing mpmath."]];
  Export[FileNameJoin[{dir,"run.log"}],process["StandardOutput"]<>"\n"<>process["StandardError"],"Text"];
  reportFile=FileNameJoin[{dir,"summary.json"}];
  summary=If[FileExistsQ[reportFile],Quiet[Check[Import[reportFile,"RawJSON"],$Failed]],$Failed];
  If[process["ExitCode"] =!= 0,
    E8Abort["VerificationFailed", "Verification failed or could not complete. Inspect summary.json and run.log.",
      <|"ExitCode"->process["ExitCode"],"ReportDirectory"->dir,"Summary"->summary|>]];
  If[!AssociationQ[summary],E8Abort["MissingReport", "The verifier did not produce a readable summary."]];
  summary
],"E8Workflow"];


==> anc/bootstrap/e8_workflow_120/E8Workflow.wl <==
(* Entry point. Load this file from its installed location. *)
$E8WorkflowDirectory = DirectoryName[$InputFileName];
Get[FileNameJoin[{$E8WorkflowDirectory,"E8Cache.wl"}]];
Get[FileNameJoin[{$E8WorkflowDirectory,"E8Verification.wl"}]];
Get[FileNameJoin[{$E8WorkflowDirectory,"E8Solver.wl"}]];


==> anc/bootstrap/e8_workflow_120/ExportCoefficientTables.wl <==
(* Export the 107 numbered E8 coefficient candidates without recomputing
   the bootstrap. Class 0 is the separate normalization class and is omitted. *)

ClearAll[Global`E8ExportCoefficientTable];
Options[Global`E8ExportCoefficientTable] = {
  "Overwrite" -> False,
  "IncludeRepresentatives" -> Automatic
};

Begin["E8CoefficientTables`Private`"];
$directory = DirectoryName[$InputFileName];

ClearAll[abort, exactNumberQ, inputString, readableExact, texString, writeText,
  representatives, representativeText, $representatives, $classificationSource];

abort[tag_, message_, extra_: <||>] := Throw[
  Failure[tag, Join[<|"MessageTemplate" -> message|>, extra]], "E8CoefficientTable"];

exactNumberQ[z_] := NumericQ[z] && Precision[z] === Infinity &&
  FreeQ[z, Indeterminate | _DirectedInfinity | _Real];

inputString[z_] := ToString[z, InputForm, PageWidth -> Infinity];

(* Pretty radical forms are accepted only after an exact algebraic equality
   check. No PowerExpand, numerical recognition, or precision promotion. *)
readableExact[z_] := Module[{candidate, equal},
  (* FullSimplify can turn a good radical form back into a Root object. *)
  candidate = Quiet[TimeConstrained[ToRadicals[z], 4, $Failed]];
  If[candidate === $Failed || !exactNumberQ[candidate], Return[z]];
  equal = Quiet[TimeConstrained[RootReduce[candidate - z] === 0, 4, False]];
  If[TrueQ[equal], candidate, z]
];

texString[z_] := Module[{s},
  s = Quiet[Check[ToString[z, TeXForm, PageWidth -> Infinity], $Failed]];
  If[StringQ[s] && StringLength[StringTrim[s]] > 0, Return[s]];
  (* A higher-degree exact Root has no native TeX box in some headless
     Wolfram versions. Preserve its exact InputForm as a text expression. *)
  s = StringReplace[inputString[z], {
    "\\" -> "\\textbackslash{}", "{" -> "\\{", "}" -> "\\}",
    "#" -> "\\#", "&" -> "\\&", "_" -> "\\_", "%" -> "\\%",
    "$" -> "\\$", "^" -> "\\textasciicircum{}", "~" -> "\\textasciitilde{}"}];
  "\\texttt{" <> s <> "}"
];

writeText[file_String, content_String] := Module[{stream, written},
  stream = Quiet[Check[OpenWrite[file, CharacterEncoding -> "UTF-8"], $Failed]];
  If[stream === $Failed, abort["TableWriteFailed", "Could not open a coefficient table output.", <|"File" -> file|>]];
  written = Quiet[Check[WriteString[stream, content]; Close[stream]; True,
    Quiet[Close[stream]]; False]];
  If[!TrueQ[written], abort["TableWriteFailed", "Could not write a coefficient table output.", <|"File" -> file|>]];
  file
];

(* Canonical representatives from the saved e8ClassAlphaSummaryWithX output
   in triplet_classification_E8.nb. This fixed class metadata is used only
   with its matching vendor hash, then checked against every saved X value. *)
$referenceClassificationSHA256 = "451eefeb43deaa6b66cbd5df8f5fb40f6f29799595ca2010f9ebafa0e7167daf";
$referenceRepresentatives = <|
  1 -> {{0,5},{0,5},{0,5}},
  2 -> {{0,5},{0,5},{0,9}},
  3 -> {{0,5},{3,3},{3,3}},
  4 -> {{0,5},{3,3},{3,6}},
  5 -> {{0,5},{3,3},{3,8}},
  6 -> {{0,5},{3,6},{3,6}},
  7 -> {{0,5},{3,6},{3,8}},
  8 -> {{0,5},{5,0},{5,5}},
  9 -> {{0,5},{5,5},{5,5}},
  10 -> {{0,5},{5,5},{5,9}},
  11 -> {{0,5},{6,3},{6,3}},
  12 -> {{0,5},{6,3},{6,6}},
  13 -> {{0,5},{6,3},{6,8}},
  14 -> {{0,5},{6,6},{6,6}},
  15 -> {{0,5},{6,6},{6,8}},
  16 -> {{3,3},{3,3},{3,3}},
  17 -> {{3,3},{3,3},{3,6}},
  18 -> {{3,3},{3,3},{5,0}},
  19 -> {{3,3},{3,3},{5,5}},
  20 -> {{3,3},{3,3},{6,3}},
  21 -> {{3,3},{3,3},{6,6}},
  22 -> {{3,3},{3,6},{3,6}},
  23 -> {{3,3},{3,6},{3,8}},
  24 -> {{3,3},{3,6},{5,5}},
  25 -> {{3,3},{3,6},{5,9}},
  26 -> {{3,3},{3,6},{6,3}},
  27 -> {{3,3},{3,6},{6,6}},
  28 -> {{3,3},{3,6},{6,8}},
  29 -> {{3,3},{5,0},{6,3}},
  30 -> {{3,3},{5,0},{8,3}},
  31 -> {{3,3},{5,5},{6,3}},
  32 -> {{3,3},{5,5},{6,6}},
  33 -> {{3,3},{5,5},{6,8}},
  34 -> {{3,3},{5,5},{8,3}},
  35 -> {{3,3},{5,5},{8,6}},
  36 -> {{3,3},{5,5},{8,8}},
  37 -> {{3,3},{6,3},{6,3}},
  38 -> {{3,3},{6,3},{6,6}},
  39 -> {{3,3},{6,3},{8,3}},
  40 -> {{3,3},{6,3},{8,6}},
  41 -> {{3,3},{6,6},{6,6}},
  42 -> {{3,3},{6,6},{6,8}},
  43 -> {{3,3},{6,6},{8,6}},
  44 -> {{3,3},{6,6},{8,8}},
  45 -> {{3,6},{3,6},{3,6}},
  46 -> {{3,6},{3,6},{3,8}},
  47 -> {{3,6},{3,6},{5,0}},
  48 -> {{3,6},{3,6},{5,5}},
  49 -> {{3,6},{3,6},{5,9}},
  50 -> {{3,6},{3,6},{6,3}},
  51 -> {{3,6},{3,6},{6,6}},
  52 -> {{3,6},{3,6},{6,8}},
  53 -> {{3,6},{3,6},{6,11}},
  54 -> {{3,6},{5,0},{6,6}},
  55 -> {{3,6},{5,0},{8,6}},
  56 -> {{3,6},{5,5},{6,3}},
  57 -> {{3,6},{5,5},{6,6}},
  58 -> {{3,6},{5,5},{6,8}},
  59 -> {{3,6},{5,5},{6,11}},
  60 -> {{3,6},{5,5},{8,3}},
  61 -> {{3,6},{5,5},{8,6}},
  62 -> {{3,6},{5,5},{8,8}},
  63 -> {{3,6},{5,5},{8,11}},
  64 -> {{3,6},{6,3},{6,3}},
  65 -> {{3,6},{6,3},{6,6}},
  66 -> {{3,6},{6,3},{6,8}},
  67 -> {{3,6},{6,3},{8,3}},
  68 -> {{3,6},{6,3},{8,6}},
  69 -> {{3,6},{6,3},{8,8}},
  70 -> {{3,6},{6,6},{6,6}},
  71 -> {{3,6},{6,6},{6,8}},
  72 -> {{3,6},{6,6},{8,6}},
  73 -> {{3,6},{6,6},{8,8}},
  74 -> {{5,0},{5,0},{5,0}},
  75 -> {{5,0},{5,0},{9,0}},
  76 -> {{5,0},{5,5},{5,5}},
  77 -> {{5,0},{5,5},{9,5}},
  78 -> {{5,0},{6,3},{6,3}},
  79 -> {{5,0},{6,3},{8,3}},
  80 -> {{5,0},{6,6},{6,6}},
  81 -> {{5,0},{6,6},{8,6}},
  82 -> {{5,5},{5,5},{5,5}},
  83 -> {{5,5},{5,5},{5,9}},
  84 -> {{5,5},{5,5},{9,5}},
  85 -> {{5,5},{5,5},{9,9}},
  86 -> {{5,5},{6,3},{6,3}},
  87 -> {{5,5},{6,3},{6,6}},
  88 -> {{5,5},{6,3},{6,8}},
  89 -> {{5,5},{6,3},{8,3}},
  90 -> {{5,5},{6,3},{8,6}},
  91 -> {{5,5},{6,3},{8,8}},
  92 -> {{5,5},{6,6},{6,6}},
  93 -> {{5,5},{6,6},{6,8}},
  94 -> {{5,5},{6,6},{8,6}},
  95 -> {{5,5},{6,6},{8,8}},
  96 -> {{6,3},{6,3},{6,3}},
  97 -> {{6,3},{6,3},{6,6}},
  98 -> {{6,3},{6,3},{8,3}},
  99 -> {{6,3},{6,3},{8,6}},
  100 -> {{6,3},{6,6},{6,6}},
  101 -> {{6,3},{6,6},{6,8}},
  102 -> {{6,3},{6,6},{8,6}},
  103 -> {{6,3},{6,6},{8,8}},
  104 -> {{6,6},{6,6},{6,6}},
  105 -> {{6,6},{6,6},{6,8}},
  106 -> {{6,6},{6,6},{8,6}},
  107 -> {{6,6},{6,6},{8,8}}
|>;

representatives[] := Module[{source, classes, reps},
  If[AssociationQ[$representatives], Return[$representatives]];
  source = FileNameJoin[{$directory, "vendor", "triplet_classification_E8.wl"}];
  If[!FileExistsQ[source], Return[<||>]];
  If[IntegerString[FileHash[source, "SHA256"], 16, 64] === $referenceClassificationSHA256,
    $classificationSource = ExpandFileName[source];
    $representatives = $referenceRepresentatives;
    Return[$representatives]];
  (* This geometry-only classification is independent of k and kp. A private
     namespace avoids changing any classification state in the live solver. *)
  classes = Quiet[Check[TimeConstrained[
    Block[{$Context = "E8CoefficientTables`Classification`", $ContextPath = {"System`"}}, Get[source]];
    E8CoefficientTables`Classification`e8TripletClasses[], 10, $Failed], $Failed]];
  If[!ListQ[classes] || Length[classes] =!= 107, Return[<||>]];
  reps = E8CoefficientTables`Classification`e8ClassRepresentative /@ classes;
  If[!AllTrue[reps, MatchQ[#, {{_Integer, _Integer}, {_Integer, _Integer}, {_Integer, _Integer}}] &],
    Return[<||>]];
  $classificationSource = ExpandFileName[source];
  $representatives = AssociationThread[Range[107], reps]
];

representativeText[tri_List] := StringRiffle[
  ("(" <> ToString[#[[1]]] <> "," <> ToString[#[[2]]] <> ")") & /@ tri, ", "];

Global`E8ExportCoefficientTable[opeFile_String, outputDir_String, OptionsPattern[]] := Catch[
 Module[{source, data, x, params, dir, paths, overwrite, include, reps, hasReps,
   values, unique, pretty, prettyByValue, rows, jsonData, jsonText, markdown,
   alpha, eta, zeroIndices, fields, tex, row, rep, comparison, pathsAssociation,
   classificationInfo, solverSummary, reconstruction, status},

  source = ExpandFileName[opeFile];
  If[!FileExistsQ[source], abort["MissingOPE", "The analytic OPE file does not exist.", <|"File" -> source|>]];
  data = Quiet[Check[Get[source], $Failed]];
  If[!AssociationQ[data] || Lookup[data, "SchemaVersion", 0] =!= 1 ||
      Lookup[data, "Kind", ""] =!= "E8AnalyticOPE",
    abort["InvalidOPE", "Expected a saved E8AnalyticOPE association."]];
  params = Lookup[data, "Parameters", <||>];
  If[!AssociationQ[params] || Lookup[params, "pp", 0] =!= 30 ||
      !IntegerQ[Lookup[params, "k", None]] || !IntegerQ[Lookup[params, "kp", None]],
    abort["InvalidParameters", "The OPE file does not contain valid E8 model parameters."]];
  x = Lookup[data, "X", None];
  If[!AssociationQ[x] || Sort[Keys[x]] =!= Range[107],
    abort["IncompleteXTable", "The OPE file must contain exactly the numbered coefficients X[1] through X[107]."]];
  x = Association[Table[i -> x[i], {i, 107}]];
  values = Values[x];
  If[!AllTrue[values, exactNumberQ],
    abort["InexactXTable", "Every numbered coefficient must be a finite exact expression."]];
  dir = ExpandFileName[outputDir];
  pathsAssociation = <|
    "JSON" -> FileNameJoin[{dir, "coefficients.json"}],
    "WL" -> FileNameJoin[{dir, "coefficients.wl"}],
    "Markdown" -> FileNameJoin[{dir, "coefficients.md"}]|>;
  paths = Values[pathsAssociation];
  overwrite = TrueQ[OptionValue["Overwrite"]];
  If[!overwrite && AnyTrue[paths, FileExistsQ],
    abort["OutputExists", "Coefficient table outputs already exist; choose another directory or enable Overwrite.", <|"Directory" -> dir|>]];
  include = OptionValue["IncludeRepresentatives"];
  If[!MemberQ[{Automatic, True, False}, include],
    abort["InvalidOption", "IncludeRepresentatives must be Automatic, True, or False."]];
  reps = If[include === False, <||>, representatives[]];
  hasReps = Length[reps] === 107;
  If[include === True && !hasReps,
    abort["ClassificationUnavailable", "Representative triples could not be reconstructed from the vendored classification within ten seconds."]];
  If[hasReps,
    alpha = Lookup[data, "Alpha", <||>];
    If[!AssociationQ[alpha], abort["MissingAlphaTable", "Representative labels require the saved alpha table."]];
    Do[
      rep = reps[i];
      If[!KeyExistsQ[alpha, rep], abort["MissingRepresentative", "A representative triple is absent from the OPE table.", <|"Index" -> i|>]];
      comparison = Quiet[Check[RootReduce[alpha[rep] - x[i]], $Failed]];
      If[comparison =!= 0, abort["RepresentativeMismatch", "A class representative does not equal its numbered coefficient.", <|"Index" -> i, "Representative" -> rep|>]],
      {i, 107}]
  ];
  unique = DeleteDuplicates[values];
  pretty = readableExact /@ unique;
  prettyByValue = AssociationThread[unique, pretty];
  solverSummary = Lookup[data, "SolverSummary", <||>];
  eta = If[AssociationQ[solverSummary], Lookup[solverSummary, "KnownEtas", <||>], <||>];
  If[!AssociationQ[eta], eta = <||>];
  rows = Table[
    row = <|"index" -> i, "inputform" -> inputString[x[i]],
      "display_inputform" -> inputString[prettyByValue[x[i]]],
      "tex" -> texString[prettyByValue[x[i]]],
      "eta" -> Lookup[eta, i, Null], "is_zero" -> TrueQ[x[i] === 0]|>;
    If[hasReps, AssociateTo[row, "representative" -> reps[i]]];
    row, {i, 107}];
  zeroIndices = Select[Range[107], TrueQ[x[#] === 0] &];
  reconstruction = Lookup[data, "Reconstruction", <||>];
  status = If[AssociationQ[reconstruction], Lookup[reconstruction, "Status",
    "Exact coefficient expressions; crossing verification is recorded separately."],
    "Exact coefficient expressions; crossing verification is recorded separately."];
  classificationInfo = If[hasReps, <|
    "source" -> $classificationSource,
    "sha256" -> IntegerString[FileHash[$classificationSource, "SHA256"], 16, 64],
    "representative_identity_checked_exactly" -> True|>, Null];
  jsonData = <|"schema_version" -> 1, "kind" -> "E8CoefficientTable",
    "parameters" -> params, "number_of_coefficients" -> 107,
    "solver_working_precision" -> If[AssociationQ[reconstruction],
      Lookup[reconstruction, "WorkingPrecision", Null], Null],
    "reconstruction_tolerance" -> If[AssociationQ[reconstruction] &&
      KeyExistsQ[reconstruction, "Tolerance"], inputString[reconstruction["Tolerance"]], Null],
    "class_zero_normalization" -> 1, "zero_indices" -> zeroIndices,
    "source_ope_file" -> source,
    "source_ope_sha256" -> IntegerString[FileHash[source, "SHA256"], 16, 64],
    "coefficient_status" -> status, "representatives_available" -> hasReps,
    "classification" -> classificationInfo, "coefficients" -> rows|>;
  jsonText = Quiet[Check[ExportString[jsonData, "RawJSON", "Compact" -> False], $Failed]];
  If[!StringQ[jsonText], abort["JSONExportFailed", "Could not serialize the coefficient table as JSON."]];
  markdown = StringRiffle[{
    "# E8 coefficient table",
    "",
    "Parameters: **k = " <> ToString[params["k"]] <> ", k' = " <> ToString[params["kp"]] <> ", p' = 30**.",
    "",
    "The 107 rows use the original numbered class convention. Class 0 is the separate normalization class and equals 1. The table contains exact expressions reconstructed by the bootstrap solver; crossing verification is recorded separately.",
    "",
    If[hasReps, "Each representative lists the three fields for which the coefficient is $x_i = \\alpha[A,B,C]$. Representative identities and displayed radical forms were checked by exact algebraic reduction.",
      "Displayed radical forms were checked by exact algebraic reduction. Representative triples were unavailable in this export."],
    "",
    "Zero coefficients: " <> StringRiffle[ToString /@ zeroIndices, ", "] <> ".",
    "",
    If[hasReps, "| Index | Representative fields A, B, C | Exact coefficient $x_i$ |", "| Index | Exact coefficient $x_i$ |"],
    If[hasReps, "| ---: | :--- | :--- |", "| ---: | :--- |"],
    StringRiffle[Table[
      "| " <> ToString[row["index"]] <> " | " <>
      If[hasReps, "$" <> representativeText[row["representative"]] <> "$ | ", ""] <>
      "$" <> row["tex"] <> "$ |", {row, rows}], "\n"],
    "",
    "Machine-readable forms: [JSON](coefficients.json) and [exact Wolfram association](coefficients.wl).",
    ""
  }, "\n"];
  If[!DirectoryQ[dir], Quiet[Check[CreateDirectory[dir, CreateIntermediateDirectories -> True],
    abort["TableDirectory", "Could not create the coefficient output directory.", <|"Directory" -> dir|>]]]];
  writeText[pathsAssociation["JSON"], jsonText <> "\n"];
  writeText[pathsAssociation["WL"], "(* Exact x[1] through x[107], indexed by integer class number. *)\n" <> inputString[x] <> "\n"];
  writeText[pathsAssociation["Markdown"], markdown];
  <|"Status" -> "Exported", "NumberOfCoefficients" -> 107,
    "Parameters" -> params, "RepresentativeCount" -> Length[reps],
    "Files" -> pathsAssociation|>
 ], "E8CoefficientTable"];

End[];


==> anc/bootstrap/e8_workflow_120/vendor/EtaRelationStagedSolver_E8.wl <==
(* ::Package:: *)

(*
  EtaRelationStagedSolver_E8.wl

  A parity-aware eta-relation reducer for staged conformal-bootstrap scans.

  The basic data are

      eta[i] == s[i] Y[g],    s[i] in {+1,-1},

  inside every connected relation group g.  A relation

      eta[i] eta[j] == sigma,    sigma in {+1,-1},

  says that s[i] s[j] == sigma.  If one member of a group is known, the
  group sign Y[g] and hence every eta in that group are fixed.

  In addition to singleton and pair relations, the state stores general
  parity constraints

      Product[eta[i], {i, S}] == sigma,    sigma in {+1,-1}.

  These constraints are row-reduced over GF(2).  This is needed for the
  E-series applications, where a bootstrap equation can directly relate two
  disjoint products of OPE signs and therefore contain four or more eta
  variables.

  The reducer is independent of E6/E7/E8.  It accepts equations already
  written in eta variables, or converts x[i] to A[i] eta[i] with
  EtaEquationsFromX.  The bootstrap equation generator is deliberately kept
  separate from the relation logic.
*)

BeginPackage["EtaRelationStagedSolver`"];

CreateEtaState::usage =
  "CreateEtaState[indices, opts] creates the initial eta-relation state.";

EtaProcessEquations::usage =
  "EtaProcessEquations[state, equations, stage] optionally solves the equations as one local linear system in EtaY products, absorbs all resulting eta constraints, substitutes the resulting signed groups, and returns an updated state.";

EtaLinearizedCorrelatorSolve::usage =
  "EtaLinearizedCorrelatorSolve[state, equations] substitutes the current eta state, linearizes the equations in EtaY[i,j] = eta[i] eta[j], solves that correlator's linear system, and returns its common sign-relation consequences.";

EtaCloseState::usage =
  "EtaCloseState[state] propagates known signs through all signed relation groups.";

EtaRelationGroups::usage =
  "EtaRelationGroups[state] returns the signed eta groups.  Each group has Plus, Minus, Y, and YValue entries.";

EtaParityConstraints::usage =
  "EtaParityConstraints[state] returns the independent higher-order eta parity constraints retained after GF(2) row reduction.";

EtaSubstitutionRules::usage =
  "EtaSubstitutionRules[state] returns eta[i] replacement rules in terms of known signs and unresolved EtaGroupSign[root] variables.";

EtaKnownRules::usage =
  "EtaKnownRules[state] returns the currently known eta rules, including the reporting convention eta[i] -> 0 for zero ABBA coefficients.";

EtaStateSummary::usage =
  "EtaStateSummary[state] gives compact counts and the current known signs, relation groups, residual equations, and contradictions.";

EtaParitySelfTest::usage =
  "EtaParitySelfTest[] runs a four-sign GF(2) closure test and returns an association of Boolean checks.";

EtaLinearizationSelfTest::usage =
  "EtaLinearizationSelfTest[] checks that three multi-term equations from one correlator are solved together in EtaY variables and converted into eta constraints.";

EtaEquationsFromX::usage =
  "EtaEquationsFromX[equations, amplitudes, state] replaces x[i] by amplitudes[i] eta[i], and replaces zero-amplitude x[i] by 0.";

EtaAlphaMakeEquationFunction::usage =
  "EtaAlphaMakeEquationFunction[amplitudes, q, state, opts] builds a function of one external quartet using AlphaMakeSystem (or another supplied MakeSystem function).";

EtaCorrelatorCollections::usage =
  "EtaCorrelatorCollections[fields, opts] first removes the identity and Z2 external fields, then returns the ordered AAAB doublets, AABC triplets, and unordered ABCD quartets.";

EtaStageCorrelators::usage =
  "EtaStageCorrelators[fields, stage, opts] constructs the independent ABBA, AAAB, AABC, or ABCD external orderings from EtaCorrelatorCollections.";

EtaRunStage::usage =
  "EtaRunStage[state, stage, correlators, equationFunction, opts] streams one bootstrap stage through EtaProcessEquations.";

EtaRunStagedSolver::usage =
  "EtaRunStagedSolver[state, fields, equationFunction, stages, opts] runs the requested standard stages in order.";

EtaGroupSign::usage =
  "EtaGroupSign[root] is the undetermined +/-1 sign of an unresolved eta-relation group.";

EtaY::usage =
  "EtaY[i,j] is the temporary local-linearization variable for eta[i] eta[j]. EtaY[i] represents a surviving linear eta[i].";

Begin["`Private`"];


(* ---------------------------------------------------------------------- *)
(* Small utilities                                                         *)
(* ---------------------------------------------------------------------- *)

ClearAll[
  etaApply, etaZeroQ, etaUnitSign, etaSignVariableQ, etaSignVariables,
  etaReduceSignPowers, etaEquationPolynomial, etaClassifyPolynomial,
  etaLinearVariableQ, etaLinearVariables, etaLinearizePolynomial,
  etaDelinearizeEquation, etaSameLinearEquationQ,
  etaCommonBranchEquations,
  etaVariableIndex, etaAddKnown, etaAddRelation, etaAddContradiction,
  etaAddParityConstraint, etaNormalizeParityIndices,
  etaNormalizeParityConstraints, etaParityRowReduce,
  etaClosePairState, etaCloseParityState,
  etaStateSignature, etaBuildGroups, etaNormalizeKnownItem,
  etaProcessConstraint, etaStageHistoryAppend,
  etaAutomaticExcludedExternalFields, etaExternalFieldData,
  etaCorrelatorChannelStatus
];

etaApply[f_, expr_] := Quiet @ Check[f[expr], expr];

etaZeroQ[z_, tol_] := Module[{n},
  If[TrueQ[PossibleZeroQ[z]], Return[True]];
  n = Quiet @ Check[N[z], $Failed];
  TrueQ[NumericQ[n] && Abs[n] <= tol]
];

etaUnitSign[z_, state_Association] := Module[
  {tol, chop, simplify, w},
  tol = state["Tolerance"];
  chop = state["ChopFunction"];
  simplify = state["CoefficientSimplifier"];
  w = etaApply[simplify, etaApply[chop, z]];
  Which[
    etaZeroQ[w - 1, tol], 1,
    etaZeroQ[w + 1, tol], -1,
    True, Missing["NotUnitSign", w]
  ]
];

etaSignVariableQ[v_, state_Association] := Module[{h},
  h = Head[Unevaluated[v]];
  (h === state["EtaHead"] || h === EtaGroupSign) &&
    Length[Unevaluated[v]] == 1 &&
    IntegerQ[First[Unevaluated[v]]]
];

etaSignVariables[expr_, state_Association] :=
  SortBy[
    DeleteDuplicates @ Cases[
      Unevaluated[expr],
      v_ /; etaSignVariableQ[Unevaluated[v], state],
      Infinity
    ],
    {If[Head[#] === EtaGroupSign, 1, 0], First[#]} &
  ];

etaReduceSignPowers[expr_, state_Association] := Module[{step},
  step[z_] := Expand[
    z /. HoldPattern[Power[v_, n_Integer?NonNegative]] :>
      If[
        n >= 2 && etaSignVariableQ[Unevaluated[v], state],
        If[EvenQ[n], 1, v],
        v^n
      ]
  ];
  FixedPoint[step, Expand[expr], 6]
];

etaVariableIndex[v_, state_Association] /;
    etaSignVariableQ[Unevaluated[v], state] :=
  First[Unevaluated[v]];


(* ---------------------------------------------------------------------- *)
(* State creation and elementary state updates                             *)
(* ---------------------------------------------------------------------- *)

Options[CreateEtaState] = {
  "GaugeFixedIndices" -> {},
  "ZeroIndices" -> {},
  "KnownEtaRules" -> {},
  "EtaHead" -> Global`eta,
  "Tolerance" -> 10^-12,
  "ChopFunction" -> Automatic,
  "EquationSimplifier" -> FullSimplify,
  "CoefficientSimplifier" -> FullSimplify
};

CreateEtaState[indices_List, OptionsPattern[]] := Module[
  {
    state, etaHead, tol, chop, gauge, zero, knownItems,
    parsed, result
  },

  etaHead = OptionValue["EtaHead"];
  tol = OptionValue["Tolerance"];
  chop = Replace[
    OptionValue["ChopFunction"],
    Automatic :> Function[z, Chop[z, tol]]
  ];
  gauge = DeleteDuplicates @ OptionValue["GaugeFixedIndices"];
  zero = DeleteDuplicates @ OptionValue["ZeroIndices"];
  knownItems = Flatten @ {OptionValue["KnownEtaRules"]};

  state = <|
    "Indices" -> Sort @ DeleteDuplicates[indices],
    "EtaHead" -> etaHead,
    "Tolerance" -> tol,
    "ChopFunction" -> chop,
    "EquationSimplifier" -> OptionValue["EquationSimplifier"],
    "CoefficientSimplifier" -> OptionValue["CoefficientSimplifier"],
    "EtaKnown" -> <||>,
    "ZeroIndices" -> Sort[zero],
    "PairRelations" -> {},
    "ParityConstraints" -> {},
    "ResidualEquations" -> {},
    "Contradictions" -> {},
    "Failures" -> {},
    "SkippedCorrelators" -> {},
    "StageHistory" -> {}
  |>;

  Do[
    result = etaAddKnown[state, i, 1, "gauge fixing"];
    state = First[result],
    {i, gauge}
  ];

  Do[
    result = etaAddKnown[state, i, 0, "zero ABBA coefficient"];
    state = First[result],
    {i, zero}
  ];

  Do[
    parsed = etaNormalizeKnownItem[item, etaHead];
    If[Head[parsed] === Missing,
      state = etaAddContradiction[
        state,
        <|"Type" -> "BadKnownEtaRule", "Input" -> item|>
      ],
      result = etaAddKnown[
        state, parsed[[1]], parsed[[2]], "initial known eta"
      ];
      state = First[result]
    ],
    {item, knownItems}
  ];

  EtaCloseState[state]
];

etaNormalizeKnownItem[item_, etaHead_] := Which[
  MatchQ[item, _Rule] && IntegerQ[item[[1]]],
    {item[[1]], item[[2]]},

  MatchQ[item, _Rule] &&
      Head[Unevaluated[item[[1]]]] === etaHead &&
      Length[Unevaluated[item[[1]]]] == 1 &&
      IntegerQ[First[Unevaluated[item[[1]]]]],
    {First[Unevaluated[item[[1]]]], item[[2]]},

  True,
    Missing["BadKnownEtaRule", item]
];

etaAddContradiction[state_Association, item_Association] := Module[{old},
  old = state["Contradictions"];
  Join[state, <|"Contradictions" -> DeleteDuplicates[Append[old, item]]|>]
];

etaAddKnown[
    state_Association, i_Integer, value_, source_: "unspecified"
  ] := Module[{known, old, normalized, newState = state},

  If[! MemberQ[state["Indices"], i],
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "UnknownEtaIndex",
          "Index" -> i,
          "Value" -> value,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  normalized = Which[
    etaZeroQ[value, state["Tolerance"]], 0,
    etaUnitSign[value, state] === 1, 1,
    etaUnitSign[value, state] === -1, -1,
    True, Missing["NotEtaValue", value]
  ];

  If[Head[normalized] === Missing,
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "BadEtaValue",
          "Index" -> i,
          "Value" -> value,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  known = state["EtaKnown"];
  If[KeyExistsQ[known, i],
    old = known[i];
    If[old === normalized,
      Return[{state, False}],
      Return[{
        etaAddContradiction[
          state,
          <|
            "Type" -> "KnownEtaConflict",
            "Index" -> i,
            "OldValue" -> old,
            "NewValue" -> normalized,
            "Source" -> source
          |>
        ],
        False
      }]
    ]
  ];

  known = Append[known, i -> normalized];
  newState = Join[newState, <|"EtaKnown" -> known|>];
  {newState, True}
];

etaAddRelation[
    state_Association, i_Integer, j_Integer, sigma_,
    source_: "unspecified"
  ] := Module[
  {sign, a, b, relation, relations, known, newState = state},

  sign = etaUnitSign[sigma, state];
  If[Head[sign] === Missing,
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "BadPairRelationSign",
          "Indices" -> {i, j},
          "Value" -> sigma,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  If[! And @@ (MemberQ[state["Indices"], #] & /@ {i, j}),
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "UnknownEtaIndexInRelation",
          "Indices" -> {i, j},
          "Value" -> sign,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  known = state["EtaKnown"];
  If[
    (KeyExistsQ[known, i] && known[i] === 0) ||
    (KeyExistsQ[known, j] && known[j] === 0),
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "RelationUsesZeroCoefficientEta",
          "Indices" -> {i, j},
          "Value" -> sign,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  If[i === j,
    If[sign === 1,
      Return[{state, False}],
      Return[{
        etaAddContradiction[
          state,
          <|
            "Type" -> "OddParityCycle",
            "Indices" -> {i, j},
            "Value" -> sign,
            "Source" -> source
          |>
        ],
        False
      }]
    ]
  ];

  {a, b} = Sort[{i, j}];
  relation = {a, b, sign};
  relations = state["PairRelations"];

  If[MemberQ[relations, relation], Return[{state, False}]];

  If[MemberQ[relations, {a, b, -sign}],
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "OppositePairRelations",
          "Indices" -> {a, b},
          "Value" -> sign,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  newState = Join[
    newState,
    <|"PairRelations" -> Sort[Append[relations, relation]]|>
  ];
  {newState, True}
];

etaNormalizeParityIndices[indices_List] := Sort @ Keys @ Select[
  Counts[indices],
  OddQ
];

etaAddParityConstraint[
    state_Association, indices_List, sigma_,
    source_: "unspecified"
  ] := Module[
  {
    sign, reducedIndices, zero, constraints, relation, result,
    newState = state
  },

  sign = etaUnitSign[sigma, state];
  If[Head[sign] === Missing,
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "BadParityConstraintSign",
          "Indices" -> indices,
          "Value" -> sigma,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  reducedIndices = etaNormalizeParityIndices[indices];

  If[
    ! And @@ (MemberQ[state["Indices"], #] & /@ reducedIndices),
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "UnknownEtaIndexInParityConstraint",
          "Indices" -> reducedIndices,
          "Value" -> sign,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  zero = state["ZeroIndices"];
  If[Intersection[reducedIndices, zero] =!= {},
    Return[{
      etaAddContradiction[
        state,
        <|
          "Type" -> "ParityConstraintUsesZeroCoefficientEta",
          "Indices" -> reducedIndices,
          "Value" -> sign,
          "Source" -> source
        |>
      ],
      False
    }]
  ];

  Switch[Length[reducedIndices],
    0,
      If[sign === 1,
        {state, False},
        {
          etaAddContradiction[
            state,
            <|
              "Type" -> "InconsistentParityConstraint",
              "Indices" -> {},
              "Value" -> sign,
              "Source" -> source
            |>
          ],
          False
        }
      ],

    1,
      etaAddKnown[
        state,
        First[reducedIndices],
        sign,
        source
      ],

    2,
      etaAddRelation[
        state,
        reducedIndices[[1]],
        reducedIndices[[2]],
        sign,
        source
      ],

    _,
      relation = {reducedIndices, sign};
      constraints = Lookup[state, "ParityConstraints", {}];
      If[MemberQ[constraints, relation],
        {state, False},
        newState = Join[
          newState,
          <|
            "ParityConstraints" ->
              SortBy[Append[constraints, relation], {Length[First[#]], First[#]} &]
          |>
        ];
        {newState, True}
      ]
  ]
];

etaStateSignature[state_Association] := {
  Sort @ Normal[state["EtaKnown"]],
  Sort[state["PairRelations"]],
  SortBy[
    Lookup[state, "ParityConstraints", {}],
    {Length[First[#]], First[#], Last[#]} &
  ]
};


(* ---------------------------------------------------------------------- *)
(* Signed relation groups and closure                                      *)
(* ---------------------------------------------------------------------- *)

etaBuildGroups[state_Association] := Module[
  {
    relations, vertices, adjacency, unvisited, groups = {},
    conflicts = {}, root, queue, signs, component, current,
    neighbor, sigma, expected, anchorValues, yValue, known
  },

  relations = state["PairRelations"];
  known = state["EtaKnown"];
  vertices = Sort @ DeleteDuplicates @ Flatten[
    If[relations === {}, {}, relations[[All, {1, 2}]]]
  ];

  adjacency = AssociationThread[
    vertices,
    ConstantArray[{}, Length[vertices]]
  ];

  Do[
    adjacency[rel[[1]]] =
      Append[adjacency[rel[[1]]], {rel[[2]], rel[[3]]}];
    adjacency[rel[[2]]] =
      Append[adjacency[rel[[2]]], {rel[[1]], rel[[3]]}],
    {rel, relations}
  ];

  unvisited = vertices;
  While[unvisited =!= {},
    root = First[unvisited];
    queue = {root};
    signs = <|root -> 1|>;
    component = {};

    While[queue =!= {},
      current = First[queue];
      queue = Rest[queue];
      If[MemberQ[component, current], Continue[]];
      component = Append[component, current];

      Do[
        {neighbor, sigma} = edge;
        expected = sigma signs[current];
        If[KeyExistsQ[signs, neighbor],
          If[signs[neighbor] =!= expected,
            conflicts = Append[
              conflicts,
              <|
                "Type" -> "OddParityCycle",
                "Indices" -> Sort[{current, neighbor}],
                "ExpectedRelativeSign" -> sigma
              |>
            ]
          ],
          signs = Append[signs, neighbor -> expected];
          queue = Append[queue, neighbor]
        ],
        {edge, Lookup[adjacency, current, {}]}
      ]
    ];

    component = Sort[component];
    unvisited = Complement[unvisited, component];
    root = First[component];

    (* Reorient signs so that the smallest member is the deterministic root. *)
    If[signs[root] =!= 1,
      signs = Association @ KeyValueMap[#1 -> (#2 signs[root]) &, signs]
    ];

    anchorValues = DeleteDuplicates @ Cases[
      component,
      i_ /; KeyExistsQ[known, i] && MemberQ[{-1, 1}, known[i]] :>
        known[i]/signs[i]
    ];

    yValue = Which[
      anchorValues === {}, Missing["Unfixed"],
      Length[anchorValues] == 1, First[anchorValues],
      True,
        conflicts = Append[
          conflicts,
          <|
            "Type" -> "KnownSignsConflictInsideGroup",
            "Members" -> component,
            "CandidateYValues" -> anchorValues
          |>
        ];
        Missing["Inconsistent"]
    ];

    groups = Append[
      groups,
      <|
        "Root" -> root,
        "Plus" -> Select[component, signs[#] === 1 &],
        "Minus" -> Select[component, signs[#] === -1 &],
        "Members" -> Association @ Table[i -> signs[i], {i, component}],
        "Y" -> EtaGroupSign[root],
        "YValue" -> yValue
      |>
    ]
  ];

  <|
    "Groups" -> groups,
    "Contradictions" -> DeleteDuplicates[conflicts]
  |>
];

EtaRelationGroups[state_Association] := etaBuildGroups[state]["Groups"];

etaClosePairState[state_Association] := Module[
  {newState = state, built, groups, conflicts, result},

  built = etaBuildGroups[newState];
  groups = built["Groups"];
  conflicts = built["Contradictions"];

  Do[
    newState = etaAddContradiction[newState, conflict],
    {conflict, conflicts}
  ];

  Do[
    If[MemberQ[{-1, 1}, group["YValue"]],
      Do[
        result = etaAddKnown[
          newState,
          i,
          group["Members"][i] group["YValue"],
          "signed relation closure"
        ];
        newState = First[result],
        {i, Keys[group["Members"]]}
      ]
    ],
    {group, groups}
  ];

  newState
];

etaNormalizeParityConstraints[state_Association] := Module[
  {
    constraints, known, groups, memberData = <||>,
    normalized = {}, rhs, reducedIndices, data
  },

  constraints = Lookup[state, "ParityConstraints", {}];
  known = state["EtaKnown"];
  groups = EtaRelationGroups[state];

  Do[
    Do[
      AssociateTo[
        memberData,
        i -> {group["Root"], group["Members"][i]}
      ],
      {i, Keys[group["Members"]]}
    ],
    {group, groups}
  ];

  Do[
    rhs = constraint[[2]];
    reducedIndices = {};

    Do[
      Which[
        KeyExistsQ[known, i] &&
            MemberQ[{-1, 1}, known[i]],
          rhs = rhs known[i],

        KeyExistsQ[memberData, i],
          data = memberData[i];
          rhs = rhs data[[2]];
          reducedIndices = Append[reducedIndices, data[[1]]],

        True,
          reducedIndices = Append[reducedIndices, i]
      ],
      {i, constraint[[1]]}
    ];

    reducedIndices =
      etaNormalizeParityIndices[reducedIndices];
    normalized = Append[
      normalized,
      {reducedIndices, rhs}
    ],
    {constraint, constraints}
  ];

  DeleteDuplicates[normalized]
];

etaParityRowReduce[constraints_List] := Module[
  {variables, matrix, reduced, nonzeroRows},

  If[constraints === {}, Return[{}]];

  variables = Sort @ DeleteDuplicates @ Flatten[
    constraints[[All, 1]]
  ];

  matrix = Table[
    Join[
      Boole[MemberQ[constraint[[1]], #]] & /@ variables,
      {If[constraint[[2]] === -1, 1, 0]}
    ],
    {constraint, constraints}
  ];

  reduced = Quiet @ Check[
    RowReduce[matrix, Modulus -> 2],
    matrix
  ];

  nonzeroRows = Select[
    reduced,
    AnyTrue[#, # =!= 0 &] &
  ];

  DeleteDuplicates @ Table[
    {
      Pick[variables, Most[row], 1],
      If[Last[row] === 1, -1, 1]
    },
    {row, nonzeroRows}
  ]
];

etaCloseParityState[state_Association] := Module[
  {
    newState = state, normalized, reduced, retained = {},
    result
  },

  normalized = etaNormalizeParityConstraints[newState];
  reduced = etaParityRowReduce[normalized];

  Do[
    Switch[Length[constraint[[1]]],
      0,
        If[constraint[[2]] === -1,
          newState = etaAddContradiction[
            newState,
            <|
              "Type" -> "InconsistentParitySystem",
              "Constraint" -> constraint
            |>
          ]
        ],

      1,
        result = etaAddKnown[
          newState,
          constraint[[1, 1]],
          constraint[[2]],
          "GF(2) parity closure"
        ];
        newState = First[result],

      2,
        result = etaAddRelation[
          newState,
          constraint[[1, 1]],
          constraint[[1, 2]],
          constraint[[2]],
          "GF(2) parity closure"
        ];
        newState = First[result],

      _,
        retained = Append[retained, constraint]
    ],
    {constraint, reduced}
  ];

  Join[
    newState,
    <|
      "ParityConstraints" ->
        SortBy[
          DeleteDuplicates[retained],
          {Length[First[#]], First[#], Last[#]} &
        ]
    |>
  ]
];

EtaCloseState[state_Association] := Module[
  {
    newState = state, before = Missing["Initial"],
    after, iteration = 0, maximumIterations = 100
  },

  While[iteration < maximumIterations,
    iteration++;
    before = etaStateSignature[newState];
    newState = etaClosePairState[newState];
    newState = etaCloseParityState[newState];
    newState = etaClosePairState[newState];
    after = etaStateSignature[newState];
    If[after === before, Break[]]
  ];

  If[iteration >= maximumIterations && after =!= before,
    newState = etaAddContradiction[
      newState,
      <|
        "Type" -> "ParityClosureIterationLimit",
        "Limit" -> maximumIterations
      |>
    ]
  ];

  newState
];

EtaParityConstraints[state_Association] :=
  Lookup[EtaCloseState[state], "ParityConstraints", {}];

EtaKnownRules[state_Association] := Module[{etaHead, known},
  etaHead = state["EtaHead"];
  known = state["EtaKnown"];
  (etaHead[#[[1]]] -> #[[2]]) & /@ Sort[Normal[known]]
];

EtaSubstitutionRules[state_Association] := Module[
  {closed, etaHead, known, groups, rules = {}, memberSign, y},

  closed = EtaCloseState[state];
  etaHead = closed["EtaHead"];
  known = closed["EtaKnown"];
  groups = EtaRelationGroups[closed];

  Do[
    If[KeyExistsQ[known, i],
      rules = Append[rules, etaHead[i] -> known[i]]
    ],
    {i, closed["Indices"]}
  ];

  Do[
    If[! MemberQ[{-1, 1}, group["YValue"]],
      y = group["Y"];
      Do[
        If[! KeyExistsQ[known, i],
          memberSign = group["Members"][i];
          rules = Append[rules, etaHead[i] -> memberSign y]
        ],
        {i, Keys[group["Members"]]}
      ]
    ],
    {group, groups}
  ];

  DeleteDuplicates[rules]
];


(* ---------------------------------------------------------------------- *)
(* Equation normalization and manifest-relation extraction                 *)
(* ---------------------------------------------------------------------- *)

etaEquationPolynomial[equation_, state_Association] := Module[
  {expr, rules, chop, simplify, together},

  expr = Which[
    equation === True, 0,
    equation === False, 1,
    MatchQ[Unevaluated[equation], _Equal] &&
        Length[Unevaluated[equation]] == 2,
      equation[[1]] - equation[[2]],
    (MatchQ[Unevaluated[equation], _Rule] ||
        MatchQ[Unevaluated[equation], _RuleDelayed]) &&
        Length[Unevaluated[equation]] == 2,
      equation[[1]] - equation[[2]],
    True, equation
  ];

  rules = EtaSubstitutionRules[state];
  chop = state["ChopFunction"];
  simplify = state["EquationSimplifier"];

  expr = expr /. rules;
  expr = etaApply[chop, expr];
  expr = etaApply[simplify, expr];
  together = Quiet @ Check[Together[expr], expr];
  expr = Quiet @ Check[Numerator[together], together];
  expr = etaReduceSignPowers[expr, state];
  expr = etaApply[chop, Expand[expr]];
  expr = etaApply[simplify, expr];
  etaReduceSignPowers[expr, state]
];

etaClassifyPolynomial[poly_, state_Association] := Module[
  {
    vars, coefficientRules, nonzeroRules, tol, firstRule, secondRule,
    exponent1, exponent2, coefficient1, coefficient2, rhs, sigma,
    difference, positions, indices
  },

  tol = state["Tolerance"];
  If[etaZeroQ[poly, tol],
    Return[<|"Type" -> "Trivial", "Equation" -> True|>]
  ];

  vars = etaSignVariables[poly, state];
  If[vars === {},
    Return[
      <|
        "Type" -> "Contradiction",
        "Equation" -> (poly == 0),
        "Reason" -> "NonzeroConstant"
      |>
    ]
  ];

  coefficientRules = Quiet @ Check[
    CoefficientRules[Expand[poly], vars],
    $Failed
  ];

  If[coefficientRules === $Failed,
    Return[<|"Type" -> "Residual", "Equation" -> (poly == 0)|>]
  ];

  nonzeroRules = Select[
    coefficientRules,
    ! etaZeroQ[Last[#], tol] &
  ];

  Which[
    nonzeroRules === {},
      <|"Type" -> "Trivial", "Equation" -> True|>,

    Length[nonzeroRules] == 1,
      <|
        "Type" -> "Contradiction",
        "Equation" -> (poly == 0),
        "Reason" -> "NonzeroSignMonomial"
      |>,

    Length[nonzeroRules] =!= 2,
      <|"Type" -> "Residual", "Equation" -> (poly == 0)|>,

    True,
      firstRule = nonzeroRules[[1]];
      secondRule = nonzeroRules[[2]];
      exponent1 = First[firstRule];
      exponent2 = First[secondRule];
      coefficient1 = Last[firstRule];
      coefficient2 = Last[secondRule];

      rhs = etaApply[
        state["CoefficientSimplifier"],
        etaApply[state["ChopFunction"], -coefficient2/coefficient1]
      ];
      sigma = etaUnitSign[rhs, state];

      If[Head[sigma] === Missing,
        Return[<|"Type" -> "Residual", "Equation" -> (poly == 0)|>]
      ];

      difference = Mod[exponent1 - exponent2, 2];
      positions = Flatten @ Position[difference, 1];
      indices = etaVariableIndex[vars[[#]], state] & /@ positions;

      Switch[Length[indices],
        0,
          If[sigma === 1,
            <|"Type" -> "Trivial", "Equation" -> True|>,
            <|
              "Type" -> "Contradiction",
              "Equation" -> (poly == 0),
              "Reason" -> "OppositeIdenticalMonomials"
            |>
          ],

        1,
          <|
            "Type" -> "Known",
            "Index" -> First[indices],
            "Value" -> sigma,
            "Equation" -> (poly == 0)
          |>,

        2,
          <|
            "Type" -> "PairRelation",
            "Indices" -> indices,
            "Value" -> sigma,
            "Equation" -> (poly == 0)
          |>,

        _,
          <|
            "Type" -> "ParityRelation",
            "Indices" -> indices,
            "Value" -> sigma,
            "Equation" -> (poly == 0)
          |>
      ]
  ]
];


(* ---------------------------------------------------------------------- *)
(* Per-correlator linear solve in EtaY products                            *)
(* ---------------------------------------------------------------------- *)

etaLinearVariableQ[v_, state_Association] := Module[
  {etaHead, held},

  etaHead = state["EtaHead"];
  held = Unevaluated[v];

  (
    Head[held] === etaHead &&
      Length[held] == 1 &&
      IntegerQ[First[held]]
  ) ||
  (
    Head[held] === EtaY &&
      Length[held] >= 1 &&
      AllTrue[List @@ held, IntegerQ]
  )
];

etaLinearVariables[expr_, state_Association] :=
  SortBy[
    DeleteDuplicates @ Cases[
      Unevaluated[expr],
      v_ /; etaLinearVariableQ[Unevaluated[v], state],
      Infinity
    ],
    ToString[Unevaluated[#], InputForm] &
  ];

etaLinearizePolynomial[poly_, state_Association] := Module[
  {
    vars, coefficientRules, tol, etaHead, terms,
    exponents, coefficient, positions, indices, linearVariable
  },

  tol = state["Tolerance"];
  etaHead = state["EtaHead"];
  vars = etaSignVariables[poly, state];

  If[vars === {}, Return[poly]];

  coefficientRules = Quiet @ Check[
    CoefficientRules[Expand[poly], vars],
    $Failed
  ];

  If[coefficientRules === $Failed, Return[$Failed]];

  terms = Reap[
    Do[
      exponents = First[rule];
      coefficient = Last[rule];

      If[! etaZeroQ[coefficient, tol],
        positions = Flatten @ Position[Mod[exponents, 2], 1];
        indices =
          etaVariableIndex[vars[[#]], state] & /@ positions;
        indices = Sort[indices];

        linearVariable = Switch[
          Length[indices],
          0, 1,
          1, etaHead[First[indices]],
          _, Apply[EtaY, indices]
        ];

        Sow[coefficient linearVariable]
      ],
      {rule, coefficientRules}
    ]
  ][[2]];

  If[
    terms === {},
    0,
    etaApply[
      state["CoefficientSimplifier"],
      etaApply[state["ChopFunction"], Total[First[terms]]]
    ]
  ]
];

etaDelinearizeEquation[equation_, state_Association] := Module[
  {etaHead},

  etaHead = state["EtaHead"];

  equation /. HoldPattern[EtaY[indices__Integer]] :>
    Times @@ (etaHead /@ {indices})
];

etaSameLinearEquationQ[
    firstEquation_, secondEquation_, state_Association
  ] := Module[
  {
    toPolynomial, firstPolynomial, secondPolynomial, variables,
    firstRules, secondRules, monomials, firstCoefficients,
    secondCoefficients, firstZeroQ, secondZeroQ,
    pivot, scale, differences, tol
  },

  toPolynomial[equation_] := Expand @ Which[
    equation === True, 0,
    equation === False, 1,
    MatchQ[Unevaluated[equation], _Equal] &&
        Length[Unevaluated[equation]] == 2,
      equation[[1]] - equation[[2]],
    True,
      equation
  ];

  firstPolynomial = toPolynomial[firstEquation];
  secondPolynomial = toPolynomial[secondEquation];
  tol = state["Tolerance"];

  variables = SortBy[
    DeleteDuplicates @ Join[
      etaLinearVariables[firstPolynomial, state],
      etaLinearVariables[secondPolynomial, state]
    ],
    ToString[Unevaluated[#], InputForm] &
  ];

  If[
    variables === {},
    Return[
      etaZeroQ[firstPolynomial, tol] &&
        etaZeroQ[secondPolynomial, tol]
    ]
  ];

  firstRules = Quiet @ Check[
    CoefficientRules[firstPolynomial, variables],
    $Failed
  ];
  secondRules = Quiet @ Check[
    CoefficientRules[secondPolynomial, variables],
    $Failed
  ];

  If[firstRules === $Failed || secondRules === $Failed, Return[False]];

  monomials = Union[
    First /@ firstRules,
    First /@ secondRules
  ];
  firstRules = Association[firstRules];
  secondRules = Association[secondRules];
  firstCoefficients = Lookup[firstRules, monomials, 0];
  secondCoefficients = Lookup[secondRules, monomials, 0];
  firstZeroQ = AllTrue[firstCoefficients, etaZeroQ[#, tol] &];
  secondZeroQ = AllTrue[secondCoefficients, etaZeroQ[#, tol] &];

  If[firstZeroQ || secondZeroQ, Return[firstZeroQ && secondZeroQ]];

  pivot = SelectFirst[
    Range[Length[monomials]],
    ! etaZeroQ[secondCoefficients[[#]], tol] &,
    Missing["NoPivot"]
  ];

  If[Head[pivot] === Missing, Return[False]];

  scale = firstCoefficients[[pivot]]/secondCoefficients[[pivot]];
  differences =
    firstCoefficients - scale secondCoefficients;

  AllTrue[differences, etaZeroQ[#, tol] &]
];

etaCommonBranchEquations[
    branchEquations_List, state_Association
  ] := Module[{firstBranch, otherBranches},

  If[branchEquations === {}, Return[{}]];

  firstBranch = First[branchEquations];
  otherBranches = Rest[branchEquations];

  Select[
    firstBranch,
    Function[candidate,
      AllTrue[
        otherBranches,
        Function[branch,
          AnyTrue[
            branch,
            Function[equation,
              etaSameLinearEquationQ[
                candidate,
                equation,
                state
              ]
            ]
          ]
        ]
      ]
    ]
  ]
];

EtaLinearizedCorrelatorSolve[
    state_Association, equations_
  ] := Module[
  {
    closedState, incoming, polynomials, linearPolynomials,
    usablePolynomials, variables, solution, branchEquations,
    commonEquations, analyses, accepted, ignored, status
  },

  closedState = EtaCloseState[state];
  incoming = DeleteCases[Flatten @ {equations}, Null];

  polynomials =
    etaEquationPolynomial[#, closedState] & /@ incoming;

  linearPolynomials =
    etaLinearizePolynomial[#, closedState] & /@ polynomials;

  If[MemberQ[linearPolynomials, $Failed],
    Return[
      <|
        "Status" -> "LinearizationFailed",
        "EquationCount" -> Length[incoming],
        "PolynomialEquations" -> polynomials,
        "LinearizedPolynomials" -> linearPolynomials,
        "Variables" -> {},
        "Solutions" -> $Failed,
        "CommonEquations" -> {},
        "Constraints" -> {},
        "IgnoredCommonEquations" -> {}
      |>
    ]
  ];

  variables =
    etaLinearVariables[linearPolynomials, closedState];

  usablePolynomials = Select[
    linearPolynomials,
    Function[polynomial,
      AnyTrue[
        variables,
        ! FreeQ[polynomial, #] &
      ]
    ]
  ];

  If[variables === {} || usablePolynomials === {},
    Return[
      <|
        "Status" -> "NoLinearVariables",
        "EquationCount" -> Length[incoming],
        "PolynomialEquations" -> polynomials,
        "LinearizedPolynomials" -> linearPolynomials,
        "Variables" -> variables,
        "Solutions" -> {},
        "CommonEquations" -> {},
        "Constraints" -> {},
        "IgnoredCommonEquations" -> {}
      |>
    ]
  ];

  solution = Quiet @ Check[
    Solve[
      Thread[usablePolynomials == 0],
      variables
    ],
    $Failed
  ];

  If[solution === $Failed,
    Return[
      <|
        "Status" -> "SolveFailed",
        "EquationCount" -> Length[incoming],
        "PolynomialEquations" -> polynomials,
        "LinearizedPolynomials" -> linearPolynomials,
        "Variables" -> variables,
        "Solutions" -> $Failed,
        "CommonEquations" -> {},
        "Constraints" -> {},
        "IgnoredCommonEquations" -> {}
      |>
    ]
  ];

  If[solution === {},
    Return[
      <|
        "Status" -> "InconsistentLinearSystem",
        "EquationCount" -> Length[incoming],
        "PolynomialEquations" -> polynomials,
        "LinearizedPolynomials" -> linearPolynomials,
        "Variables" -> variables,
        "Solutions" -> {},
        "CommonEquations" -> {},
        "Constraints" -> {},
        "IgnoredCommonEquations" -> {}
      |>
    ]
  ];

  branchEquations =
    Map[
      Function[branch,
        (#[[1]] == #[[2]]) & /@ branch
      ],
      solution
    ];

  commonEquations =
    etaCommonBranchEquations[branchEquations, closedState];

  analyses = Map[
    Function[equation,
      etaClassifyPolynomial[
        etaEquationPolynomial[
          etaDelinearizeEquation[equation, closedState],
          closedState
        ],
        closedState
      ]
    ],
    commonEquations
  ];

  accepted = Select[
    analyses,
    MemberQ[
      {
        "Known",
        "PairRelation",
        "ParityRelation",
        "Contradiction"
      },
      #["Type"]
    ] &
  ];

  ignored = Pick[
    commonEquations,
    Map[
      ! MemberQ[
        {
          "Known",
          "PairRelation",
          "ParityRelation",
          "Contradiction"
        },
        #["Type"]
      ] &,
      analyses
    ],
    True
  ];

  status = If[accepted === {}, "SolvedNoSignRelations", "Solved"];

  <|
    "Status" -> status,
    "EquationCount" -> Length[incoming],
    "PolynomialEquations" -> polynomials,
    "LinearizedPolynomials" -> linearPolynomials,
    "Variables" -> variables,
    "Solutions" -> solution,
    "CommonEquations" -> commonEquations,
    "Constraints" -> accepted,
    "IgnoredCommonEquations" -> ignored
  |>
];


etaProcessConstraint[
    state_Association, constraint_Association, stage_
  ] := Module[{result},

  Switch[constraint["Type"],
    "Known",
      etaAddKnown[
        state,
        constraint["Index"],
        constraint["Value"],
        stage
      ],

    "PairRelation",
      etaAddRelation[
        state,
        constraint["Indices"][[1]],
        constraint["Indices"][[2]],
        constraint["Value"],
        stage
      ],

    "ParityRelation",
      etaAddParityConstraint[
        state,
        constraint["Indices"],
        constraint["Value"],
        stage
      ],

    _,
      {state, False}
  ]
];

Options[EtaProcessEquations] = {
  "RecordHistory" -> True,
  "MaximumFixpointIterations" -> 100,
  "UseLinearizedCorrelatorSolve" -> False
};

EtaProcessEquations[
    state_Association, equations_, stage_: "unspecified",
    OptionsPattern[]
  ] := Module[
  {
    newState, incoming, oldResidual, pool, nextResidual, analysis,
    result, changed, signatureBefore, signatureAfter, iteration = 0,
    trivialCount = 0, relationCount = 0, contradictionCount = 0,
    linearRelationCount = 0, maxIterations, report,
    useLinearSolve, linearReport, linearSource
  },

  newState = EtaCloseState[state];
  incoming = DeleteCases[Flatten @ {equations}, Null];
  oldResidual = newState["ResidualEquations"];
  pool = incoming;
  maxIterations = OptionValue["MaximumFixpointIterations"];
  useLinearSolve =
    TrueQ[OptionValue["UseLinearizedCorrelatorSolve"]];

  If[useLinearSolve && incoming =!= {},
    linearReport =
      EtaLinearizedCorrelatorSolve[newState, incoming];
    linearSource = ToString[stage] <> " local EtaY solve";

    Switch[linearReport["Status"],
      "Solved" | "SolvedNoSignRelations",
        Do[
          If[constraint["Type"] === "Contradiction",
            contradictionCount++;
            newState = etaAddContradiction[
              newState,
              <|
                "Type" -> "LinearizedCorrelatorContradiction",
                "Stage" -> stage,
                "Equation" -> constraint["Equation"],
                "Reason" -> constraint["Reason"]
              |>
            ],
            result = etaProcessConstraint[
              newState,
              constraint,
              linearSource
            ];
            newState = First[result];
            If[TrueQ[Last[result]],
              linearRelationCount++;
              relationCount++
            ]
          ],
          {constraint, linearReport["Constraints"]}
        ];
        newState = EtaCloseState[newState],

      "InconsistentLinearSystem",
        contradictionCount++;
        newState = etaAddContradiction[
          newState,
          <|
            "Type" -> "LinearizedCorrelatorSystemContradiction",
            "Stage" -> stage,
            "LinearizedPolynomials" ->
              linearReport["LinearizedPolynomials"]
          |>
        ],

      _,
        Null
    ],

    linearReport = <|
      "Status" -> "Disabled",
      "Constraints" -> {}
    |>
  ];

  (*
    A relation obtained from the local EtaY solve may simplify residual
    equations retained from earlier correlators. Reprocess them immediately.
  *)
  If[linearRelationCount > 0,
    pool = DeleteDuplicates @ Join[oldResidual, incoming];
    oldResidual = {}
  ];

  While[True,
    iteration++;
    If[iteration > maxIterations,
      newState = etaAddContradiction[
        newState,
        <|
          "Type" -> "FixpointIterationLimit",
          "Stage" -> stage,
          "Limit" -> maxIterations
        |>
      ];
      nextResidual = Join[oldResidual, pool];
      Break[]
    ];

    nextResidual = {};
    signatureBefore = etaStateSignature[newState];

    Do[
      analysis = etaClassifyPolynomial[
        etaEquationPolynomial[equation, newState],
        newState
      ];

      Switch[analysis["Type"],
        "Trivial",
          trivialCount++,

        "Known" | "PairRelation" | "ParityRelation",
          result = etaProcessConstraint[newState, analysis, stage];
          newState = First[result];
          If[TrueQ[Last[result]], relationCount++],

        "Contradiction",
          contradictionCount++;
          newState = etaAddContradiction[
            newState,
            <|
              "Type" -> "BootstrapEquationContradiction",
              "Stage" -> stage,
              "Equation" -> analysis["Equation"],
              "Reason" -> analysis["Reason"]
            |>
          ],

        "Residual",
          nextResidual = Append[nextResidual, analysis["Equation"]]
      ],
      {equation, pool}
    ];

    newState = EtaCloseState[newState];
    signatureAfter = etaStateSignature[newState];
    changed = signatureAfter =!= signatureBefore;

    If[changed,
      pool = DeleteDuplicates @ Join[oldResidual, nextResidual];
      oldResidual = {},
      nextResidual = DeleteDuplicates @ Join[oldResidual, nextResidual];
      Break[]
    ]
  ];

  newState = Join[
    newState,
    <|"ResidualEquations" -> nextResidual|>
  ];

  report = <|
    "Stage" -> stage,
    "NewEquations" -> Length[incoming],
    "FixpointIterations" -> iteration,
    "LinearizedCorrelatorStatus" -> linearReport["Status"],
    "NewLinearizedRelations" -> linearRelationCount,
    "NewManifestRelations" -> relationCount,
    "TrivialEquationsRemoved" -> trivialCount,
    "NewEquationContradictions" -> contradictionCount,
    "KnownEtas" -> Length[newState["EtaKnown"]],
    "PairRelations" -> Length[newState["PairRelations"]],
    "ParityConstraints" ->
      Length[Lookup[newState, "ParityConstraints", {}]],
    "ResidualEquations" -> Length[newState["ResidualEquations"]]
  |>;

  If[TrueQ[OptionValue["RecordHistory"]],
    newState = etaStageHistoryAppend[newState, report]
  ];

  newState
];

etaStageHistoryAppend[state_Association, report_Association] :=
  Join[
    state,
    <|"StageHistory" -> Append[state["StageHistory"], report]|>
  ];


(* ---------------------------------------------------------------------- *)
(* Conversion from x amplitudes                                            *)
(* ---------------------------------------------------------------------- *)

Options[EtaEquationsFromX] = {
  "XHead" -> Global`x
};

EtaEquationsFromX[
    equations_, amplitudes_Association, state_Association,
    OptionsPattern[]
  ] := Module[
  {xHead, etaHead, zero, tol, rules, amplitude, residuals},

  xHead = OptionValue["XHead"];
  etaHead = state["EtaHead"];
  zero = state["ZeroIndices"];
  tol = state["Tolerance"];

  rules = Table[
    amplitude = Lookup[amplitudes, i, Missing["AmplitudeNotFound", i]];
    If[Head[amplitude] === Missing,
      Nothing,
      xHead[i] -> If[
        MemberQ[zero, i] || etaZeroQ[amplitude, tol],
        0,
        amplitude etaHead[i]
      ]
    ],
    {i, state["Indices"]}
  ];

  (*
    Convert Equal to lhs-rhs before substituting numerical amplitudes.
    Otherwise a harmless residual such as 10^-57 can evaluate immediately
    to literal False and later be mistaken for the constant contradiction 1.
  *)
  residuals = equations /. {
    HoldPattern[Equal[lhs_, rhs_]] :> lhs - rhs,
    HoldPattern[Rule[lhs_, rhs_]] :> lhs - rhs,
    HoldPattern[RuleDelayed[lhs_, rhs_]] :> lhs - rhs,
    True -> 0,
    False -> 1
  };

  residuals /. rules
];

Options[EtaAlphaMakeEquationFunction] = {
  "MakeSystemFunction" -> Global`AlphaMakeSystem,
  "XHead" -> Global`x,
  "Postprocessor" -> Identity
};

EtaAlphaMakeEquationFunction[
    amplitudes_Association, q_, state_Association,
    OptionsPattern[]
  ] := Module[
  {makeSystem, xHead, postprocessor},

  makeSystem = OptionValue["MakeSystemFunction"];
  xHead = OptionValue["XHead"];
  postprocessor = OptionValue["Postprocessor"];

  With[
    {
      make0 = makeSystem,
      q0 = q,
      amplitudes0 = amplitudes,
      state0 = state,
      xHead0 = xHead,
      post0 = postprocessor
    },
    Function[quartet,
      Module[{arguments, raw, etaEquations},
        arguments = Append[Flatten[quartet], q0];
        raw = Apply[make0, arguments];
        etaEquations = EtaEquationsFromX[
          raw, amplitudes0, state0, "XHead" -> xHead0
        ];
        etaApply[post0, etaEquations]
      ]
    ]
  ]
];


(* ---------------------------------------------------------------------- *)
(* Independent staged correlator collections and orderings                 *)
(* ---------------------------------------------------------------------- *)

Options[EtaCorrelatorCollections] = {
  "ExcludedExternalFields" -> Automatic
};

etaAutomaticExcludedExternalFields[fields_List] := Module[
  {pairFields, maxima},

  pairFields = Select[fields, MatchQ[#, {_, _}] &];

  If[pairFields === {} || Length[pairFields] =!= Length[fields],
    Return[Intersection[fields, {{0, 0}}]]
  ];

  maxima = Max /@ Transpose[pairFields];
  Select[
    pairFields,
    Function[field,
      And @@ MapThread[
        MemberQ[{0, #2}, #1] &,
        {field, maxima}
      ]
    ]
  ]
];

etaExternalFieldData[fields_List, excludedOption_] := Module[
  {allFields, excluded, active},

  allFields = DeleteDuplicates[fields];
  excluded = Which[
    excludedOption === Automatic,
      etaAutomaticExcludedExternalFields[allFields],
    MemberQ[allFields, excludedOption],
      {excludedOption},
    ListQ[excludedOption],
      excludedOption,
    True,
      {}
  ];
  excluded = Intersection[allFields, DeleteDuplicates[excluded]];
  active = Select[allFields, ! MemberQ[excluded, #] &];

  <|
    "AllFields" -> allFields,
    "ActiveFields" -> active,
    "ExcludedExternalFields" -> excluded
  |>
];

EtaCorrelatorCollections[
    fields_List, OptionsPattern[]
  ] := Module[
  {
    fieldData, active, doublets, triplets, quartets,
    repeated, rest
  },

  fieldData = etaExternalFieldData[
    fields,
    OptionValue["ExcludedExternalFields"]
  ];
  active = fieldData["ActiveFields"];

  (* AB is ordered: A is the operator repeated three times. *)
  doublets = Select[
    Tuples[active, 2],
    #[[1]] =!= #[[2]] &
  ];

  (* A is distinguished and repeated.  B,C are an unordered distinct pair. *)
  triplets = Flatten[
    Table[
      repeated = active[[i]];
      rest = Delete[active, i];
      (Prepend[#, repeated] &) /@ Subsets[rest, {2}],
      {i, Length[active]}
    ],
    1
  ];

  (* A,B,C,D are four distinct operators in their canonical field order. *)
  quartets = Subsets[active, {4}];

  Join[
    fieldData,
    <|
      "AAABDoublets" -> doublets,
      "AABCTriplets" -> triplets,
      "ABCDQuartets" -> quartets
    |>
  ]
];

Options[EtaStageCorrelators] = {
  "ExcludedExternalFields" -> Automatic,
  "Mode" -> "IndependentOrderings"
};

EtaStageCorrelators[
    fields_List, stage_String, OptionsPattern[]
  ] := Module[
  {collections, active, doublets, triplets, quartets},

  collections = EtaCorrelatorCollections[
    fields,
    "ExcludedExternalFields" -> OptionValue["ExcludedExternalFields"]
  ];
  active = collections["ActiveFields"];
  doublets = collections["AAABDoublets"];
  triplets = collections["AABCTriplets"];
  quartets = collections["ABCDQuartets"];

  Switch[stage,
    "ABBA",
      Flatten[
        Table[
          {{active[[i]], active[[j]], active[[j]], active[[i]]}},
          {i, Length[active]}, {j, i, Length[active]}
        ],
        2
      ],

    "AAAB",
      ({#[[1]], #[[1]], #[[1]], #[[2]]} &) /@ doublets,

    "AABC",
      ({#[[1]], #[[1]], #[[2]], #[[3]]} &) /@ triplets,

    "ABCD",
      Flatten[
        Function[quartet,
          With[
            {
              a = quartet[[1]], b = quartet[[2]],
              c = quartet[[3]], d = quartet[[4]]
            },
            {
              {a, b, c, d},
              {a, c, b, d}
            }
          ]
        ] /@ quartets,
        1
      ],

    _,
      {}
  ]
];


(* ---------------------------------------------------------------------- *)
(* Streaming stage runners                                                 *)
(* ---------------------------------------------------------------------- *)

Options[EtaRunStage] = {
  "ProgressEvery" -> 100,
  "StopOnContradiction" -> True,
  "StopWhenAllNonzeroEtasKnown" -> False,
  "UseLinearizedCorrelatorSolve" -> True,
  "SkipManifestlyZeroCorrelators" -> True,
  "ChannelFunctions" -> Automatic
};

etaCorrelatorChannelStatus[
    quartet_List, channelFunctions_
  ] := Module[
  {functions, sFunction, tFunction, arguments, sChannels, tChannels, empty},

  functions = Replace[
    channelFunctions,
    Automatic :> {Global`SchannelList, Global`TchannelList}
  ];

  If[
    ! MatchQ[functions, {_, _}],
    Return[<|"Status" -> "Unchecked"|>]
  ];

  {sFunction, tFunction} = functions;
  If[
    (Head[Unevaluated[sFunction]] === Symbol &&
        DownValues[sFunction] === {} && OwnValues[sFunction] === {}) ||
    (Head[Unevaluated[tFunction]] === Symbol &&
        DownValues[tFunction] === {} && OwnValues[tFunction] === {}),
    Return[<|"Status" -> "Unchecked"|>]
  ];

  arguments = Flatten[quartet];
  sChannels = Quiet @ Check[Apply[sFunction, arguments], $Failed];
  tChannels = Quiet @ Check[Apply[tFunction, arguments], $Failed];

  If[
    sChannels === $Failed || tChannels === $Failed,
    Return[
      <|
        "Status" -> "ChannelCheckFailed",
        "SChannels" -> sChannels,
        "TChannels" -> tChannels
      |>
    ]
  ];

  empty = Pick[
    {"S", "T"},
    {sChannels === {}, tChannels === {}},
    True
  ];

  If[
    empty === {},
    <|
      "Status" -> "ChannelsPresent",
      "SChannels" -> sChannels,
      "TChannels" -> tChannels
    |>,
    <|
      "Status" -> "ManifestlyZero",
      "EmptyChannels" -> empty,
      "SChannels" -> sChannels,
      "TChannels" -> tChannels
    |>
  ]
];

EtaRunStage[
    state_Association, stage_String, correlators_List, equationFunction_,
    OptionsPattern[]
  ] := Module[
  {
    newState = state, equations, failure, failures, skipped,
    progressEvery, stopOnContradiction, stopWhenKnown,
    useLinearSolve, skipManifestlyZero, channelFunctions, channelStatus,
    initialContradictions, processed = 0, total, start, elapsed,
    nonzeroIndices, allKnownQ, report, stageSkipped = 0,
    stageFailures = 0
  },

  progressEvery = OptionValue["ProgressEvery"];
  stopOnContradiction = OptionValue["StopOnContradiction"];
  stopWhenKnown = OptionValue["StopWhenAllNonzeroEtasKnown"];
  useLinearSolve =
    TrueQ[OptionValue["UseLinearizedCorrelatorSolve"]];
  skipManifestlyZero =
    OptionValue["SkipManifestlyZeroCorrelators"];
  channelFunctions = OptionValue["ChannelFunctions"];
  initialContradictions = Length[newState["Contradictions"]];
  failures = newState["Failures"];
  skipped = Lookup[newState, "SkippedCorrelators", {}];
  total = Length[correlators];
  start = AbsoluteTime[];
  nonzeroIndices = Complement[
    newState["Indices"],
    newState["ZeroIndices"]
  ];

  Do[
    processed++;
    channelStatus = etaCorrelatorChannelStatus[
      quartet,
      channelFunctions
    ];

    If[
      TrueQ[skipManifestlyZero] &&
        channelStatus["Status"] === "ManifestlyZero",
      skipped = Append[
        skipped,
        <|
          "Stage" -> stage,
          "Correlator" -> quartet,
          "Reason" -> "ManifestlyZero",
          "EmptyChannels" -> channelStatus["EmptyChannels"]
        |>
      ];
      stageSkipped++,

      (*
        Do not wrap this call in Check.  AlphaMakeSystem may emit a harmless
        message and still return valid equations; Check would discard them.
      *)
      equations = Quiet[equationFunction[quartet]];
      If[equations === $Failed,
        failure = <|
          "Stage" -> stage,
          "Correlator" -> quartet,
          "Reason" -> "EquationGenerationFailed",
          "ChannelStatus" -> channelStatus["Status"]
        |>;
        failures = Append[failures, failure];
        stageFailures++,
        newState = EtaProcessEquations[
          newState,
          equations,
          stage,
          "RecordHistory" -> False,
          "UseLinearizedCorrelatorSolve" -> useLinearSolve
        ]
      ]
    ];

    If[
      IntegerQ[progressEvery] && progressEvery > 0 &&
      (Mod[processed, progressEvery] == 0 || processed == total),
      elapsed = N[AbsoluteTime[] - start, 6];
      Print[
        stage, " ", processed, "/", total,
        "; known eta = ", Length[newState["EtaKnown"]],
        "; relation groups = ", Length[EtaRelationGroups[newState]],
        "; parity constraints = ",
          Length[Lookup[newState, "ParityConstraints", {}]],
        "; residual equations = ", Length[newState["ResidualEquations"]],
        "; manifestly zero = ", stageSkipped,
        "; generation failures = ", stageFailures,
        "; contradictions = ", Length[newState["Contradictions"]],
        "; elapsed = ", elapsed, " s"
      ]
    ];

    If[
      TrueQ[stopOnContradiction] &&
      Length[newState["Contradictions"]] > initialContradictions,
      Break[]
    ];

    allKnownQ = AllTrue[
      nonzeroIndices,
      KeyExistsQ[newState["EtaKnown"], #] &
    ];
    If[TrueQ[stopWhenKnown] && allKnownQ, Break[]],

    {quartet, correlators}
  ];

  newState = Join[
    newState,
    <|
      "Failures" -> failures,
      "SkippedCorrelators" -> skipped
    |>
  ];
  elapsed = N[AbsoluteTime[] - start, 6];
  report = <|
    "Stage" -> stage,
    "CorrelatorsProcessed" -> processed,
    "CorrelatorsTotal" -> total,
    "KnownEtas" -> Length[newState["EtaKnown"]],
    "RelationGroups" -> Length[EtaRelationGroups[newState]],
    "ParityConstraints" ->
      Length[Lookup[newState, "ParityConstraints", {}]],
    "ResidualEquations" -> Length[newState["ResidualEquations"]],
    "ManifestlyZeroCorrelators" -> stageSkipped,
    "EquationGenerationFailures" -> stageFailures,
    "Contradictions" -> Length[newState["Contradictions"]],
    "Failures" -> Length[newState["Failures"]],
    "ElapsedSeconds" -> elapsed
  |>;

  etaStageHistoryAppend[newState, report]
];

Options[EtaRunStagedSolver] = Join[
  Options[EtaStageCorrelators],
  Options[EtaRunStage]
];

EtaRunStagedSolver[
    state_Association, fields_List, equationFunction_,
    stages_List : {"AAAB", "AABC", "ABCD"},
    OptionsPattern[]
  ] := Module[{newState = state, correlators},

  Do[
    correlators = EtaStageCorrelators[
      fields,
      stage,
      "Mode" -> OptionValue["Mode"],
      "ExcludedExternalFields" ->
        OptionValue["ExcludedExternalFields"]
    ];
    newState = EtaRunStage[
      newState,
      stage,
      correlators,
      equationFunction,
      "ProgressEvery" -> OptionValue["ProgressEvery"],
      "StopOnContradiction" -> OptionValue["StopOnContradiction"],
      "StopWhenAllNonzeroEtasKnown" ->
        OptionValue["StopWhenAllNonzeroEtasKnown"],
      "UseLinearizedCorrelatorSolve" ->
        OptionValue["UseLinearizedCorrelatorSolve"],
      "SkipManifestlyZeroCorrelators" ->
        OptionValue["SkipManifestlyZeroCorrelators"],
      "ChannelFunctions" -> OptionValue["ChannelFunctions"]
    ];
    If[
      TrueQ[OptionValue["StopOnContradiction"]] &&
      newState["Contradictions"] =!= {},
      Break[]
    ],
    {stage, stages}
  ];

  newState
];


(* ---------------------------------------------------------------------- *)
(* Compact report                                                          *)
(* ---------------------------------------------------------------------- *)

EtaStateSummary[state_Association] := Module[
  {closed, known, groups, nonzero, solvedNonzero},

  closed = EtaCloseState[state];
  known = closed["EtaKnown"];
  groups = EtaRelationGroups[closed];
  nonzero = Complement[closed["Indices"], closed["ZeroIndices"]];
  solvedNonzero = Count[
    nonzero,
    i_ /; KeyExistsQ[known, i] && MemberQ[{-1, 1}, known[i]]
  ];

  <|
    "KnownEtaCount" -> Length[known],
    "KnownNonzeroSigns" -> solvedNonzero,
    "TotalNonzeroSigns" -> Length[nonzero],
    "EtaKnown" -> Association @ Sort[Normal[known]],
    "EtaRelations" -> groups,
    "PairRelationCount" -> Length[closed["PairRelations"]],
    "ParityConstraintCount" ->
      Length[Lookup[closed, "ParityConstraints", {}]],
    "ParityConstraints" ->
      Lookup[closed, "ParityConstraints", {}],
    "ResidualEquationCount" -> Length[closed["ResidualEquations"]],
    "ResidualEquations" -> closed["ResidualEquations"],
    "ContradictionCount" -> Length[closed["Contradictions"]],
    "Contradictions" -> closed["Contradictions"],
    "FailureCount" -> Length[closed["Failures"]],
    "Failures" -> closed["Failures"],
    "SkippedCorrelatorCount" ->
      Length[Lookup[closed, "SkippedCorrelators", {}]],
    "SkippedCorrelators" ->
      Lookup[closed, "SkippedCorrelators", {}],
    "StageHistory" -> closed["StageHistory"]
  |>
];

EtaParitySelfTest[] := Module[
  {state, summary},

  state = CreateEtaState[
    Range[4],
    "GaugeFixedIndices" -> {1},
    "EtaHead" -> Global`eta,
    "Tolerance" -> 10^-12
  ];

  state = EtaProcessEquations[
    state,
    {
      Global`eta[1] Global`eta[2] Global`eta[3] Global`eta[4] == -1,
      Global`eta[2] Global`eta[3] == 1
    },
    "ParitySelfTest"
  ];

  summary = EtaStateSummary[state];

  <|
    "Four-sign relation absorbed" ->
      TrueQ[summary["ResidualEquationCount"] === 0],
    "Pair relation retained" ->
      TrueQ[
        AnyTrue[
          summary["EtaRelations"],
          Sort[#["Plus"]] === {2, 3} &&
            #["Minus"] === {} &
        ]
      ],
    "Derived eta[4] == -1" ->
      TrueQ[Lookup[summary["EtaKnown"], 4, Missing[]] === -1],
    "No remaining higher parity constraints" ->
      TrueQ[summary["ParityConstraintCount"] === 0],
    "No contradictions" ->
      TrueQ[summary["ContradictionCount"] === 0]
  |>
];

EtaLinearizationSelfTest[] := Module[
  {state, equations, localReport, processedState, summary},

  state = CreateEtaState[
    Range[6],
    "GaugeFixedIndices" -> {6},
    "EtaHead" -> Global`eta,
    "Tolerance" -> 10^-12
  ];

  equations = {
    Global`eta[1] Global`eta[2] +
        Global`eta[3] Global`eta[4] +
        Global`eta[5] Global`eta[6] - 3,

    Global`eta[1] Global`eta[2] -
        Global`eta[3] Global`eta[4] +
        Global`eta[5] Global`eta[6] - 1,

    Global`eta[1] Global`eta[2] +
        Global`eta[3] Global`eta[4] -
        Global`eta[5] Global`eta[6] - 1
  };

  localReport =
    EtaLinearizedCorrelatorSolve[state, equations];

  processedState = EtaProcessEquations[
    state,
    equations,
    "LinearizationSelfTest",
    "UseLinearizedCorrelatorSolve" -> True
  ];

  summary = EtaStateSummary[processedState];

  <|
    "Local solve succeeded" ->
      TrueQ[localReport["Status"] === "Solved"],
    "Three sign constraints extracted" ->
      TrueQ[Length[localReport["Constraints"]] === 3],
    "Derived eta[1] eta[2] == 1" ->
      TrueQ[
        AnyTrue[
          summary["EtaRelations"],
          Sort[#["Plus"]] === {1, 2} &&
            #["Minus"] === {} &
        ]
      ],
    "Derived eta[3] eta[4] == 1" ->
      TrueQ[
        AnyTrue[
          summary["EtaRelations"],
          Sort[#["Plus"]] === {3, 4} &&
            #["Minus"] === {} &
        ]
      ],
    "Derived eta[5] == 1" ->
      TrueQ[Lookup[summary["EtaKnown"], 5, Missing[]] === 1],
    "No residual equations" ->
      TrueQ[summary["ResidualEquationCount"] === 0],
    "No contradictions" ->
      TrueQ[summary["ContradictionCount"] === 0]
  |>
];


End[];
EndPackage[];


(*
  E8 usage
  --------

  Get["EtaRelationStagedSolver_E8.wl"];

  (* A may be either a 107-entry list or an Association. *)
  amplitudes = If[
    AssociationQ[A],
    A,
    AssociationThread[Range[Length[A]], A]
  ];

  gaugeFixed = {1, 16, 45, 74, 82, 83, 84, 96, 104};

  zeroIndices = Sort @ Keys @ Select[
    amplitudes,
    Function[z,
      TrueQ[PossibleZeroQ[z]] ||
        With[
          {n = Quiet @ Check[N[z, 40], $Failed]},
          TrueQ[NumericQ[n] && Abs[n] <= 10^-30]
        ]
    ]
  ];

  (* For the present E8 class ordering this should return 11. *)
  Length[zeroIndices]

  etaState = CreateEtaState[
    Keys[amplitudes],
    "GaugeFixedIndices" -> gaugeFixed,
    "ZeroIndices" -> zeroIndices,
    "Tolerance" -> 10^-30,
    "ChopFunction" -> QGChop
  ];

  (* abbaEquationList may contain Equal equations or rules in x[i]. *)
  etaState = EtaProcessEquations[
    etaState,
    EtaEquationsFromX[abbaEquationList, amplitudes, etaState],
    "ABBA",
    "UseLinearizedCorrelatorSolve" -> True
  ];

  etaEquationFunction = EtaAlphaMakeEquationFunction[
    amplitudes,
    q,
    etaState,
    "MakeSystemFunction" -> AlphaMakeSystem,
    "Postprocessor" -> (FullSimplify[QGChop[#]] &)
  ];

  etaState = EtaRunStagedSolver[
    etaState,
    ESeriesSpectrum,
    etaEquationFunction,
    {"AAAB", "AABC", "ABCD"},
    "ExcludedExternalFields" -> Automatic,
    "ProgressEvery" -> 50,
    "UseLinearizedCorrelatorSolve" -> True
  ];

  EtaStateSummary[etaState]

  To inspect the local solve for one correlator before updating the state:

      quartet = First[
        EtaStageCorrelators[
          ESeriesSpectrum,
          "AABC",
          "ExcludedExternalFields" -> Automatic
        ]
      ];

      equations = etaEquationFunction[quartet];
      localReport =
        EtaLinearizedCorrelatorSolve[etaState, equations];

      localReport["LinearizedPolynomials"]
      localReport["CommonEquations"]
      localReport["Constraints"]

  EtaRunStage enables this local solve by default.  Set
  "UseLinearizedCorrelatorSolve" -> False to recover the original
  equation-by-equation behavior.

  Automatic external-field exclusion removes the E-series corner fields:
  the identity and every Z2 operator present in ESeriesSpectrum.  You may
  instead supply an explicit list with "ExcludedExternalFields".

  For each ordered doublet (A,B), only AAAB is generated.  For each triplet
  (A,B,C), only AABC is generated.  For each unordered quartet (A,B,C,D),
  only ABCD and ACBD are generated.

  E8 configuration
  ----------------

  The E8 triplet classification has 107 nonidentity classes.  For the
  current class ordering, use the nine gauge-fixed indices shown above and
  detect the eleven zero classes directly from the ABBA amplitudes.

  Pass the full 32-field ESeriesSpectrum.  Explicitly exclude

      {{0, 0}, {0, 14}, {14, 0}, {14, 14}}

  from external fields.  Automatic exclusion gives the same result.  This
  leaves 28 active fields and produces

      AAAB -> 756,    AABC -> 9828,    ABCD -> 40950

  independent staged correlators.  The higher-order parity constraints that
  occur in E8 are combined by GF(2) row reduction before the ordinary signed
  relation-group closure is applied.
*)


==> anc/bootstrap/e8_workflow_120/vendor/QuantumGroup6j_num_wp50.wl <==
(* ::Package:: *)

(* U_q(sl2) quantum 6j-symbols, numerical version with adjustable working precision. *)

ClearAll[
  QGAtPrecision,
  QGIntegerPart, QGNormalizeSpin, QGNonNegativeIntegerQ,
  QGAdmissibleTripleQ, QGQNumber, QGQFactorial, QGFactorialProduct,
  QGSqrt, QGSqrtFactorial,
  QGDelta, QG6jTriples, QG6jLowerBounds, QG6jUpperBounds,
  QG6jDenominatorArgs, Quantum6j
];

$QGWorkingPrecision = 50;
$QGGuardDigits = 20;

(* All numerical entry points use this conversion.  Exact inputs are evaluated
   directly to wp digits.  Existing approximate inputs are promoted to wp;
   for genuinely accurate 50-digit results, q and theta should be constructed
   from exact expressions before they are passed to this package. *)
QGAtPrecision[x_, wp_: $QGWorkingPrecision] := If[
  Precision[x] === Infinity,
  N[x, wp],
  SetPrecision[x, wp]
];

QGIntegerPart[x_Integer] := x;
QGIntegerPart[x_?NumericQ] := IntegerPart[QGAtPrecision[x] + 1/10];
QGIntegerPart[x_] := x;

QGNormalizeSpin[x_?NumericQ] /;
    TrueQ[x >= 0 && Abs[QGAtPrecision[2 x] - Round[QGAtPrecision[2 x]]] < 1/4] :=
  Round[QGAtPrecision[2 x]]/2;
QGNormalizeSpin[x_] := x;

QGNonNegativeIntegerQ[x_] := TrueQ[
  (IntegerQ[x] && x >= 0) ||
  (NumericQ[x] &&
    Abs[QGAtPrecision[x] - Round[QGAtPrecision[x]]] < 1/4 &&
    Round[QGAtPrecision[x]] >= -1/2)
];

QGAdmissibleTripleQ[a_, b_, c_] := TrueQ[
  QGNonNegativeIntegerQ[a + b - c] &&
  QGNonNegativeIntegerQ[a - b + c] &&
  QGNonNegativeIntegerQ[-a + b + c]
];

QGQNumber::arg = "q-number argument `1` must be numeric or an exact integer.";
QGQNumber[n_, q_, wp_: $QGWorkingPrecision] := Module[
  {qq = QGAtPrecision[q, wp]},
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[(qq^n - qq^-n)/(qq - qq^-1), wp]
  ]
];

QGQFactorial::arg = "q-factorial argument `1` is not a non-negative integer.";
QGQFactorial[n_, q_, wp_: $QGWorkingPrecision] := Module[
  {m = QGIntegerPart[n]},
  If[!IntegerQ[m] || m < 0,
    Message[QGQFactorial::arg, n];
    Return[Indeterminate]
  ];
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[Product[QGQNumber[k, q, wp], {k, 1, m}], wp]
  ]
];

QGFactorialProduct[args_List, q_, wp_: $QGWorkingPrecision] := Block[
  {$MaxExtraPrecision = wp + $QGGuardDigits},
  N[Times @@ (QGQFactorial[#, q, wp] & /@ args), wp]
];

QGSqrt[n_, theta_, q_, wp_: $QGWorkingPrecision] := Module[
  {qq = QGAtPrecision[q, wp], th = QGAtPrecision[theta, wp]},
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[
      Exp[-I (n - 1) th/2] * Sqrt[1 - qq^(2 n)]/Sqrt[1 - qq^2],
      wp
    ]
  ]
];

QGSqrtFactorial[n_, theta_, q_, wp_: $QGWorkingPrecision] := Module[
  {qq = QGAtPrecision[q, wp], th = QGAtPrecision[theta, wp]},
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[
      Exp[-I n (n - 1) th/4] *
        Product[Sqrt[1 - qq^(2 k)]/Sqrt[1 - qq^2], {k, 1, n}],
      wp
    ]
  ]
];

QGDelta::badtri = "The triple (`1`, `2`, `3`) is not admissible.";
QGDelta[a_, b_, c_, theta_, q_, wp_: $QGWorkingPrecision] /;
    QGAdmissibleTripleQ[a, b, c] := Block[
  {$MaxExtraPrecision = wp + $QGGuardDigits},
  N[
    QGSqrtFactorial[a + b - c, theta, q, wp] *
      QGSqrtFactorial[a + c - b, theta, q, wp] *
      QGSqrtFactorial[b + c - a, theta, q, wp] /
      QGSqrtFactorial[a + b + c + 1, theta, q, wp],
    wp
  ]
];
QGDelta[a_, b_, c_, theta_, q_, wp_: $QGWorkingPrecision] :=
  (Message[QGDelta::badtri, a, b, c]; 0);

QG6jTriples[{a_, b_, ab_, c_, d_, bc_}] :=
  {{a, b, ab}, {c, d, ab}, {a, d, bc}, {b, c, bc}};

QG6jLowerBounds[{a_, b_, ab_, c_, d_, bc_}] :=
  {a + b + ab, c + d + ab, a + d + bc, b + c + bc};

QG6jUpperBounds[{a_, b_, ab_, c_, d_, bc_}] :=
  {a + b + c + d, a + c + ab + bc, b + d + ab + bc};

QG6jDenominatorArgs[{a_, b_, ab_, c_, d_, bc_}, z_] := Join[
  z - QG6jLowerBounds[{a, b, ab, c, d, bc}],
  QG6jUpperBounds[{a, b, ab, c, d, bc}] - z
];

Quantum6j::bad = "The six spins are not admissible for the U_q(sl2) 6j-symbol.";
Options[Quantum6j] = {WorkingPrecision -> $QGWorkingPrecision};

Quantum6j[la_, lb_, lab_, lc_, ld_, lbc_, q_, theta_, OptionsPattern[]] := Module[
  {wp = OptionValue[WorkingPrecision], qq, th, spins, a, b, ab, c, d, bc, zmin, zmax, sum},

  qq = QGAtPrecision[q, wp];
  th = QGAtPrecision[theta, wp];
  spins = QGNormalizeSpin /@ {la, lb, lab, lc, ld, lbc};
  {a, b, ab, c, d, bc} = spins;

  If[!AllTrue[QG6jTriples[spins], Apply[QGAdmissibleTripleQ]],
    Message[Quantum6j::bad];
    Return[0]
  ];

  zmin = Max @@ QG6jLowerBounds[spins];
  zmax = Min @@ QG6jUpperBounds[spins];

  If[!QGNonNegativeIntegerQ[zmin] || !QGNonNegativeIntegerQ[zmax] || zmin > zmax,
    Print[{la, lb, lab, lc, ld, lbc}];
    Message[Quantum6j::bad];
    Return[0]
  ];

  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    sum = Sum[
      (-1)^z QGQFactorial[z + 1, qq, wp] /
        QGFactorialProduct[QG6jDenominatorArgs[spins, z], qq, wp],
      {z, zmin, zmax}
    ];

    N[
      (-1)^(a + b + c + d) *
        QGSqrt[2 ab + 1, th, qq, wp] *
        QGSqrt[2 bc + 1, th, qq, wp] *
        Times @@
          (QGDelta[#[[1]], #[[2]], #[[3]], th, qq, wp] & /@
            QG6jTriples[spins]) *
        sum,
      wp
    ]
  ]
];


==> anc/bootstrap/e8_workflow_120/vendor/triplet_classification_E8.wl <==
(* ::Package:: *)

(* ::Title:: *)
(*Triplet classification and alpha-variable automation for E8*)


(* Keep alpha clean when loading. *)
Unprotect[alpha];
ClearAll[alpha];
Protect[alpha];


(* ::Section:: *)
(*Fusion data for E8*)


ClearAll[
  su2Fusion,
  e8Identity,
  e8Z2Chiral,
  e8Z2Antichiral,
  e8Z2Diagonal,
  e8Z2Fields,
  e8AllFields,
  e8FieldQ,
  e8Sector,
  e8SectorFusion,
  e8Fuse,
  e8FuseQ,
  e8ActiveFields,
  e8PairKey,
  canonicalTriplet,
  e8TripletSortKey,
  e8gL,
  e8gR,
  e8gD,
  e8Z2Action
];

su2Fusion[level_Integer?NonNegative][j1_, j2_] := Module[{lo, hi},
  lo = Abs[j1 - j2];
  hi = Min[j1 + j2, level - j1 - j2];
  If[hi < lo, {}, Range[lo, hi, 1]]
];

e8SU2Level = 28;
e8Z2Spin = 14;

e8IdentityBlock = {0, 5, 9, 14};
e8TauBlock = {3, 6, 8, 11};

e8Identity = {0, 0};
e8Z2Chiral = {14, 0};
e8Z2Antichiral = {0, 14};
e8Z2Diagonal = {14, 14};

e8Z2Fields = {e8Identity, e8Z2Chiral, e8Z2Antichiral, e8Z2Diagonal};

e8AllFields = Sort@Join[
  Tuples[{e8IdentityBlock, e8IdentityBlock}],
  Tuples[{e8TauBlock, e8TauBlock}]
];

e8FieldQ[x_] := MemberQ[e8AllFields, x];

e8Sector[{l_, lb_}] := Which[
  MemberQ[e8IdentityBlock, l] && MemberQ[e8IdentityBlock, lb], "1",
  MemberQ[e8TauBlock, l] && MemberQ[e8TauBlock, lb], "tau",
  True, Missing["InvalidE8Field"]
];

e8SectorFusion["1", "1"] := {"1"};
e8SectorFusion["1", "tau"] := {"tau"};
e8SectorFusion["tau", "1"] := {"tau"};
e8SectorFusion["tau", "tau"] := {"1", "tau"};
e8SectorFusion[_, _] := {};

e8Fuse[a_, b_] := Module[
  {l1, lb1, l2, lb2, leftFusion, rightFusion, candidates, sectors},
  {l1, lb1} = a;
  {l2, lb2} = b;
  sectors = e8SectorFusion[e8Sector[a], e8Sector[b]];
  leftFusion = su2Fusion[e8SU2Level][l1, l2];
  rightFusion = su2Fusion[e8SU2Level][lb1, lb2];
  candidates = Tuples[{leftFusion, rightFusion}];
  SortBy[
    Select[candidates, e8FieldQ[#] && MemberQ[sectors, e8Sector[#]] &],
    Identity
  ]
];

e8FuseQ[a_, b_, c_] := MemberQ[e8Fuse[a, b], c];

Options[e8ActiveFields] = {
  "RemoveIdentity" -> True,
  "RemoveZ2Operators" -> True
};

e8ActiveFields[OptionsPattern[]] := Module[{fields = e8AllFields},
  If[TrueQ[OptionValue["RemoveIdentity"]],
    fields = DeleteCases[fields, e8Identity]
  ];
  If[TrueQ[OptionValue["RemoveZ2Operators"]],
    fields = DeleteCases[fields, e8Z2Chiral | e8Z2Antichiral | e8Z2Diagonal]
  ];
  fields
];

e8PairKey[{l_, lb_}] := {l, lb};
canonicalTriplet[tri_List] := SortBy[tri, e8PairKey];
e8TripletSortKey[tri_List] := Flatten[e8PairKey /@ tri];

e8gL[{l_, lb_}] := {e8Z2Spin - l, lb};
e8gR[{l_, lb_}] := {l, e8Z2Spin - lb};
e8gD[{l_, lb_}] := {e8Z2Spin - l, e8Z2Spin - lb};

e8Z2Action["L", x_] := e8gL[x];
e8Z2Action["R", x_] := e8gR[x];
e8Z2Action["D", x_] := e8gD[x];


(* ::Section:: *)
(*Triplets and classes*)


ClearAll[
  e8AllowedOrderedTripletQ,
  e8AllowedTripletQ,
  e8Triplets,
  e8TripletZ2Neighbors,
  e8TripletClasses
];

e8AllowedOrderedTripletQ[{a_, b_, c_}] := e8FuseQ[a, b, c];

e8AllowedTripletQ[tri_List] := AnyTrue[
  Permutations[tri],
  e8AllowedOrderedTripletQ
];

Options[e8Triplets] = Options[e8ActiveFields];

e8Triplets[OptionsPattern[]] := Module[
  {fields, candidates},
  fields = e8ActiveFields[
    "RemoveIdentity" -> OptionValue["RemoveIdentity"],
    "RemoveZ2Operators" -> OptionValue["RemoveZ2Operators"]
  ];
  candidates = DeleteDuplicates[canonicalTriplet /@ Tuples[fields, 3]];
  SortBy[Select[candidates, e8AllowedTripletQ], e8TripletSortKey]
];

e8TripletZ2Neighbors[tri_List, tripletSet_List] := Module[
  {pairs, generators, neighbors},
  pairs = Subsets[Range[3], {2}];
  generators = {"L", "R", "D"};
  neighbors = Flatten[
    Table[
      canonicalTriplet @ ReplacePart[
        tri,
        {
          pair[[1]] -> e8Z2Action[g, tri[[pair[[1]]]]],
          pair[[2]] -> e8Z2Action[g, tri[[pair[[2]]]]]
        }
      ],
      {g, generators}, {pair, pairs}
    ],
    1
  ];
  Select[DeleteDuplicates[neighbors], MemberQ[tripletSet, #] &]
];

Options[e8TripletClasses] = Options[e8Triplets];

e8TripletClasses[OptionsPattern[]] := Module[
  {triplets, unseen, classes = {}, seed, component, frontier, current, neigh},
  triplets = e8Triplets[
    "RemoveIdentity" -> OptionValue["RemoveIdentity"],
    "RemoveZ2Operators" -> OptionValue["RemoveZ2Operators"]
  ];
  unseen = triplets;
  While[unseen =!= {},
    seed = First[unseen];
    component = {seed};
    frontier = {seed};
    unseen = DeleteCases[unseen, seed];
    While[frontier =!= {},
      current = First[frontier];
      frontier = Rest[frontier];
      neigh = e8TripletZ2Neighbors[current, triplets];
      Do[
        If[! MemberQ[component, nb],
          AppendTo[component, nb];
          AppendTo[frontier, nb];
          unseen = DeleteCases[unseen, nb];
        ],
        {nb, neigh}
      ];
    ];
    AppendTo[classes, SortBy[component, e8TripletSortKey]];
  ];
  SortBy[classes, e8TripletSortKey[First[#]] &]
];


(* ::Section:: *)
(*Permutation factors*)


ClearAll[
  alphaSymbol,
  e8Spin,
  e8SpinParity,
  inversionParity,
  canonicalIndexSequence,
  permutationFactorToCanonical,
  e8PermutationRule,
  e8PermutationForcedZeroTripletQ,
  e8PermutationForcedZeroClassQ
];

alphaSymbol[tri_List] := alpha @@ tri;

(* E8 uses p = 30 k + kp in the spin parity factor. *)
e8Spin[{l_, lb_}, p_: 1] := Together[(l - lb) ((l + lb + 1) p - 30)/30];
e8SpinParity[x_, p_: 1] := Mod[e8Spin[x, p], 2];

inversionParity[seq_List] := Mod[
  Length @ Select[
    Subsets[Range[Length[seq]], {2}],
    seq[[#[[1]]]] > seq[[#[[2]]]] &
  ],
  2
];

canonicalIndexSequence[ordered_List] := Module[
  {canon, key, pos, used, k},
  canon = canonicalTriplet[ordered];
  key[x_] := ToString[InputForm[x]];
  pos = GroupBy[Range[Length[canon]], key[canon[[#]]] &, Identity];
  used = AssociationMap[0 &, Keys[pos]];
  Table[
    k = key[x];
    used[k] = used[k] + 1;
    pos[k][[used[k]]],
    {x, ordered}
  ]
];

permutationFactorToCanonical[ordered_List, p_: 1] := Module[
  {seq, parity, spinSum},
  seq = canonicalIndexSequence[ordered];
  parity = inversionParity[seq];
  spinSum = Total[e8SpinParity[#, p] & /@ ordered];
  FullSimplify[(-1)^(parity spinSum)]
];

e8PermutationRule[ordered_List, p_: 1] := Module[
  {canon, fac},
  canon = canonicalTriplet[ordered];
  fac = permutationFactorToCanonical[ordered, p];
  alphaSymbol[ordered] -> FullSimplify[fac alphaSymbol[canon]]
];

(* If two entries are identical, exchanging them leaves the ordered
   coefficient unchanged.  The permutation law can nevertheless multiply it
   by -1.  Such a coefficient is therefore identically zero. *)
e8PermutationForcedZeroTripletQ[tri_List, p_: 1] := Module[
  {canon, hasRepeatedEntry, totalSpinParity},
  canon = canonicalTriplet[tri];
  hasRepeatedEntry = Length[DeleteDuplicates[canon]] < Length[canon];
  totalSpinParity = Mod[Total[e8SpinParity[#, p] & /@ canon], 2];
  TrueQ[hasRepeatedEntry && totalSpinParity == 1]
];

e8PermutationForcedZeroClassQ[class_List, p_: 1] :=
  AnyTrue[class, e8PermutationForcedZeroTripletQ[#, p] &];


(* ::Section:: *)
(*E8 Z2 phases and relation factors*)


ClearAll[
  e8Phi,
  e8Varphi,
  e8VarphiConv,
  e8Z2Field,
  e8ReferenceFields,
  e8Z2PhaseSeed,
  e8PhaseKey,
  e8PhaseOrderKey,
  e8Z2PartnerPhase,
  e8OrbitRepresentative,
  e8Z2PhaseOrbitTable,
  e8OneZ2DefiningPhaseData,
  e8OneZ2OrderedPhaseData,
  e8OneZ2OrderedPhaseAssociationCached,
  e8Z2Phase,
  e8ReflectionExponent,
  e8Z2PairRelation,
  e8Z2Edges,
  $E8k,
  $E8kp
];

$E8k = 0;
$E8kp = 1;

e8Phi[n_Integer?NonNegative, kp_Integer] :=
  Sum[Floor[kp j/30], {j, 1, n}];

e8Varphi[l1_, l2_, l3_, k_Integer, kp_Integer] := Mod[
  k (l1 + l2 - l3) (l2 + l3 - l1 + 1) +
  e8Phi[2 l1, kp] + e8Phi[2 l3 + 1, kp] +
  e8Phi[l1 - l2 + l3, kp] +
  e8Phi[l1 + l2 + l3 + 1, kp],
  4
];

e8VarphiConv[l1_, l2_, l3_] := e8Varphi[l1, l2, l3, 0, $E8kp];

e8Z2Field["L"] := e8Z2Chiral;
e8Z2Field["R"] := e8Z2Antichiral;
e8Z2Field["D"] := e8Z2Diagonal;

(* The eight reference fields in the E8 notes.  Their Z2 x Z2 orbits cover
   the complete 32-field spectrum. *)
e8ReferenceFields = {
  {0, 0}, {5, 5}, {0, 5}, {5, 0},
  {3, 3}, {6, 6}, {3, 6}, {6, 3}
};

(* Gauge conventions for alpha[Z_g,a,g.a] on the eight references. *)
e8Z2PhaseSeed["L", {0, 0}] := 1;
e8Z2PhaseSeed["L", {0, 5}] := I^e8VarphiConv[14, 14, 0];
e8Z2PhaseSeed["L", {6, 6}] := I^e8VarphiConv[14, 8, 6];
e8Z2PhaseSeed["L", {6, 3}] := I^e8VarphiConv[14, 8, 6];
e8Z2PhaseSeed["L", {5, 5}] := I^(1 + e8VarphiConv[14, 9, 5]);
e8Z2PhaseSeed["L", {5, 0}] := I^(1 + e8VarphiConv[14, 9, 5]);
e8Z2PhaseSeed["L", {3, 3}] := I^(1 + e8VarphiConv[14, 11, 3]);
e8Z2PhaseSeed["L", {3, 6}] := I^(1 + e8VarphiConv[14, 11, 3]);

e8Z2PhaseSeed["R", {0, 0}] := 1;
e8Z2PhaseSeed["R", {5, 0}] := I^e8VarphiConv[14, 14, 0];
e8Z2PhaseSeed["R", {6, 6}] := I^e8VarphiConv[14, 8, 6];
e8Z2PhaseSeed["R", {3, 6}] := I^e8VarphiConv[14, 8, 6];
e8Z2PhaseSeed["R", {5, 5}] := I^(1 + e8VarphiConv[14, 9, 5]);
e8Z2PhaseSeed["R", {0, 5}] := I^(1 + e8VarphiConv[14, 9, 5]);
e8Z2PhaseSeed["R", {3, 3}] := I^(1 + e8VarphiConv[14, 11, 3]);
e8Z2PhaseSeed["R", {6, 3}] := I^(1 + e8VarphiConv[14, 11, 3]);

e8Z2PhaseSeed["D", {0, 0}] := 1;
e8Z2PhaseSeed["D", {5, 5}] := 1;
e8Z2PhaseSeed["D", {3, 3}] := 1;
e8Z2PhaseSeed["D", {6, 6}] := 1;
e8Z2PhaseSeed["D", {0, 5}] :=
  I^(1 + e8VarphiConv[14, 14, 0] + e8VarphiConv[14, 9, 5]);
e8Z2PhaseSeed["D", {5, 0}] :=
  I^(1 + e8VarphiConv[14, 9, 5] + e8VarphiConv[14, 14, 0]);
e8Z2PhaseSeed["D", {3, 6}] :=
  I^(1 + e8VarphiConv[14, 11, 3] + e8VarphiConv[14, 8, 6]);
e8Z2PhaseSeed["D", {6, 3}] :=
  I^(1 + e8VarphiConv[14, 8, 6] + e8VarphiConv[14, 11, 3]);

e8Z2PhaseSeed[_, _] := Missing["NotReferencePhase"];

e8PhaseKey[g_String, a_List] := ToString[InputForm[{g, a}]];
e8PhaseOrderKey[ordered_List] := ToString[InputForm[ordered]];

(* Obtain the phase at g.a from the phase at a by permuting
      alpha[Z_g,a,g.a] -> alpha[Z_g,g.a,a]. *)
e8Z2PartnerPhase[g_String, a_List, phase_, p_: 1] := Module[
  {partner, definingOrder, partnerOrder},
  partner = e8Z2Action[g, a];
  definingOrder = {e8Z2Field[g], a, partner};
  partnerOrder = {e8Z2Field[g], partner, a};
  FullSimplify[
    phase permutationFactorToCanonical[partnerOrder, p] /
      permutationFactorToCanonical[definingOrder, p]
  ]
];

e8OrbitRepresentative[a_List] := SelectFirst[
  e8ReferenceFields,
  Function[r, MemberQ[{r, e8gL[r], e8gR[r], e8gD[r]}, a]],
  Missing["NoReferenceOrbit", a]
];

(* Complete all twelve phases in one four-field orbit.  Besides permutation,
   this uses the three compatibility relations derived in the E8 section of
   the notes after fixing
      alpha[(14,0),(0,14),(14,14)] = 1.
   Those compatibility exponents contain k=0 exactly as in the notes. *)
e8Z2PhaseOrbitTable[rep_List, p_: 1] := Module[
  {
    l, lb, rL, rR, rD,
    phaseL0, phaseR0, phaseD0,
    phaseLAtL, phaseRAtR, phaseDAtD,
    phaseRAtL, phaseRAtD,
    phaseLAtR, phaseLAtD,
    phaseDAtL, phaseDAtR
  },
  {l, lb} = rep;
  rL = e8gL[rep];
  rR = e8gR[rep];
  rD = e8gD[rep];

  phaseL0 = e8Z2PhaseSeed["L", rep];
  phaseR0 = e8Z2PhaseSeed["R", rep];
  phaseD0 = e8Z2PhaseSeed["D", rep];

  phaseLAtL = e8Z2PartnerPhase["L", rep, phaseL0, p];
  phaseRAtR = e8Z2PartnerPhase["R", rep, phaseR0, p];
  phaseDAtD = e8Z2PartnerPhase["D", rep, phaseD0, p];

  phaseRAtL = FullSimplify[
    phaseLAtL phaseD0 *
      (-1)^e8Varphi[14 - l, 14 - l, 0, 0, $E8kp]
  ];
  phaseRAtD = e8Z2PartnerPhase["R", rL, phaseRAtL, p];

  phaseLAtR = FullSimplify[
    phaseRAtR phaseD0 *
      (-1)^e8Varphi[14 - lb, 14 - lb, 0, 0, $E8kp]
  ];
  phaseLAtD = e8Z2PartnerPhase["L", rR, phaseLAtR, p];

  phaseDAtL = FullSimplify[
    phaseR0 phaseLAtL *
      (-1)^e8Varphi[14 - l, l, 14, 0, $E8kp]
  ];
  phaseDAtR = e8Z2PartnerPhase["D", rL, phaseDAtL, p];

  Association[
    e8PhaseKey["L", rep] -> phaseL0,
    e8PhaseKey["L", rL] -> phaseLAtL,
    e8PhaseKey["L", rR] -> phaseLAtR,
    e8PhaseKey["L", rD] -> phaseLAtD,

    e8PhaseKey["R", rep] -> phaseR0,
    e8PhaseKey["R", rR] -> phaseRAtR,
    e8PhaseKey["R", rL] -> phaseRAtL,
    e8PhaseKey["R", rD] -> phaseRAtD,

    e8PhaseKey["D", rep] -> phaseD0,
    e8PhaseKey["D", rD] -> phaseDAtD,
    e8PhaseKey["D", rL] -> phaseDAtL,
    e8PhaseKey["D", rR] -> phaseDAtR
  ]
];

(* Section 3.4.5 gives six defining one-Z2 coefficients for each of the
   eight reference fields:

     (3.95), (3.96), (3.98), (3.102), (3.103), and (3.105).

   This is the complete list of defining data.  Every other ordering is
   produced only by the universal permutation rule. *)
e8OneZ2DefiningPhaseData[rep_List, p_: 1] := Module[
  {rL, rR, rD, table},
  rL = e8gL[rep];
  rR = e8gR[rep];
  rD = e8gD[rep];
  table = e8Z2PhaseOrbitTable[rep, p];

  {
    <|
      "Equation" -> "3.95",
      "Order" -> {e8Z2Chiral, rep, rL},
      "Phase" -> Lookup[table, e8PhaseKey["L", rep]]
    |>,
    <|
      "Equation" -> "3.96",
      "Order" -> {e8Z2Antichiral, rep, rR},
      "Phase" -> Lookup[table, e8PhaseKey["R", rep]]
    |>,
    <|
      "Equation" -> "3.98",
      "Order" -> {e8Z2Diagonal, rep, rD},
      "Phase" -> Lookup[table, e8PhaseKey["D", rep]]
    |>,
    <|
      "Equation" -> "3.102",
      "Order" -> {e8Z2Antichiral, rL, rD},
      "Phase" -> Lookup[table, e8PhaseKey["R", rL]]
    |>,
    <|
      "Equation" -> "3.103",
      "Order" -> {e8Z2Chiral, rR, rD},
      "Phase" -> Lookup[table, e8PhaseKey["L", rR]]
    |>,
    <|
      "Equation" -> "3.105",
      "Order" -> {e8Z2Diagonal, rL, rR},
      "Phase" -> Lookup[table, e8PhaseKey["D", rL]]
    |>
  }
];

e8OneZ2DefiningPhaseData[p_: 1] :=
  Flatten[e8OneZ2DefiningPhaseData[#, p] & /@ e8ReferenceFields, 1];

e8OneZ2OrderedPhaseData::inconsistent =
  "The section 3.4.5 defining coefficients give inconsistent values after permutation. Conflicting entries: `1`.";

e8OneZ2OrderedPhaseData[p_: 1] := Module[
  {
    definingData, expandedData, groupedData, conflicts,
    definingOrder, canonical, definingFactor, orderedTriplets
  },
  definingData = e8OneZ2DefiningPhaseData[p];
  expandedData = Flatten[
    Map[
      Function[item,
        definingOrder = item["Order"];
        canonical = canonicalTriplet[definingOrder];
        definingFactor = permutationFactorToCanonical[definingOrder, p];
        orderedTriplets = DeleteDuplicates[Permutations[canonical]];
        Table[
          <|
            "Equation" -> item["Equation"],
            "DefiningOrder" -> definingOrder,
            "Order" -> ordered,
            "Phase" -> FullSimplify[
              permutationFactorToCanonical[ordered, p] *
                item["Phase"]/definingFactor
            ]
          |>,
          {ordered, orderedTriplets}
        ]
      ],
      definingData
    ],
    1
  ];

  groupedData = GroupBy[
    expandedData,
    e8PhaseOrderKey[#["Order"]] &
  ];
  conflicts = Select[
    groupedData,
    Function[group,
      Length[
        DeleteDuplicates[FullSimplify[#["Phase"]] & /@ group]
      ] > 1
    ]
  ];
  If[Length[conflicts] > 0,
    Message[
      e8OneZ2OrderedPhaseData::inconsistent,
      Short[Normal[conflicts], 4]
    ];
    Return[$Failed]
  ];

  Association @ KeyValueMap[
    Function[{key, group}, key -> First[group]],
    groupedData
  ]
];

e8OneZ2OrderedPhaseAssociationCached[
  p_, k_Integer, kp_Integer
] := e8OneZ2OrderedPhaseAssociationCached[p, k, kp] =
  Block[
    {$E8k = k, $E8kp = kp},
    e8OneZ2OrderedPhaseData[p]
  ];

(* Look up the exact ordered coefficient.  There is deliberately no generic
   fallback value: every lookup must trace to one equation in section 3.4.5
   followed by a permutation. *)
e8Z2Phase[g_String, a_List, p_: 1] := Module[
  {data, ordered, item},
  data = e8OneZ2OrderedPhaseAssociationCached[p, $E8k, $E8kp];
  If[data === $Failed, Return[$Failed]];
  ordered = {e8Z2Field[g], a, e8Z2Action[g, a]};
  item = Lookup[
    data,
    e8PhaseOrderKey[ordered],
    Missing["UnknownOneZ2Coefficient", ordered]
  ];
  If[AssociationQ[item], item["Phase"], item]
];

e8ReflectionExponent["L", a_, b_, c_] :=
  Mod[b[[1]] + c[[1]] - a[[1]] + e8Varphi[b[[1]], c[[1]], a[[1]], $E8k, $E8kp], 2];

e8ReflectionExponent["R", a_, b_, c_] :=
  Mod[b[[2]] + c[[2]] - a[[2]] + e8Varphi[b[[2]], c[[2]], a[[2]], $E8k, $E8kp], 2];

e8ReflectionExponent["D", a_, b_, c_] := Mod[
  b[[1]] + c[[1]] - a[[1]] + b[[2]] + c[[2]] - a[[2]] +
  e8Varphi[b[[1]], c[[1]], a[[1]], $E8k, $E8kp] +
  e8Varphi[b[[2]], c[[2]], a[[2]], $E8k, $E8kp],
  2
];

e8Z2PairRelation[g_String, tri_List, pair_List, p_: 1] := Module[
  {c, other, order, flippedOrder, a, b, d, zfac, facLeft, facRight,
   target, totalFac},
  c = canonicalTriplet[tri];
  other = Complement[Range[3], pair];
  order = c[[Join[pair, other]]];
  {a, b, d} = order;

  zfac = e8Z2Phase[g, b, p] / e8Z2Phase[g, a, p] *
    (-1)^e8ReflectionExponent[g, a, b, d];

  flippedOrder = {e8Z2Action[g, a], e8Z2Action[g, b], d};
  facLeft = permutationFactorToCanonical[order, p];
  facRight = permutationFactorToCanonical[flippedOrder, p];
  target = canonicalTriplet[flippedOrder];
  totalFac = FullSimplify[zfac facRight/facLeft];
  <|
    "From" -> c,
    "To" -> target,
    "Factor" -> totalFac,
    "Rule" -> (alphaSymbol[c] -> totalFac alphaSymbol[target])
  |>
];

e8Z2Edges[class_List, p_: 1] := Module[
  {pairs, generators, classCanon, edges},
  pairs = Subsets[Range[3], {2}];
  generators = {"L", "R", "D"};
  classCanon = SortBy[DeleteDuplicates[canonicalTriplet /@ class], e8TripletSortKey];
  edges = Flatten[
    Table[e8Z2PairRelation[g, tri, pair, p], {g, generators}, {tri, classCanon}, {pair, pairs}],
    2
  ];
  DeleteDuplicatesBy[
    Select[edges, MemberQ[classCanon, #To] && #From =!= #To &],
    {#From, #To} &
  ]
];


(* ::Section:: *)
(*Class variables and alpha rules*)


ClearAll[
  classVariable,
  e8ClassRepresentative,
  e8ClassAlphaRules,
  e8OrderedAlphaRules,
  e8IdentityClass,
  e8IdentityClassAlphaRulesWithX,
  e8ClassAlphaRulesWithX,
  e8AllClassAlphaRulesWithX,
  e8ClassAlphaSummaryWithX
];

classVariable[0] := 1;
classVariable[n_Integer?Positive] := x[n];

e8ClassRepresentative[class_List] := First[
  SortBy[DeleteDuplicates[canonicalTriplet /@ class], e8TripletSortKey]
];

e8ClassAlphaRules::inconsistent =
  "The nonzero class with representative `1` has inconsistent Z2 relation paths. Example failures: `2`.";

e8ClassAlphaRules[class_List, rep_: Automatic, p_: 1] := Module[
  {classCanon, representative, key, triOfKey, edges, values, changed,
   f, t, fac, kf, kt, badEdges},
  classCanon = SortBy[DeleteDuplicates[canonicalTriplet /@ class], e8TripletSortKey];
  representative = If[rep === Automatic, First[classCanon], canonicalTriplet[rep]];

  (* Every member of such a class is zero: one member is forced to vanish by
     the permutation law, and the Z2 relations have nonzero phase factors. *)
  If[e8PermutationForcedZeroClassQ[classCanon, p],
    Return[(alphaSymbol[#] -> 0) & /@ classCanon]
  ];

  key[x_] := ToString[InputForm[x]];
  triOfKey = Association@Table[key[x] -> x, {x, classCanon}];
  edges = e8Z2Edges[classCanon, p];
  values = <|key[representative] -> 1|>;
  changed = True;
  While[changed,
    changed = False;
    Do[
      f = edge["From"];
      t = edge["To"];
      fac = edge["Factor"];
      kf = key[f];
      kt = key[t];
      Which[
        KeyExistsQ[values, kf] && ! KeyExistsQ[values, kt],
          values[kt] = FullSimplify[values[kf]/fac];
          changed = True,
        KeyExistsQ[values, kt] && ! KeyExistsQ[values, kf],
          values[kf] = FullSimplify[fac values[kt]];
          changed = True
      ],
      {edge, edges}
    ];
  ];

  badEdges = Select[
    edges,
    Function[edge,
      f = edge["From"];
      t = edge["To"];
      fac = edge["Factor"];
      kf = key[f];
      kt = key[t];
      KeyExistsQ[values, kf] && KeyExistsQ[values, kt] &&
        ! TrueQ[FullSimplify[values[kf] - fac values[kt]] == 0]
    ]
  ];

  If[badEdges =!= {},
    Message[
      e8ClassAlphaRules::inconsistent,
      representative,
      Short[badEdges, 3]
    ];
    Return[$Failed]
  ];

  DeleteDuplicates @ Table[
    alphaSymbol[triOfKey[k]] -> FullSimplify[values[k] alphaSymbol[representative]],
    {k, Keys[values]}
  ]
];

e8OrderedAlphaRules[class_List, rep_: Automatic, p_: 1] := Module[
  {classCanon, representative, canonRules, allOrdered, orderedToCanonRules},
  classCanon = SortBy[DeleteDuplicates[canonicalTriplet /@ class], e8TripletSortKey];
  representative = If[rep === Automatic, First[classCanon], canonicalTriplet[rep]];
  canonRules = e8ClassAlphaRules[classCanon, representative, p];
  If[canonRules === $Failed, Return[$Failed]];
  allOrdered = DeleteDuplicates @ Flatten[Permutations /@ classCanon, 1];
  orderedToCanonRules = e8PermutationRule[#, p] & /@ allOrdered;
  DeleteDuplicates[
    (#[[1]] -> FullSimplify[#[[2]] /. canonRules]) & /@ orderedToCanonRules
  ]
];

e8IdentityClass[] := Module[
  {identityTriplets, z2Triplets},
  identityTriplets = {e8Identity, #, #} & /@ e8AllFields;
  z2Triplets = Flatten[
    Table[
      {e8Z2Field[g], a, e8Z2Action[g, a]},
      {g, {"L", "R", "D"}},
      {a, e8AllFields}
    ],
    1
  ];
  SortBy[
    DeleteDuplicates[canonicalTriplet /@ Join[identityTriplets, z2Triplets]],
    e8TripletSortKey
  ]
];

Options[e8IdentityClassAlphaRulesWithX] = {"Ordered" -> True};

e8IdentityClassAlphaRulesWithX[opts : OptionsPattern[]] :=
  e8IdentityClassAlphaRulesWithX[1, opts];

e8IdentityClassAlphaRulesWithX[p_, opts : OptionsPattern[]] := Module[
  {
    identityTriplets, identityOrderedTriplets, identityRules,
    z2PhaseAssociation, z2PhaseData, z2Rules
  },

  identityTriplets = canonicalTriplet /@ ({e8Identity, #, #} & /@ e8AllFields);
  identityOrderedTriplets = If[TrueQ[OptionValue["Ordered"]],
    DeleteDuplicates @ Flatten[Permutations /@ identityTriplets, 1],
    DeleteDuplicates[identityTriplets]
  ];
  identityRules = (alphaSymbol[#] -> classVariable[0]) & /@ identityOrderedTriplets;

  z2PhaseAssociation =
    e8OneZ2OrderedPhaseAssociationCached[p, $E8k, $E8kp];
  If[z2PhaseAssociation === $Failed, Return[$Failed]];
  z2PhaseData = Values[z2PhaseAssociation];
  If[! TrueQ[OptionValue["Ordered"]],
    z2PhaseData = Select[
      z2PhaseData,
      #["Order"] === canonicalTriplet[#["Order"]] &
    ]
  ];
  z2Rules = (
    alphaSymbol[#["Order"]] ->
      FullSimplify[#["Phase"] classVariable[0]]
  ) & /@ z2PhaseData;

  DeleteDuplicates[Join[identityRules, z2Rules]]
];

Options[e8ClassAlphaRulesWithX] = {"Ordered" -> True};

e8ClassAlphaRulesWithX[class_List, n_Integer, opts : OptionsPattern[]] :=
  e8ClassAlphaRulesWithX[class, n, 1, opts];

e8ClassAlphaRulesWithX[class_List, n_Integer, p_, opts : OptionsPattern[]] := Module[
  {rep, repAlpha, variable, rules},
  rep = e8ClassRepresentative[class];
  repAlpha = alphaSymbol[rep];
  variable = classVariable[n];
  rules = If[TrueQ[OptionValue["Ordered"]],
    e8OrderedAlphaRules[class, rep, p],
    e8ClassAlphaRules[class, rep, p]
  ];
  If[rules === $Failed, Return[$Failed]];
  DeleteDuplicates[
    (#[[1]] -> FullSimplify[#[[2]] /. repAlpha -> variable]) & /@ rules
  ]
];

Options[e8AllClassAlphaRulesWithX] = Join[
  Options[e8TripletClasses],
  {"Ordered" -> True, "IncludeIdentityClass" -> True}
];

e8AllClassAlphaRulesWithX[opts : OptionsPattern[]] :=
  e8AllClassAlphaRulesWithX[1, opts];

e8AllClassAlphaRulesWithX[p_, opts : OptionsPattern[]] := Block[{alpha}, Module[
  {classes, nonIdentityRules, identityRules},
  classes = e8TripletClasses[
    "RemoveIdentity" -> OptionValue["RemoveIdentity"],
    "RemoveZ2Operators" -> OptionValue["RemoveZ2Operators"]
  ];

  nonIdentityRules = Table[
    e8ClassAlphaRulesWithX[
      classes[[n]], n, p,
      "Ordered" -> OptionValue["Ordered"]
    ],
    {n, Length[classes]}
  ];
  If[MemberQ[nonIdentityRules, $Failed], Return[$Failed]];
  nonIdentityRules = Flatten[nonIdentityRules, 1];

  identityRules = If[TrueQ[OptionValue["IncludeIdentityClass"]],
    e8IdentityClassAlphaRulesWithX[p, "Ordered" -> OptionValue["Ordered"]],
    {}
  ];

  DeleteDuplicates[Join[identityRules, nonIdentityRules]]
]];

Options[e8ClassAlphaSummaryWithX] = Join[
  Options[e8TripletClasses],
  {"Ordered" -> True, "IncludeIdentityClass" -> True}
];

e8ClassAlphaSummaryWithX[opts : OptionsPattern[]] :=
  e8ClassAlphaSummaryWithX[1, opts];

e8ClassAlphaSummaryWithX[p_, opts : OptionsPattern[]] := Block[{alpha}, Module[
  {classes, nonIdentitySummary, identitySummary},
  classes = e8TripletClasses[
    "RemoveIdentity" -> OptionValue["RemoveIdentity"],
    "RemoveZ2Operators" -> OptionValue["RemoveZ2Operators"]
  ];

  identitySummary = If[TrueQ[OptionValue["IncludeIdentityClass"]],
    {
      <|
        "ClassNumber" -> 0,
        "Variable" -> classVariable[0],
        "ForcedZero" -> False,
        "Representative" -> (alphaSymbol[{e8Identity, e8Identity, e8Identity}] -> classVariable[0]),
        "Class" -> e8IdentityClass[],
        "Rules" -> e8IdentityClassAlphaRulesWithX[
          p, "Ordered" -> OptionValue["Ordered"]
        ]
      |>
    },
    {}
  ];

  nonIdentitySummary = Table[
    <|
      "ClassNumber" -> n,
      "Variable" -> classVariable[n],
      "ForcedZero" -> e8PermutationForcedZeroClassQ[classes[[n]], p],
      "Representative" -> (
        alphaSymbol[e8ClassRepresentative[classes[[n]]]] ->
          If[
            e8PermutationForcedZeroClassQ[classes[[n]], p],
            0,
            classVariable[n]
          ]
      ),
      "Class" -> SortBy[DeleteDuplicates[canonicalTriplet /@ classes[[n]]], e8TripletSortKey],
      "Rules" -> e8ClassAlphaRulesWithX[
        classes[[n]], n, p, "Ordered" -> OptionValue["Ordered"]
      ]
    |>,
    {n, Length[classes]}
  ];

  Join[identitySummary, nonIdentitySummary]
]];


(* ::Section:: *)
(*Install/uninstall automatic alpha evaluation*)


ClearAll[
  e8AlphaXRules,
  e8InstallAlphaXRules,
  e8UninstallAlphaXRules,
  alphaX
];

e8AlphaXRules = {};

Options[e8InstallAlphaXRules] = Options[e8AllClassAlphaRulesWithX];

e8InstallAlphaXRules[opts : OptionsPattern[]] :=
  e8InstallAlphaXRules[1, opts];

e8InstallAlphaXRules::badlhs =
  "Some generated alpha rules had invalid left-hand sides and were ignored: `1`.";

e8InstallAlphaXRules[p_, opts : OptionsPattern[]] := Module[
  {rules, goodRules, badRules, downRules},

  Unprotect[alpha];
  ClearAll[alpha];
  Protect[alpha];

  rules = Block[{alpha},
    e8AllClassAlphaRulesWithX[
      p,
      "RemoveIdentity" -> OptionValue["RemoveIdentity"],
      "RemoveZ2Operators" -> OptionValue["RemoveZ2Operators"],
      "Ordered" -> OptionValue["Ordered"],
      "IncludeIdentityClass" -> OptionValue["IncludeIdentityClass"]
    ]
  ];
  If[rules === $Failed, Return[$Failed]];

  goodRules = Cases[rules, r : Rule[_alpha, _] :> r];
  badRules = Complement[rules, goodRules];

  If[badRules =!= {},
    Message[e8InstallAlphaXRules::badlhs, Short[badRules, 5]]
  ];

  downRules = goodRules /.
    Rule[lhs_alpha, rhs_] :> (HoldPattern[lhs] :> rhs);

  e8AlphaXRules = goodRules;

  Unprotect[alpha];
  ClearAll[alpha];
  DownValues[alpha] = downRules;
  Protect[alpha];

  goodRules
];

e8UninstallAlphaXRules[] := Module[{},
  Unprotect[alpha];
  ClearAll[alpha];
  Protect[alpha];
  e8AlphaXRules = {};
];

alphaX[args__] := alpha[args] /. e8AlphaXRules;


(* ::Section:: *)
(*Convenience and public interface*)


ClearAll[
  e8ForcedZeroClassNumbers,
  e8Check,
  E8Classes,
  E8Rules,
  E8Install,
  E8Uninstall,
  E8OneZ2DefiningRules,
  E8OneZ2Rules,
  E8ForcedZeroClassNumbers,
  E8ZeroXRules,
  E8Check,
  $E8k,
  $E8kp
];

$E8k = 0;
$E8kp = 1;

e8ForcedZeroClassNumbers[p_: 1] := Module[{classes},
  classes = e8TripletClasses[];
  Flatten @ Position[
    e8PermutationForcedZeroClassQ[#, p] & /@ classes,
    True
  ]
];

e8Check[p_: 1] := Module[
  {
    classes, summary, forcedZeroClasses,
    oneZ2DefiningData, oneZ2OrderedAssociation
  },
  classes = e8TripletClasses[];
  summary = e8ClassAlphaSummaryWithX[p];
  forcedZeroClasses = e8ForcedZeroClassNumbers[p];
  oneZ2DefiningData = e8OneZ2DefiningPhaseData[p];
  oneZ2OrderedAssociation =
    e8OneZ2OrderedPhaseAssociationCached[p, $E8k, $E8kp];
  If[summary === $Failed || oneZ2OrderedAssociation === $Failed,
    Return[$Failed]
  ];
  <|
    "NumberOfActiveFields" -> Length[e8ActiveFields[]],
    "NumberOfTriplets" -> Length[e8Triplets[]],
    "NumberOfNonIdentityClasses" -> Length[classes],
    "NumberOfClassesIncludingIdentity" -> Length[summary],
    "NumberOfOneZ2DefiningRules" -> Length[oneZ2DefiningData],
    "NumberOfOneZ2OrderedRules" -> Length[oneZ2OrderedAssociation],
    "NumberOfForcedZeroClasses" -> Length[forcedZeroClasses],
    "ForcedZeroClassNumbers" -> forcedZeroClasses,
    "Variables" -> (# ["Variable"] & /@ summary),
    "Representatives" -> (# ["Representative"] & /@ summary)
  |>
];

E8Classes[k_Integer : 0, kp_Integer : 1] := e8TripletClasses[];

E8Rules[k_Integer : 0, kp_Integer : 1] := Module[{},
  $E8k = k;
  $E8kp = kp;
  e8AllClassAlphaRulesWithX[30 k + kp]
];

E8Install[k_Integer : 0, kp_Integer : 1] := Module[{},
  $E8k = k;
  $E8kp = kp;
  e8InstallAlphaXRules[30 k + kp]
];

E8Uninstall[] := e8UninstallAlphaXRules[];

E8OneZ2DefiningRules[k_Integer : 0, kp_Integer : 1] := Block[
  {alpha, data},
  $E8k = k;
  $E8kp = kp;
  data = e8OneZ2DefiningPhaseData[30 k + kp];
  (alphaSymbol[#["Order"]] -> #["Phase"]) & /@ data
];

E8OneZ2Rules[k_Integer : 0, kp_Integer : 1] := Block[
  {alpha, data},
  $E8k = k;
  $E8kp = kp;
  data = e8OneZ2OrderedPhaseAssociationCached[30 k + kp, k, kp];
  If[data === $Failed, Return[$Failed]];
  (alphaSymbol[#["Order"]] -> #["Phase"]) & /@ Values[data]
];

E8ForcedZeroClassNumbers[k_Integer : 0, kp_Integer : 1] := Module[{},
  $E8k = k;
  $E8kp = kp;
  e8ForcedZeroClassNumbers[30 k + kp]
];

(* Add these rules when constructing the square-value association A.  They
   preserve the 107-class numbering while recording the classes that vanish
   before any bootstrap equation is solved. *)
E8ZeroXRules[k_Integer : 0, kp_Integer : 1] :=
  Thread[(x /@ E8ForcedZeroClassNumbers[k, kp]) -> 0];

E8Check[k_Integer : 0, kp_Integer : 1] := Module[{answer},
  $E8k = k;
  $E8kp = kp;
  answer = e8Check[30 k + kp];
  Join[
    <|"q" -> 30, "p" -> 30 k + kp, "k" -> k, "kp" -> kp|>,
    answer
  ]
];


==> anc/bootstrap/source_copy_manifest.json <==
{
  "copied_from": "ADE_bootstrap_reproduction",
  "excluded": [
    ".DS_Store",
    "MANIFEST.sha256"
  ],
  "files": [
    {
      "source": "ADE_bootstrap_reproduction/README.md",
      "packaged_path": "README.md",
      "source_sha256": "86960ecf10ff6bc71fbe7a462c99cc38392b29b186117a67252e1b16f43ad5bb",
      "packaged_sha256": "132fd528c497926545470267139dcb68427b7a906a46a316823be9b698a6c1a2",
      "identical_to_source": false,
      "change": "Reader-facing documentation revised on 21 September 2026: public usage, provenance and dated validation evidence; original source hash retained; no scientific code change"
    },
    {
      "source": "ADE_bootstrap_reproduction/VALIDATION.md",
      "packaged_path": "VALIDATION.md",
      "source_sha256": "cfe5d85cc1e16b1ea65c6626620dc7a6717413d549a31cb310d3535112dbcc8e",
      "packaged_sha256": "d5706fd89019de9438bbafb9b3239869cd9721d68e31fb7c05b53e3806267ed7",
      "identical_to_source": false,
      "change": "Reader-facing documentation revised on 21 September 2026: public usage, provenance and dated validation evidence; original source hash retained; no scientific code change"
    },
    {
      "source": "ADE_bootstrap_reproduction/ade_results/run_case.wl",
      "packaged_path": "ade_results/run_case.wl",
      "source_sha256": "15547712f87bcccbe0953d86f3d7139e853e13582662ac444dd9756f8d7ccccc",
      "packaged_sha256": "15547712f87bcccbe0953d86f3d7139e853e13582662ac444dd9756f8d7ccccc",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/ade_results/run_workflow.py",
      "packaged_path": "ade_results/run_workflow.py",
      "source_sha256": "c96f3a5912caa4b2b02fef9c68a83dbc57d810f3cd79bb2314ade50917e44ca7",
      "packaged_sha256": "c96f3a5912caa4b2b02fef9c68a83dbc57d810f3cd79bb2314ade50917e44ca7",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/ade_verification/requirements.txt",
      "packaged_path": "ade_verification/requirements.txt",
      "source_sha256": "26ad7bd4ffbee63970f7b7899e41315d644257b918f149d6d43df35acbabbfd7",
      "packaged_sha256": "26ad7bd4ffbee63970f7b7899e41315d644257b918f149d6d43df35acbabbfd7",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/ade_verification/verify_ade.py",
      "packaged_path": "ade_verification/verify_ade.py",
      "source_sha256": "ff76d28fce5b8b73e7817ec25eb11f45dc82d115071d892d65651740cd8a250e",
      "packaged_sha256": "ff76d28fce5b8b73e7817ec25eb11f45dc82d115071d892d65651740cd8a250e",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e6_workflow/E6Cache.wl",
      "packaged_path": "e6_workflow/E6Cache.wl",
      "source_sha256": "63c0ae6b49664318c0377027bebcf8d0a6a3c96cd7defe7dfe539bec557bfe9b",
      "packaged_sha256": "63c0ae6b49664318c0377027bebcf8d0a6a3c96cd7defe7dfe539bec557bfe9b",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e6_workflow/E6Solver.wl",
      "packaged_path": "e6_workflow/E6Solver.wl",
      "source_sha256": "dac141279a5193f517182edfb6b7e701896b2df3c78e234c1976f7e6ea528506",
      "packaged_sha256": "dac141279a5193f517182edfb6b7e701896b2df3c78e234c1976f7e6ea528506",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e6_workflow/E6Verification.wl",
      "packaged_path": "e6_workflow/E6Verification.wl",
      "source_sha256": "548283fdf06d4be5cd7f112127a0bb9803e4d27d8600dd4af027b1f6792a3487",
      "packaged_sha256": "548283fdf06d4be5cd7f112127a0bb9803e4d27d8600dd4af027b1f6792a3487",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e6_workflow/E6Workflow.wl",
      "packaged_path": "e6_workflow/E6Workflow.wl",
      "source_sha256": "e4debdf3cd98bf61700765722d299d7192a97c369a231b88d6872eda4f6acfda",
      "packaged_sha256": "e4debdf3cd98bf61700765722d299d7192a97c369a231b88d6872eda4f6acfda",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e6_workflow/ExportCoefficientTables.wl",
      "packaged_path": "e6_workflow/ExportCoefficientTables.wl",
      "source_sha256": "005f8b8105bc8e883019082b0f8258f1ba350776115b1780655160a72a64a055",
      "packaged_sha256": "005f8b8105bc8e883019082b0f8258f1ba350776115b1780655160a72a64a055",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e6_workflow/vendor/EtaRelationStagedSolver.wl",
      "packaged_path": "e6_workflow/vendor/EtaRelationStagedSolver.wl",
      "source_sha256": "42785f50ceaee7068394db6bfa4f1f9c96094aa355f5fbda935cfccb791f20dd",
      "packaged_sha256": "42785f50ceaee7068394db6bfa4f1f9c96094aa355f5fbda935cfccb791f20dd",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e6_workflow/vendor/QuantumGroup6j_num_wp50.wl",
      "packaged_path": "e6_workflow/vendor/QuantumGroup6j_num_wp50.wl",
      "source_sha256": "e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956",
      "packaged_sha256": "e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e6_workflow/vendor/triplet_classification_E6.wl",
      "packaged_path": "e6_workflow/vendor/triplet_classification_E6.wl",
      "source_sha256": "692d3e25bc2f34639f228e01ddb076d6d3c907f5189a1d77a6e5f233ecb06243",
      "packaged_sha256": "692d3e25bc2f34639f228e01ddb076d6d3c907f5189a1d77a6e5f233ecb06243",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e7_workflow/E7Cache.wl",
      "packaged_path": "e7_workflow/E7Cache.wl",
      "source_sha256": "d5dc9bea2b10047e51c47bbb6acc36376ddbd159fbc4de1a11b88554f1746ee5",
      "packaged_sha256": "d5dc9bea2b10047e51c47bbb6acc36376ddbd159fbc4de1a11b88554f1746ee5",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e7_workflow/E7Solver.wl",
      "packaged_path": "e7_workflow/E7Solver.wl",
      "source_sha256": "250bbb623a0f5b8f8fea9f162e2aa7bb7ee3c61b5092b49e63c5b8a176e50d76",
      "packaged_sha256": "250bbb623a0f5b8f8fea9f162e2aa7bb7ee3c61b5092b49e63c5b8a176e50d76",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e7_workflow/E7Verification.wl",
      "packaged_path": "e7_workflow/E7Verification.wl",
      "source_sha256": "aac6d9d3a31eb2817483f878b87f77a722532ef493e7c1e19e07171da76328be",
      "packaged_sha256": "aac6d9d3a31eb2817483f878b87f77a722532ef493e7c1e19e07171da76328be",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e7_workflow/E7Workflow.wl",
      "packaged_path": "e7_workflow/E7Workflow.wl",
      "source_sha256": "1b6f7f5f04cfde431624957774fad71acb9f40fc3993150f642daf857d579340",
      "packaged_sha256": "1b6f7f5f04cfde431624957774fad71acb9f40fc3993150f642daf857d579340",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e7_workflow/ExportCoefficientTables.wl",
      "packaged_path": "e7_workflow/ExportCoefficientTables.wl",
      "source_sha256": "c8f5cfb4b85da8c6e233dcde2ef06831e163510ac31fa78a85b973b33decf16f",
      "packaged_sha256": "c8f5cfb4b85da8c6e233dcde2ef06831e163510ac31fa78a85b973b33decf16f",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e7_workflow/vendor/EtaRelationStagedSolver_E7.wl",
      "packaged_path": "e7_workflow/vendor/EtaRelationStagedSolver_E7.wl",
      "source_sha256": "3bdfc0ed454acf8d448c86838a00fe2960e418c96f172baf8734c6dbdb108db8",
      "packaged_sha256": "3bdfc0ed454acf8d448c86838a00fe2960e418c96f172baf8734c6dbdb108db8",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e7_workflow/vendor/QuantumGroup6j_num_wp50.wl",
      "packaged_path": "e7_workflow/vendor/QuantumGroup6j_num_wp50.wl",
      "source_sha256": "e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956",
      "packaged_sha256": "e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e7_workflow/vendor/triplet_classification_E7.wl",
      "packaged_path": "e7_workflow/vendor/triplet_classification_E7.wl",
      "source_sha256": "f9f8474e1f96e63d0ce69e59b2c7a697f7ce3112669d39568b50779a0ae3e868",
      "packaged_sha256": "f9f8474e1f96e63d0ce69e59b2c7a697f7ce3112669d39568b50779a0ae3e868",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e8_workflow_120/E8Cache.wl",
      "packaged_path": "e8_workflow_120/E8Cache.wl",
      "source_sha256": "087a60efdac26e801626184deff37e987bd9c51798ef52767583037b17c89183",
      "packaged_sha256": "087a60efdac26e801626184deff37e987bd9c51798ef52767583037b17c89183",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e8_workflow_120/E8Solver.wl",
      "packaged_path": "e8_workflow_120/E8Solver.wl",
      "source_sha256": "95105bcc35f00e4cf336e3af7a832ab7220c724542e8b7be06f8213dcb323049",
      "packaged_sha256": "95105bcc35f00e4cf336e3af7a832ab7220c724542e8b7be06f8213dcb323049",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e8_workflow_120/E8Verification.wl",
      "packaged_path": "e8_workflow_120/E8Verification.wl",
      "source_sha256": "d64bf6f4ea67b8e76128f2d8f2bfe2914e53dde52b0dbf7f59898db09fa2dce0",
      "packaged_sha256": "d64bf6f4ea67b8e76128f2d8f2bfe2914e53dde52b0dbf7f59898db09fa2dce0",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e8_workflow_120/E8Workflow.wl",
      "packaged_path": "e8_workflow_120/E8Workflow.wl",
      "source_sha256": "905f6fe1a21f6fabb762e14c8fd0a4a53f4b942c2e3ef53fa61120e9ebe538eb",
      "packaged_sha256": "905f6fe1a21f6fabb762e14c8fd0a4a53f4b942c2e3ef53fa61120e9ebe538eb",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e8_workflow_120/ExportCoefficientTables.wl",
      "packaged_path": "e8_workflow_120/ExportCoefficientTables.wl",
      "source_sha256": "9c30023d892c4e3ad75836c0a714fb11963b835e95e3eaca529bfe0c4da4f424",
      "packaged_sha256": "9c30023d892c4e3ad75836c0a714fb11963b835e95e3eaca529bfe0c4da4f424",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e8_workflow_120/vendor/EtaRelationStagedSolver_E8.wl",
      "packaged_path": "e8_workflow_120/vendor/EtaRelationStagedSolver_E8.wl",
      "source_sha256": "38040117eb16fa3a259ce78d01ec68a99b2d56fe4f0987295898c92a77111732",
      "packaged_sha256": "38040117eb16fa3a259ce78d01ec68a99b2d56fe4f0987295898c92a77111732",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e8_workflow_120/vendor/QuantumGroup6j_num_wp50.wl",
      "packaged_path": "e8_workflow_120/vendor/QuantumGroup6j_num_wp50.wl",
      "source_sha256": "e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956",
      "packaged_sha256": "e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956",
      "identical_to_source": true
    },
    {
      "source": "ADE_bootstrap_reproduction/e8_workflow_120/vendor/triplet_classification_E8.wl",
      "packaged_path": "e8_workflow_120/vendor/triplet_classification_E8.wl",
      "source_sha256": "451eefeb43deaa6b66cbd5df8f5fb40f6f29799595ca2010f9ebafa0e7167daf",
      "packaged_sha256": "451eefeb43deaa6b66cbd5df8f5fb40f6f29799595ca2010f9ebafa0e7167daf",
      "identical_to_source": true
    }
  ]
}


==> anc/bootstrap/validation/relocated_e6.json <==
{
  "date": "2026-09-19",
  "kind": "RelocatedSuppliedE6DataRecheck",
  "status": "passed",
  "model": "E6",
  "p": 1,
  "q": 12,
  "relocation": "Fresh package copy outside the workspace, directory name includes spaces; outputs in a separate directory",
  "fresh_cache_generated": true,
  "number_of_ordered_6j_entries": 1408,
  "solver_invoked": false,
  "requested_precision": 100,
  "checking_guard_digits": 20,
  "checker_arithmetic_precision": 120,
  "cache_retained_precision": 120,
  "cache_construction_guard_digits": 20,
  "quantum6j_working_precision": 140,
  "atol": "1.0e-100",
  "rtol": "0",
  "strict_tolerance": true,
  "total_ordered_quartets": 20736,
  "equations_checked": 18688,
  "failed_equations": 0,
  "full_crossing_passed": true,
  "coverage_complete_for_requested_mode": true,
  "max_absolute_residual": "1.10368869573205570775313873048661027655751246973390539666401243828315865920784049998586443676894916011879639961465302325e-119",
  "wolfram_version": "14.3.0 for Mac OS X x86 (64-bit) (July 8, 2025)",
  "python_version": "3.13.2",
  "mpmath_version": "1.4.1",
  "platform": "macOS-26.6.2-x86_64-i386-64bit-Mach-O",
  "packaged_ope_sha256": "8d5d2f71084dc24438f74c543932830485d2fc1a9cf104c7196b0fda4ee617fc",
  "driver_sha256": "1ab3c9a40557c031cb7debaa5e72a3e55d8a2297bfc045ef74b527dad4d2ebdb",
  "wolfram_driver_sha256": "ffae56cee71e78be5fa040480346bd8a155d8321e676ad22251111aed1a64e12",
  "raw_check_summary_sha256": "6eef84061e326f4717a0c37083df7908bf263a9032e92d2fb08f4cb0788e5fdc"
}


==> anc/data/E6/p1/coefficients.json <==
{
  "schema_version": 1,
  "kind": "E6CoefficientTable",
  "parameters": {
    "pp": 12,
    "k": 0,
    "kp": 1
  },
  "number_of_coefficients": 18,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [],
  "source_ope_file": "e6_workflow/runs/wp100_guard20/case_k0_kp1/ope_exact.wl",
  "source_ope_sha256": "b532f1aa4ee7a870ba83c48eaa92419399775612db94315efd0097752b53ac9a",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "e6_workflow/vendor/triplet_classification_E6.wl",
    "sha256": "692d3e25bc2f34639f228e01ddb076d6d3c907f5189a1d77a6e5f233ecb06243",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          0,
          3
        ],
        [
          0,
          3
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          1.5,
          1.5
        ],
        [
          1.5,
          1.5
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "Root[-3 + 2*#1^4 & , 2, 0]",
      "display_inputform": "(3/2)^(1/4)",
      "tex": "\\sqrt[4]{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          1.5,
          1.5
        ],
        [
          1.5,
          3.5
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-1 + 2*#1^4 & , 3, 0]",
      "display_inputform": "(-I)/2^(1/4)",
      "tex": "-\\frac{i}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          1.5,
          3.5
        ],
        [
          1.5,
          3.5
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "Root[-2 + #1^4 & , 3, 0]",
      "display_inputform": "(-I)*2^(1/4)",
      "tex": "-i \\sqrt[4]{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          2,
          2
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "-I",
      "display_inputform": "-I",
      "tex": "-i",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          2,
          2
        ],
        [
          2,
          5
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          1.5
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "Root[-1 + 2*#1^4 & , 3, 0]",
      "display_inputform": "(-I)/2^(1/4)",
      "tex": "-\\frac{i}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          1.5
        ],
        [
          3,
          0
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          1.5
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "Root[-3 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*3^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          3.5
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "Root[-3 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I*(3/2)^(1/4)",
      "tex": "i \\sqrt[4]{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          3.5
        ],
        [
          2,
          5
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-3 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*3^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          3.5
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "-Sqrt[3/2]",
      "display_inputform": "-Sqrt[3/2]",
      "tex": "-\\sqrt{\\frac{3}{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          3.5
        ],
        [
          1.5,
          3.5
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "Root[-1 + 2*#1^4 & , 3, 0]",
      "display_inputform": "(-I)/2^(1/4)",
      "tex": "-\\frac{i}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          3.5
        ],
        [
          1.5,
          3.5
        ],
        [
          3,
          0
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          3.5
        ],
        [
          1.5,
          3.5
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          3,
          0
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "Sqrt[2]",
      "display_inputform": "Sqrt[2]",
      "tex": "\\sqrt{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          0
        ]
      ]
    }
  ]
}


==> anc/data/E6/p1/coefficients.md <==
# E6 coefficient table

Parameters: **k = 0, k' = 1, p' = 12**.

The 18 rows use the original numbered class convention. Class 0 is the separate normalization class and equals 1. The table contains exact expressions reconstructed by the bootstrap solver; crossing verification is recorded separately.

Each representative lists the three fields for which the coefficient is $x_i = \alpha[A,B,C]$. Representative identities and displayed radical forms were checked by exact algebraic reduction.

Zero coefficients: none.

| Index | Representative fields A, B, C | Exact coefficient $x_i$ |
| ---: | :--- | :--- |
| 1 | $(0,3), (0,3), (0,3)$ | $i \sqrt[4]{2}$ |
| 2 | $(0,3), (3/2,3/2), (3/2,3/2)$ | $\frac{i}{\sqrt[4]{2}}$ |
| 3 | $(0,3), (3/2,3/2), (3/2,7/2)$ | $\sqrt[4]{\frac{3}{2}}$ |
| 4 | $(0,3), (3/2,7/2), (3/2,7/2)$ | $-\frac{i}{\sqrt[4]{2}}$ |
| 5 | $(0,3), (2,2), (2,2)$ | $-i \sqrt[4]{2}$ |
| 6 | $(0,3), (2,2), (2,5)$ | $-i$ |
| 7 | $(3/2,3/2), (3/2,3/2), (2,2)$ | $\sqrt{\frac{3}{2}}$ |
| 8 | $(3/2,3/2), (3/2,3/2), (3,0)$ | $-\frac{i}{\sqrt[4]{2}}$ |
| 9 | $(3/2,3/2), (3/2,3/2), (3,3)$ | $\frac{1}{\sqrt{2}}$ |
| 10 | $(3/2,3/2), (3/2,7/2), (2,2)$ | $\frac{i \sqrt[4]{3}}{\sqrt{2}}$ |
| 11 | $(3/2,3/2), (3/2,7/2), (2,5)$ | $i \sqrt[4]{\frac{3}{2}}$ |
| 12 | $(3/2,3/2), (3/2,7/2), (3,3)$ | $-\frac{i \sqrt[4]{3}}{\sqrt{2}}$ |
| 13 | $(3/2,7/2), (3/2,7/2), (2,2)$ | $-\sqrt{\frac{3}{2}}$ |
| 14 | $(3/2,7/2), (3/2,7/2), (3,0)$ | $-\frac{i}{\sqrt[4]{2}}$ |
| 15 | $(3/2,7/2), (3/2,7/2), (3,3)$ | $-\frac{1}{\sqrt{2}}$ |
| 16 | $(2,2), (2,2), (3,0)$ | $i \sqrt[4]{2}$ |
| 17 | $(2,2), (2,2), (3,3)$ | $\sqrt{2}$ |
| 18 | $(2,5), (2,5), (3,0)$ | $i \sqrt[4]{2}$ |

Machine-readable forms: [JSON](coefficients.json) and [exact Wolfram association](coefficients.wl).


==> anc/data/E6/p1/coefficients.wl <==
(* Exact x[1] through x[18], indexed by integer class number. *)
<|1 -> Root[-2 + #1^4 & , 4, 0], 2 -> Root[-1 + 2*#1^4 & , 4, 0], 3 -> Root[-3 + 2*#1^4 & , 2, 0], 4 -> Root[-1 + 2*#1^4 & , 3, 0], 5 -> Root[-2 + #1^4 & , 3, 0], 6 -> -I, 7 -> Sqrt[3/2], 8 -> Root[-1 + 2*#1^4 & , 3, 0], 9 -> 1/Sqrt[2], 10 -> Root[-3 + 4*#1^4 & , 4, 0], 11 -> Root[-3 + 2*#1^4 & , 4, 0], 12 -> Root[-3 + 4*#1^4 & , 3, 0], 13 -> -Sqrt[3/2], 14 -> Root[-1 + 2*#1^4 & , 3, 0], 15 -> -(1/Sqrt[2]), 16 -> Root[-2 + #1^4 & , 4, 0], 17 -> Sqrt[2], 18 -> Root[-2 + #1^4 & , 4, 0]|>


==> anc/data/E6/p1/ope.json <==
{
	"schema_version":1,
	"kind":"ADEExactOPETensor",
	"model":"E6",
	"parameters":{
		"pp":12,
		"k":0,
		"kp":1
	},
	"fields2":[
		[
			0,
			0
		],
		[
			0,
			6
		],
		[
			3,
			3
		],
		[
			3,
			7
		],
		[
			4,
			4
		],
		[
			4,
			10
		],
		[
			6,
			0
		],
		[
			6,
			6
		],
		[
			7,
			3
		],
		[
			7,
			7
		],
		[
			10,
			4
		],
		[
			10,
			10
		]
	],
	"exact_value_format":"Wolfram Language InputForm; exact algebraic expressions, not decimal approximations",
	"exact_values":[
		"1",
		"0",
		"Root[-2 + #1^4 & , 4, 0]",
		"Root[-1 + 2*#1^4 & , 4, 0]",
		"Root[-3 + 2*#1^4 & , 2, 0]",
		"Root[-3 + 2*#1^4 & , 1, 0]",
		"Root[-1 + 2*#1^4 & , 3, 0]",
		"Root[-2 + #1^4 & , 3, 0]",
		"-I",
		"I",
		"Sqrt[3\/2]",
		"1\/Sqrt[2]",
		"Root[-3 + 4*#1^4 & , 4, 0]",
		"Root[-3 + 2*#1^4 & , 4, 0]",
		"Root[-3 + 4*#1^4 & , 3, 0]",
		"Root[-1 + 2*#1^4 & , 1, 0]",
		"Root[-1 + 2*#1^4 & , 2, 0]",
		"-Sqrt[3\/2]",
		"-(1\/Sqrt[2])",
		"Root[-3 + 2*#1^4 & , 3, 0]",
		"Sqrt[2]",
		"Root[-2 + #1^4 & , 2, 0]",
		"Root[-2 + #1^4 & , 1, 0]"
	],
	"alpha_indices":[
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		1,
		1,
		10,
		1,
		6,
		11,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		12,
		13,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		14,
		1,
		1,
		1,
		1,
		12,
		11,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		15,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		11,
		12,
		1,
		1,
		1,
		1,
		14,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		4,
		12,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		11,
		16,
		1,
		10,
		1,
		1,
		15,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		14,
		13,
		1,
		12,
		1,
		1,
		1,
		1,
		0,
		6,
		1,
		1,
		17,
		1,
		6,
		18,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		17,
		1,
		1,
		1,
		1,
		18,
		14,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		15,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		14,
		18,
		1,
		1,
		1,
		1,
		17,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		18,
		16,
		1,
		17,
		1,
		1,
		16,
		0,
		1,
		1,
		1,
		1,
		12,
		1,
		4,
		14,
		1,
		1,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		15,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		12,
		1,
		1,
		1,
		1,
		14,
		11,
		1,
		1,
		1,
		1,
		14,
		17,
		1,
		1,
		1,
		1,
		18,
		12,
		1,
		1,
		0,
		7,
		1,
		1,
		1,
		1,
		2,
		20,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		21,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		20,
		22,
		1,
		1,
		1,
		1,
		21,
		0,
		1,
		1,
		12,
		18,
		1,
		1,
		1,
		1,
		17,
		14,
		1,
		1,
		1,
		1,
		11,
		14,
		1,
		1,
		1,
		1,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		22,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		16,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		16,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		22,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		21,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		15,
		1,
		1,
		1,
		1,
		1,
		19,
		1,
		1,
		1,
		1,
		15,
		1,
		1,
		1,
		1,
		1,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		9,
		0,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		14,
		1,
		1,
		1,
		1,
		12,
		10,
		1,
		1,
		1,
		1,
		12,
		18,
		1,
		1,
		1,
		1,
		17,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		21,
		1,
		1,
		1,
		1,
		22,
		0,
		1,
		1,
		1,
		1,
		22,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		0,
		2,
		1,
		1,
		1,
		1,
		7,
		20,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		17,
		1,
		1,
		1,
		1,
		18,
		12,
		1,
		1,
		1,
		1,
		10,
		12,
		1,
		1,
		1,
		1,
		14,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		21,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		5,
		14,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		18,
		15,
		1,
		17,
		1,
		1,
		15,
		0,
		1,
		1,
		14,
		18,
		1,
		1,
		1,
		1,
		17,
		12,
		1,
		1,
		1,
		1,
		1,
		16,
		1,
		1,
		1,
		1,
		1,
		19,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		12,
		17,
		1,
		1,
		1,
		1,
		18,
		14,
		1,
		1,
		0,
		3,
		1,
		1,
		17,
		1,
		3,
		18,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		14,
		19,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		15,
		1,
		10,
		1,
		1,
		16,
		0,
		1,
		1,
		1,
		1,
		14,
		1,
		5,
		12,
		1,
		1,
		19,
		1,
		1,
		1,
		11,
		12,
		1,
		1,
		1,
		1,
		14,
		10,
		1,
		1,
		1,
		1,
		16,
		1,
		1,
		1,
		1,
		1,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		10,
		14,
		1,
		1,
		1,
		1,
		12,
		11,
		1,
		1,
		1,
		5,
		1,
		1,
		12,
		19,
		1,
		14,
		1,
		1,
		1,
		1,
		0,
		6,
		1,
		1,
		10,
		1,
		3,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		15,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		15,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		21,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		15,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1
	],
	"index_convention":"Zero-based exact_values indices; tuples(fields2, repeat=3), last field varying fastest. Flat index (i*N+j)*N+k.",
	"ordered_triples":1728,
	"source_workflow_file":"e6_workflow\/runs\/wp100_guard20\/case_k0_kp1\/ope_exact.wl",
	"original_source_sha256":"b532f1aa4ee7a870ba83c48eaa92419399775612db94315efd0097752b53ac9a",
	"packaged_native_file":"ope_exact.wl",
	"packaged_native_sha256":"8d5d2f71084dc24438f74c543932830485d2fc1a9cf104c7196b0fda4ee617fc",
	"metadata_edit":"Removed the preparation-machine workspace prefix from archival path metadata only; exact tensor, X, fields, and parameters unchanged."
}

==> anc/data/E6/p1/ope_exact.wl <==
<|"SchemaVersion" -> 1, "Kind" -> "E6AnalyticOPE", 
 "Parameters" -> <|"pp" -> 12, "k" -> 0, "kp" -> 1|>, 
 "Fields" -> {{0, 0}, {0, 3}, {3/2, 3/2}, {3/2, 7/2}, {2, 2}, {2, 5}, {3, 0}, 
   {3, 3}, {7/2, 3/2}, {7/2, 7/2}, {5, 2}, {5, 5}}, 
 "X" -> <|1 -> Root[-2 + #1^4 & , 4, 0], 2 -> Root[-1 + 2*#1^4 & , 4, 0], 
   3 -> Root[-3 + 2*#1^4 & , 2, 0], 4 -> Root[-1 + 2*#1^4 & , 3, 0], 
   5 -> Root[-2 + #1^4 & , 3, 0], 6 -> -I, 7 -> Sqrt[3/2], 
   8 -> Root[-1 + 2*#1^4 & , 3, 0], 9 -> 1/Sqrt[2], 
   10 -> Root[-3 + 4*#1^4 & , 4, 0], 11 -> Root[-3 + 2*#1^4 & , 4, 0], 
   12 -> Root[-3 + 4*#1^4 & , 3, 0], 13 -> -Sqrt[3/2], 
   14 -> Root[-1 + 2*#1^4 & , 3, 0], 15 -> -(1/Sqrt[2]), 
   16 -> Root[-2 + #1^4 & , 4, 0], 17 -> Sqrt[2], 
   18 -> Root[-2 + #1^4 & , 4, 0]|>, 
 "Alpha" -> <|{{0, 0}, {0, 0}, {0, 0}} -> 1, {{0, 0}, {0, 0}, {0, 3}} -> 0, 
   {{0, 0}, {0, 0}, {3/2, 3/2}} -> 0, {{0, 0}, {0, 0}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {0, 0}, {2, 2}} -> 0, {{0, 0}, {0, 0}, {2, 5}} -> 0, 
   {{0, 0}, {0, 0}, {3, 0}} -> 0, {{0, 0}, {0, 0}, {3, 3}} -> 0, 
   {{0, 0}, {0, 0}, {7/2, 3/2}} -> 0, {{0, 0}, {0, 0}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {0, 0}, {5, 2}} -> 0, {{0, 0}, {0, 0}, {5, 5}} -> 0, 
   {{0, 0}, {0, 3}, {0, 0}} -> 0, {{0, 0}, {0, 3}, {0, 3}} -> 1, 
   {{0, 0}, {0, 3}, {3/2, 3/2}} -> 0, {{0, 0}, {0, 3}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {0, 3}, {2, 2}} -> 0, {{0, 0}, {0, 3}, {2, 5}} -> 0, 
   {{0, 0}, {0, 3}, {3, 0}} -> 0, {{0, 0}, {0, 3}, {3, 3}} -> 0, 
   {{0, 0}, {0, 3}, {7/2, 3/2}} -> 0, {{0, 0}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {0, 3}, {5, 2}} -> 0, {{0, 0}, {0, 3}, {5, 5}} -> 0, 
   {{0, 0}, {3/2, 3/2}, {0, 0}} -> 0, {{0, 0}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{0, 0}, {3/2, 3/2}, {3/2, 3/2}} -> 1, {{0, 0}, {3/2, 3/2}, {3/2, 7/2}} -> 
    0, {{0, 0}, {3/2, 3/2}, {2, 2}} -> 0, {{0, 0}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{0, 0}, {3/2, 3/2}, {3, 0}} -> 0, {{0, 0}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{0, 0}, {3/2, 3/2}, {7/2, 3/2}} -> 0, {{0, 0}, {3/2, 3/2}, {7/2, 7/2}} -> 
    0, {{0, 0}, {3/2, 3/2}, {5, 2}} -> 0, {{0, 0}, {3/2, 3/2}, {5, 5}} -> 0, 
   {{0, 0}, {3/2, 7/2}, {0, 0}} -> 0, {{0, 0}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{0, 0}, {3/2, 7/2}, {3/2, 3/2}} -> 0, {{0, 0}, {3/2, 7/2}, {3/2, 7/2}} -> 
    1, {{0, 0}, {3/2, 7/2}, {2, 2}} -> 0, {{0, 0}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{0, 0}, {3/2, 7/2}, {3, 0}} -> 0, {{0, 0}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{0, 0}, {3/2, 7/2}, {7/2, 3/2}} -> 0, {{0, 0}, {3/2, 7/2}, {7/2, 7/2}} -> 
    0, {{0, 0}, {3/2, 7/2}, {5, 2}} -> 0, {{0, 0}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{0, 0}, {2, 2}, {0, 0}} -> 0, {{0, 0}, {2, 2}, {0, 3}} -> 0, 
   {{0, 0}, {2, 2}, {3/2, 3/2}} -> 0, {{0, 0}, {2, 2}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {2, 2}, {2, 2}} -> 1, {{0, 0}, {2, 2}, {2, 5}} -> 0, 
   {{0, 0}, {2, 2}, {3, 0}} -> 0, {{0, 0}, {2, 2}, {3, 3}} -> 0, 
   {{0, 0}, {2, 2}, {7/2, 3/2}} -> 0, {{0, 0}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {2, 2}, {5, 2}} -> 0, {{0, 0}, {2, 2}, {5, 5}} -> 0, 
   {{0, 0}, {2, 5}, {0, 0}} -> 0, {{0, 0}, {2, 5}, {0, 3}} -> 0, 
   {{0, 0}, {2, 5}, {3/2, 3/2}} -> 0, {{0, 0}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {2, 5}, {2, 2}} -> 0, {{0, 0}, {2, 5}, {2, 5}} -> 1, 
   {{0, 0}, {2, 5}, {3, 0}} -> 0, {{0, 0}, {2, 5}, {3, 3}} -> 0, 
   {{0, 0}, {2, 5}, {7/2, 3/2}} -> 0, {{0, 0}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {2, 5}, {5, 2}} -> 0, {{0, 0}, {2, 5}, {5, 5}} -> 0, 
   {{0, 0}, {3, 0}, {0, 0}} -> 0, {{0, 0}, {3, 0}, {0, 3}} -> 0, 
   {{0, 0}, {3, 0}, {3/2, 3/2}} -> 0, {{0, 0}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {3, 0}, {2, 2}} -> 0, {{0, 0}, {3, 0}, {2, 5}} -> 0, 
   {{0, 0}, {3, 0}, {3, 0}} -> 1, {{0, 0}, {3, 0}, {3, 3}} -> 0, 
   {{0, 0}, {3, 0}, {7/2, 3/2}} -> 0, {{0, 0}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {3, 0}, {5, 2}} -> 0, {{0, 0}, {3, 0}, {5, 5}} -> 0, 
   {{0, 0}, {3, 3}, {0, 0}} -> 0, {{0, 0}, {3, 3}, {0, 3}} -> 0, 
   {{0, 0}, {3, 3}, {3/2, 3/2}} -> 0, {{0, 0}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {3, 3}, {2, 2}} -> 0, {{0, 0}, {3, 3}, {2, 5}} -> 0, 
   {{0, 0}, {3, 3}, {3, 0}} -> 0, {{0, 0}, {3, 3}, {3, 3}} -> 1, 
   {{0, 0}, {3, 3}, {7/2, 3/2}} -> 0, {{0, 0}, {3, 3}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {3, 3}, {5, 2}} -> 0, {{0, 0}, {3, 3}, {5, 5}} -> 0, 
   {{0, 0}, {7/2, 3/2}, {0, 0}} -> 0, {{0, 0}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{0, 0}, {7/2, 3/2}, {3/2, 3/2}} -> 0, {{0, 0}, {7/2, 3/2}, {3/2, 7/2}} -> 
    0, {{0, 0}, {7/2, 3/2}, {2, 2}} -> 0, {{0, 0}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{0, 0}, {7/2, 3/2}, {3, 0}} -> 0, {{0, 0}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{0, 0}, {7/2, 3/2}, {7/2, 3/2}} -> 1, {{0, 0}, {7/2, 3/2}, {7/2, 7/2}} -> 
    0, {{0, 0}, {7/2, 3/2}, {5, 2}} -> 0, {{0, 0}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{0, 0}, {7/2, 7/2}, {0, 0}} -> 0, {{0, 0}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{0, 0}, {7/2, 7/2}, {3/2, 3/2}} -> 0, {{0, 0}, {7/2, 7/2}, {3/2, 7/2}} -> 
    0, {{0, 0}, {7/2, 7/2}, {2, 2}} -> 0, {{0, 0}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{0, 0}, {7/2, 7/2}, {3, 0}} -> 0, {{0, 0}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{0, 0}, {7/2, 7/2}, {7/2, 3/2}} -> 0, {{0, 0}, {7/2, 7/2}, {7/2, 7/2}} -> 
    1, {{0, 0}, {7/2, 7/2}, {5, 2}} -> 0, {{0, 0}, {7/2, 7/2}, {5, 5}} -> 0, 
   {{0, 0}, {5, 2}, {0, 0}} -> 0, {{0, 0}, {5, 2}, {0, 3}} -> 0, 
   {{0, 0}, {5, 2}, {3/2, 3/2}} -> 0, {{0, 0}, {5, 2}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {5, 2}, {2, 2}} -> 0, {{0, 0}, {5, 2}, {2, 5}} -> 0, 
   {{0, 0}, {5, 2}, {3, 0}} -> 0, {{0, 0}, {5, 2}, {3, 3}} -> 0, 
   {{0, 0}, {5, 2}, {7/2, 3/2}} -> 0, {{0, 0}, {5, 2}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {5, 2}, {5, 2}} -> 1, {{0, 0}, {5, 2}, {5, 5}} -> 0, 
   {{0, 0}, {5, 5}, {0, 0}} -> 0, {{0, 0}, {5, 5}, {0, 3}} -> 0, 
   {{0, 0}, {5, 5}, {3/2, 3/2}} -> 0, {{0, 0}, {5, 5}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {5, 5}, {2, 2}} -> 0, {{0, 0}, {5, 5}, {2, 5}} -> 0, 
   {{0, 0}, {5, 5}, {3, 0}} -> 0, {{0, 0}, {5, 5}, {3, 3}} -> 0, 
   {{0, 0}, {5, 5}, {7/2, 3/2}} -> 0, {{0, 0}, {5, 5}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {5, 5}, {5, 2}} -> 0, {{0, 0}, {5, 5}, {5, 5}} -> 1, 
   {{0, 3}, {0, 0}, {0, 0}} -> 0, {{0, 3}, {0, 0}, {0, 3}} -> 1, 
   {{0, 3}, {0, 0}, {3/2, 3/2}} -> 0, {{0, 3}, {0, 0}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {0, 0}, {2, 2}} -> 0, {{0, 3}, {0, 0}, {2, 5}} -> 0, 
   {{0, 3}, {0, 0}, {3, 0}} -> 0, {{0, 3}, {0, 0}, {3, 3}} -> 0, 
   {{0, 3}, {0, 0}, {7/2, 3/2}} -> 0, {{0, 3}, {0, 0}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {0, 0}, {5, 2}} -> 0, {{0, 3}, {0, 0}, {5, 5}} -> 0, 
   {{0, 3}, {0, 3}, {0, 0}} -> 1, {{0, 3}, {0, 3}, {0, 3}} -> 
    Root[-2 + #1^4 & , 4, 0], {{0, 3}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{0, 3}, {0, 3}, {3/2, 7/2}} -> 0, {{0, 3}, {0, 3}, {2, 2}} -> 0, 
   {{0, 3}, {0, 3}, {2, 5}} -> 0, {{0, 3}, {0, 3}, {3, 0}} -> 0, 
   {{0, 3}, {0, 3}, {3, 3}} -> 0, {{0, 3}, {0, 3}, {7/2, 3/2}} -> 0, 
   {{0, 3}, {0, 3}, {7/2, 7/2}} -> 0, {{0, 3}, {0, 3}, {5, 2}} -> 0, 
   {{0, 3}, {0, 3}, {5, 5}} -> 0, {{0, 3}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {0, 3}} -> 0, {{0, 3}, {3/2, 3/2}, {3/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{0, 3}, {3/2, 3/2}, {3/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{0, 3}, {3/2, 3/2}, {2, 2}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {2, 5}} -> 0, {{0, 3}, {3/2, 3/2}, {3, 0}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {3, 3}} -> 0, {{0, 3}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {7/2, 7/2}} -> 0, {{0, 3}, {3/2, 3/2}, {5, 2}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {5, 5}} -> 0, {{0, 3}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {0, 3}} -> 0, {{0, 3}, {3/2, 7/2}, {3/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{0, 3}, {3/2, 7/2}, {3/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{0, 3}, {3/2, 7/2}, {2, 2}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {2, 5}} -> 0, {{0, 3}, {3/2, 7/2}, {3, 0}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {3, 3}} -> 0, {{0, 3}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {7/2, 7/2}} -> 0, {{0, 3}, {3/2, 7/2}, {5, 2}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {5, 5}} -> 0, {{0, 3}, {2, 2}, {0, 0}} -> 0, 
   {{0, 3}, {2, 2}, {0, 3}} -> 0, {{0, 3}, {2, 2}, {3/2, 3/2}} -> 0, 
   {{0, 3}, {2, 2}, {3/2, 7/2}} -> 0, {{0, 3}, {2, 2}, {2, 2}} -> 
    Root[-2 + #1^4 & , 3, 0], {{0, 3}, {2, 2}, {2, 5}} -> -I, 
   {{0, 3}, {2, 2}, {3, 0}} -> 0, {{0, 3}, {2, 2}, {3, 3}} -> 0, 
   {{0, 3}, {2, 2}, {7/2, 3/2}} -> 0, {{0, 3}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {2, 2}, {5, 2}} -> 0, {{0, 3}, {2, 2}, {5, 5}} -> 0, 
   {{0, 3}, {2, 5}, {0, 0}} -> 0, {{0, 3}, {2, 5}, {0, 3}} -> 0, 
   {{0, 3}, {2, 5}, {3/2, 3/2}} -> 0, {{0, 3}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {2, 5}, {2, 2}} -> I, {{0, 3}, {2, 5}, {2, 5}} -> 0, 
   {{0, 3}, {2, 5}, {3, 0}} -> 0, {{0, 3}, {2, 5}, {3, 3}} -> 0, 
   {{0, 3}, {2, 5}, {7/2, 3/2}} -> 0, {{0, 3}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {2, 5}, {5, 2}} -> 0, {{0, 3}, {2, 5}, {5, 5}} -> 0, 
   {{0, 3}, {3, 0}, {0, 0}} -> 0, {{0, 3}, {3, 0}, {0, 3}} -> 0, 
   {{0, 3}, {3, 0}, {3/2, 3/2}} -> 0, {{0, 3}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {3, 0}, {2, 2}} -> 0, {{0, 3}, {3, 0}, {2, 5}} -> 0, 
   {{0, 3}, {3, 0}, {3, 0}} -> 0, {{0, 3}, {3, 0}, {3, 3}} -> 1, 
   {{0, 3}, {3, 0}, {7/2, 3/2}} -> 0, {{0, 3}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {3, 0}, {5, 2}} -> 0, {{0, 3}, {3, 0}, {5, 5}} -> 0, 
   {{0, 3}, {3, 3}, {0, 0}} -> 0, {{0, 3}, {3, 3}, {0, 3}} -> 0, 
   {{0, 3}, {3, 3}, {3/2, 3/2}} -> 0, {{0, 3}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {3, 3}, {2, 2}} -> 0, {{0, 3}, {3, 3}, {2, 5}} -> 0, 
   {{0, 3}, {3, 3}, {3, 0}} -> 1, {{0, 3}, {3, 3}, {3, 3}} -> 
    Root[-2 + #1^4 & , 4, 0], {{0, 3}, {3, 3}, {7/2, 3/2}} -> 0, 
   {{0, 3}, {3, 3}, {7/2, 7/2}} -> 0, {{0, 3}, {3, 3}, {5, 2}} -> 0, 
   {{0, 3}, {3, 3}, {5, 5}} -> 0, {{0, 3}, {7/2, 3/2}, {0, 0}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {0, 3}} -> 0, {{0, 3}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {3/2, 7/2}} -> 0, {{0, 3}, {7/2, 3/2}, {2, 2}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {2, 5}} -> 0, {{0, 3}, {7/2, 3/2}, {3, 0}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {3, 3}} -> 0, {{0, 3}, {7/2, 3/2}, {7/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{0, 3}, {7/2, 3/2}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{0, 3}, {7/2, 3/2}, {5, 2}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {5, 5}} -> 0, {{0, 3}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {0, 3}} -> 0, {{0, 3}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {3/2, 7/2}} -> 0, {{0, 3}, {7/2, 7/2}, {2, 2}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {2, 5}} -> 0, {{0, 3}, {7/2, 7/2}, {3, 0}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {3, 3}} -> 0, {{0, 3}, {7/2, 7/2}, {7/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{0, 3}, {7/2, 7/2}, {7/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{0, 3}, {7/2, 7/2}, {5, 2}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {5, 5}} -> 0, {{0, 3}, {5, 2}, {0, 0}} -> 0, 
   {{0, 3}, {5, 2}, {0, 3}} -> 0, {{0, 3}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{0, 3}, {5, 2}, {3/2, 7/2}} -> 0, {{0, 3}, {5, 2}, {2, 2}} -> 0, 
   {{0, 3}, {5, 2}, {2, 5}} -> 0, {{0, 3}, {5, 2}, {3, 0}} -> 0, 
   {{0, 3}, {5, 2}, {3, 3}} -> 0, {{0, 3}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{0, 3}, {5, 2}, {7/2, 7/2}} -> 0, {{0, 3}, {5, 2}, {5, 2}} -> 
    Root[-2 + #1^4 & , 3, 0], {{0, 3}, {5, 2}, {5, 5}} -> I, 
   {{0, 3}, {5, 5}, {0, 0}} -> 0, {{0, 3}, {5, 5}, {0, 3}} -> 0, 
   {{0, 3}, {5, 5}, {3/2, 3/2}} -> 0, {{0, 3}, {5, 5}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {5, 5}, {2, 2}} -> 0, {{0, 3}, {5, 5}, {2, 5}} -> 0, 
   {{0, 3}, {5, 5}, {3, 0}} -> 0, {{0, 3}, {5, 5}, {3, 3}} -> 0, 
   {{0, 3}, {5, 5}, {7/2, 3/2}} -> 0, {{0, 3}, {5, 5}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {5, 5}, {5, 2}} -> -I, {{0, 3}, {5, 5}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {0, 0}, {0, 0}} -> 0, {{3/2, 3/2}, {0, 0}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {0, 0}, {3/2, 3/2}} -> 1, {{3/2, 3/2}, {0, 0}, {3/2, 7/2}} -> 
    0, {{3/2, 3/2}, {0, 0}, {2, 2}} -> 0, {{3/2, 3/2}, {0, 0}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {0, 0}, {3, 0}} -> 0, {{3/2, 3/2}, {0, 0}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {0, 0}, {7/2, 3/2}} -> 0, {{3/2, 3/2}, {0, 0}, {7/2, 7/2}} -> 
    0, {{3/2, 3/2}, {0, 0}, {5, 2}} -> 0, {{3/2, 3/2}, {0, 0}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {0, 3}, {0, 0}} -> 0, {{3/2, 3/2}, {0, 3}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {0, 3}, {3/2, 3/2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {0, 3}, {3/2, 7/2}} -> Root[-3 + 2*#1^4 & , 1, 0], 
   {{3/2, 3/2}, {0, 3}, {2, 2}} -> 0, {{3/2, 3/2}, {0, 3}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {0, 3}, {3, 0}} -> 0, {{3/2, 3/2}, {0, 3}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {0, 3}, {7/2, 3/2}} -> 0, {{3/2, 3/2}, {0, 3}, {7/2, 7/2}} -> 
    0, {{3/2, 3/2}, {0, 3}, {5, 2}} -> 0, {{3/2, 3/2}, {0, 3}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {0, 0}} -> 1, {{3/2, 3/2}, {3/2, 3/2}, {0, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3/2, 3/2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {2, 2}} -> Sqrt[3/2], 
   {{3/2, 3/2}, {3/2, 3/2}, {2, 5}} -> 0, {{3/2, 3/2}, {3/2, 3/2}, {3, 0}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3/2, 3/2}, {3/2, 3/2}, {3, 3}} -> 
    1/Sqrt[2], {{3/2, 3/2}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {5, 2}} -> 0, {{3/2, 3/2}, {3/2, 3/2}, {5, 5}} -> 
    0, {{3/2, 3/2}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {0, 3}} -> Root[-3 + 2*#1^4 & , 2, 0], 
   {{3/2, 3/2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {3/2, 7/2}, {2, 5}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {3/2, 7/2}, {3, 0}} -> 0, {{3/2, 3/2}, {3/2, 7/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{3/2, 3/2}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {5, 2}} -> 0, {{3/2, 3/2}, {3/2, 7/2}, {5, 5}} -> 
    0, {{3/2, 3/2}, {2, 2}, {0, 0}} -> 0, {{3/2, 3/2}, {2, 2}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {2, 2}, {3/2, 3/2}} -> Sqrt[3/2], 
   {{3/2, 3/2}, {2, 2}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 3/2}, {2, 2}, {2, 2}} -> 0, {{3/2, 3/2}, {2, 2}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {2, 2}, {3, 0}} -> 0, {{3/2, 3/2}, {2, 2}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {2, 2}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {2, 2}, {7/2, 7/2}} -> 1/Sqrt[2], 
   {{3/2, 3/2}, {2, 2}, {5, 2}} -> 0, {{3/2, 3/2}, {2, 2}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {0, 0}} -> 0, {{3/2, 3/2}, {2, 5}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {3/2, 3/2}} -> 0, {{3/2, 3/2}, {2, 5}, {3/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 4, 0], {{3/2, 3/2}, {2, 5}, {2, 2}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {2, 5}} -> 0, {{3/2, 3/2}, {2, 5}, {3, 0}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {3, 3}} -> 0, {{3/2, 3/2}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {7/2, 7/2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3/2, 3/2}, {2, 5}, {5, 2}} -> 0, {{3/2, 3/2}, {2, 5}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {0, 0}} -> 0, {{3/2, 3/2}, {3, 0}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {3/2, 3/2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3/2, 3/2}, {3, 0}, {3/2, 7/2}} -> 0, {{3/2, 3/2}, {3, 0}, {2, 2}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {2, 5}} -> 0, {{3/2, 3/2}, {3, 0}, {3, 0}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {3, 3}} -> 0, {{3/2, 3/2}, {3, 0}, {7/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{3/2, 3/2}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {5, 2}} -> 0, {{3/2, 3/2}, {3, 0}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {3, 3}, {0, 0}} -> 0, {{3/2, 3/2}, {3, 3}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {3, 3}, {3/2, 3/2}} -> 1/Sqrt[2], 
   {{3/2, 3/2}, {3, 3}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {3, 3}, {2, 2}} -> 0, {{3/2, 3/2}, {3, 3}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {3, 3}, {3, 0}} -> 0, {{3/2, 3/2}, {3, 3}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {3, 3}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 3/2}, {3, 3}, {7/2, 7/2}} -> Sqrt[3/2], 
   {{3/2, 3/2}, {3, 3}, {5, 2}} -> 0, {{3/2, 3/2}, {3, 3}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {0, 0}} -> 0, {{3/2, 3/2}, {7/2, 3/2}, {0, 3}} -> 
    0, {{3/2, 3/2}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 3/2}, {7/2, 3/2}, {2, 5}} -> 0, {{3/2, 3/2}, {7/2, 3/2}, {3, 0}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{3/2, 3/2}, {7/2, 3/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{3/2, 3/2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {5, 2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {7/2, 3/2}, {5, 5}} -> 0, {{3/2, 3/2}, {7/2, 7/2}, {0, 0}} -> 
    0, {{3/2, 3/2}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {2, 2}} -> 1/Sqrt[2], 
   {{3/2, 3/2}, {7/2, 7/2}, {2, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3/2, 3/2}, {7/2, 7/2}, {3, 0}} -> 0, {{3/2, 3/2}, {7/2, 7/2}, {3, 3}} -> 
    Sqrt[3/2], {{3/2, 3/2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {5, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3/2, 3/2}, {7/2, 7/2}, {5, 5}} -> 1, {{3/2, 3/2}, {5, 2}, {0, 0}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {0, 3}} -> 0, {{3/2, 3/2}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {3/2, 7/2}} -> 0, {{3/2, 3/2}, {5, 2}, {2, 2}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {2, 5}} -> 0, {{3/2, 3/2}, {5, 2}, {3, 0}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {3, 3}} -> 0, {{3/2, 3/2}, {5, 2}, {7/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 4, 0], {{3/2, 3/2}, {5, 2}, {7/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3/2, 3/2}, {5, 2}, {5, 2}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {5, 5}} -> 0, {{3/2, 3/2}, {5, 5}, {0, 0}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {0, 3}} -> 0, {{3/2, 3/2}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {3/2, 7/2}} -> 0, {{3/2, 3/2}, {5, 5}, {2, 2}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {2, 5}} -> 0, {{3/2, 3/2}, {5, 5}, {3, 0}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {3, 3}} -> 0, {{3/2, 3/2}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {7/2, 7/2}} -> 1, {{3/2, 3/2}, {5, 5}, {5, 2}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {5, 5}} -> 0, {{3/2, 7/2}, {0, 0}, {0, 0}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {0, 3}} -> 0, {{3/2, 7/2}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {3/2, 7/2}} -> 1, {{3/2, 7/2}, {0, 0}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {2, 5}} -> 0, {{3/2, 7/2}, {0, 0}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {3, 3}} -> 0, {{3/2, 7/2}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {7/2, 7/2}} -> 0, {{3/2, 7/2}, {0, 0}, {5, 2}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {5, 5}} -> 0, {{3/2, 7/2}, {0, 3}, {0, 0}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {0, 3}} -> 0, {{3/2, 7/2}, {0, 3}, {3/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{3/2, 7/2}, {0, 3}, {3/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3/2, 7/2}, {0, 3}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {2, 5}} -> 0, {{3/2, 7/2}, {0, 3}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {3, 3}} -> 0, {{3/2, 7/2}, {0, 3}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {7/2, 7/2}} -> 0, {{3/2, 7/2}, {0, 3}, {5, 2}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {5, 5}} -> 0, {{3/2, 7/2}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {0, 3}} -> Root[-3 + 2*#1^4 & , 1, 0], 
   {{3/2, 7/2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 7/2}, {3/2, 3/2}, {2, 5}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{3/2, 7/2}, {3/2, 3/2}, {3, 0}} -> 0, {{3/2, 7/2}, {3/2, 3/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{3/2, 7/2}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {5, 2}} -> 0, {{3/2, 7/2}, {3/2, 3/2}, {5, 5}} -> 
    0, {{3/2, 7/2}, {3/2, 7/2}, {0, 0}} -> 1, 
   {{3/2, 7/2}, {3/2, 7/2}, {0, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3/2, 7/2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 7/2}, {2, 2}} -> -Sqrt[3/2], 
   {{3/2, 7/2}, {3/2, 7/2}, {2, 5}} -> 0, {{3/2, 7/2}, {3/2, 7/2}, {3, 0}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3/2, 7/2}, {3/2, 7/2}, {3, 3}} -> 
    -(1/Sqrt[2]), {{3/2, 7/2}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 7/2}, {5, 2}} -> 0, {{3/2, 7/2}, {3/2, 7/2}, {5, 5}} -> 
    0, {{3/2, 7/2}, {2, 2}, {0, 0}} -> 0, {{3/2, 7/2}, {2, 2}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {2, 2}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3/2, 7/2}, {2, 2}, {3/2, 7/2}} -> -Sqrt[3/2], 
   {{3/2, 7/2}, {2, 2}, {2, 2}} -> 0, {{3/2, 7/2}, {2, 2}, {2, 5}} -> 0, 
   {{3/2, 7/2}, {2, 2}, {3, 0}} -> 0, {{3/2, 7/2}, {2, 2}, {3, 3}} -> 0, 
   {{3/2, 7/2}, {2, 2}, {7/2, 3/2}} -> -(1/Sqrt[2]), 
   {{3/2, 7/2}, {2, 2}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 7/2}, {2, 2}, {5, 2}} -> 0, {{3/2, 7/2}, {2, 2}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {0, 0}} -> 0, {{3/2, 7/2}, {2, 5}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {3/2, 3/2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{3/2, 7/2}, {2, 5}, {3/2, 7/2}} -> 0, {{3/2, 7/2}, {2, 5}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {2, 5}} -> 0, {{3/2, 7/2}, {2, 5}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {3, 3}} -> 0, {{3/2, 7/2}, {2, 5}, {7/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3/2, 7/2}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {5, 2}} -> 0, {{3/2, 7/2}, {2, 5}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {0, 0}} -> 0, {{3/2, 7/2}, {3, 0}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {3/2, 3/2}} -> 0, {{3/2, 7/2}, {3, 0}, {3/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3/2, 7/2}, {3, 0}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {2, 5}} -> 0, {{3/2, 7/2}, {3, 0}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {3, 3}} -> 0, {{3/2, 7/2}, {3, 0}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {7/2, 7/2}} -> Root[-3 + 2*#1^4 & , 1, 0], 
   {{3/2, 7/2}, {3, 0}, {5, 2}} -> 0, {{3/2, 7/2}, {3, 0}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {3, 3}, {0, 0}} -> 0, {{3/2, 7/2}, {3, 3}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {3, 3}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 7/2}, {3, 3}, {3/2, 7/2}} -> -(1/Sqrt[2]), 
   {{3/2, 7/2}, {3, 3}, {2, 2}} -> 0, {{3/2, 7/2}, {3, 3}, {2, 5}} -> 0, 
   {{3/2, 7/2}, {3, 3}, {3, 0}} -> 0, {{3/2, 7/2}, {3, 3}, {3, 3}} -> 0, 
   {{3/2, 7/2}, {3, 3}, {7/2, 3/2}} -> -Sqrt[3/2], 
   {{3/2, 7/2}, {3, 3}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3/2, 7/2}, {3, 3}, {5, 2}} -> 0, {{3/2, 7/2}, {3, 3}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {0, 0}} -> 0, {{3/2, 7/2}, {7/2, 3/2}, {0, 3}} -> 
    0, {{3/2, 7/2}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {2, 2}} -> -(1/Sqrt[2]), 
   {{3/2, 7/2}, {7/2, 3/2}, {2, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3/2, 7/2}, {7/2, 3/2}, {3, 0}} -> 0, {{3/2, 7/2}, {7/2, 3/2}, {3, 3}} -> 
    -Sqrt[3/2], {{3/2, 7/2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {5, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3/2, 7/2}, {7/2, 3/2}, {5, 5}} -> 1, {{3/2, 7/2}, {7/2, 7/2}, {0, 0}} -> 
    0, {{3/2, 7/2}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3/2, 7/2}, {7/2, 7/2}, {2, 5}} -> 0, {{3/2, 7/2}, {7/2, 7/2}, {3, 0}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{3/2, 7/2}, {7/2, 7/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{3/2, 7/2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {5, 2}} -> Root[-3 + 2*#1^4 & , 3, 0], 
   {{3/2, 7/2}, {7/2, 7/2}, {5, 5}} -> 0, {{3/2, 7/2}, {5, 2}, {0, 0}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {0, 3}} -> 0, {{3/2, 7/2}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {3/2, 7/2}} -> 0, {{3/2, 7/2}, {5, 2}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {2, 5}} -> 0, {{3/2, 7/2}, {5, 2}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {3, 3}} -> 0, {{3/2, 7/2}, {5, 2}, {7/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3/2, 7/2}, {5, 2}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 3, 0], {{3/2, 7/2}, {5, 2}, {5, 2}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {5, 5}} -> 0, {{3/2, 7/2}, {5, 5}, {0, 0}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {0, 3}} -> 0, {{3/2, 7/2}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {3/2, 7/2}} -> 0, {{3/2, 7/2}, {5, 5}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {2, 5}} -> 0, {{3/2, 7/2}, {5, 5}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {3, 3}} -> 0, {{3/2, 7/2}, {5, 5}, {7/2, 3/2}} -> 1, 
   {{3/2, 7/2}, {5, 5}, {7/2, 7/2}} -> 0, {{3/2, 7/2}, {5, 5}, {5, 2}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {5, 5}} -> 0, {{2, 2}, {0, 0}, {0, 0}} -> 0, 
   {{2, 2}, {0, 0}, {0, 3}} -> 0, {{2, 2}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{2, 2}, {0, 0}, {3/2, 7/2}} -> 0, {{2, 2}, {0, 0}, {2, 2}} -> 1, 
   {{2, 2}, {0, 0}, {2, 5}} -> 0, {{2, 2}, {0, 0}, {3, 0}} -> 0, 
   {{2, 2}, {0, 0}, {3, 3}} -> 0, {{2, 2}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{2, 2}, {0, 0}, {7/2, 7/2}} -> 0, {{2, 2}, {0, 0}, {5, 2}} -> 0, 
   {{2, 2}, {0, 0}, {5, 5}} -> 0, {{2, 2}, {0, 3}, {0, 0}} -> 0, 
   {{2, 2}, {0, 3}, {0, 3}} -> 0, {{2, 2}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{2, 2}, {0, 3}, {3/2, 7/2}} -> 0, {{2, 2}, {0, 3}, {2, 2}} -> 
    Root[-2 + #1^4 & , 3, 0], {{2, 2}, {0, 3}, {2, 5}} -> I, 
   {{2, 2}, {0, 3}, {3, 0}} -> 0, {{2, 2}, {0, 3}, {3, 3}} -> 0, 
   {{2, 2}, {0, 3}, {7/2, 3/2}} -> 0, {{2, 2}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{2, 2}, {0, 3}, {5, 2}} -> 0, {{2, 2}, {0, 3}, {5, 5}} -> 0, 
   {{2, 2}, {3/2, 3/2}, {0, 0}} -> 0, {{2, 2}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{2, 2}, {3/2, 3/2}, {3/2, 3/2}} -> Sqrt[3/2], 
   {{2, 2}, {3/2, 3/2}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{2, 2}, {3/2, 3/2}, {2, 2}} -> 0, {{2, 2}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{2, 2}, {3/2, 3/2}, {3, 0}} -> 0, {{2, 2}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{2, 2}, {3/2, 3/2}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{2, 2}, {3/2, 3/2}, {7/2, 7/2}} -> 1/Sqrt[2], 
   {{2, 2}, {3/2, 3/2}, {5, 2}} -> 0, {{2, 2}, {3/2, 3/2}, {5, 5}} -> 0, 
   {{2, 2}, {3/2, 7/2}, {0, 0}} -> 0, {{2, 2}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{2, 2}, {3/2, 7/2}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{2, 2}, {3/2, 7/2}, {3/2, 7/2}} -> -Sqrt[3/2], 
   {{2, 2}, {3/2, 7/2}, {2, 2}} -> 0, {{2, 2}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{2, 2}, {3/2, 7/2}, {3, 0}} -> 0, {{2, 2}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{2, 2}, {3/2, 7/2}, {7/2, 3/2}} -> -(1/Sqrt[2]), 
   {{2, 2}, {3/2, 7/2}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{2, 2}, {3/2, 7/2}, {5, 2}} -> 0, {{2, 2}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{2, 2}, {2, 2}, {0, 0}} -> 1, {{2, 2}, {2, 2}, {0, 3}} -> 
    Root[-2 + #1^4 & , 3, 0], {{2, 2}, {2, 2}, {3/2, 3/2}} -> 0, 
   {{2, 2}, {2, 2}, {3/2, 7/2}} -> 0, {{2, 2}, {2, 2}, {2, 2}} -> 0, 
   {{2, 2}, {2, 2}, {2, 5}} -> 0, {{2, 2}, {2, 2}, {3, 0}} -> 
    Root[-2 + #1^4 & , 4, 0], {{2, 2}, {2, 2}, {3, 3}} -> Sqrt[2], 
   {{2, 2}, {2, 2}, {7/2, 3/2}} -> 0, {{2, 2}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{2, 2}, {2, 2}, {5, 2}} -> 0, {{2, 2}, {2, 2}, {5, 5}} -> 0, 
   {{2, 2}, {2, 5}, {0, 0}} -> 0, {{2, 2}, {2, 5}, {0, 3}} -> -I, 
   {{2, 2}, {2, 5}, {3/2, 3/2}} -> 0, {{2, 2}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{2, 2}, {2, 5}, {2, 2}} -> 0, {{2, 2}, {2, 5}, {2, 5}} -> 0, 
   {{2, 2}, {2, 5}, {3, 0}} -> 0, {{2, 2}, {2, 5}, {3, 3}} -> 
    Root[-2 + #1^4 & , 2, 0], {{2, 2}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{2, 2}, {2, 5}, {7/2, 7/2}} -> 0, {{2, 2}, {2, 5}, {5, 2}} -> 0, 
   {{2, 2}, {2, 5}, {5, 5}} -> 0, {{2, 2}, {3, 0}, {0, 0}} -> 0, 
   {{2, 2}, {3, 0}, {0, 3}} -> 0, {{2, 2}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{2, 2}, {3, 0}, {3/2, 7/2}} -> 0, {{2, 2}, {3, 0}, {2, 2}} -> 
    Root[-2 + #1^4 & , 4, 0], {{2, 2}, {3, 0}, {2, 5}} -> 0, 
   {{2, 2}, {3, 0}, {3, 0}} -> 0, {{2, 2}, {3, 0}, {3, 3}} -> 0, 
   {{2, 2}, {3, 0}, {7/2, 3/2}} -> 0, {{2, 2}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{2, 2}, {3, 0}, {5, 2}} -> I, {{2, 2}, {3, 0}, {5, 5}} -> 0, 
   {{2, 2}, {3, 3}, {0, 0}} -> 0, {{2, 2}, {3, 3}, {0, 3}} -> 0, 
   {{2, 2}, {3, 3}, {3/2, 3/2}} -> 0, {{2, 2}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{2, 2}, {3, 3}, {2, 2}} -> Sqrt[2], {{2, 2}, {3, 3}, {2, 5}} -> 
    Root[-2 + #1^4 & , 1, 0], {{2, 2}, {3, 3}, {3, 0}} -> 0, 
   {{2, 2}, {3, 3}, {3, 3}} -> 0, {{2, 2}, {3, 3}, {7/2, 3/2}} -> 0, 
   {{2, 2}, {3, 3}, {7/2, 7/2}} -> 0, {{2, 2}, {3, 3}, {5, 2}} -> 
    Root[-2 + #1^4 & , 2, 0], {{2, 2}, {3, 3}, {5, 5}} -> 1, 
   {{2, 2}, {7/2, 3/2}, {0, 0}} -> 0, {{2, 2}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{2, 2}, {7/2, 3/2}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{2, 2}, {7/2, 3/2}, {3/2, 7/2}} -> -(1/Sqrt[2]), 
   {{2, 2}, {7/2, 3/2}, {2, 2}} -> 0, {{2, 2}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{2, 2}, {7/2, 3/2}, {3, 0}} -> 0, {{2, 2}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{2, 2}, {7/2, 3/2}, {7/2, 3/2}} -> -Sqrt[3/2], 
   {{2, 2}, {7/2, 3/2}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{2, 2}, {7/2, 3/2}, {5, 2}} -> 0, {{2, 2}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{2, 2}, {7/2, 7/2}, {0, 0}} -> 0, {{2, 2}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{2, 2}, {7/2, 7/2}, {3/2, 3/2}} -> 1/Sqrt[2], 
   {{2, 2}, {7/2, 7/2}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{2, 2}, {7/2, 7/2}, {2, 2}} -> 0, {{2, 2}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{2, 2}, {7/2, 7/2}, {3, 0}} -> 0, {{2, 2}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{2, 2}, {7/2, 7/2}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{2, 2}, {7/2, 7/2}, {7/2, 7/2}} -> Sqrt[3/2], 
   {{2, 2}, {7/2, 7/2}, {5, 2}} -> 0, {{2, 2}, {7/2, 7/2}, {5, 5}} -> 0, 
   {{2, 2}, {5, 2}, {0, 0}} -> 0, {{2, 2}, {5, 2}, {0, 3}} -> 0, 
   {{2, 2}, {5, 2}, {3/2, 3/2}} -> 0, {{2, 2}, {5, 2}, {3/2, 7/2}} -> 0, 
   {{2, 2}, {5, 2}, {2, 2}} -> 0, {{2, 2}, {5, 2}, {2, 5}} -> 0, 
   {{2, 2}, {5, 2}, {3, 0}} -> -I, {{2, 2}, {5, 2}, {3, 3}} -> 
    Root[-2 + #1^4 & , 1, 0], {{2, 2}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{2, 2}, {5, 2}, {7/2, 7/2}} -> 0, {{2, 2}, {5, 2}, {5, 2}} -> 0, 
   {{2, 2}, {5, 2}, {5, 5}} -> 0, {{2, 2}, {5, 5}, {0, 0}} -> 0, 
   {{2, 2}, {5, 5}, {0, 3}} -> 0, {{2, 2}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{2, 2}, {5, 5}, {3/2, 7/2}} -> 0, {{2, 2}, {5, 5}, {2, 2}} -> 0, 
   {{2, 2}, {5, 5}, {2, 5}} -> 0, {{2, 2}, {5, 5}, {3, 0}} -> 0, 
   {{2, 2}, {5, 5}, {3, 3}} -> 1, {{2, 2}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{2, 2}, {5, 5}, {7/2, 7/2}} -> 0, {{2, 2}, {5, 5}, {5, 2}} -> 0, 
   {{2, 2}, {5, 5}, {5, 5}} -> 0, {{2, 5}, {0, 0}, {0, 0}} -> 0, 
   {{2, 5}, {0, 0}, {0, 3}} -> 0, {{2, 5}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {0, 0}, {3/2, 7/2}} -> 0, {{2, 5}, {0, 0}, {2, 2}} -> 0, 
   {{2, 5}, {0, 0}, {2, 5}} -> 1, {{2, 5}, {0, 0}, {3, 0}} -> 0, 
   {{2, 5}, {0, 0}, {3, 3}} -> 0, {{2, 5}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {0, 0}, {7/2, 7/2}} -> 0, {{2, 5}, {0, 0}, {5, 2}} -> 0, 
   {{2, 5}, {0, 0}, {5, 5}} -> 0, {{2, 5}, {0, 3}, {0, 0}} -> 0, 
   {{2, 5}, {0, 3}, {0, 3}} -> 0, {{2, 5}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {0, 3}, {3/2, 7/2}} -> 0, {{2, 5}, {0, 3}, {2, 2}} -> -I, 
   {{2, 5}, {0, 3}, {2, 5}} -> 0, {{2, 5}, {0, 3}, {3, 0}} -> 0, 
   {{2, 5}, {0, 3}, {3, 3}} -> 0, {{2, 5}, {0, 3}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {0, 3}, {7/2, 7/2}} -> 0, {{2, 5}, {0, 3}, {5, 2}} -> 0, 
   {{2, 5}, {0, 3}, {5, 5}} -> 0, {{2, 5}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {0, 3}} -> 0, {{2, 5}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {3/2, 7/2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{2, 5}, {3/2, 3/2}, {2, 2}} -> 0, {{2, 5}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {3, 0}} -> 0, {{2, 5}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {7/2, 3/2}} -> 0, {{2, 5}, {3/2, 3/2}, {7/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 5}, {3/2, 3/2}, {5, 2}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {5, 5}} -> 0, {{2, 5}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {0, 3}} -> 0, {{2, 5}, {3/2, 7/2}, {3/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 4, 0], {{2, 5}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {2, 2}} -> 0, {{2, 5}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {3, 0}} -> 0, {{2, 5}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {7/2, 3/2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 5}, {3/2, 7/2}, {7/2, 7/2}} -> 0, {{2, 5}, {3/2, 7/2}, {5, 2}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {5, 5}} -> 0, {{2, 5}, {2, 2}, {0, 0}} -> 0, 
   {{2, 5}, {2, 2}, {0, 3}} -> I, {{2, 5}, {2, 2}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {2, 2}, {3/2, 7/2}} -> 0, {{2, 5}, {2, 2}, {2, 2}} -> 0, 
   {{2, 5}, {2, 2}, {2, 5}} -> 0, {{2, 5}, {2, 2}, {3, 0}} -> 0, 
   {{2, 5}, {2, 2}, {3, 3}} -> Root[-2 + #1^4 & , 1, 0], 
   {{2, 5}, {2, 2}, {7/2, 3/2}} -> 0, {{2, 5}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{2, 5}, {2, 2}, {5, 2}} -> 0, {{2, 5}, {2, 2}, {5, 5}} -> 0, 
   {{2, 5}, {2, 5}, {0, 0}} -> 1, {{2, 5}, {2, 5}, {0, 3}} -> 0, 
   {{2, 5}, {2, 5}, {3/2, 3/2}} -> 0, {{2, 5}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{2, 5}, {2, 5}, {2, 2}} -> 0, {{2, 5}, {2, 5}, {2, 5}} -> 0, 
   {{2, 5}, {2, 5}, {3, 0}} -> Root[-2 + #1^4 & , 4, 0], 
   {{2, 5}, {2, 5}, {3, 3}} -> 0, {{2, 5}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {2, 5}, {7/2, 7/2}} -> 0, {{2, 5}, {2, 5}, {5, 2}} -> 0, 
   {{2, 5}, {2, 5}, {5, 5}} -> 0, {{2, 5}, {3, 0}, {0, 0}} -> 0, 
   {{2, 5}, {3, 0}, {0, 3}} -> 0, {{2, 5}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {3, 0}, {3/2, 7/2}} -> 0, {{2, 5}, {3, 0}, {2, 2}} -> 0, 
   {{2, 5}, {3, 0}, {2, 5}} -> Root[-2 + #1^4 & , 4, 0], 
   {{2, 5}, {3, 0}, {3, 0}} -> 0, {{2, 5}, {3, 0}, {3, 3}} -> 0, 
   {{2, 5}, {3, 0}, {7/2, 3/2}} -> 0, {{2, 5}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{2, 5}, {3, 0}, {5, 2}} -> 0, {{2, 5}, {3, 0}, {5, 5}} -> -I, 
   {{2, 5}, {3, 3}, {0, 0}} -> 0, {{2, 5}, {3, 3}, {0, 3}} -> 0, 
   {{2, 5}, {3, 3}, {3/2, 3/2}} -> 0, {{2, 5}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{2, 5}, {3, 3}, {2, 2}} -> Root[-2 + #1^4 & , 2, 0], 
   {{2, 5}, {3, 3}, {2, 5}} -> 0, {{2, 5}, {3, 3}, {3, 0}} -> 0, 
   {{2, 5}, {3, 3}, {3, 3}} -> 0, {{2, 5}, {3, 3}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {3, 3}, {7/2, 7/2}} -> 0, {{2, 5}, {3, 3}, {5, 2}} -> 1, 
   {{2, 5}, {3, 3}, {5, 5}} -> 0, {{2, 5}, {7/2, 3/2}, {0, 0}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {0, 3}} -> 0, {{2, 5}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {3/2, 7/2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 5}, {7/2, 3/2}, {2, 2}} -> 0, {{2, 5}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {3, 0}} -> 0, {{2, 5}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {7/2, 3/2}} -> 0, {{2, 5}, {7/2, 3/2}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 3, 0], {{2, 5}, {7/2, 3/2}, {5, 2}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {5, 5}} -> 0, {{2, 5}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {0, 3}} -> 0, {{2, 5}, {7/2, 7/2}, {3/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 5}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {2, 2}} -> 0, {{2, 5}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {3, 0}} -> 0, {{2, 5}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {7/2, 3/2}} -> Root[-3 + 2*#1^4 & , 3, 0], 
   {{2, 5}, {7/2, 7/2}, {7/2, 7/2}} -> 0, {{2, 5}, {7/2, 7/2}, {5, 2}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {5, 5}} -> 0, {{2, 5}, {5, 2}, {0, 0}} -> 0, 
   {{2, 5}, {5, 2}, {0, 3}} -> 0, {{2, 5}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {5, 2}, {3/2, 7/2}} -> 0, {{2, 5}, {5, 2}, {2, 2}} -> 0, 
   {{2, 5}, {5, 2}, {2, 5}} -> 0, {{2, 5}, {5, 2}, {3, 0}} -> 0, 
   {{2, 5}, {5, 2}, {3, 3}} -> 1, {{2, 5}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {5, 2}, {7/2, 7/2}} -> 0, {{2, 5}, {5, 2}, {5, 2}} -> 0, 
   {{2, 5}, {5, 2}, {5, 5}} -> 0, {{2, 5}, {5, 5}, {0, 0}} -> 0, 
   {{2, 5}, {5, 5}, {0, 3}} -> 0, {{2, 5}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {5, 5}, {3/2, 7/2}} -> 0, {{2, 5}, {5, 5}, {2, 2}} -> 0, 
   {{2, 5}, {5, 5}, {2, 5}} -> 0, {{2, 5}, {5, 5}, {3, 0}} -> I, 
   {{2, 5}, {5, 5}, {3, 3}} -> 0, {{2, 5}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {5, 5}, {7/2, 7/2}} -> 0, {{2, 5}, {5, 5}, {5, 2}} -> 0, 
   {{2, 5}, {5, 5}, {5, 5}} -> 0, {{3, 0}, {0, 0}, {0, 0}} -> 0, 
   {{3, 0}, {0, 0}, {0, 3}} -> 0, {{3, 0}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {0, 0}, {3/2, 7/2}} -> 0, {{3, 0}, {0, 0}, {2, 2}} -> 0, 
   {{3, 0}, {0, 0}, {2, 5}} -> 0, {{3, 0}, {0, 0}, {3, 0}} -> 1, 
   {{3, 0}, {0, 0}, {3, 3}} -> 0, {{3, 0}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {0, 0}, {7/2, 7/2}} -> 0, {{3, 0}, {0, 0}, {5, 2}} -> 0, 
   {{3, 0}, {0, 0}, {5, 5}} -> 0, {{3, 0}, {0, 3}, {0, 0}} -> 0, 
   {{3, 0}, {0, 3}, {0, 3}} -> 0, {{3, 0}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {0, 3}, {3/2, 7/2}} -> 0, {{3, 0}, {0, 3}, {2, 2}} -> 0, 
   {{3, 0}, {0, 3}, {2, 5}} -> 0, {{3, 0}, {0, 3}, {3, 0}} -> 0, 
   {{3, 0}, {0, 3}, {3, 3}} -> 1, {{3, 0}, {0, 3}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {0, 3}, {7/2, 7/2}} -> 0, {{3, 0}, {0, 3}, {5, 2}} -> 0, 
   {{3, 0}, {0, 3}, {5, 5}} -> 0, {{3, 0}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {0, 3}} -> 0, {{3, 0}, {3/2, 3/2}, {3/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 0}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {2, 2}} -> 0, {{3, 0}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {3, 0}} -> 0, {{3, 0}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {7/2, 3/2}} -> Root[-3 + 2*#1^4 & , 2, 0], 
   {{3, 0}, {3/2, 3/2}, {7/2, 7/2}} -> 0, {{3, 0}, {3/2, 3/2}, {5, 2}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {5, 5}} -> 0, {{3, 0}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {0, 3}} -> 0, {{3, 0}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {3/2, 7/2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 0}, {3/2, 7/2}, {2, 2}} -> 0, {{3, 0}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {3, 0}} -> 0, {{3, 0}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {7/2, 3/2}} -> 0, {{3, 0}, {3/2, 7/2}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{3, 0}, {3/2, 7/2}, {5, 2}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {5, 5}} -> 0, {{3, 0}, {2, 2}, {0, 0}} -> 0, 
   {{3, 0}, {2, 2}, {0, 3}} -> 0, {{3, 0}, {2, 2}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {2, 2}, {3/2, 7/2}} -> 0, {{3, 0}, {2, 2}, {2, 2}} -> 
    Root[-2 + #1^4 & , 4, 0], {{3, 0}, {2, 2}, {2, 5}} -> 0, 
   {{3, 0}, {2, 2}, {3, 0}} -> 0, {{3, 0}, {2, 2}, {3, 3}} -> 0, 
   {{3, 0}, {2, 2}, {7/2, 3/2}} -> 0, {{3, 0}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{3, 0}, {2, 2}, {5, 2}} -> -I, {{3, 0}, {2, 2}, {5, 5}} -> 0, 
   {{3, 0}, {2, 5}, {0, 0}} -> 0, {{3, 0}, {2, 5}, {0, 3}} -> 0, 
   {{3, 0}, {2, 5}, {3/2, 3/2}} -> 0, {{3, 0}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{3, 0}, {2, 5}, {2, 2}} -> 0, {{3, 0}, {2, 5}, {2, 5}} -> 
    Root[-2 + #1^4 & , 4, 0], {{3, 0}, {2, 5}, {3, 0}} -> 0, 
   {{3, 0}, {2, 5}, {3, 3}} -> 0, {{3, 0}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {2, 5}, {7/2, 7/2}} -> 0, {{3, 0}, {2, 5}, {5, 2}} -> 0, 
   {{3, 0}, {2, 5}, {5, 5}} -> I, {{3, 0}, {3, 0}, {0, 0}} -> 1, 
   {{3, 0}, {3, 0}, {0, 3}} -> 0, {{3, 0}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {3, 0}, {3/2, 7/2}} -> 0, {{3, 0}, {3, 0}, {2, 2}} -> 0, 
   {{3, 0}, {3, 0}, {2, 5}} -> 0, {{3, 0}, {3, 0}, {3, 0}} -> 
    Root[-2 + #1^4 & , 3, 0], {{3, 0}, {3, 0}, {3, 3}} -> 0, 
   {{3, 0}, {3, 0}, {7/2, 3/2}} -> 0, {{3, 0}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{3, 0}, {3, 0}, {5, 2}} -> 0, {{3, 0}, {3, 0}, {5, 5}} -> 0, 
   {{3, 0}, {3, 3}, {0, 0}} -> 0, {{3, 0}, {3, 3}, {0, 3}} -> 1, 
   {{3, 0}, {3, 3}, {3/2, 3/2}} -> 0, {{3, 0}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{3, 0}, {3, 3}, {2, 2}} -> 0, {{3, 0}, {3, 3}, {2, 5}} -> 0, 
   {{3, 0}, {3, 3}, {3, 0}} -> 0, {{3, 0}, {3, 3}, {3, 3}} -> 
    Root[-2 + #1^4 & , 3, 0], {{3, 0}, {3, 3}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {3, 3}, {7/2, 7/2}} -> 0, {{3, 0}, {3, 3}, {5, 2}} -> 0, 
   {{3, 0}, {3, 3}, {5, 5}} -> 0, {{3, 0}, {7/2, 3/2}, {0, 0}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {0, 3}} -> 0, {{3, 0}, {7/2, 3/2}, {3/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{3, 0}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {2, 2}} -> 0, {{3, 0}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {3, 0}} -> 0, {{3, 0}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {7/2, 3/2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 0}, {7/2, 3/2}, {7/2, 7/2}} -> 0, {{3, 0}, {7/2, 3/2}, {5, 2}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {5, 5}} -> 0, {{3, 0}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {0, 3}} -> 0, {{3, 0}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {3/2, 7/2}} -> Root[-3 + 2*#1^4 & , 1, 0], 
   {{3, 0}, {7/2, 7/2}, {2, 2}} -> 0, {{3, 0}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {3, 0}} -> 0, {{3, 0}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {7/2, 3/2}} -> 0, {{3, 0}, {7/2, 7/2}, {7/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 0}, {7/2, 7/2}, {5, 2}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {5, 5}} -> 0, {{3, 0}, {5, 2}, {0, 0}} -> 0, 
   {{3, 0}, {5, 2}, {0, 3}} -> 0, {{3, 0}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {5, 2}, {3/2, 7/2}} -> 0, {{3, 0}, {5, 2}, {2, 2}} -> I, 
   {{3, 0}, {5, 2}, {2, 5}} -> 0, {{3, 0}, {5, 2}, {3, 0}} -> 0, 
   {{3, 0}, {5, 2}, {3, 3}} -> 0, {{3, 0}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {5, 2}, {7/2, 7/2}} -> 0, {{3, 0}, {5, 2}, {5, 2}} -> 0, 
   {{3, 0}, {5, 2}, {5, 5}} -> 0, {{3, 0}, {5, 5}, {0, 0}} -> 0, 
   {{3, 0}, {5, 5}, {0, 3}} -> 0, {{3, 0}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {5, 5}, {3/2, 7/2}} -> 0, {{3, 0}, {5, 5}, {2, 2}} -> 0, 
   {{3, 0}, {5, 5}, {2, 5}} -> -I, {{3, 0}, {5, 5}, {3, 0}} -> 0, 
   {{3, 0}, {5, 5}, {3, 3}} -> 0, {{3, 0}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {5, 5}, {7/2, 7/2}} -> 0, {{3, 0}, {5, 5}, {5, 2}} -> 0, 
   {{3, 0}, {5, 5}, {5, 5}} -> 0, {{3, 3}, {0, 0}, {0, 0}} -> 0, 
   {{3, 3}, {0, 0}, {0, 3}} -> 0, {{3, 3}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {0, 0}, {3/2, 7/2}} -> 0, {{3, 3}, {0, 0}, {2, 2}} -> 0, 
   {{3, 3}, {0, 0}, {2, 5}} -> 0, {{3, 3}, {0, 0}, {3, 0}} -> 0, 
   {{3, 3}, {0, 0}, {3, 3}} -> 1, {{3, 3}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {0, 0}, {7/2, 7/2}} -> 0, {{3, 3}, {0, 0}, {5, 2}} -> 0, 
   {{3, 3}, {0, 0}, {5, 5}} -> 0, {{3, 3}, {0, 3}, {0, 0}} -> 0, 
   {{3, 3}, {0, 3}, {0, 3}} -> 0, {{3, 3}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {0, 3}, {3/2, 7/2}} -> 0, {{3, 3}, {0, 3}, {2, 2}} -> 0, 
   {{3, 3}, {0, 3}, {2, 5}} -> 0, {{3, 3}, {0, 3}, {3, 0}} -> 1, 
   {{3, 3}, {0, 3}, {3, 3}} -> Root[-2 + #1^4 & , 4, 0], 
   {{3, 3}, {0, 3}, {7/2, 3/2}} -> 0, {{3, 3}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{3, 3}, {0, 3}, {5, 2}} -> 0, {{3, 3}, {0, 3}, {5, 5}} -> 0, 
   {{3, 3}, {3/2, 3/2}, {0, 0}} -> 0, {{3, 3}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{3, 3}, {3/2, 3/2}, {3/2, 3/2}} -> 1/Sqrt[2], 
   {{3, 3}, {3/2, 3/2}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3, 3}, {3/2, 3/2}, {2, 2}} -> 0, {{3, 3}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{3, 3}, {3/2, 3/2}, {3, 0}} -> 0, {{3, 3}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{3, 3}, {3/2, 3/2}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3, 3}, {3/2, 3/2}, {7/2, 7/2}} -> Sqrt[3/2], 
   {{3, 3}, {3/2, 3/2}, {5, 2}} -> 0, {{3, 3}, {3/2, 3/2}, {5, 5}} -> 0, 
   {{3, 3}, {3/2, 7/2}, {0, 0}} -> 0, {{3, 3}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{3, 3}, {3/2, 7/2}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3, 3}, {3/2, 7/2}, {3/2, 7/2}} -> -(1/Sqrt[2]), 
   {{3, 3}, {3/2, 7/2}, {2, 2}} -> 0, {{3, 3}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{3, 3}, {3/2, 7/2}, {3, 0}} -> 0, {{3, 3}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{3, 3}, {3/2, 7/2}, {7/2, 3/2}} -> -Sqrt[3/2], 
   {{3, 3}, {3/2, 7/2}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3, 3}, {3/2, 7/2}, {5, 2}} -> 0, {{3, 3}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{3, 3}, {2, 2}, {0, 0}} -> 0, {{3, 3}, {2, 2}, {0, 3}} -> 0, 
   {{3, 3}, {2, 2}, {3/2, 3/2}} -> 0, {{3, 3}, {2, 2}, {3/2, 7/2}} -> 0, 
   {{3, 3}, {2, 2}, {2, 2}} -> Sqrt[2], {{3, 3}, {2, 2}, {2, 5}} -> 
    Root[-2 + #1^4 & , 2, 0], {{3, 3}, {2, 2}, {3, 0}} -> 0, 
   {{3, 3}, {2, 2}, {3, 3}} -> 0, {{3, 3}, {2, 2}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {2, 2}, {7/2, 7/2}} -> 0, {{3, 3}, {2, 2}, {5, 2}} -> 
    Root[-2 + #1^4 & , 1, 0], {{3, 3}, {2, 2}, {5, 5}} -> 1, 
   {{3, 3}, {2, 5}, {0, 0}} -> 0, {{3, 3}, {2, 5}, {0, 3}} -> 0, 
   {{3, 3}, {2, 5}, {3/2, 3/2}} -> 0, {{3, 3}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{3, 3}, {2, 5}, {2, 2}} -> Root[-2 + #1^4 & , 1, 0], 
   {{3, 3}, {2, 5}, {2, 5}} -> 0, {{3, 3}, {2, 5}, {3, 0}} -> 0, 
   {{3, 3}, {2, 5}, {3, 3}} -> 0, {{3, 3}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {2, 5}, {7/2, 7/2}} -> 0, {{3, 3}, {2, 5}, {5, 2}} -> 1, 
   {{3, 3}, {2, 5}, {5, 5}} -> 0, {{3, 3}, {3, 0}, {0, 0}} -> 0, 
   {{3, 3}, {3, 0}, {0, 3}} -> 1, {{3, 3}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {3, 0}, {3/2, 7/2}} -> 0, {{3, 3}, {3, 0}, {2, 2}} -> 0, 
   {{3, 3}, {3, 0}, {2, 5}} -> 0, {{3, 3}, {3, 0}, {3, 0}} -> 0, 
   {{3, 3}, {3, 0}, {3, 3}} -> Root[-2 + #1^4 & , 3, 0], 
   {{3, 3}, {3, 0}, {7/2, 3/2}} -> 0, {{3, 3}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{3, 3}, {3, 0}, {5, 2}} -> 0, {{3, 3}, {3, 0}, {5, 5}} -> 0, 
   {{3, 3}, {3, 3}, {0, 0}} -> 1, {{3, 3}, {3, 3}, {0, 3}} -> 
    Root[-2 + #1^4 & , 4, 0], {{3, 3}, {3, 3}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {3, 3}, {3/2, 7/2}} -> 0, {{3, 3}, {3, 3}, {2, 2}} -> 0, 
   {{3, 3}, {3, 3}, {2, 5}} -> 0, {{3, 3}, {3, 3}, {3, 0}} -> 
    Root[-2 + #1^4 & , 3, 0], {{3, 3}, {3, 3}, {3, 3}} -> Sqrt[2], 
   {{3, 3}, {3, 3}, {7/2, 3/2}} -> 0, {{3, 3}, {3, 3}, {7/2, 7/2}} -> 0, 
   {{3, 3}, {3, 3}, {5, 2}} -> 0, {{3, 3}, {3, 3}, {5, 5}} -> 0, 
   {{3, 3}, {7/2, 3/2}, {0, 0}} -> 0, {{3, 3}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{3, 3}, {7/2, 3/2}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3, 3}, {7/2, 3/2}, {3/2, 7/2}} -> -Sqrt[3/2], 
   {{3, 3}, {7/2, 3/2}, {2, 2}} -> 0, {{3, 3}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{3, 3}, {7/2, 3/2}, {3, 0}} -> 0, {{3, 3}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{3, 3}, {7/2, 3/2}, {7/2, 3/2}} -> -(1/Sqrt[2]), 
   {{3, 3}, {7/2, 3/2}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3, 3}, {7/2, 3/2}, {5, 2}} -> 0, {{3, 3}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{3, 3}, {7/2, 7/2}, {0, 0}} -> 0, {{3, 3}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{3, 3}, {7/2, 7/2}, {3/2, 3/2}} -> Sqrt[3/2], 
   {{3, 3}, {7/2, 7/2}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3, 3}, {7/2, 7/2}, {2, 2}} -> 0, {{3, 3}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{3, 3}, {7/2, 7/2}, {3, 0}} -> 0, {{3, 3}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{3, 3}, {7/2, 7/2}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3, 3}, {7/2, 7/2}, {7/2, 7/2}} -> 1/Sqrt[2], 
   {{3, 3}, {7/2, 7/2}, {5, 2}} -> 0, {{3, 3}, {7/2, 7/2}, {5, 5}} -> 0, 
   {{3, 3}, {5, 2}, {0, 0}} -> 0, {{3, 3}, {5, 2}, {0, 3}} -> 0, 
   {{3, 3}, {5, 2}, {3/2, 3/2}} -> 0, {{3, 3}, {5, 2}, {3/2, 7/2}} -> 0, 
   {{3, 3}, {5, 2}, {2, 2}} -> Root[-2 + #1^4 & , 2, 0], 
   {{3, 3}, {5, 2}, {2, 5}} -> 1, {{3, 3}, {5, 2}, {3, 0}} -> 0, 
   {{3, 3}, {5, 2}, {3, 3}} -> 0, {{3, 3}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {5, 2}, {7/2, 7/2}} -> 0, {{3, 3}, {5, 2}, {5, 2}} -> 0, 
   {{3, 3}, {5, 2}, {5, 5}} -> 0, {{3, 3}, {5, 5}, {0, 0}} -> 0, 
   {{3, 3}, {5, 5}, {0, 3}} -> 0, {{3, 3}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {5, 5}, {3/2, 7/2}} -> 0, {{3, 3}, {5, 5}, {2, 2}} -> 1, 
   {{3, 3}, {5, 5}, {2, 5}} -> 0, {{3, 3}, {5, 5}, {3, 0}} -> 0, 
   {{3, 3}, {5, 5}, {3, 3}} -> 0, {{3, 3}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {5, 5}, {7/2, 7/2}} -> 0, {{3, 3}, {5, 5}, {5, 2}} -> 0, 
   {{3, 3}, {5, 5}, {5, 5}} -> 0, {{7/2, 3/2}, {0, 0}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {0, 3}} -> 0, {{7/2, 3/2}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {3/2, 7/2}} -> 0, {{7/2, 3/2}, {0, 0}, {2, 2}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {2, 5}} -> 0, {{7/2, 3/2}, {0, 0}, {3, 0}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {3, 3}} -> 0, {{7/2, 3/2}, {0, 0}, {7/2, 3/2}} -> 1, 
   {{7/2, 3/2}, {0, 0}, {7/2, 7/2}} -> 0, {{7/2, 3/2}, {0, 0}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {5, 5}} -> 0, {{7/2, 3/2}, {0, 3}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {0, 3}} -> 0, {{7/2, 3/2}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {3/2, 7/2}} -> 0, {{7/2, 3/2}, {0, 3}, {2, 2}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {2, 5}} -> 0, {{7/2, 3/2}, {0, 3}, {3, 0}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {3, 3}} -> 0, {{7/2, 3/2}, {0, 3}, {7/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7/2, 3/2}, {0, 3}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{7/2, 3/2}, {0, 3}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {5, 5}} -> 0, {{7/2, 3/2}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{7/2, 3/2}, {3/2, 3/2}, {2, 5}} -> 0, {{7/2, 3/2}, {3/2, 3/2}, {3, 0}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{7/2, 3/2}, {3/2, 3/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 3/2}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {5, 2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{7/2, 3/2}, {3/2, 3/2}, {5, 5}} -> 0, {{7/2, 3/2}, {3/2, 7/2}, {0, 0}} -> 
    0, {{7/2, 3/2}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {2, 2}} -> -(1/Sqrt[2]), 
   {{7/2, 3/2}, {3/2, 7/2}, {2, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7/2, 3/2}, {3/2, 7/2}, {3, 0}} -> 0, {{7/2, 3/2}, {3/2, 7/2}, {3, 3}} -> 
    -Sqrt[3/2], {{7/2, 3/2}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {5, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7/2, 3/2}, {3/2, 7/2}, {5, 5}} -> 1, {{7/2, 3/2}, {2, 2}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {2, 2}, {0, 3}} -> 0, {{7/2, 3/2}, {2, 2}, {3/2, 3/2}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 3/2}, {2, 2}, {3/2, 7/2}} -> 
    -(1/Sqrt[2]), {{7/2, 3/2}, {2, 2}, {2, 2}} -> 0, 
   {{7/2, 3/2}, {2, 2}, {2, 5}} -> 0, {{7/2, 3/2}, {2, 2}, {3, 0}} -> 0, 
   {{7/2, 3/2}, {2, 2}, {3, 3}} -> 0, {{7/2, 3/2}, {2, 2}, {7/2, 3/2}} -> 
    -Sqrt[3/2], {{7/2, 3/2}, {2, 2}, {7/2, 7/2}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 3/2}, {2, 2}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {2, 2}, {5, 5}} -> 0, {{7/2, 3/2}, {2, 5}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {0, 3}} -> 0, {{7/2, 3/2}, {2, 5}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {3/2, 7/2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7/2, 3/2}, {2, 5}, {2, 2}} -> 0, {{7/2, 3/2}, {2, 5}, {2, 5}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {3, 0}} -> 0, {{7/2, 3/2}, {2, 5}, {3, 3}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {7/2, 3/2}} -> 0, {{7/2, 3/2}, {2, 5}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 3, 0], {{7/2, 3/2}, {2, 5}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {5, 5}} -> 0, {{7/2, 3/2}, {3, 0}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {0, 3}} -> 0, {{7/2, 3/2}, {3, 0}, {3/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{7/2, 3/2}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {2, 2}} -> 0, {{7/2, 3/2}, {3, 0}, {2, 5}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {3, 0}} -> 0, {{7/2, 3/2}, {3, 0}, {3, 3}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {7/2, 3/2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7/2, 3/2}, {3, 0}, {7/2, 7/2}} -> 0, {{7/2, 3/2}, {3, 0}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {5, 5}} -> 0, {{7/2, 3/2}, {3, 3}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {3, 3}, {0, 3}} -> 0, {{7/2, 3/2}, {3, 3}, {3/2, 3/2}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 3/2}, {3, 3}, {3/2, 7/2}} -> 
    -Sqrt[3/2], {{7/2, 3/2}, {3, 3}, {2, 2}} -> 0, 
   {{7/2, 3/2}, {3, 3}, {2, 5}} -> 0, {{7/2, 3/2}, {3, 3}, {3, 0}} -> 0, 
   {{7/2, 3/2}, {3, 3}, {3, 3}} -> 0, {{7/2, 3/2}, {3, 3}, {7/2, 3/2}} -> 
    -(1/Sqrt[2]), {{7/2, 3/2}, {3, 3}, {7/2, 7/2}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 3/2}, {3, 3}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {3, 3}, {5, 5}} -> 0, {{7/2, 3/2}, {7/2, 3/2}, {0, 0}} -> 1, 
   {{7/2, 3/2}, {7/2, 3/2}, {0, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7/2, 3/2}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 3/2}, {2, 2}} -> -Sqrt[3/2], 
   {{7/2, 3/2}, {7/2, 3/2}, {2, 5}} -> 0, {{7/2, 3/2}, {7/2, 3/2}, {3, 0}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7/2, 3/2}, {7/2, 3/2}, {3, 3}} -> 
    -(1/Sqrt[2]), {{7/2, 3/2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 3/2}, {5, 2}} -> 0, {{7/2, 3/2}, {7/2, 3/2}, {5, 5}} -> 
    0, {{7/2, 3/2}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {0, 3}} -> Root[-3 + 2*#1^4 & , 2, 0], 
   {{7/2, 3/2}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{7/2, 3/2}, {7/2, 7/2}, {2, 5}} -> Root[-3 + 2*#1^4 & , 3, 0], 
   {{7/2, 3/2}, {7/2, 7/2}, {3, 0}} -> 0, {{7/2, 3/2}, {7/2, 7/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 3/2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {5, 2}} -> 0, {{7/2, 3/2}, {7/2, 7/2}, {5, 5}} -> 
    0, {{7/2, 3/2}, {5, 2}, {0, 0}} -> 0, {{7/2, 3/2}, {5, 2}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {5, 2}, {3/2, 3/2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{7/2, 3/2}, {5, 2}, {3/2, 7/2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7/2, 3/2}, {5, 2}, {2, 2}} -> 0, {{7/2, 3/2}, {5, 2}, {2, 5}} -> 0, 
   {{7/2, 3/2}, {5, 2}, {3, 0}} -> 0, {{7/2, 3/2}, {5, 2}, {3, 3}} -> 0, 
   {{7/2, 3/2}, {5, 2}, {7/2, 3/2}} -> 0, {{7/2, 3/2}, {5, 2}, {7/2, 7/2}} -> 
    0, {{7/2, 3/2}, {5, 2}, {5, 2}} -> 0, {{7/2, 3/2}, {5, 2}, {5, 5}} -> 0, 
   {{7/2, 3/2}, {5, 5}, {0, 0}} -> 0, {{7/2, 3/2}, {5, 5}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {5, 5}, {3/2, 3/2}} -> 0, {{7/2, 3/2}, {5, 5}, {3/2, 7/2}} -> 
    1, {{7/2, 3/2}, {5, 5}, {2, 2}} -> 0, {{7/2, 3/2}, {5, 5}, {2, 5}} -> 0, 
   {{7/2, 3/2}, {5, 5}, {3, 0}} -> 0, {{7/2, 3/2}, {5, 5}, {3, 3}} -> 0, 
   {{7/2, 3/2}, {5, 5}, {7/2, 3/2}} -> 0, {{7/2, 3/2}, {5, 5}, {7/2, 7/2}} -> 
    0, {{7/2, 3/2}, {5, 5}, {5, 2}} -> 0, {{7/2, 3/2}, {5, 5}, {5, 5}} -> 0, 
   {{7/2, 7/2}, {0, 0}, {0, 0}} -> 0, {{7/2, 7/2}, {0, 0}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {0, 0}, {3/2, 3/2}} -> 0, {{7/2, 7/2}, {0, 0}, {3/2, 7/2}} -> 
    0, {{7/2, 7/2}, {0, 0}, {2, 2}} -> 0, {{7/2, 7/2}, {0, 0}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {0, 0}, {3, 0}} -> 0, {{7/2, 7/2}, {0, 0}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {0, 0}, {7/2, 3/2}} -> 0, {{7/2, 7/2}, {0, 0}, {7/2, 7/2}} -> 
    1, {{7/2, 7/2}, {0, 0}, {5, 2}} -> 0, {{7/2, 7/2}, {0, 0}, {5, 5}} -> 0, 
   {{7/2, 7/2}, {0, 3}, {0, 0}} -> 0, {{7/2, 7/2}, {0, 3}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {0, 3}, {3/2, 3/2}} -> 0, {{7/2, 7/2}, {0, 3}, {3/2, 7/2}} -> 
    0, {{7/2, 7/2}, {0, 3}, {2, 2}} -> 0, {{7/2, 7/2}, {0, 3}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {0, 3}, {3, 0}} -> 0, {{7/2, 7/2}, {0, 3}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {0, 3}, {7/2, 3/2}} -> Root[-3 + 2*#1^4 & , 2, 0], 
   {{7/2, 7/2}, {0, 3}, {7/2, 7/2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7/2, 7/2}, {0, 3}, {5, 2}} -> 0, {{7/2, 7/2}, {0, 3}, {5, 5}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {0, 0}} -> 0, {{7/2, 7/2}, {3/2, 3/2}, {0, 3}} -> 
    0, {{7/2, 7/2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {2, 2}} -> 1/Sqrt[2], 
   {{7/2, 7/2}, {3/2, 3/2}, {2, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7/2, 7/2}, {3/2, 3/2}, {3, 0}} -> 0, {{7/2, 7/2}, {3/2, 3/2}, {3, 3}} -> 
    Sqrt[3/2], {{7/2, 7/2}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {5, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7/2, 7/2}, {3/2, 3/2}, {5, 5}} -> 1, {{7/2, 7/2}, {3/2, 7/2}, {0, 0}} -> 
    0, {{7/2, 7/2}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{7/2, 7/2}, {3/2, 7/2}, {2, 5}} -> 0, {{7/2, 7/2}, {3/2, 7/2}, {3, 0}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{7/2, 7/2}, {3/2, 7/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 7/2}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {5, 2}} -> Root[-3 + 2*#1^4 & , 3, 0], 
   {{7/2, 7/2}, {3/2, 7/2}, {5, 5}} -> 0, {{7/2, 7/2}, {2, 2}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {2, 2}, {0, 3}} -> 0, {{7/2, 7/2}, {2, 2}, {3/2, 3/2}} -> 
    1/Sqrt[2], {{7/2, 7/2}, {2, 2}, {3/2, 7/2}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 7/2}, {2, 2}, {2, 2}} -> 0, 
   {{7/2, 7/2}, {2, 2}, {2, 5}} -> 0, {{7/2, 7/2}, {2, 2}, {3, 0}} -> 0, 
   {{7/2, 7/2}, {2, 2}, {3, 3}} -> 0, {{7/2, 7/2}, {2, 2}, {7/2, 3/2}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 7/2}, {2, 2}, {7/2, 7/2}} -> 
    Sqrt[3/2], {{7/2, 7/2}, {2, 2}, {5, 2}} -> 0, 
   {{7/2, 7/2}, {2, 2}, {5, 5}} -> 0, {{7/2, 7/2}, {2, 5}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {0, 3}} -> 0, {{7/2, 7/2}, {2, 5}, {3/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{7/2, 7/2}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {2, 2}} -> 0, {{7/2, 7/2}, {2, 5}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {3, 0}} -> 0, {{7/2, 7/2}, {2, 5}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {7/2, 3/2}} -> Root[-3 + 2*#1^4 & , 3, 0], 
   {{7/2, 7/2}, {2, 5}, {7/2, 7/2}} -> 0, {{7/2, 7/2}, {2, 5}, {5, 2}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {5, 5}} -> 0, {{7/2, 7/2}, {3, 0}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {0, 3}} -> 0, {{7/2, 7/2}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {3/2, 7/2}} -> Root[-3 + 2*#1^4 & , 2, 0], 
   {{7/2, 7/2}, {3, 0}, {2, 2}} -> 0, {{7/2, 7/2}, {3, 0}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {3, 0}} -> 0, {{7/2, 7/2}, {3, 0}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {7/2, 3/2}} -> 0, {{7/2, 7/2}, {3, 0}, {7/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7/2, 7/2}, {3, 0}, {5, 2}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {5, 5}} -> 0, {{7/2, 7/2}, {3, 3}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {3, 3}, {0, 3}} -> 0, {{7/2, 7/2}, {3, 3}, {3/2, 3/2}} -> 
    Sqrt[3/2], {{7/2, 7/2}, {3, 3}, {3/2, 7/2}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 7/2}, {3, 3}, {2, 2}} -> 0, 
   {{7/2, 7/2}, {3, 3}, {2, 5}} -> 0, {{7/2, 7/2}, {3, 3}, {3, 0}} -> 0, 
   {{7/2, 7/2}, {3, 3}, {3, 3}} -> 0, {{7/2, 7/2}, {3, 3}, {7/2, 3/2}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 7/2}, {3, 3}, {7/2, 7/2}} -> 
    1/Sqrt[2], {{7/2, 7/2}, {3, 3}, {5, 2}} -> 0, 
   {{7/2, 7/2}, {3, 3}, {5, 5}} -> 0, {{7/2, 7/2}, {7/2, 3/2}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {0, 3}} -> Root[-3 + 2*#1^4 & , 1, 0], 
   {{7/2, 7/2}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{7/2, 7/2}, {7/2, 3/2}, {2, 5}} -> Root[-3 + 2*#1^4 & , 3, 0], 
   {{7/2, 7/2}, {7/2, 3/2}, {3, 0}} -> 0, {{7/2, 7/2}, {7/2, 3/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 7/2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {5, 2}} -> 0, {{7/2, 7/2}, {7/2, 3/2}, {5, 5}} -> 
    0, {{7/2, 7/2}, {7/2, 7/2}, {0, 0}} -> 1, 
   {{7/2, 7/2}, {7/2, 7/2}, {0, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7/2, 7/2}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 7/2}, {2, 2}} -> Sqrt[3/2], 
   {{7/2, 7/2}, {7/2, 7/2}, {2, 5}} -> 0, {{7/2, 7/2}, {7/2, 7/2}, {3, 0}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7/2, 7/2}, {7/2, 7/2}, {3, 3}} -> 
    1/Sqrt[2], {{7/2, 7/2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 7/2}, {5, 2}} -> 0, {{7/2, 7/2}, {7/2, 7/2}, {5, 5}} -> 
    0, {{7/2, 7/2}, {5, 2}, {0, 0}} -> 0, {{7/2, 7/2}, {5, 2}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {5, 2}, {3/2, 3/2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7/2, 7/2}, {5, 2}, {3/2, 7/2}} -> Root[-3 + 2*#1^4 & , 3, 0], 
   {{7/2, 7/2}, {5, 2}, {2, 2}} -> 0, {{7/2, 7/2}, {5, 2}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {5, 2}, {3, 0}} -> 0, {{7/2, 7/2}, {5, 2}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {5, 2}, {7/2, 3/2}} -> 0, {{7/2, 7/2}, {5, 2}, {7/2, 7/2}} -> 
    0, {{7/2, 7/2}, {5, 2}, {5, 2}} -> 0, {{7/2, 7/2}, {5, 2}, {5, 5}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {0, 0}} -> 0, {{7/2, 7/2}, {5, 5}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {3/2, 3/2}} -> 1, {{7/2, 7/2}, {5, 5}, {3/2, 7/2}} -> 
    0, {{7/2, 7/2}, {5, 5}, {2, 2}} -> 0, {{7/2, 7/2}, {5, 5}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {3, 0}} -> 0, {{7/2, 7/2}, {5, 5}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {7/2, 3/2}} -> 0, {{7/2, 7/2}, {5, 5}, {7/2, 7/2}} -> 
    0, {{7/2, 7/2}, {5, 5}, {5, 2}} -> 0, {{7/2, 7/2}, {5, 5}, {5, 5}} -> 0, 
   {{5, 2}, {0, 0}, {0, 0}} -> 0, {{5, 2}, {0, 0}, {0, 3}} -> 0, 
   {{5, 2}, {0, 0}, {3/2, 3/2}} -> 0, {{5, 2}, {0, 0}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {0, 0}, {2, 2}} -> 0, {{5, 2}, {0, 0}, {2, 5}} -> 0, 
   {{5, 2}, {0, 0}, {3, 0}} -> 0, {{5, 2}, {0, 0}, {3, 3}} -> 0, 
   {{5, 2}, {0, 0}, {7/2, 3/2}} -> 0, {{5, 2}, {0, 0}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {0, 0}, {5, 2}} -> 1, {{5, 2}, {0, 0}, {5, 5}} -> 0, 
   {{5, 2}, {0, 3}, {0, 0}} -> 0, {{5, 2}, {0, 3}, {0, 3}} -> 0, 
   {{5, 2}, {0, 3}, {3/2, 3/2}} -> 0, {{5, 2}, {0, 3}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {0, 3}, {2, 2}} -> 0, {{5, 2}, {0, 3}, {2, 5}} -> 0, 
   {{5, 2}, {0, 3}, {3, 0}} -> 0, {{5, 2}, {0, 3}, {3, 3}} -> 0, 
   {{5, 2}, {0, 3}, {7/2, 3/2}} -> 0, {{5, 2}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {0, 3}, {5, 2}} -> Root[-2 + #1^4 & , 3, 0], 
   {{5, 2}, {0, 3}, {5, 5}} -> -I, {{5, 2}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{5, 2}, {3/2, 3/2}, {0, 3}} -> 0, {{5, 2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{5, 2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, {{5, 2}, {3/2, 3/2}, {2, 2}} -> 0, 
   {{5, 2}, {3/2, 3/2}, {2, 5}} -> 0, {{5, 2}, {3/2, 3/2}, {3, 0}} -> 0, 
   {{5, 2}, {3/2, 3/2}, {3, 3}} -> 0, {{5, 2}, {3/2, 3/2}, {7/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 4, 0], {{5, 2}, {3/2, 3/2}, {7/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 2}, {3/2, 3/2}, {5, 2}} -> 0, 
   {{5, 2}, {3/2, 3/2}, {5, 5}} -> 0, {{5, 2}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {0, 3}} -> 0, {{5, 2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, {{5, 2}, {3/2, 7/2}, {2, 2}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {2, 5}} -> 0, {{5, 2}, {3/2, 7/2}, {3, 0}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {3, 3}} -> 0, {{5, 2}, {3/2, 7/2}, {7/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 2}, {3/2, 7/2}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 3, 0], {{5, 2}, {3/2, 7/2}, {5, 2}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {5, 5}} -> 0, {{5, 2}, {2, 2}, {0, 0}} -> 0, 
   {{5, 2}, {2, 2}, {0, 3}} -> 0, {{5, 2}, {2, 2}, {3/2, 3/2}} -> 0, 
   {{5, 2}, {2, 2}, {3/2, 7/2}} -> 0, {{5, 2}, {2, 2}, {2, 2}} -> 0, 
   {{5, 2}, {2, 2}, {2, 5}} -> 0, {{5, 2}, {2, 2}, {3, 0}} -> I, 
   {{5, 2}, {2, 2}, {3, 3}} -> Root[-2 + #1^4 & , 2, 0], 
   {{5, 2}, {2, 2}, {7/2, 3/2}} -> 0, {{5, 2}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {2, 2}, {5, 2}} -> 0, {{5, 2}, {2, 2}, {5, 5}} -> 0, 
   {{5, 2}, {2, 5}, {0, 0}} -> 0, {{5, 2}, {2, 5}, {0, 3}} -> 0, 
   {{5, 2}, {2, 5}, {3/2, 3/2}} -> 0, {{5, 2}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {2, 5}, {2, 2}} -> 0, {{5, 2}, {2, 5}, {2, 5}} -> 0, 
   {{5, 2}, {2, 5}, {3, 0}} -> 0, {{5, 2}, {2, 5}, {3, 3}} -> 1, 
   {{5, 2}, {2, 5}, {7/2, 3/2}} -> 0, {{5, 2}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {2, 5}, {5, 2}} -> 0, {{5, 2}, {2, 5}, {5, 5}} -> 0, 
   {{5, 2}, {3, 0}, {0, 0}} -> 0, {{5, 2}, {3, 0}, {0, 3}} -> 0, 
   {{5, 2}, {3, 0}, {3/2, 3/2}} -> 0, {{5, 2}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {3, 0}, {2, 2}} -> -I, {{5, 2}, {3, 0}, {2, 5}} -> 0, 
   {{5, 2}, {3, 0}, {3, 0}} -> 0, {{5, 2}, {3, 0}, {3, 3}} -> 0, 
   {{5, 2}, {3, 0}, {7/2, 3/2}} -> 0, {{5, 2}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {3, 0}, {5, 2}} -> 0, {{5, 2}, {3, 0}, {5, 5}} -> 0, 
   {{5, 2}, {3, 3}, {0, 0}} -> 0, {{5, 2}, {3, 3}, {0, 3}} -> 0, 
   {{5, 2}, {3, 3}, {3/2, 3/2}} -> 0, {{5, 2}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {3, 3}, {2, 2}} -> Root[-2 + #1^4 & , 1, 0], 
   {{5, 2}, {3, 3}, {2, 5}} -> 1, {{5, 2}, {3, 3}, {3, 0}} -> 0, 
   {{5, 2}, {3, 3}, {3, 3}} -> 0, {{5, 2}, {3, 3}, {7/2, 3/2}} -> 0, 
   {{5, 2}, {3, 3}, {7/2, 7/2}} -> 0, {{5, 2}, {3, 3}, {5, 2}} -> 0, 
   {{5, 2}, {3, 3}, {5, 5}} -> 0, {{5, 2}, {7/2, 3/2}, {0, 0}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {0, 3}} -> 0, {{5, 2}, {7/2, 3/2}, {3/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 4, 0], {{5, 2}, {7/2, 3/2}, {3/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 2}, {7/2, 3/2}, {2, 2}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {2, 5}} -> 0, {{5, 2}, {7/2, 3/2}, {3, 0}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {3, 3}} -> 0, {{5, 2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, {{5, 2}, {7/2, 3/2}, {5, 2}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {5, 5}} -> 0, {{5, 2}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {0, 3}} -> 0, {{5, 2}, {7/2, 7/2}, {3/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 2}, {7/2, 7/2}, {3/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 3, 0], {{5, 2}, {7/2, 7/2}, {2, 2}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {2, 5}} -> 0, {{5, 2}, {7/2, 7/2}, {3, 0}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {3, 3}} -> 0, {{5, 2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, {{5, 2}, {7/2, 7/2}, {5, 2}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {5, 5}} -> 0, {{5, 2}, {5, 2}, {0, 0}} -> 1, 
   {{5, 2}, {5, 2}, {0, 3}} -> Root[-2 + #1^4 & , 3, 0], 
   {{5, 2}, {5, 2}, {3/2, 3/2}} -> 0, {{5, 2}, {5, 2}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {5, 2}, {2, 2}} -> 0, {{5, 2}, {5, 2}, {2, 5}} -> 0, 
   {{5, 2}, {5, 2}, {3, 0}} -> 0, {{5, 2}, {5, 2}, {3, 3}} -> 0, 
   {{5, 2}, {5, 2}, {7/2, 3/2}} -> 0, {{5, 2}, {5, 2}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {5, 2}, {5, 2}} -> 0, {{5, 2}, {5, 2}, {5, 5}} -> 0, 
   {{5, 2}, {5, 5}, {0, 0}} -> 0, {{5, 2}, {5, 5}, {0, 3}} -> I, 
   {{5, 2}, {5, 5}, {3/2, 3/2}} -> 0, {{5, 2}, {5, 5}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {5, 5}, {2, 2}} -> 0, {{5, 2}, {5, 5}, {2, 5}} -> 0, 
   {{5, 2}, {5, 5}, {3, 0}} -> 0, {{5, 2}, {5, 5}, {3, 3}} -> 0, 
   {{5, 2}, {5, 5}, {7/2, 3/2}} -> 0, {{5, 2}, {5, 5}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {5, 5}, {5, 2}} -> 0, {{5, 2}, {5, 5}, {5, 5}} -> 0, 
   {{5, 5}, {0, 0}, {0, 0}} -> 0, {{5, 5}, {0, 0}, {0, 3}} -> 0, 
   {{5, 5}, {0, 0}, {3/2, 3/2}} -> 0, {{5, 5}, {0, 0}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {0, 0}, {2, 2}} -> 0, {{5, 5}, {0, 0}, {2, 5}} -> 0, 
   {{5, 5}, {0, 0}, {3, 0}} -> 0, {{5, 5}, {0, 0}, {3, 3}} -> 0, 
   {{5, 5}, {0, 0}, {7/2, 3/2}} -> 0, {{5, 5}, {0, 0}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {0, 0}, {5, 2}} -> 0, {{5, 5}, {0, 0}, {5, 5}} -> 1, 
   {{5, 5}, {0, 3}, {0, 0}} -> 0, {{5, 5}, {0, 3}, {0, 3}} -> 0, 
   {{5, 5}, {0, 3}, {3/2, 3/2}} -> 0, {{5, 5}, {0, 3}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {0, 3}, {2, 2}} -> 0, {{5, 5}, {0, 3}, {2, 5}} -> 0, 
   {{5, 5}, {0, 3}, {3, 0}} -> 0, {{5, 5}, {0, 3}, {3, 3}} -> 0, 
   {{5, 5}, {0, 3}, {7/2, 3/2}} -> 0, {{5, 5}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {0, 3}, {5, 2}} -> I, {{5, 5}, {0, 3}, {5, 5}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {0, 0}} -> 0, {{5, 5}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {3/2, 3/2}} -> 0, {{5, 5}, {3/2, 3/2}, {3/2, 7/2}} -> 
    0, {{5, 5}, {3/2, 3/2}, {2, 2}} -> 0, {{5, 5}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {3, 0}} -> 0, {{5, 5}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {7/2, 3/2}} -> 0, {{5, 5}, {3/2, 3/2}, {7/2, 7/2}} -> 
    1, {{5, 5}, {3/2, 3/2}, {5, 2}} -> 0, {{5, 5}, {3/2, 3/2}, {5, 5}} -> 0, 
   {{5, 5}, {3/2, 7/2}, {0, 0}} -> 0, {{5, 5}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{5, 5}, {3/2, 7/2}, {3/2, 3/2}} -> 0, {{5, 5}, {3/2, 7/2}, {3/2, 7/2}} -> 
    0, {{5, 5}, {3/2, 7/2}, {2, 2}} -> 0, {{5, 5}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{5, 5}, {3/2, 7/2}, {3, 0}} -> 0, {{5, 5}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{5, 5}, {3/2, 7/2}, {7/2, 3/2}} -> 1, {{5, 5}, {3/2, 7/2}, {7/2, 7/2}} -> 
    0, {{5, 5}, {3/2, 7/2}, {5, 2}} -> 0, {{5, 5}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{5, 5}, {2, 2}, {0, 0}} -> 0, {{5, 5}, {2, 2}, {0, 3}} -> 0, 
   {{5, 5}, {2, 2}, {3/2, 3/2}} -> 0, {{5, 5}, {2, 2}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {2, 2}, {2, 2}} -> 0, {{5, 5}, {2, 2}, {2, 5}} -> 0, 
   {{5, 5}, {2, 2}, {3, 0}} -> 0, {{5, 5}, {2, 2}, {3, 3}} -> 1, 
   {{5, 5}, {2, 2}, {7/2, 3/2}} -> 0, {{5, 5}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {2, 2}, {5, 2}} -> 0, {{5, 5}, {2, 2}, {5, 5}} -> 0, 
   {{5, 5}, {2, 5}, {0, 0}} -> 0, {{5, 5}, {2, 5}, {0, 3}} -> 0, 
   {{5, 5}, {2, 5}, {3/2, 3/2}} -> 0, {{5, 5}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {2, 5}, {2, 2}} -> 0, {{5, 5}, {2, 5}, {2, 5}} -> 0, 
   {{5, 5}, {2, 5}, {3, 0}} -> -I, {{5, 5}, {2, 5}, {3, 3}} -> 0, 
   {{5, 5}, {2, 5}, {7/2, 3/2}} -> 0, {{5, 5}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {2, 5}, {5, 2}} -> 0, {{5, 5}, {2, 5}, {5, 5}} -> 0, 
   {{5, 5}, {3, 0}, {0, 0}} -> 0, {{5, 5}, {3, 0}, {0, 3}} -> 0, 
   {{5, 5}, {3, 0}, {3/2, 3/2}} -> 0, {{5, 5}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {3, 0}, {2, 2}} -> 0, {{5, 5}, {3, 0}, {2, 5}} -> I, 
   {{5, 5}, {3, 0}, {3, 0}} -> 0, {{5, 5}, {3, 0}, {3, 3}} -> 0, 
   {{5, 5}, {3, 0}, {7/2, 3/2}} -> 0, {{5, 5}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {3, 0}, {5, 2}} -> 0, {{5, 5}, {3, 0}, {5, 5}} -> 0, 
   {{5, 5}, {3, 3}, {0, 0}} -> 0, {{5, 5}, {3, 3}, {0, 3}} -> 0, 
   {{5, 5}, {3, 3}, {3/2, 3/2}} -> 0, {{5, 5}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {3, 3}, {2, 2}} -> 1, {{5, 5}, {3, 3}, {2, 5}} -> 0, 
   {{5, 5}, {3, 3}, {3, 0}} -> 0, {{5, 5}, {3, 3}, {3, 3}} -> 0, 
   {{5, 5}, {3, 3}, {7/2, 3/2}} -> 0, {{5, 5}, {3, 3}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {3, 3}, {5, 2}} -> 0, {{5, 5}, {3, 3}, {5, 5}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {0, 0}} -> 0, {{5, 5}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {3/2, 3/2}} -> 0, {{5, 5}, {7/2, 3/2}, {3/2, 7/2}} -> 
    1, {{5, 5}, {7/2, 3/2}, {2, 2}} -> 0, {{5, 5}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {3, 0}} -> 0, {{5, 5}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {7/2, 3/2}} -> 0, {{5, 5}, {7/2, 3/2}, {7/2, 7/2}} -> 
    0, {{5, 5}, {7/2, 3/2}, {5, 2}} -> 0, {{5, 5}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{5, 5}, {7/2, 7/2}, {0, 0}} -> 0, {{5, 5}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{5, 5}, {7/2, 7/2}, {3/2, 3/2}} -> 1, {{5, 5}, {7/2, 7/2}, {3/2, 7/2}} -> 
    0, {{5, 5}, {7/2, 7/2}, {2, 2}} -> 0, {{5, 5}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{5, 5}, {7/2, 7/2}, {3, 0}} -> 0, {{5, 5}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{5, 5}, {7/2, 7/2}, {7/2, 3/2}} -> 0, {{5, 5}, {7/2, 7/2}, {7/2, 7/2}} -> 
    0, {{5, 5}, {7/2, 7/2}, {5, 2}} -> 0, {{5, 5}, {7/2, 7/2}, {5, 5}} -> 0, 
   {{5, 5}, {5, 2}, {0, 0}} -> 0, {{5, 5}, {5, 2}, {0, 3}} -> -I, 
   {{5, 5}, {5, 2}, {3/2, 3/2}} -> 0, {{5, 5}, {5, 2}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {5, 2}, {2, 2}} -> 0, {{5, 5}, {5, 2}, {2, 5}} -> 0, 
   {{5, 5}, {5, 2}, {3, 0}} -> 0, {{5, 5}, {5, 2}, {3, 3}} -> 0, 
   {{5, 5}, {5, 2}, {7/2, 3/2}} -> 0, {{5, 5}, {5, 2}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {5, 2}, {5, 2}} -> 0, {{5, 5}, {5, 2}, {5, 5}} -> 0, 
   {{5, 5}, {5, 5}, {0, 0}} -> 1, {{5, 5}, {5, 5}, {0, 3}} -> 0, 
   {{5, 5}, {5, 5}, {3/2, 3/2}} -> 0, {{5, 5}, {5, 5}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {5, 5}, {2, 2}} -> 0, {{5, 5}, {5, 5}, {2, 5}} -> 0, 
   {{5, 5}, {5, 5}, {3, 0}} -> 0, {{5, 5}, {5, 5}, {3, 3}} -> 0, 
   {{5, 5}, {5, 5}, {7/2, 3/2}} -> 0, {{5, 5}, {5, 5}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {5, 5}, {5, 2}} -> 0, {{5, 5}, {5, 5}, {5, 5}} -> 0|>, 
 "Reconstruction" -> 
  <|"Method" -> "RootApproximant on ABBA squares, followed by solved signs", 
   "Status" -> 
    "Numerically recognized algebraic candidates; not a symbolic proof", 
   "WorkingPrecision" -> 50, "RootDegree" -> Automatic, 
   "Tolerance" -> 1/10000000000000000000000000, 
   "MinimumSquareReliableDigits" -> 48.38730261720201, 
   "MaximumSquareError" -> 0``48.25510865878479, 
   "MaximumXError" -> 0``48.64430979810207, "MaximumAlphaError" -> 
    0``48.64430979810207|>, "SolverSummary" -> <|"ABBACorrelators" -> 144, 
   "ABBAEquations" -> 34, "KnownEtas" -> <|1 -> 1, 2 -> 1, 3 -> 1, 4 -> -1, 
     5 -> -1, 6 -> -1, 7 -> 1, 8 -> -1, 9 -> 1, 10 -> 1, 11 -> 1, 12 -> -1, 
     13 -> -1, 14 -> -1, 15 -> -1, 16 -> 1, 17 -> 1, 18 -> 1|>, 
   "ZeroIndices" -> {}, "StageHistory" -> 
    {<|"Stage" -> "ABBA", "NewEquations" -> 34, "FixpointIterations" -> 2, 
      "NewManifestRelations" -> 9, "TrivialEquationsRemoved" -> 25, 
      "NewEquationContradictions" -> 0, "KnownEtas" -> 13, 
      "PairRelations" -> 4, "ResidualEquations" -> 0|>, 
     <|"Stage" -> "AAAB", "CorrelatorsProcessed" -> 31, 
      "CorrelatorsTotal" -> 90, "KnownEtas" -> 18, "RelationGroups" -> 3, 
      "ResidualEquations" -> 0, "ManifestlyZeroCorrelators" -> 0, 
      "EquationGenerationFailures" -> 0, "Contradictions" -> 0, 
      "Failures" -> 0, "ElapsedSeconds" -> 0.358312`6.|>}, 
   "StagesSkippedAfterAllSignsKnown" -> {"AABC", "ABCD"}, 
   "Contradictions" -> 0, "GenerationFailures" -> 0, 
   "MaximumABBAResidual" -> 0``48.11491438251887, 
   "RetainedEquationCount" -> 0, "MaximumRetainedResidual" -> 0, 
   "RetainedResidualCheckScope" -> "Consistency of inherited reduced \
equations; reduction can lose numerical accuracy. A numerical zero here does \
not certify the requested crossing tolerance. Separate direct exhaustive \
verification is required.", "ElapsedSeconds" -> 2.197954|>, 
 "CacheFile" -> "e6_workflow/runs/wp100_guard20/case_k0_kp1/sixj_wp120.wl", 
 "Convention" -> "QuantumGroup6j_num_wp50.wl:ordered-phase-convention-v1"|>


==> anc/data/E6/p5/coefficients.json <==
{
  "schema_version": 1,
  "kind": "E6CoefficientTable",
  "parameters": {
    "pp": 12,
    "k": 0,
    "kp": 5
  },
  "number_of_coefficients": 18,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [],
  "source_ope_file": "e6_workflow/runs/wp100_guard20/case_k0_kp5/ope_exact.wl",
  "source_ope_sha256": "6e00a019f285080a93a5ef45c86c0ad9ab764fcdc8f9bc054d20fa8e6bed85fc",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "e6_workflow/vendor/triplet_classification_E6.wl",
    "sha256": "692d3e25bc2f34639f228e01ddb076d6d3c907f5189a1d77a6e5f233ecb06243",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          0,
          3
        ],
        [
          0,
          3
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          1.5,
          1.5
        ],
        [
          1.5,
          1.5
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "Root[-3 + 2*#1^4 & , 2, 0]",
      "display_inputform": "(3/2)^(1/4)",
      "tex": "\\sqrt[4]{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          1.5,
          1.5
        ],
        [
          1.5,
          3.5
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          1.5,
          3.5
        ],
        [
          1.5,
          3.5
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          2,
          2
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "I",
      "display_inputform": "I",
      "tex": "i",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          2,
          2
        ],
        [
          2,
          5
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          1.5
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          1.5
        ],
        [
          3,
          0
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          1.5
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "Root[-3 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*3^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          3.5
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "Root[-3 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I*(3/2)^(1/4)",
      "tex": "i \\sqrt[4]{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          3.5
        ],
        [
          2,
          5
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-3 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*3^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          3.5
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          3.5
        ],
        [
          1.5,
          3.5
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          3.5
        ],
        [
          1.5,
          3.5
        ],
        [
          3,
          0
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          3.5
        ],
        [
          1.5,
          3.5
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          3,
          0
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "Sqrt[2]",
      "display_inputform": "Sqrt[2]",
      "tex": "\\sqrt{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          0
        ]
      ]
    }
  ]
}


==> anc/data/E6/p5/coefficients.md <==
# E6 coefficient table

Parameters: **k = 0, k' = 5, p' = 12**.

The 18 rows use the original numbered class convention. Class 0 is the separate normalization class and equals 1. The table contains exact expressions reconstructed by the bootstrap solver; crossing verification is recorded separately.

Each representative lists the three fields for which the coefficient is $x_i = \alpha[A,B,C]$. Representative identities and displayed radical forms were checked by exact algebraic reduction.

Zero coefficients: none.

| Index | Representative fields A, B, C | Exact coefficient $x_i$ |
| ---: | :--- | :--- |
| 1 | $(0,3), (0,3), (0,3)$ | $i \sqrt[4]{2}$ |
| 2 | $(0,3), (3/2,3/2), (3/2,3/2)$ | $\frac{i}{\sqrt[4]{2}}$ |
| 3 | $(0,3), (3/2,3/2), (3/2,7/2)$ | $\sqrt[4]{\frac{3}{2}}$ |
| 4 | $(0,3), (3/2,7/2), (3/2,7/2)$ | $\frac{i}{\sqrt[4]{2}}$ |
| 5 | $(0,3), (2,2), (2,2)$ | $i \sqrt[4]{2}$ |
| 6 | $(0,3), (2,2), (2,5)$ | $i$ |
| 7 | $(3/2,3/2), (3/2,3/2), (2,2)$ | $\sqrt{\frac{3}{2}}$ |
| 8 | $(3/2,3/2), (3/2,3/2), (3,0)$ | $\frac{i}{\sqrt[4]{2}}$ |
| 9 | $(3/2,3/2), (3/2,3/2), (3,3)$ | $\frac{1}{\sqrt{2}}$ |
| 10 | $(3/2,3/2), (3/2,7/2), (2,2)$ | $\frac{i \sqrt[4]{3}}{\sqrt{2}}$ |
| 11 | $(3/2,3/2), (3/2,7/2), (2,5)$ | $i \sqrt[4]{\frac{3}{2}}$ |
| 12 | $(3/2,3/2), (3/2,7/2), (3,3)$ | $-\frac{i \sqrt[4]{3}}{\sqrt{2}}$ |
| 13 | $(3/2,7/2), (3/2,7/2), (2,2)$ | $\sqrt{\frac{3}{2}}$ |
| 14 | $(3/2,7/2), (3/2,7/2), (3,0)$ | $\frac{i}{\sqrt[4]{2}}$ |
| 15 | $(3/2,7/2), (3/2,7/2), (3,3)$ | $\frac{1}{\sqrt{2}}$ |
| 16 | $(2,2), (2,2), (3,0)$ | $i \sqrt[4]{2}$ |
| 17 | $(2,2), (2,2), (3,3)$ | $\sqrt{2}$ |
| 18 | $(2,5), (2,5), (3,0)$ | $i \sqrt[4]{2}$ |

Machine-readable forms: [JSON](coefficients.json) and [exact Wolfram association](coefficients.wl).


==> anc/data/E6/p5/coefficients.wl <==
(* Exact x[1] through x[18], indexed by integer class number. *)
<|1 -> Root[-2 + #1^4 & , 4, 0], 2 -> Root[-1 + 2*#1^4 & , 4, 0], 3 -> Root[-3 + 2*#1^4 & , 2, 0], 4 -> Root[-1 + 2*#1^4 & , 4, 0], 5 -> Root[-2 + #1^4 & , 4, 0], 6 -> I, 7 -> Sqrt[3/2], 8 -> Root[-1 + 2*#1^4 & , 4, 0], 9 -> 1/Sqrt[2], 10 -> Root[-3 + 4*#1^4 & , 4, 0], 11 -> Root[-3 + 2*#1^4 & , 4, 0], 12 -> Root[-3 + 4*#1^4 & , 3, 0], 13 -> Sqrt[3/2], 14 -> Root[-1 + 2*#1^4 & , 4, 0], 15 -> 1/Sqrt[2], 16 -> Root[-2 + #1^4 & , 4, 0], 17 -> Sqrt[2], 18 -> Root[-2 + #1^4 & , 4, 0]|>


==> anc/data/E6/p5/ope.json <==
{
	"schema_version":1,
	"kind":"ADEExactOPETensor",
	"model":"E6",
	"parameters":{
		"pp":12,
		"k":0,
		"kp":5
	},
	"fields2":[
		[
			0,
			0
		],
		[
			0,
			6
		],
		[
			3,
			3
		],
		[
			3,
			7
		],
		[
			4,
			4
		],
		[
			4,
			10
		],
		[
			6,
			0
		],
		[
			6,
			6
		],
		[
			7,
			3
		],
		[
			7,
			7
		],
		[
			10,
			4
		],
		[
			10,
			10
		]
	],
	"exact_value_format":"Wolfram Language InputForm; exact algebraic expressions, not decimal approximations",
	"exact_values":[
		"1",
		"0",
		"Root[-2 + #1^4 & , 4, 0]",
		"Root[-1 + 2*#1^4 & , 4, 0]",
		"Root[-3 + 2*#1^4 & , 2, 0]",
		"Root[-3 + 2*#1^4 & , 1, 0]",
		"I",
		"-I",
		"-1",
		"Sqrt[3\/2]",
		"1\/Sqrt[2]",
		"Root[-3 + 4*#1^4 & , 4, 0]",
		"Root[-3 + 2*#1^4 & , 4, 0]",
		"Root[-3 + 4*#1^4 & , 3, 0]",
		"Root[-1 + 2*#1^4 & , 1, 0]",
		"Root[-3 + 2*#1^4 & , 3, 0]",
		"Root[-1 + 2*#1^4 & , 2, 0]",
		"-(1\/Sqrt[2])",
		"-Sqrt[3\/2]",
		"Sqrt[2]",
		"Root[-2 + #1^4 & , 2, 0]",
		"Root[-2 + #1^4 & , 1, 0]"
	],
	"alpha_indices":[
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		1,
		1,
		9,
		1,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		11,
		12,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		13,
		1,
		1,
		1,
		1,
		11,
		10,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		10,
		11,
		1,
		1,
		1,
		1,
		13,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		5,
		11,
		1,
		1,
		15,
		1,
		1,
		1,
		1,
		1,
		10,
		16,
		1,
		9,
		1,
		1,
		16,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		15,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		13,
		12,
		1,
		11,
		1,
		1,
		1,
		1,
		0,
		3,
		1,
		1,
		9,
		1,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		9,
		1,
		1,
		1,
		1,
		17,
		11,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		13,
		10,
		1,
		1,
		1,
		1,
		18,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		16,
		1,
		18,
		1,
		1,
		14,
		0,
		1,
		1,
		1,
		1,
		13,
		1,
		5,
		11,
		1,
		1,
		15,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		15,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		1,
		1,
		1,
		1,
		13,
		10,
		1,
		1,
		1,
		1,
		13,
		9,
		1,
		1,
		1,
		1,
		17,
		13,
		1,
		1,
		0,
		2,
		1,
		1,
		1,
		1,
		2,
		19,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		20,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		19,
		21,
		1,
		1,
		1,
		1,
		21,
		0,
		1,
		1,
		11,
		17,
		1,
		1,
		1,
		1,
		9,
		11,
		1,
		1,
		1,
		1,
		10,
		11,
		1,
		1,
		1,
		1,
		13,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		20,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		16,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		16,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		21,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		20,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		6,
		0,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		13,
		1,
		1,
		1,
		1,
		11,
		9,
		1,
		1,
		1,
		1,
		11,
		10,
		1,
		1,
		1,
		1,
		18,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		20,
		1,
		1,
		1,
		1,
		20,
		0,
		1,
		1,
		1,
		1,
		21,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		0,
		2,
		1,
		1,
		1,
		1,
		2,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		18,
		1,
		1,
		1,
		1,
		10,
		13,
		1,
		1,
		1,
		1,
		9,
		13,
		1,
		1,
		1,
		1,
		11,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		21,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		4,
		13,
		1,
		1,
		15,
		1,
		1,
		1,
		1,
		1,
		17,
		14,
		1,
		18,
		1,
		1,
		16,
		0,
		1,
		1,
		13,
		17,
		1,
		1,
		1,
		1,
		9,
		13,
		1,
		1,
		1,
		1,
		1,
		16,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		11,
		18,
		1,
		1,
		1,
		1,
		10,
		11,
		1,
		1,
		0,
		3,
		1,
		1,
		9,
		1,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		11,
		12,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		15,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		14,
		1,
		9,
		1,
		1,
		14,
		0,
		1,
		1,
		1,
		1,
		11,
		1,
		4,
		13,
		1,
		1,
		15,
		1,
		1,
		1,
		10,
		13,
		1,
		1,
		1,
		1,
		11,
		9,
		1,
		1,
		1,
		1,
		16,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		9,
		11,
		1,
		1,
		1,
		1,
		13,
		10,
		1,
		1,
		1,
		5,
		1,
		1,
		13,
		12,
		1,
		11,
		1,
		1,
		1,
		1,
		0,
		3,
		1,
		1,
		9,
		1,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		15,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		15,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		15,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		21,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		15,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		15,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1
	],
	"index_convention":"Zero-based exact_values indices; tuples(fields2, repeat=3), last field varying fastest. Flat index (i*N+j)*N+k.",
	"ordered_triples":1728,
	"source_workflow_file":"e6_workflow\/runs\/wp100_guard20\/case_k0_kp5\/ope_exact.wl",
	"original_source_sha256":"6e00a019f285080a93a5ef45c86c0ad9ab764fcdc8f9bc054d20fa8e6bed85fc",
	"packaged_native_file":"ope_exact.wl",
	"packaged_native_sha256":"8e926a3a2ca7cff5dbb8e27abbd60eecd85afab70ae5da2437cd900585473291",
	"metadata_edit":"Removed the preparation-machine workspace prefix from archival path metadata only; exact tensor, X, fields, and parameters unchanged."
}

==> anc/data/E6/p5/ope_exact.wl <==
<|"SchemaVersion" -> 1, "Kind" -> "E6AnalyticOPE", 
 "Parameters" -> <|"pp" -> 12, "k" -> 0, "kp" -> 5|>, 
 "Fields" -> {{0, 0}, {0, 3}, {3/2, 3/2}, {3/2, 7/2}, {2, 2}, {2, 5}, {3, 0}, 
   {3, 3}, {7/2, 3/2}, {7/2, 7/2}, {5, 2}, {5, 5}}, 
 "X" -> <|1 -> Root[-2 + #1^4 & , 4, 0], 2 -> Root[-1 + 2*#1^4 & , 4, 0], 
   3 -> Root[-3 + 2*#1^4 & , 2, 0], 4 -> Root[-1 + 2*#1^4 & , 4, 0], 
   5 -> Root[-2 + #1^4 & , 4, 0], 6 -> I, 7 -> Sqrt[3/2], 
   8 -> Root[-1 + 2*#1^4 & , 4, 0], 9 -> 1/Sqrt[2], 
   10 -> Root[-3 + 4*#1^4 & , 4, 0], 11 -> Root[-3 + 2*#1^4 & , 4, 0], 
   12 -> Root[-3 + 4*#1^4 & , 3, 0], 13 -> Sqrt[3/2], 
   14 -> Root[-1 + 2*#1^4 & , 4, 0], 15 -> 1/Sqrt[2], 
   16 -> Root[-2 + #1^4 & , 4, 0], 17 -> Sqrt[2], 
   18 -> Root[-2 + #1^4 & , 4, 0]|>, 
 "Alpha" -> <|{{0, 0}, {0, 0}, {0, 0}} -> 1, {{0, 0}, {0, 0}, {0, 3}} -> 0, 
   {{0, 0}, {0, 0}, {3/2, 3/2}} -> 0, {{0, 0}, {0, 0}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {0, 0}, {2, 2}} -> 0, {{0, 0}, {0, 0}, {2, 5}} -> 0, 
   {{0, 0}, {0, 0}, {3, 0}} -> 0, {{0, 0}, {0, 0}, {3, 3}} -> 0, 
   {{0, 0}, {0, 0}, {7/2, 3/2}} -> 0, {{0, 0}, {0, 0}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {0, 0}, {5, 2}} -> 0, {{0, 0}, {0, 0}, {5, 5}} -> 0, 
   {{0, 0}, {0, 3}, {0, 0}} -> 0, {{0, 0}, {0, 3}, {0, 3}} -> 1, 
   {{0, 0}, {0, 3}, {3/2, 3/2}} -> 0, {{0, 0}, {0, 3}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {0, 3}, {2, 2}} -> 0, {{0, 0}, {0, 3}, {2, 5}} -> 0, 
   {{0, 0}, {0, 3}, {3, 0}} -> 0, {{0, 0}, {0, 3}, {3, 3}} -> 0, 
   {{0, 0}, {0, 3}, {7/2, 3/2}} -> 0, {{0, 0}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {0, 3}, {5, 2}} -> 0, {{0, 0}, {0, 3}, {5, 5}} -> 0, 
   {{0, 0}, {3/2, 3/2}, {0, 0}} -> 0, {{0, 0}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{0, 0}, {3/2, 3/2}, {3/2, 3/2}} -> 1, {{0, 0}, {3/2, 3/2}, {3/2, 7/2}} -> 
    0, {{0, 0}, {3/2, 3/2}, {2, 2}} -> 0, {{0, 0}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{0, 0}, {3/2, 3/2}, {3, 0}} -> 0, {{0, 0}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{0, 0}, {3/2, 3/2}, {7/2, 3/2}} -> 0, {{0, 0}, {3/2, 3/2}, {7/2, 7/2}} -> 
    0, {{0, 0}, {3/2, 3/2}, {5, 2}} -> 0, {{0, 0}, {3/2, 3/2}, {5, 5}} -> 0, 
   {{0, 0}, {3/2, 7/2}, {0, 0}} -> 0, {{0, 0}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{0, 0}, {3/2, 7/2}, {3/2, 3/2}} -> 0, {{0, 0}, {3/2, 7/2}, {3/2, 7/2}} -> 
    1, {{0, 0}, {3/2, 7/2}, {2, 2}} -> 0, {{0, 0}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{0, 0}, {3/2, 7/2}, {3, 0}} -> 0, {{0, 0}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{0, 0}, {3/2, 7/2}, {7/2, 3/2}} -> 0, {{0, 0}, {3/2, 7/2}, {7/2, 7/2}} -> 
    0, {{0, 0}, {3/2, 7/2}, {5, 2}} -> 0, {{0, 0}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{0, 0}, {2, 2}, {0, 0}} -> 0, {{0, 0}, {2, 2}, {0, 3}} -> 0, 
   {{0, 0}, {2, 2}, {3/2, 3/2}} -> 0, {{0, 0}, {2, 2}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {2, 2}, {2, 2}} -> 1, {{0, 0}, {2, 2}, {2, 5}} -> 0, 
   {{0, 0}, {2, 2}, {3, 0}} -> 0, {{0, 0}, {2, 2}, {3, 3}} -> 0, 
   {{0, 0}, {2, 2}, {7/2, 3/2}} -> 0, {{0, 0}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {2, 2}, {5, 2}} -> 0, {{0, 0}, {2, 2}, {5, 5}} -> 0, 
   {{0, 0}, {2, 5}, {0, 0}} -> 0, {{0, 0}, {2, 5}, {0, 3}} -> 0, 
   {{0, 0}, {2, 5}, {3/2, 3/2}} -> 0, {{0, 0}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {2, 5}, {2, 2}} -> 0, {{0, 0}, {2, 5}, {2, 5}} -> 1, 
   {{0, 0}, {2, 5}, {3, 0}} -> 0, {{0, 0}, {2, 5}, {3, 3}} -> 0, 
   {{0, 0}, {2, 5}, {7/2, 3/2}} -> 0, {{0, 0}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {2, 5}, {5, 2}} -> 0, {{0, 0}, {2, 5}, {5, 5}} -> 0, 
   {{0, 0}, {3, 0}, {0, 0}} -> 0, {{0, 0}, {3, 0}, {0, 3}} -> 0, 
   {{0, 0}, {3, 0}, {3/2, 3/2}} -> 0, {{0, 0}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {3, 0}, {2, 2}} -> 0, {{0, 0}, {3, 0}, {2, 5}} -> 0, 
   {{0, 0}, {3, 0}, {3, 0}} -> 1, {{0, 0}, {3, 0}, {3, 3}} -> 0, 
   {{0, 0}, {3, 0}, {7/2, 3/2}} -> 0, {{0, 0}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {3, 0}, {5, 2}} -> 0, {{0, 0}, {3, 0}, {5, 5}} -> 0, 
   {{0, 0}, {3, 3}, {0, 0}} -> 0, {{0, 0}, {3, 3}, {0, 3}} -> 0, 
   {{0, 0}, {3, 3}, {3/2, 3/2}} -> 0, {{0, 0}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {3, 3}, {2, 2}} -> 0, {{0, 0}, {3, 3}, {2, 5}} -> 0, 
   {{0, 0}, {3, 3}, {3, 0}} -> 0, {{0, 0}, {3, 3}, {3, 3}} -> 1, 
   {{0, 0}, {3, 3}, {7/2, 3/2}} -> 0, {{0, 0}, {3, 3}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {3, 3}, {5, 2}} -> 0, {{0, 0}, {3, 3}, {5, 5}} -> 0, 
   {{0, 0}, {7/2, 3/2}, {0, 0}} -> 0, {{0, 0}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{0, 0}, {7/2, 3/2}, {3/2, 3/2}} -> 0, {{0, 0}, {7/2, 3/2}, {3/2, 7/2}} -> 
    0, {{0, 0}, {7/2, 3/2}, {2, 2}} -> 0, {{0, 0}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{0, 0}, {7/2, 3/2}, {3, 0}} -> 0, {{0, 0}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{0, 0}, {7/2, 3/2}, {7/2, 3/2}} -> 1, {{0, 0}, {7/2, 3/2}, {7/2, 7/2}} -> 
    0, {{0, 0}, {7/2, 3/2}, {5, 2}} -> 0, {{0, 0}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{0, 0}, {7/2, 7/2}, {0, 0}} -> 0, {{0, 0}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{0, 0}, {7/2, 7/2}, {3/2, 3/2}} -> 0, {{0, 0}, {7/2, 7/2}, {3/2, 7/2}} -> 
    0, {{0, 0}, {7/2, 7/2}, {2, 2}} -> 0, {{0, 0}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{0, 0}, {7/2, 7/2}, {3, 0}} -> 0, {{0, 0}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{0, 0}, {7/2, 7/2}, {7/2, 3/2}} -> 0, {{0, 0}, {7/2, 7/2}, {7/2, 7/2}} -> 
    1, {{0, 0}, {7/2, 7/2}, {5, 2}} -> 0, {{0, 0}, {7/2, 7/2}, {5, 5}} -> 0, 
   {{0, 0}, {5, 2}, {0, 0}} -> 0, {{0, 0}, {5, 2}, {0, 3}} -> 0, 
   {{0, 0}, {5, 2}, {3/2, 3/2}} -> 0, {{0, 0}, {5, 2}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {5, 2}, {2, 2}} -> 0, {{0, 0}, {5, 2}, {2, 5}} -> 0, 
   {{0, 0}, {5, 2}, {3, 0}} -> 0, {{0, 0}, {5, 2}, {3, 3}} -> 0, 
   {{0, 0}, {5, 2}, {7/2, 3/2}} -> 0, {{0, 0}, {5, 2}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {5, 2}, {5, 2}} -> 1, {{0, 0}, {5, 2}, {5, 5}} -> 0, 
   {{0, 0}, {5, 5}, {0, 0}} -> 0, {{0, 0}, {5, 5}, {0, 3}} -> 0, 
   {{0, 0}, {5, 5}, {3/2, 3/2}} -> 0, {{0, 0}, {5, 5}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {5, 5}, {2, 2}} -> 0, {{0, 0}, {5, 5}, {2, 5}} -> 0, 
   {{0, 0}, {5, 5}, {3, 0}} -> 0, {{0, 0}, {5, 5}, {3, 3}} -> 0, 
   {{0, 0}, {5, 5}, {7/2, 3/2}} -> 0, {{0, 0}, {5, 5}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {5, 5}, {5, 2}} -> 0, {{0, 0}, {5, 5}, {5, 5}} -> 1, 
   {{0, 3}, {0, 0}, {0, 0}} -> 0, {{0, 3}, {0, 0}, {0, 3}} -> 1, 
   {{0, 3}, {0, 0}, {3/2, 3/2}} -> 0, {{0, 3}, {0, 0}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {0, 0}, {2, 2}} -> 0, {{0, 3}, {0, 0}, {2, 5}} -> 0, 
   {{0, 3}, {0, 0}, {3, 0}} -> 0, {{0, 3}, {0, 0}, {3, 3}} -> 0, 
   {{0, 3}, {0, 0}, {7/2, 3/2}} -> 0, {{0, 3}, {0, 0}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {0, 0}, {5, 2}} -> 0, {{0, 3}, {0, 0}, {5, 5}} -> 0, 
   {{0, 3}, {0, 3}, {0, 0}} -> 1, {{0, 3}, {0, 3}, {0, 3}} -> 
    Root[-2 + #1^4 & , 4, 0], {{0, 3}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{0, 3}, {0, 3}, {3/2, 7/2}} -> 0, {{0, 3}, {0, 3}, {2, 2}} -> 0, 
   {{0, 3}, {0, 3}, {2, 5}} -> 0, {{0, 3}, {0, 3}, {3, 0}} -> 0, 
   {{0, 3}, {0, 3}, {3, 3}} -> 0, {{0, 3}, {0, 3}, {7/2, 3/2}} -> 0, 
   {{0, 3}, {0, 3}, {7/2, 7/2}} -> 0, {{0, 3}, {0, 3}, {5, 2}} -> 0, 
   {{0, 3}, {0, 3}, {5, 5}} -> 0, {{0, 3}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {0, 3}} -> 0, {{0, 3}, {3/2, 3/2}, {3/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{0, 3}, {3/2, 3/2}, {3/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{0, 3}, {3/2, 3/2}, {2, 2}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {2, 5}} -> 0, {{0, 3}, {3/2, 3/2}, {3, 0}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {3, 3}} -> 0, {{0, 3}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {7/2, 7/2}} -> 0, {{0, 3}, {3/2, 3/2}, {5, 2}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {5, 5}} -> 0, {{0, 3}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {0, 3}} -> 0, {{0, 3}, {3/2, 7/2}, {3/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{0, 3}, {3/2, 7/2}, {3/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{0, 3}, {3/2, 7/2}, {2, 2}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {2, 5}} -> 0, {{0, 3}, {3/2, 7/2}, {3, 0}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {3, 3}} -> 0, {{0, 3}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {7/2, 7/2}} -> 0, {{0, 3}, {3/2, 7/2}, {5, 2}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {5, 5}} -> 0, {{0, 3}, {2, 2}, {0, 0}} -> 0, 
   {{0, 3}, {2, 2}, {0, 3}} -> 0, {{0, 3}, {2, 2}, {3/2, 3/2}} -> 0, 
   {{0, 3}, {2, 2}, {3/2, 7/2}} -> 0, {{0, 3}, {2, 2}, {2, 2}} -> 
    Root[-2 + #1^4 & , 4, 0], {{0, 3}, {2, 2}, {2, 5}} -> I, 
   {{0, 3}, {2, 2}, {3, 0}} -> 0, {{0, 3}, {2, 2}, {3, 3}} -> 0, 
   {{0, 3}, {2, 2}, {7/2, 3/2}} -> 0, {{0, 3}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {2, 2}, {5, 2}} -> 0, {{0, 3}, {2, 2}, {5, 5}} -> 0, 
   {{0, 3}, {2, 5}, {0, 0}} -> 0, {{0, 3}, {2, 5}, {0, 3}} -> 0, 
   {{0, 3}, {2, 5}, {3/2, 3/2}} -> 0, {{0, 3}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {2, 5}, {2, 2}} -> -I, {{0, 3}, {2, 5}, {2, 5}} -> 0, 
   {{0, 3}, {2, 5}, {3, 0}} -> 0, {{0, 3}, {2, 5}, {3, 3}} -> 0, 
   {{0, 3}, {2, 5}, {7/2, 3/2}} -> 0, {{0, 3}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {2, 5}, {5, 2}} -> 0, {{0, 3}, {2, 5}, {5, 5}} -> 0, 
   {{0, 3}, {3, 0}, {0, 0}} -> 0, {{0, 3}, {3, 0}, {0, 3}} -> 0, 
   {{0, 3}, {3, 0}, {3/2, 3/2}} -> 0, {{0, 3}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {3, 0}, {2, 2}} -> 0, {{0, 3}, {3, 0}, {2, 5}} -> 0, 
   {{0, 3}, {3, 0}, {3, 0}} -> 0, {{0, 3}, {3, 0}, {3, 3}} -> -1, 
   {{0, 3}, {3, 0}, {7/2, 3/2}} -> 0, {{0, 3}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {3, 0}, {5, 2}} -> 0, {{0, 3}, {3, 0}, {5, 5}} -> 0, 
   {{0, 3}, {3, 3}, {0, 0}} -> 0, {{0, 3}, {3, 3}, {0, 3}} -> 0, 
   {{0, 3}, {3, 3}, {3/2, 3/2}} -> 0, {{0, 3}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {3, 3}, {2, 2}} -> 0, {{0, 3}, {3, 3}, {2, 5}} -> 0, 
   {{0, 3}, {3, 3}, {3, 0}} -> -1, {{0, 3}, {3, 3}, {3, 3}} -> 
    Root[-2 + #1^4 & , 4, 0], {{0, 3}, {3, 3}, {7/2, 3/2}} -> 0, 
   {{0, 3}, {3, 3}, {7/2, 7/2}} -> 0, {{0, 3}, {3, 3}, {5, 2}} -> 0, 
   {{0, 3}, {3, 3}, {5, 5}} -> 0, {{0, 3}, {7/2, 3/2}, {0, 0}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {0, 3}} -> 0, {{0, 3}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {3/2, 7/2}} -> 0, {{0, 3}, {7/2, 3/2}, {2, 2}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {2, 5}} -> 0, {{0, 3}, {7/2, 3/2}, {3, 0}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {3, 3}} -> 0, {{0, 3}, {7/2, 3/2}, {7/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{0, 3}, {7/2, 3/2}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{0, 3}, {7/2, 3/2}, {5, 2}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {5, 5}} -> 0, {{0, 3}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {0, 3}} -> 0, {{0, 3}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {3/2, 7/2}} -> 0, {{0, 3}, {7/2, 7/2}, {2, 2}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {2, 5}} -> 0, {{0, 3}, {7/2, 7/2}, {3, 0}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {3, 3}} -> 0, {{0, 3}, {7/2, 7/2}, {7/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{0, 3}, {7/2, 7/2}, {7/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{0, 3}, {7/2, 7/2}, {5, 2}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {5, 5}} -> 0, {{0, 3}, {5, 2}, {0, 0}} -> 0, 
   {{0, 3}, {5, 2}, {0, 3}} -> 0, {{0, 3}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{0, 3}, {5, 2}, {3/2, 7/2}} -> 0, {{0, 3}, {5, 2}, {2, 2}} -> 0, 
   {{0, 3}, {5, 2}, {2, 5}} -> 0, {{0, 3}, {5, 2}, {3, 0}} -> 0, 
   {{0, 3}, {5, 2}, {3, 3}} -> 0, {{0, 3}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{0, 3}, {5, 2}, {7/2, 7/2}} -> 0, {{0, 3}, {5, 2}, {5, 2}} -> 
    Root[-2 + #1^4 & , 4, 0], {{0, 3}, {5, 2}, {5, 5}} -> I, 
   {{0, 3}, {5, 5}, {0, 0}} -> 0, {{0, 3}, {5, 5}, {0, 3}} -> 0, 
   {{0, 3}, {5, 5}, {3/2, 3/2}} -> 0, {{0, 3}, {5, 5}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {5, 5}, {2, 2}} -> 0, {{0, 3}, {5, 5}, {2, 5}} -> 0, 
   {{0, 3}, {5, 5}, {3, 0}} -> 0, {{0, 3}, {5, 5}, {3, 3}} -> 0, 
   {{0, 3}, {5, 5}, {7/2, 3/2}} -> 0, {{0, 3}, {5, 5}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {5, 5}, {5, 2}} -> -I, {{0, 3}, {5, 5}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {0, 0}, {0, 0}} -> 0, {{3/2, 3/2}, {0, 0}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {0, 0}, {3/2, 3/2}} -> 1, {{3/2, 3/2}, {0, 0}, {3/2, 7/2}} -> 
    0, {{3/2, 3/2}, {0, 0}, {2, 2}} -> 0, {{3/2, 3/2}, {0, 0}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {0, 0}, {3, 0}} -> 0, {{3/2, 3/2}, {0, 0}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {0, 0}, {7/2, 3/2}} -> 0, {{3/2, 3/2}, {0, 0}, {7/2, 7/2}} -> 
    0, {{3/2, 3/2}, {0, 0}, {5, 2}} -> 0, {{3/2, 3/2}, {0, 0}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {0, 3}, {0, 0}} -> 0, {{3/2, 3/2}, {0, 3}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {0, 3}, {3/2, 3/2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {0, 3}, {3/2, 7/2}} -> Root[-3 + 2*#1^4 & , 1, 0], 
   {{3/2, 3/2}, {0, 3}, {2, 2}} -> 0, {{3/2, 3/2}, {0, 3}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {0, 3}, {3, 0}} -> 0, {{3/2, 3/2}, {0, 3}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {0, 3}, {7/2, 3/2}} -> 0, {{3/2, 3/2}, {0, 3}, {7/2, 7/2}} -> 
    0, {{3/2, 3/2}, {0, 3}, {5, 2}} -> 0, {{3/2, 3/2}, {0, 3}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {0, 0}} -> 1, {{3/2, 3/2}, {3/2, 3/2}, {0, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3/2, 3/2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {2, 2}} -> Sqrt[3/2], 
   {{3/2, 3/2}, {3/2, 3/2}, {2, 5}} -> 0, {{3/2, 3/2}, {3/2, 3/2}, {3, 0}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3/2, 3/2}, {3/2, 3/2}, {3, 3}} -> 
    1/Sqrt[2], {{3/2, 3/2}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {5, 2}} -> 0, {{3/2, 3/2}, {3/2, 3/2}, {5, 5}} -> 
    0, {{3/2, 3/2}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {0, 3}} -> Root[-3 + 2*#1^4 & , 2, 0], 
   {{3/2, 3/2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {3/2, 7/2}, {2, 5}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {3/2, 7/2}, {3, 0}} -> 0, {{3/2, 3/2}, {3/2, 7/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{3/2, 3/2}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {5, 2}} -> 0, {{3/2, 3/2}, {3/2, 7/2}, {5, 5}} -> 
    0, {{3/2, 3/2}, {2, 2}, {0, 0}} -> 0, {{3/2, 3/2}, {2, 2}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {2, 2}, {3/2, 3/2}} -> Sqrt[3/2], 
   {{3/2, 3/2}, {2, 2}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 3/2}, {2, 2}, {2, 2}} -> 0, {{3/2, 3/2}, {2, 2}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {2, 2}, {3, 0}} -> 0, {{3/2, 3/2}, {2, 2}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {2, 2}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {2, 2}, {7/2, 7/2}} -> 1/Sqrt[2], 
   {{3/2, 3/2}, {2, 2}, {5, 2}} -> 0, {{3/2, 3/2}, {2, 2}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {0, 0}} -> 0, {{3/2, 3/2}, {2, 5}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {3/2, 3/2}} -> 0, {{3/2, 3/2}, {2, 5}, {3/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 4, 0], {{3/2, 3/2}, {2, 5}, {2, 2}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {2, 5}} -> 0, {{3/2, 3/2}, {2, 5}, {3, 0}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {3, 3}} -> 0, {{3/2, 3/2}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {7/2, 7/2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3/2, 3/2}, {2, 5}, {5, 2}} -> 0, {{3/2, 3/2}, {2, 5}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {0, 0}} -> 0, {{3/2, 3/2}, {3, 0}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {3/2, 3/2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {3, 0}, {3/2, 7/2}} -> 0, {{3/2, 3/2}, {3, 0}, {2, 2}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {2, 5}} -> 0, {{3/2, 3/2}, {3, 0}, {3, 0}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {3, 3}} -> 0, {{3/2, 3/2}, {3, 0}, {7/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{3/2, 3/2}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {5, 2}} -> 0, {{3/2, 3/2}, {3, 0}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {3, 3}, {0, 0}} -> 0, {{3/2, 3/2}, {3, 3}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {3, 3}, {3/2, 3/2}} -> 1/Sqrt[2], 
   {{3/2, 3/2}, {3, 3}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {3, 3}, {2, 2}} -> 0, {{3/2, 3/2}, {3, 3}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {3, 3}, {3, 0}} -> 0, {{3/2, 3/2}, {3, 3}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {3, 3}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 3/2}, {3, 3}, {7/2, 7/2}} -> Sqrt[3/2], 
   {{3/2, 3/2}, {3, 3}, {5, 2}} -> 0, {{3/2, 3/2}, {3, 3}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {0, 0}} -> 0, {{3/2, 3/2}, {7/2, 3/2}, {0, 3}} -> 
    0, {{3/2, 3/2}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 3/2}, {7/2, 3/2}, {2, 5}} -> 0, {{3/2, 3/2}, {7/2, 3/2}, {3, 0}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{3/2, 3/2}, {7/2, 3/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{3/2, 3/2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {5, 2}} -> Root[-3 + 2*#1^4 & , 3, 0], 
   {{3/2, 3/2}, {7/2, 3/2}, {5, 5}} -> 0, {{3/2, 3/2}, {7/2, 7/2}, {0, 0}} -> 
    0, {{3/2, 3/2}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {2, 2}} -> 1/Sqrt[2], 
   {{3/2, 3/2}, {7/2, 7/2}, {2, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3/2, 3/2}, {7/2, 7/2}, {3, 0}} -> 0, {{3/2, 3/2}, {7/2, 7/2}, {3, 3}} -> 
    Sqrt[3/2], {{3/2, 3/2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {5, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3/2, 3/2}, {7/2, 7/2}, {5, 5}} -> 1, {{3/2, 3/2}, {5, 2}, {0, 0}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {0, 3}} -> 0, {{3/2, 3/2}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {3/2, 7/2}} -> 0, {{3/2, 3/2}, {5, 2}, {2, 2}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {2, 5}} -> 0, {{3/2, 3/2}, {5, 2}, {3, 0}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {3, 3}} -> 0, {{3/2, 3/2}, {5, 2}, {7/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 3, 0], {{3/2, 3/2}, {5, 2}, {7/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3/2, 3/2}, {5, 2}, {5, 2}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {5, 5}} -> 0, {{3/2, 3/2}, {5, 5}, {0, 0}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {0, 3}} -> 0, {{3/2, 3/2}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {3/2, 7/2}} -> 0, {{3/2, 3/2}, {5, 5}, {2, 2}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {2, 5}} -> 0, {{3/2, 3/2}, {5, 5}, {3, 0}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {3, 3}} -> 0, {{3/2, 3/2}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {7/2, 7/2}} -> 1, {{3/2, 3/2}, {5, 5}, {5, 2}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {5, 5}} -> 0, {{3/2, 7/2}, {0, 0}, {0, 0}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {0, 3}} -> 0, {{3/2, 7/2}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {3/2, 7/2}} -> 1, {{3/2, 7/2}, {0, 0}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {2, 5}} -> 0, {{3/2, 7/2}, {0, 0}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {3, 3}} -> 0, {{3/2, 7/2}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {7/2, 7/2}} -> 0, {{3/2, 7/2}, {0, 0}, {5, 2}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {5, 5}} -> 0, {{3/2, 7/2}, {0, 3}, {0, 0}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {0, 3}} -> 0, {{3/2, 7/2}, {0, 3}, {3/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{3/2, 7/2}, {0, 3}, {3/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3/2, 7/2}, {0, 3}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {2, 5}} -> 0, {{3/2, 7/2}, {0, 3}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {3, 3}} -> 0, {{3/2, 7/2}, {0, 3}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {7/2, 7/2}} -> 0, {{3/2, 7/2}, {0, 3}, {5, 2}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {5, 5}} -> 0, {{3/2, 7/2}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {0, 3}} -> Root[-3 + 2*#1^4 & , 1, 0], 
   {{3/2, 7/2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 7/2}, {3/2, 3/2}, {2, 5}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{3/2, 7/2}, {3/2, 3/2}, {3, 0}} -> 0, {{3/2, 7/2}, {3/2, 3/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{3/2, 7/2}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {5, 2}} -> 0, {{3/2, 7/2}, {3/2, 3/2}, {5, 5}} -> 
    0, {{3/2, 7/2}, {3/2, 7/2}, {0, 0}} -> 1, 
   {{3/2, 7/2}, {3/2, 7/2}, {0, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3/2, 7/2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 7/2}, {2, 2}} -> Sqrt[3/2], 
   {{3/2, 7/2}, {3/2, 7/2}, {2, 5}} -> 0, {{3/2, 7/2}, {3/2, 7/2}, {3, 0}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3/2, 7/2}, {3/2, 7/2}, {3, 3}} -> 
    1/Sqrt[2], {{3/2, 7/2}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 7/2}, {5, 2}} -> 0, {{3/2, 7/2}, {3/2, 7/2}, {5, 5}} -> 
    0, {{3/2, 7/2}, {2, 2}, {0, 0}} -> 0, {{3/2, 7/2}, {2, 2}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {2, 2}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3/2, 7/2}, {2, 2}, {3/2, 7/2}} -> Sqrt[3/2], 
   {{3/2, 7/2}, {2, 2}, {2, 2}} -> 0, {{3/2, 7/2}, {2, 2}, {2, 5}} -> 0, 
   {{3/2, 7/2}, {2, 2}, {3, 0}} -> 0, {{3/2, 7/2}, {2, 2}, {3, 3}} -> 0, 
   {{3/2, 7/2}, {2, 2}, {7/2, 3/2}} -> -(1/Sqrt[2]), 
   {{3/2, 7/2}, {2, 2}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3/2, 7/2}, {2, 2}, {5, 2}} -> 0, {{3/2, 7/2}, {2, 2}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {0, 0}} -> 0, {{3/2, 7/2}, {2, 5}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {3/2, 3/2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{3/2, 7/2}, {2, 5}, {3/2, 7/2}} -> 0, {{3/2, 7/2}, {2, 5}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {2, 5}} -> 0, {{3/2, 7/2}, {2, 5}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {3, 3}} -> 0, {{3/2, 7/2}, {2, 5}, {7/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3/2, 7/2}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {5, 2}} -> 0, {{3/2, 7/2}, {2, 5}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {0, 0}} -> 0, {{3/2, 7/2}, {3, 0}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {3/2, 3/2}} -> 0, {{3/2, 7/2}, {3, 0}, {3/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3/2, 7/2}, {3, 0}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {2, 5}} -> 0, {{3/2, 7/2}, {3, 0}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {3, 3}} -> 0, {{3/2, 7/2}, {3, 0}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {7/2, 7/2}} -> Root[-3 + 2*#1^4 & , 2, 0], 
   {{3/2, 7/2}, {3, 0}, {5, 2}} -> 0, {{3/2, 7/2}, {3, 0}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {3, 3}, {0, 0}} -> 0, {{3/2, 7/2}, {3, 3}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {3, 3}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 7/2}, {3, 3}, {3/2, 7/2}} -> 1/Sqrt[2], 
   {{3/2, 7/2}, {3, 3}, {2, 2}} -> 0, {{3/2, 7/2}, {3, 3}, {2, 5}} -> 0, 
   {{3/2, 7/2}, {3, 3}, {3, 0}} -> 0, {{3/2, 7/2}, {3, 3}, {3, 3}} -> 0, 
   {{3/2, 7/2}, {3, 3}, {7/2, 3/2}} -> -Sqrt[3/2], 
   {{3/2, 7/2}, {3, 3}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 7/2}, {3, 3}, {5, 2}} -> 0, {{3/2, 7/2}, {3, 3}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {0, 0}} -> 0, {{3/2, 7/2}, {7/2, 3/2}, {0, 3}} -> 
    0, {{3/2, 7/2}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {2, 2}} -> -(1/Sqrt[2]), 
   {{3/2, 7/2}, {7/2, 3/2}, {2, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3/2, 7/2}, {7/2, 3/2}, {3, 0}} -> 0, {{3/2, 7/2}, {7/2, 3/2}, {3, 3}} -> 
    -Sqrt[3/2], {{3/2, 7/2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {5, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3/2, 7/2}, {7/2, 3/2}, {5, 5}} -> 1, {{3/2, 7/2}, {7/2, 7/2}, {0, 0}} -> 
    0, {{3/2, 7/2}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 7/2}, {7/2, 7/2}, {2, 5}} -> 0, {{3/2, 7/2}, {7/2, 7/2}, {3, 0}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{3/2, 7/2}, {7/2, 7/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{3/2, 7/2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {5, 2}} -> Root[-3 + 2*#1^4 & , 3, 0], 
   {{3/2, 7/2}, {7/2, 7/2}, {5, 5}} -> 0, {{3/2, 7/2}, {5, 2}, {0, 0}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {0, 3}} -> 0, {{3/2, 7/2}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {3/2, 7/2}} -> 0, {{3/2, 7/2}, {5, 2}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {2, 5}} -> 0, {{3/2, 7/2}, {5, 2}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {3, 3}} -> 0, {{3/2, 7/2}, {5, 2}, {7/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3/2, 7/2}, {5, 2}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 3, 0], {{3/2, 7/2}, {5, 2}, {5, 2}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {5, 5}} -> 0, {{3/2, 7/2}, {5, 5}, {0, 0}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {0, 3}} -> 0, {{3/2, 7/2}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {3/2, 7/2}} -> 0, {{3/2, 7/2}, {5, 5}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {2, 5}} -> 0, {{3/2, 7/2}, {5, 5}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {3, 3}} -> 0, {{3/2, 7/2}, {5, 5}, {7/2, 3/2}} -> 1, 
   {{3/2, 7/2}, {5, 5}, {7/2, 7/2}} -> 0, {{3/2, 7/2}, {5, 5}, {5, 2}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {5, 5}} -> 0, {{2, 2}, {0, 0}, {0, 0}} -> 0, 
   {{2, 2}, {0, 0}, {0, 3}} -> 0, {{2, 2}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{2, 2}, {0, 0}, {3/2, 7/2}} -> 0, {{2, 2}, {0, 0}, {2, 2}} -> 1, 
   {{2, 2}, {0, 0}, {2, 5}} -> 0, {{2, 2}, {0, 0}, {3, 0}} -> 0, 
   {{2, 2}, {0, 0}, {3, 3}} -> 0, {{2, 2}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{2, 2}, {0, 0}, {7/2, 7/2}} -> 0, {{2, 2}, {0, 0}, {5, 2}} -> 0, 
   {{2, 2}, {0, 0}, {5, 5}} -> 0, {{2, 2}, {0, 3}, {0, 0}} -> 0, 
   {{2, 2}, {0, 3}, {0, 3}} -> 0, {{2, 2}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{2, 2}, {0, 3}, {3/2, 7/2}} -> 0, {{2, 2}, {0, 3}, {2, 2}} -> 
    Root[-2 + #1^4 & , 4, 0], {{2, 2}, {0, 3}, {2, 5}} -> -I, 
   {{2, 2}, {0, 3}, {3, 0}} -> 0, {{2, 2}, {0, 3}, {3, 3}} -> 0, 
   {{2, 2}, {0, 3}, {7/2, 3/2}} -> 0, {{2, 2}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{2, 2}, {0, 3}, {5, 2}} -> 0, {{2, 2}, {0, 3}, {5, 5}} -> 0, 
   {{2, 2}, {3/2, 3/2}, {0, 0}} -> 0, {{2, 2}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{2, 2}, {3/2, 3/2}, {3/2, 3/2}} -> Sqrt[3/2], 
   {{2, 2}, {3/2, 3/2}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{2, 2}, {3/2, 3/2}, {2, 2}} -> 0, {{2, 2}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{2, 2}, {3/2, 3/2}, {3, 0}} -> 0, {{2, 2}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{2, 2}, {3/2, 3/2}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{2, 2}, {3/2, 3/2}, {7/2, 7/2}} -> 1/Sqrt[2], 
   {{2, 2}, {3/2, 3/2}, {5, 2}} -> 0, {{2, 2}, {3/2, 3/2}, {5, 5}} -> 0, 
   {{2, 2}, {3/2, 7/2}, {0, 0}} -> 0, {{2, 2}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{2, 2}, {3/2, 7/2}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{2, 2}, {3/2, 7/2}, {3/2, 7/2}} -> Sqrt[3/2], 
   {{2, 2}, {3/2, 7/2}, {2, 2}} -> 0, {{2, 2}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{2, 2}, {3/2, 7/2}, {3, 0}} -> 0, {{2, 2}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{2, 2}, {3/2, 7/2}, {7/2, 3/2}} -> -(1/Sqrt[2]), 
   {{2, 2}, {3/2, 7/2}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{2, 2}, {3/2, 7/2}, {5, 2}} -> 0, {{2, 2}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{2, 2}, {2, 2}, {0, 0}} -> 1, {{2, 2}, {2, 2}, {0, 3}} -> 
    Root[-2 + #1^4 & , 4, 0], {{2, 2}, {2, 2}, {3/2, 3/2}} -> 0, 
   {{2, 2}, {2, 2}, {3/2, 7/2}} -> 0, {{2, 2}, {2, 2}, {2, 2}} -> 0, 
   {{2, 2}, {2, 2}, {2, 5}} -> 0, {{2, 2}, {2, 2}, {3, 0}} -> 
    Root[-2 + #1^4 & , 4, 0], {{2, 2}, {2, 2}, {3, 3}} -> Sqrt[2], 
   {{2, 2}, {2, 2}, {7/2, 3/2}} -> 0, {{2, 2}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{2, 2}, {2, 2}, {5, 2}} -> 0, {{2, 2}, {2, 2}, {5, 5}} -> 0, 
   {{2, 2}, {2, 5}, {0, 0}} -> 0, {{2, 2}, {2, 5}, {0, 3}} -> I, 
   {{2, 2}, {2, 5}, {3/2, 3/2}} -> 0, {{2, 2}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{2, 2}, {2, 5}, {2, 2}} -> 0, {{2, 2}, {2, 5}, {2, 5}} -> 0, 
   {{2, 2}, {2, 5}, {3, 0}} -> 0, {{2, 2}, {2, 5}, {3, 3}} -> 
    Root[-2 + #1^4 & , 2, 0], {{2, 2}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{2, 2}, {2, 5}, {7/2, 7/2}} -> 0, {{2, 2}, {2, 5}, {5, 2}} -> 0, 
   {{2, 2}, {2, 5}, {5, 5}} -> 0, {{2, 2}, {3, 0}, {0, 0}} -> 0, 
   {{2, 2}, {3, 0}, {0, 3}} -> 0, {{2, 2}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{2, 2}, {3, 0}, {3/2, 7/2}} -> 0, {{2, 2}, {3, 0}, {2, 2}} -> 
    Root[-2 + #1^4 & , 4, 0], {{2, 2}, {3, 0}, {2, 5}} -> 0, 
   {{2, 2}, {3, 0}, {3, 0}} -> 0, {{2, 2}, {3, 0}, {3, 3}} -> 0, 
   {{2, 2}, {3, 0}, {7/2, 3/2}} -> 0, {{2, 2}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{2, 2}, {3, 0}, {5, 2}} -> -I, {{2, 2}, {3, 0}, {5, 5}} -> 0, 
   {{2, 2}, {3, 3}, {0, 0}} -> 0, {{2, 2}, {3, 3}, {0, 3}} -> 0, 
   {{2, 2}, {3, 3}, {3/2, 3/2}} -> 0, {{2, 2}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{2, 2}, {3, 3}, {2, 2}} -> Sqrt[2], {{2, 2}, {3, 3}, {2, 5}} -> 
    Root[-2 + #1^4 & , 1, 0], {{2, 2}, {3, 3}, {3, 0}} -> 0, 
   {{2, 2}, {3, 3}, {3, 3}} -> 0, {{2, 2}, {3, 3}, {7/2, 3/2}} -> 0, 
   {{2, 2}, {3, 3}, {7/2, 7/2}} -> 0, {{2, 2}, {3, 3}, {5, 2}} -> 
    Root[-2 + #1^4 & , 1, 0], {{2, 2}, {3, 3}, {5, 5}} -> 1, 
   {{2, 2}, {7/2, 3/2}, {0, 0}} -> 0, {{2, 2}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{2, 2}, {7/2, 3/2}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{2, 2}, {7/2, 3/2}, {3/2, 7/2}} -> -(1/Sqrt[2]), 
   {{2, 2}, {7/2, 3/2}, {2, 2}} -> 0, {{2, 2}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{2, 2}, {7/2, 3/2}, {3, 0}} -> 0, {{2, 2}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{2, 2}, {7/2, 3/2}, {7/2, 3/2}} -> Sqrt[3/2], 
   {{2, 2}, {7/2, 3/2}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{2, 2}, {7/2, 3/2}, {5, 2}} -> 0, {{2, 2}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{2, 2}, {7/2, 7/2}, {0, 0}} -> 0, {{2, 2}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{2, 2}, {7/2, 7/2}, {3/2, 3/2}} -> 1/Sqrt[2], 
   {{2, 2}, {7/2, 7/2}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{2, 2}, {7/2, 7/2}, {2, 2}} -> 0, {{2, 2}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{2, 2}, {7/2, 7/2}, {3, 0}} -> 0, {{2, 2}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{2, 2}, {7/2, 7/2}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{2, 2}, {7/2, 7/2}, {7/2, 7/2}} -> Sqrt[3/2], 
   {{2, 2}, {7/2, 7/2}, {5, 2}} -> 0, {{2, 2}, {7/2, 7/2}, {5, 5}} -> 0, 
   {{2, 2}, {5, 2}, {0, 0}} -> 0, {{2, 2}, {5, 2}, {0, 3}} -> 0, 
   {{2, 2}, {5, 2}, {3/2, 3/2}} -> 0, {{2, 2}, {5, 2}, {3/2, 7/2}} -> 0, 
   {{2, 2}, {5, 2}, {2, 2}} -> 0, {{2, 2}, {5, 2}, {2, 5}} -> 0, 
   {{2, 2}, {5, 2}, {3, 0}} -> I, {{2, 2}, {5, 2}, {3, 3}} -> 
    Root[-2 + #1^4 & , 2, 0], {{2, 2}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{2, 2}, {5, 2}, {7/2, 7/2}} -> 0, {{2, 2}, {5, 2}, {5, 2}} -> 0, 
   {{2, 2}, {5, 2}, {5, 5}} -> 0, {{2, 2}, {5, 5}, {0, 0}} -> 0, 
   {{2, 2}, {5, 5}, {0, 3}} -> 0, {{2, 2}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{2, 2}, {5, 5}, {3/2, 7/2}} -> 0, {{2, 2}, {5, 5}, {2, 2}} -> 0, 
   {{2, 2}, {5, 5}, {2, 5}} -> 0, {{2, 2}, {5, 5}, {3, 0}} -> 0, 
   {{2, 2}, {5, 5}, {3, 3}} -> 1, {{2, 2}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{2, 2}, {5, 5}, {7/2, 7/2}} -> 0, {{2, 2}, {5, 5}, {5, 2}} -> 0, 
   {{2, 2}, {5, 5}, {5, 5}} -> 0, {{2, 5}, {0, 0}, {0, 0}} -> 0, 
   {{2, 5}, {0, 0}, {0, 3}} -> 0, {{2, 5}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {0, 0}, {3/2, 7/2}} -> 0, {{2, 5}, {0, 0}, {2, 2}} -> 0, 
   {{2, 5}, {0, 0}, {2, 5}} -> 1, {{2, 5}, {0, 0}, {3, 0}} -> 0, 
   {{2, 5}, {0, 0}, {3, 3}} -> 0, {{2, 5}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {0, 0}, {7/2, 7/2}} -> 0, {{2, 5}, {0, 0}, {5, 2}} -> 0, 
   {{2, 5}, {0, 0}, {5, 5}} -> 0, {{2, 5}, {0, 3}, {0, 0}} -> 0, 
   {{2, 5}, {0, 3}, {0, 3}} -> 0, {{2, 5}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {0, 3}, {3/2, 7/2}} -> 0, {{2, 5}, {0, 3}, {2, 2}} -> I, 
   {{2, 5}, {0, 3}, {2, 5}} -> 0, {{2, 5}, {0, 3}, {3, 0}} -> 0, 
   {{2, 5}, {0, 3}, {3, 3}} -> 0, {{2, 5}, {0, 3}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {0, 3}, {7/2, 7/2}} -> 0, {{2, 5}, {0, 3}, {5, 2}} -> 0, 
   {{2, 5}, {0, 3}, {5, 5}} -> 0, {{2, 5}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {0, 3}} -> 0, {{2, 5}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {3/2, 7/2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{2, 5}, {3/2, 3/2}, {2, 2}} -> 0, {{2, 5}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {3, 0}} -> 0, {{2, 5}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {7/2, 3/2}} -> 0, {{2, 5}, {3/2, 3/2}, {7/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 5}, {3/2, 3/2}, {5, 2}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {5, 5}} -> 0, {{2, 5}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {0, 3}} -> 0, {{2, 5}, {3/2, 7/2}, {3/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 4, 0], {{2, 5}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {2, 2}} -> 0, {{2, 5}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {3, 0}} -> 0, {{2, 5}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {7/2, 3/2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 5}, {3/2, 7/2}, {7/2, 7/2}} -> 0, {{2, 5}, {3/2, 7/2}, {5, 2}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {5, 5}} -> 0, {{2, 5}, {2, 2}, {0, 0}} -> 0, 
   {{2, 5}, {2, 2}, {0, 3}} -> -I, {{2, 5}, {2, 2}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {2, 2}, {3/2, 7/2}} -> 0, {{2, 5}, {2, 2}, {2, 2}} -> 0, 
   {{2, 5}, {2, 2}, {2, 5}} -> 0, {{2, 5}, {2, 2}, {3, 0}} -> 0, 
   {{2, 5}, {2, 2}, {3, 3}} -> Root[-2 + #1^4 & , 1, 0], 
   {{2, 5}, {2, 2}, {7/2, 3/2}} -> 0, {{2, 5}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{2, 5}, {2, 2}, {5, 2}} -> 0, {{2, 5}, {2, 2}, {5, 5}} -> 0, 
   {{2, 5}, {2, 5}, {0, 0}} -> 1, {{2, 5}, {2, 5}, {0, 3}} -> 0, 
   {{2, 5}, {2, 5}, {3/2, 3/2}} -> 0, {{2, 5}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{2, 5}, {2, 5}, {2, 2}} -> 0, {{2, 5}, {2, 5}, {2, 5}} -> 0, 
   {{2, 5}, {2, 5}, {3, 0}} -> Root[-2 + #1^4 & , 4, 0], 
   {{2, 5}, {2, 5}, {3, 3}} -> 0, {{2, 5}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {2, 5}, {7/2, 7/2}} -> 0, {{2, 5}, {2, 5}, {5, 2}} -> 0, 
   {{2, 5}, {2, 5}, {5, 5}} -> 0, {{2, 5}, {3, 0}, {0, 0}} -> 0, 
   {{2, 5}, {3, 0}, {0, 3}} -> 0, {{2, 5}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {3, 0}, {3/2, 7/2}} -> 0, {{2, 5}, {3, 0}, {2, 2}} -> 0, 
   {{2, 5}, {3, 0}, {2, 5}} -> Root[-2 + #1^4 & , 4, 0], 
   {{2, 5}, {3, 0}, {3, 0}} -> 0, {{2, 5}, {3, 0}, {3, 3}} -> 0, 
   {{2, 5}, {3, 0}, {7/2, 3/2}} -> 0, {{2, 5}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{2, 5}, {3, 0}, {5, 2}} -> 0, {{2, 5}, {3, 0}, {5, 5}} -> -I, 
   {{2, 5}, {3, 3}, {0, 0}} -> 0, {{2, 5}, {3, 3}, {0, 3}} -> 0, 
   {{2, 5}, {3, 3}, {3/2, 3/2}} -> 0, {{2, 5}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{2, 5}, {3, 3}, {2, 2}} -> Root[-2 + #1^4 & , 2, 0], 
   {{2, 5}, {3, 3}, {2, 5}} -> 0, {{2, 5}, {3, 3}, {3, 0}} -> 0, 
   {{2, 5}, {3, 3}, {3, 3}} -> 0, {{2, 5}, {3, 3}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {3, 3}, {7/2, 7/2}} -> 0, {{2, 5}, {3, 3}, {5, 2}} -> -1, 
   {{2, 5}, {3, 3}, {5, 5}} -> 0, {{2, 5}, {7/2, 3/2}, {0, 0}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {0, 3}} -> 0, {{2, 5}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {3/2, 7/2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 5}, {7/2, 3/2}, {2, 2}} -> 0, {{2, 5}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {3, 0}} -> 0, {{2, 5}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {7/2, 3/2}} -> 0, {{2, 5}, {7/2, 3/2}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 4, 0], {{2, 5}, {7/2, 3/2}, {5, 2}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {5, 5}} -> 0, {{2, 5}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {0, 3}} -> 0, {{2, 5}, {7/2, 7/2}, {3/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 5}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {2, 2}} -> 0, {{2, 5}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {3, 0}} -> 0, {{2, 5}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {7/2, 3/2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{2, 5}, {7/2, 7/2}, {7/2, 7/2}} -> 0, {{2, 5}, {7/2, 7/2}, {5, 2}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {5, 5}} -> 0, {{2, 5}, {5, 2}, {0, 0}} -> 0, 
   {{2, 5}, {5, 2}, {0, 3}} -> 0, {{2, 5}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {5, 2}, {3/2, 7/2}} -> 0, {{2, 5}, {5, 2}, {2, 2}} -> 0, 
   {{2, 5}, {5, 2}, {2, 5}} -> 0, {{2, 5}, {5, 2}, {3, 0}} -> 0, 
   {{2, 5}, {5, 2}, {3, 3}} -> -1, {{2, 5}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {5, 2}, {7/2, 7/2}} -> 0, {{2, 5}, {5, 2}, {5, 2}} -> 0, 
   {{2, 5}, {5, 2}, {5, 5}} -> 0, {{2, 5}, {5, 5}, {0, 0}} -> 0, 
   {{2, 5}, {5, 5}, {0, 3}} -> 0, {{2, 5}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {5, 5}, {3/2, 7/2}} -> 0, {{2, 5}, {5, 5}, {2, 2}} -> 0, 
   {{2, 5}, {5, 5}, {2, 5}} -> 0, {{2, 5}, {5, 5}, {3, 0}} -> I, 
   {{2, 5}, {5, 5}, {3, 3}} -> 0, {{2, 5}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {5, 5}, {7/2, 7/2}} -> 0, {{2, 5}, {5, 5}, {5, 2}} -> 0, 
   {{2, 5}, {5, 5}, {5, 5}} -> 0, {{3, 0}, {0, 0}, {0, 0}} -> 0, 
   {{3, 0}, {0, 0}, {0, 3}} -> 0, {{3, 0}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {0, 0}, {3/2, 7/2}} -> 0, {{3, 0}, {0, 0}, {2, 2}} -> 0, 
   {{3, 0}, {0, 0}, {2, 5}} -> 0, {{3, 0}, {0, 0}, {3, 0}} -> 1, 
   {{3, 0}, {0, 0}, {3, 3}} -> 0, {{3, 0}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {0, 0}, {7/2, 7/2}} -> 0, {{3, 0}, {0, 0}, {5, 2}} -> 0, 
   {{3, 0}, {0, 0}, {5, 5}} -> 0, {{3, 0}, {0, 3}, {0, 0}} -> 0, 
   {{3, 0}, {0, 3}, {0, 3}} -> 0, {{3, 0}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {0, 3}, {3/2, 7/2}} -> 0, {{3, 0}, {0, 3}, {2, 2}} -> 0, 
   {{3, 0}, {0, 3}, {2, 5}} -> 0, {{3, 0}, {0, 3}, {3, 0}} -> 0, 
   {{3, 0}, {0, 3}, {3, 3}} -> -1, {{3, 0}, {0, 3}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {0, 3}, {7/2, 7/2}} -> 0, {{3, 0}, {0, 3}, {5, 2}} -> 0, 
   {{3, 0}, {0, 3}, {5, 5}} -> 0, {{3, 0}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {0, 3}} -> 0, {{3, 0}, {3/2, 3/2}, {3/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 0}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {2, 2}} -> 0, {{3, 0}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {3, 0}} -> 0, {{3, 0}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {7/2, 3/2}} -> Root[-3 + 2*#1^4 & , 1, 0], 
   {{3, 0}, {3/2, 3/2}, {7/2, 7/2}} -> 0, {{3, 0}, {3/2, 3/2}, {5, 2}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {5, 5}} -> 0, {{3, 0}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {0, 3}} -> 0, {{3, 0}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {3/2, 7/2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 0}, {3/2, 7/2}, {2, 2}} -> 0, {{3, 0}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {3, 0}} -> 0, {{3, 0}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {7/2, 3/2}} -> 0, {{3, 0}, {3/2, 7/2}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{3, 0}, {3/2, 7/2}, {5, 2}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {5, 5}} -> 0, {{3, 0}, {2, 2}, {0, 0}} -> 0, 
   {{3, 0}, {2, 2}, {0, 3}} -> 0, {{3, 0}, {2, 2}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {2, 2}, {3/2, 7/2}} -> 0, {{3, 0}, {2, 2}, {2, 2}} -> 
    Root[-2 + #1^4 & , 4, 0], {{3, 0}, {2, 2}, {2, 5}} -> 0, 
   {{3, 0}, {2, 2}, {3, 0}} -> 0, {{3, 0}, {2, 2}, {3, 3}} -> 0, 
   {{3, 0}, {2, 2}, {7/2, 3/2}} -> 0, {{3, 0}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{3, 0}, {2, 2}, {5, 2}} -> I, {{3, 0}, {2, 2}, {5, 5}} -> 0, 
   {{3, 0}, {2, 5}, {0, 0}} -> 0, {{3, 0}, {2, 5}, {0, 3}} -> 0, 
   {{3, 0}, {2, 5}, {3/2, 3/2}} -> 0, {{3, 0}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{3, 0}, {2, 5}, {2, 2}} -> 0, {{3, 0}, {2, 5}, {2, 5}} -> 
    Root[-2 + #1^4 & , 4, 0], {{3, 0}, {2, 5}, {3, 0}} -> 0, 
   {{3, 0}, {2, 5}, {3, 3}} -> 0, {{3, 0}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {2, 5}, {7/2, 7/2}} -> 0, {{3, 0}, {2, 5}, {5, 2}} -> 0, 
   {{3, 0}, {2, 5}, {5, 5}} -> I, {{3, 0}, {3, 0}, {0, 0}} -> 1, 
   {{3, 0}, {3, 0}, {0, 3}} -> 0, {{3, 0}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {3, 0}, {3/2, 7/2}} -> 0, {{3, 0}, {3, 0}, {2, 2}} -> 0, 
   {{3, 0}, {3, 0}, {2, 5}} -> 0, {{3, 0}, {3, 0}, {3, 0}} -> 
    Root[-2 + #1^4 & , 4, 0], {{3, 0}, {3, 0}, {3, 3}} -> 0, 
   {{3, 0}, {3, 0}, {7/2, 3/2}} -> 0, {{3, 0}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{3, 0}, {3, 0}, {5, 2}} -> 0, {{3, 0}, {3, 0}, {5, 5}} -> 0, 
   {{3, 0}, {3, 3}, {0, 0}} -> 0, {{3, 0}, {3, 3}, {0, 3}} -> -1, 
   {{3, 0}, {3, 3}, {3/2, 3/2}} -> 0, {{3, 0}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{3, 0}, {3, 3}, {2, 2}} -> 0, {{3, 0}, {3, 3}, {2, 5}} -> 0, 
   {{3, 0}, {3, 3}, {3, 0}} -> 0, {{3, 0}, {3, 3}, {3, 3}} -> 
    Root[-2 + #1^4 & , 4, 0], {{3, 0}, {3, 3}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {3, 3}, {7/2, 7/2}} -> 0, {{3, 0}, {3, 3}, {5, 2}} -> 0, 
   {{3, 0}, {3, 3}, {5, 5}} -> 0, {{3, 0}, {7/2, 3/2}, {0, 0}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {0, 3}} -> 0, {{3, 0}, {7/2, 3/2}, {3/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{3, 0}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {2, 2}} -> 0, {{3, 0}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {3, 0}} -> 0, {{3, 0}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {7/2, 3/2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 0}, {7/2, 3/2}, {7/2, 7/2}} -> 0, {{3, 0}, {7/2, 3/2}, {5, 2}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {5, 5}} -> 0, {{3, 0}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {0, 3}} -> 0, {{3, 0}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {3/2, 7/2}} -> Root[-3 + 2*#1^4 & , 2, 0], 
   {{3, 0}, {7/2, 7/2}, {2, 2}} -> 0, {{3, 0}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {3, 0}} -> 0, {{3, 0}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {7/2, 3/2}} -> 0, {{3, 0}, {7/2, 7/2}, {7/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 0}, {7/2, 7/2}, {5, 2}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {5, 5}} -> 0, {{3, 0}, {5, 2}, {0, 0}} -> 0, 
   {{3, 0}, {5, 2}, {0, 3}} -> 0, {{3, 0}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {5, 2}, {3/2, 7/2}} -> 0, {{3, 0}, {5, 2}, {2, 2}} -> -I, 
   {{3, 0}, {5, 2}, {2, 5}} -> 0, {{3, 0}, {5, 2}, {3, 0}} -> 0, 
   {{3, 0}, {5, 2}, {3, 3}} -> 0, {{3, 0}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {5, 2}, {7/2, 7/2}} -> 0, {{3, 0}, {5, 2}, {5, 2}} -> 0, 
   {{3, 0}, {5, 2}, {5, 5}} -> 0, {{3, 0}, {5, 5}, {0, 0}} -> 0, 
   {{3, 0}, {5, 5}, {0, 3}} -> 0, {{3, 0}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {5, 5}, {3/2, 7/2}} -> 0, {{3, 0}, {5, 5}, {2, 2}} -> 0, 
   {{3, 0}, {5, 5}, {2, 5}} -> -I, {{3, 0}, {5, 5}, {3, 0}} -> 0, 
   {{3, 0}, {5, 5}, {3, 3}} -> 0, {{3, 0}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {5, 5}, {7/2, 7/2}} -> 0, {{3, 0}, {5, 5}, {5, 2}} -> 0, 
   {{3, 0}, {5, 5}, {5, 5}} -> 0, {{3, 3}, {0, 0}, {0, 0}} -> 0, 
   {{3, 3}, {0, 0}, {0, 3}} -> 0, {{3, 3}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {0, 0}, {3/2, 7/2}} -> 0, {{3, 3}, {0, 0}, {2, 2}} -> 0, 
   {{3, 3}, {0, 0}, {2, 5}} -> 0, {{3, 3}, {0, 0}, {3, 0}} -> 0, 
   {{3, 3}, {0, 0}, {3, 3}} -> 1, {{3, 3}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {0, 0}, {7/2, 7/2}} -> 0, {{3, 3}, {0, 0}, {5, 2}} -> 0, 
   {{3, 3}, {0, 0}, {5, 5}} -> 0, {{3, 3}, {0, 3}, {0, 0}} -> 0, 
   {{3, 3}, {0, 3}, {0, 3}} -> 0, {{3, 3}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {0, 3}, {3/2, 7/2}} -> 0, {{3, 3}, {0, 3}, {2, 2}} -> 0, 
   {{3, 3}, {0, 3}, {2, 5}} -> 0, {{3, 3}, {0, 3}, {3, 0}} -> -1, 
   {{3, 3}, {0, 3}, {3, 3}} -> Root[-2 + #1^4 & , 4, 0], 
   {{3, 3}, {0, 3}, {7/2, 3/2}} -> 0, {{3, 3}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{3, 3}, {0, 3}, {5, 2}} -> 0, {{3, 3}, {0, 3}, {5, 5}} -> 0, 
   {{3, 3}, {3/2, 3/2}, {0, 0}} -> 0, {{3, 3}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{3, 3}, {3/2, 3/2}, {3/2, 3/2}} -> 1/Sqrt[2], 
   {{3, 3}, {3/2, 3/2}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3, 3}, {3/2, 3/2}, {2, 2}} -> 0, {{3, 3}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{3, 3}, {3/2, 3/2}, {3, 0}} -> 0, {{3, 3}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{3, 3}, {3/2, 3/2}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3, 3}, {3/2, 3/2}, {7/2, 7/2}} -> Sqrt[3/2], 
   {{3, 3}, {3/2, 3/2}, {5, 2}} -> 0, {{3, 3}, {3/2, 3/2}, {5, 5}} -> 0, 
   {{3, 3}, {3/2, 7/2}, {0, 0}} -> 0, {{3, 3}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{3, 3}, {3/2, 7/2}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3, 3}, {3/2, 7/2}, {3/2, 7/2}} -> 1/Sqrt[2], 
   {{3, 3}, {3/2, 7/2}, {2, 2}} -> 0, {{3, 3}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{3, 3}, {3/2, 7/2}, {3, 0}} -> 0, {{3, 3}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{3, 3}, {3/2, 7/2}, {7/2, 3/2}} -> -Sqrt[3/2], 
   {{3, 3}, {3/2, 7/2}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3, 3}, {3/2, 7/2}, {5, 2}} -> 0, {{3, 3}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{3, 3}, {2, 2}, {0, 0}} -> 0, {{3, 3}, {2, 2}, {0, 3}} -> 0, 
   {{3, 3}, {2, 2}, {3/2, 3/2}} -> 0, {{3, 3}, {2, 2}, {3/2, 7/2}} -> 0, 
   {{3, 3}, {2, 2}, {2, 2}} -> Sqrt[2], {{3, 3}, {2, 2}, {2, 5}} -> 
    Root[-2 + #1^4 & , 2, 0], {{3, 3}, {2, 2}, {3, 0}} -> 0, 
   {{3, 3}, {2, 2}, {3, 3}} -> 0, {{3, 3}, {2, 2}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {2, 2}, {7/2, 7/2}} -> 0, {{3, 3}, {2, 2}, {5, 2}} -> 
    Root[-2 + #1^4 & , 2, 0], {{3, 3}, {2, 2}, {5, 5}} -> 1, 
   {{3, 3}, {2, 5}, {0, 0}} -> 0, {{3, 3}, {2, 5}, {0, 3}} -> 0, 
   {{3, 3}, {2, 5}, {3/2, 3/2}} -> 0, {{3, 3}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{3, 3}, {2, 5}, {2, 2}} -> Root[-2 + #1^4 & , 1, 0], 
   {{3, 3}, {2, 5}, {2, 5}} -> 0, {{3, 3}, {2, 5}, {3, 0}} -> 0, 
   {{3, 3}, {2, 5}, {3, 3}} -> 0, {{3, 3}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {2, 5}, {7/2, 7/2}} -> 0, {{3, 3}, {2, 5}, {5, 2}} -> -1, 
   {{3, 3}, {2, 5}, {5, 5}} -> 0, {{3, 3}, {3, 0}, {0, 0}} -> 0, 
   {{3, 3}, {3, 0}, {0, 3}} -> -1, {{3, 3}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {3, 0}, {3/2, 7/2}} -> 0, {{3, 3}, {3, 0}, {2, 2}} -> 0, 
   {{3, 3}, {3, 0}, {2, 5}} -> 0, {{3, 3}, {3, 0}, {3, 0}} -> 0, 
   {{3, 3}, {3, 0}, {3, 3}} -> Root[-2 + #1^4 & , 4, 0], 
   {{3, 3}, {3, 0}, {7/2, 3/2}} -> 0, {{3, 3}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{3, 3}, {3, 0}, {5, 2}} -> 0, {{3, 3}, {3, 0}, {5, 5}} -> 0, 
   {{3, 3}, {3, 3}, {0, 0}} -> 1, {{3, 3}, {3, 3}, {0, 3}} -> 
    Root[-2 + #1^4 & , 4, 0], {{3, 3}, {3, 3}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {3, 3}, {3/2, 7/2}} -> 0, {{3, 3}, {3, 3}, {2, 2}} -> 0, 
   {{3, 3}, {3, 3}, {2, 5}} -> 0, {{3, 3}, {3, 3}, {3, 0}} -> 
    Root[-2 + #1^4 & , 4, 0], {{3, 3}, {3, 3}, {3, 3}} -> Sqrt[2], 
   {{3, 3}, {3, 3}, {7/2, 3/2}} -> 0, {{3, 3}, {3, 3}, {7/2, 7/2}} -> 0, 
   {{3, 3}, {3, 3}, {5, 2}} -> 0, {{3, 3}, {3, 3}, {5, 5}} -> 0, 
   {{3, 3}, {7/2, 3/2}, {0, 0}} -> 0, {{3, 3}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{3, 3}, {7/2, 3/2}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3, 3}, {7/2, 3/2}, {3/2, 7/2}} -> -Sqrt[3/2], 
   {{3, 3}, {7/2, 3/2}, {2, 2}} -> 0, {{3, 3}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{3, 3}, {7/2, 3/2}, {3, 0}} -> 0, {{3, 3}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{3, 3}, {7/2, 3/2}, {7/2, 3/2}} -> 1/Sqrt[2], 
   {{3, 3}, {7/2, 3/2}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3, 3}, {7/2, 3/2}, {5, 2}} -> 0, {{3, 3}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{3, 3}, {7/2, 7/2}, {0, 0}} -> 0, {{3, 3}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{3, 3}, {7/2, 7/2}, {3/2, 3/2}} -> Sqrt[3/2], 
   {{3, 3}, {7/2, 7/2}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3, 3}, {7/2, 7/2}, {2, 2}} -> 0, {{3, 3}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{3, 3}, {7/2, 7/2}, {3, 0}} -> 0, {{3, 3}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{3, 3}, {7/2, 7/2}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3, 3}, {7/2, 7/2}, {7/2, 7/2}} -> 1/Sqrt[2], 
   {{3, 3}, {7/2, 7/2}, {5, 2}} -> 0, {{3, 3}, {7/2, 7/2}, {5, 5}} -> 0, 
   {{3, 3}, {5, 2}, {0, 0}} -> 0, {{3, 3}, {5, 2}, {0, 3}} -> 0, 
   {{3, 3}, {5, 2}, {3/2, 3/2}} -> 0, {{3, 3}, {5, 2}, {3/2, 7/2}} -> 0, 
   {{3, 3}, {5, 2}, {2, 2}} -> Root[-2 + #1^4 & , 1, 0], 
   {{3, 3}, {5, 2}, {2, 5}} -> -1, {{3, 3}, {5, 2}, {3, 0}} -> 0, 
   {{3, 3}, {5, 2}, {3, 3}} -> 0, {{3, 3}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {5, 2}, {7/2, 7/2}} -> 0, {{3, 3}, {5, 2}, {5, 2}} -> 0, 
   {{3, 3}, {5, 2}, {5, 5}} -> 0, {{3, 3}, {5, 5}, {0, 0}} -> 0, 
   {{3, 3}, {5, 5}, {0, 3}} -> 0, {{3, 3}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {5, 5}, {3/2, 7/2}} -> 0, {{3, 3}, {5, 5}, {2, 2}} -> 1, 
   {{3, 3}, {5, 5}, {2, 5}} -> 0, {{3, 3}, {5, 5}, {3, 0}} -> 0, 
   {{3, 3}, {5, 5}, {3, 3}} -> 0, {{3, 3}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {5, 5}, {7/2, 7/2}} -> 0, {{3, 3}, {5, 5}, {5, 2}} -> 0, 
   {{3, 3}, {5, 5}, {5, 5}} -> 0, {{7/2, 3/2}, {0, 0}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {0, 3}} -> 0, {{7/2, 3/2}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {3/2, 7/2}} -> 0, {{7/2, 3/2}, {0, 0}, {2, 2}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {2, 5}} -> 0, {{7/2, 3/2}, {0, 0}, {3, 0}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {3, 3}} -> 0, {{7/2, 3/2}, {0, 0}, {7/2, 3/2}} -> 1, 
   {{7/2, 3/2}, {0, 0}, {7/2, 7/2}} -> 0, {{7/2, 3/2}, {0, 0}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {5, 5}} -> 0, {{7/2, 3/2}, {0, 3}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {0, 3}} -> 0, {{7/2, 3/2}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {3/2, 7/2}} -> 0, {{7/2, 3/2}, {0, 3}, {2, 2}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {2, 5}} -> 0, {{7/2, 3/2}, {0, 3}, {3, 0}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {3, 3}} -> 0, {{7/2, 3/2}, {0, 3}, {7/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7/2, 3/2}, {0, 3}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{7/2, 3/2}, {0, 3}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {5, 5}} -> 0, {{7/2, 3/2}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{7/2, 3/2}, {3/2, 3/2}, {2, 5}} -> 0, {{7/2, 3/2}, {3/2, 3/2}, {3, 0}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{7/2, 3/2}, {3/2, 3/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 3/2}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {5, 2}} -> Root[-3 + 2*#1^4 & , 3, 0], 
   {{7/2, 3/2}, {3/2, 3/2}, {5, 5}} -> 0, {{7/2, 3/2}, {3/2, 7/2}, {0, 0}} -> 
    0, {{7/2, 3/2}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {2, 2}} -> -(1/Sqrt[2]), 
   {{7/2, 3/2}, {3/2, 7/2}, {2, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7/2, 3/2}, {3/2, 7/2}, {3, 0}} -> 0, {{7/2, 3/2}, {3/2, 7/2}, {3, 3}} -> 
    -Sqrt[3/2], {{7/2, 3/2}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {5, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7/2, 3/2}, {3/2, 7/2}, {5, 5}} -> 1, {{7/2, 3/2}, {2, 2}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {2, 2}, {0, 3}} -> 0, {{7/2, 3/2}, {2, 2}, {3/2, 3/2}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 3/2}, {2, 2}, {3/2, 7/2}} -> 
    -(1/Sqrt[2]), {{7/2, 3/2}, {2, 2}, {2, 2}} -> 0, 
   {{7/2, 3/2}, {2, 2}, {2, 5}} -> 0, {{7/2, 3/2}, {2, 2}, {3, 0}} -> 0, 
   {{7/2, 3/2}, {2, 2}, {3, 3}} -> 0, {{7/2, 3/2}, {2, 2}, {7/2, 3/2}} -> 
    Sqrt[3/2], {{7/2, 3/2}, {2, 2}, {7/2, 7/2}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 3/2}, {2, 2}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {2, 2}, {5, 5}} -> 0, {{7/2, 3/2}, {2, 5}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {0, 3}} -> 0, {{7/2, 3/2}, {2, 5}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {3/2, 7/2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7/2, 3/2}, {2, 5}, {2, 2}} -> 0, {{7/2, 3/2}, {2, 5}, {2, 5}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {3, 0}} -> 0, {{7/2, 3/2}, {2, 5}, {3, 3}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {7/2, 3/2}} -> 0, {{7/2, 3/2}, {2, 5}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 4, 0], {{7/2, 3/2}, {2, 5}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {5, 5}} -> 0, {{7/2, 3/2}, {3, 0}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {0, 3}} -> 0, {{7/2, 3/2}, {3, 0}, {3/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{7/2, 3/2}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {2, 2}} -> 0, {{7/2, 3/2}, {3, 0}, {2, 5}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {3, 0}} -> 0, {{7/2, 3/2}, {3, 0}, {3, 3}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {7/2, 3/2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7/2, 3/2}, {3, 0}, {7/2, 7/2}} -> 0, {{7/2, 3/2}, {3, 0}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {5, 5}} -> 0, {{7/2, 3/2}, {3, 3}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {3, 3}, {0, 3}} -> 0, {{7/2, 3/2}, {3, 3}, {3/2, 3/2}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 3/2}, {3, 3}, {3/2, 7/2}} -> 
    -Sqrt[3/2], {{7/2, 3/2}, {3, 3}, {2, 2}} -> 0, 
   {{7/2, 3/2}, {3, 3}, {2, 5}} -> 0, {{7/2, 3/2}, {3, 3}, {3, 0}} -> 0, 
   {{7/2, 3/2}, {3, 3}, {3, 3}} -> 0, {{7/2, 3/2}, {3, 3}, {7/2, 3/2}} -> 
    1/Sqrt[2], {{7/2, 3/2}, {3, 3}, {7/2, 7/2}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 3/2}, {3, 3}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {3, 3}, {5, 5}} -> 0, {{7/2, 3/2}, {7/2, 3/2}, {0, 0}} -> 1, 
   {{7/2, 3/2}, {7/2, 3/2}, {0, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7/2, 3/2}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 3/2}, {2, 2}} -> Sqrt[3/2], 
   {{7/2, 3/2}, {7/2, 3/2}, {2, 5}} -> 0, {{7/2, 3/2}, {7/2, 3/2}, {3, 0}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7/2, 3/2}, {7/2, 3/2}, {3, 3}} -> 
    1/Sqrt[2], {{7/2, 3/2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 3/2}, {5, 2}} -> 0, {{7/2, 3/2}, {7/2, 3/2}, {5, 5}} -> 
    0, {{7/2, 3/2}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {0, 3}} -> Root[-3 + 2*#1^4 & , 2, 0], 
   {{7/2, 3/2}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{7/2, 3/2}, {7/2, 7/2}, {2, 5}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{7/2, 3/2}, {7/2, 7/2}, {3, 0}} -> 0, {{7/2, 3/2}, {7/2, 7/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 3/2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {5, 2}} -> 0, {{7/2, 3/2}, {7/2, 7/2}, {5, 5}} -> 
    0, {{7/2, 3/2}, {5, 2}, {0, 0}} -> 0, {{7/2, 3/2}, {5, 2}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {5, 2}, {3/2, 3/2}} -> Root[-3 + 2*#1^4 & , 3, 0], 
   {{7/2, 3/2}, {5, 2}, {3/2, 7/2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7/2, 3/2}, {5, 2}, {2, 2}} -> 0, {{7/2, 3/2}, {5, 2}, {2, 5}} -> 0, 
   {{7/2, 3/2}, {5, 2}, {3, 0}} -> 0, {{7/2, 3/2}, {5, 2}, {3, 3}} -> 0, 
   {{7/2, 3/2}, {5, 2}, {7/2, 3/2}} -> 0, {{7/2, 3/2}, {5, 2}, {7/2, 7/2}} -> 
    0, {{7/2, 3/2}, {5, 2}, {5, 2}} -> 0, {{7/2, 3/2}, {5, 2}, {5, 5}} -> 0, 
   {{7/2, 3/2}, {5, 5}, {0, 0}} -> 0, {{7/2, 3/2}, {5, 5}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {5, 5}, {3/2, 3/2}} -> 0, {{7/2, 3/2}, {5, 5}, {3/2, 7/2}} -> 
    1, {{7/2, 3/2}, {5, 5}, {2, 2}} -> 0, {{7/2, 3/2}, {5, 5}, {2, 5}} -> 0, 
   {{7/2, 3/2}, {5, 5}, {3, 0}} -> 0, {{7/2, 3/2}, {5, 5}, {3, 3}} -> 0, 
   {{7/2, 3/2}, {5, 5}, {7/2, 3/2}} -> 0, {{7/2, 3/2}, {5, 5}, {7/2, 7/2}} -> 
    0, {{7/2, 3/2}, {5, 5}, {5, 2}} -> 0, {{7/2, 3/2}, {5, 5}, {5, 5}} -> 0, 
   {{7/2, 7/2}, {0, 0}, {0, 0}} -> 0, {{7/2, 7/2}, {0, 0}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {0, 0}, {3/2, 3/2}} -> 0, {{7/2, 7/2}, {0, 0}, {3/2, 7/2}} -> 
    0, {{7/2, 7/2}, {0, 0}, {2, 2}} -> 0, {{7/2, 7/2}, {0, 0}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {0, 0}, {3, 0}} -> 0, {{7/2, 7/2}, {0, 0}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {0, 0}, {7/2, 3/2}} -> 0, {{7/2, 7/2}, {0, 0}, {7/2, 7/2}} -> 
    1, {{7/2, 7/2}, {0, 0}, {5, 2}} -> 0, {{7/2, 7/2}, {0, 0}, {5, 5}} -> 0, 
   {{7/2, 7/2}, {0, 3}, {0, 0}} -> 0, {{7/2, 7/2}, {0, 3}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {0, 3}, {3/2, 3/2}} -> 0, {{7/2, 7/2}, {0, 3}, {3/2, 7/2}} -> 
    0, {{7/2, 7/2}, {0, 3}, {2, 2}} -> 0, {{7/2, 7/2}, {0, 3}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {0, 3}, {3, 0}} -> 0, {{7/2, 7/2}, {0, 3}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {0, 3}, {7/2, 3/2}} -> Root[-3 + 2*#1^4 & , 2, 0], 
   {{7/2, 7/2}, {0, 3}, {7/2, 7/2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7/2, 7/2}, {0, 3}, {5, 2}} -> 0, {{7/2, 7/2}, {0, 3}, {5, 5}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {0, 0}} -> 0, {{7/2, 7/2}, {3/2, 3/2}, {0, 3}} -> 
    0, {{7/2, 7/2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {2, 2}} -> 1/Sqrt[2], 
   {{7/2, 7/2}, {3/2, 3/2}, {2, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7/2, 7/2}, {3/2, 3/2}, {3, 0}} -> 0, {{7/2, 7/2}, {3/2, 3/2}, {3, 3}} -> 
    Sqrt[3/2], {{7/2, 7/2}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {5, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7/2, 7/2}, {3/2, 3/2}, {5, 5}} -> 1, {{7/2, 7/2}, {3/2, 7/2}, {0, 0}} -> 
    0, {{7/2, 7/2}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{7/2, 7/2}, {3/2, 7/2}, {2, 5}} -> 0, {{7/2, 7/2}, {3/2, 7/2}, {3, 0}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{7/2, 7/2}, {3/2, 7/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 7/2}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {5, 2}} -> Root[-3 + 2*#1^4 & , 3, 0], 
   {{7/2, 7/2}, {3/2, 7/2}, {5, 5}} -> 0, {{7/2, 7/2}, {2, 2}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {2, 2}, {0, 3}} -> 0, {{7/2, 7/2}, {2, 2}, {3/2, 3/2}} -> 
    1/Sqrt[2], {{7/2, 7/2}, {2, 2}, {3/2, 7/2}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 7/2}, {2, 2}, {2, 2}} -> 0, 
   {{7/2, 7/2}, {2, 2}, {2, 5}} -> 0, {{7/2, 7/2}, {2, 2}, {3, 0}} -> 0, 
   {{7/2, 7/2}, {2, 2}, {3, 3}} -> 0, {{7/2, 7/2}, {2, 2}, {7/2, 3/2}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 7/2}, {2, 2}, {7/2, 7/2}} -> 
    Sqrt[3/2], {{7/2, 7/2}, {2, 2}, {5, 2}} -> 0, 
   {{7/2, 7/2}, {2, 2}, {5, 5}} -> 0, {{7/2, 7/2}, {2, 5}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {0, 3}} -> 0, {{7/2, 7/2}, {2, 5}, {3/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{7/2, 7/2}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {2, 2}} -> 0, {{7/2, 7/2}, {2, 5}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {3, 0}} -> 0, {{7/2, 7/2}, {2, 5}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {7/2, 3/2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{7/2, 7/2}, {2, 5}, {7/2, 7/2}} -> 0, {{7/2, 7/2}, {2, 5}, {5, 2}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {5, 5}} -> 0, {{7/2, 7/2}, {3, 0}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {0, 3}} -> 0, {{7/2, 7/2}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {3/2, 7/2}} -> Root[-3 + 2*#1^4 & , 1, 0], 
   {{7/2, 7/2}, {3, 0}, {2, 2}} -> 0, {{7/2, 7/2}, {3, 0}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {3, 0}} -> 0, {{7/2, 7/2}, {3, 0}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {7/2, 3/2}} -> 0, {{7/2, 7/2}, {3, 0}, {7/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7/2, 7/2}, {3, 0}, {5, 2}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {5, 5}} -> 0, {{7/2, 7/2}, {3, 3}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {3, 3}, {0, 3}} -> 0, {{7/2, 7/2}, {3, 3}, {3/2, 3/2}} -> 
    Sqrt[3/2], {{7/2, 7/2}, {3, 3}, {3/2, 7/2}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 7/2}, {3, 3}, {2, 2}} -> 0, 
   {{7/2, 7/2}, {3, 3}, {2, 5}} -> 0, {{7/2, 7/2}, {3, 3}, {3, 0}} -> 0, 
   {{7/2, 7/2}, {3, 3}, {3, 3}} -> 0, {{7/2, 7/2}, {3, 3}, {7/2, 3/2}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 7/2}, {3, 3}, {7/2, 7/2}} -> 
    1/Sqrt[2], {{7/2, 7/2}, {3, 3}, {5, 2}} -> 0, 
   {{7/2, 7/2}, {3, 3}, {5, 5}} -> 0, {{7/2, 7/2}, {7/2, 3/2}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {0, 3}} -> Root[-3 + 2*#1^4 & , 1, 0], 
   {{7/2, 7/2}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{7/2, 7/2}, {7/2, 3/2}, {2, 5}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{7/2, 7/2}, {7/2, 3/2}, {3, 0}} -> 0, {{7/2, 7/2}, {7/2, 3/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 7/2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {5, 2}} -> 0, {{7/2, 7/2}, {7/2, 3/2}, {5, 5}} -> 
    0, {{7/2, 7/2}, {7/2, 7/2}, {0, 0}} -> 1, 
   {{7/2, 7/2}, {7/2, 7/2}, {0, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7/2, 7/2}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 7/2}, {2, 2}} -> Sqrt[3/2], 
   {{7/2, 7/2}, {7/2, 7/2}, {2, 5}} -> 0, {{7/2, 7/2}, {7/2, 7/2}, {3, 0}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7/2, 7/2}, {7/2, 7/2}, {3, 3}} -> 
    1/Sqrt[2], {{7/2, 7/2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 7/2}, {5, 2}} -> 0, {{7/2, 7/2}, {7/2, 7/2}, {5, 5}} -> 
    0, {{7/2, 7/2}, {5, 2}, {0, 0}} -> 0, {{7/2, 7/2}, {5, 2}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {5, 2}, {3/2, 3/2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7/2, 7/2}, {5, 2}, {3/2, 7/2}} -> Root[-3 + 2*#1^4 & , 3, 0], 
   {{7/2, 7/2}, {5, 2}, {2, 2}} -> 0, {{7/2, 7/2}, {5, 2}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {5, 2}, {3, 0}} -> 0, {{7/2, 7/2}, {5, 2}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {5, 2}, {7/2, 3/2}} -> 0, {{7/2, 7/2}, {5, 2}, {7/2, 7/2}} -> 
    0, {{7/2, 7/2}, {5, 2}, {5, 2}} -> 0, {{7/2, 7/2}, {5, 2}, {5, 5}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {0, 0}} -> 0, {{7/2, 7/2}, {5, 5}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {3/2, 3/2}} -> 1, {{7/2, 7/2}, {5, 5}, {3/2, 7/2}} -> 
    0, {{7/2, 7/2}, {5, 5}, {2, 2}} -> 0, {{7/2, 7/2}, {5, 5}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {3, 0}} -> 0, {{7/2, 7/2}, {5, 5}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {7/2, 3/2}} -> 0, {{7/2, 7/2}, {5, 5}, {7/2, 7/2}} -> 
    0, {{7/2, 7/2}, {5, 5}, {5, 2}} -> 0, {{7/2, 7/2}, {5, 5}, {5, 5}} -> 0, 
   {{5, 2}, {0, 0}, {0, 0}} -> 0, {{5, 2}, {0, 0}, {0, 3}} -> 0, 
   {{5, 2}, {0, 0}, {3/2, 3/2}} -> 0, {{5, 2}, {0, 0}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {0, 0}, {2, 2}} -> 0, {{5, 2}, {0, 0}, {2, 5}} -> 0, 
   {{5, 2}, {0, 0}, {3, 0}} -> 0, {{5, 2}, {0, 0}, {3, 3}} -> 0, 
   {{5, 2}, {0, 0}, {7/2, 3/2}} -> 0, {{5, 2}, {0, 0}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {0, 0}, {5, 2}} -> 1, {{5, 2}, {0, 0}, {5, 5}} -> 0, 
   {{5, 2}, {0, 3}, {0, 0}} -> 0, {{5, 2}, {0, 3}, {0, 3}} -> 0, 
   {{5, 2}, {0, 3}, {3/2, 3/2}} -> 0, {{5, 2}, {0, 3}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {0, 3}, {2, 2}} -> 0, {{5, 2}, {0, 3}, {2, 5}} -> 0, 
   {{5, 2}, {0, 3}, {3, 0}} -> 0, {{5, 2}, {0, 3}, {3, 3}} -> 0, 
   {{5, 2}, {0, 3}, {7/2, 3/2}} -> 0, {{5, 2}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {0, 3}, {5, 2}} -> Root[-2 + #1^4 & , 4, 0], 
   {{5, 2}, {0, 3}, {5, 5}} -> -I, {{5, 2}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{5, 2}, {3/2, 3/2}, {0, 3}} -> 0, {{5, 2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{5, 2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, {{5, 2}, {3/2, 3/2}, {2, 2}} -> 0, 
   {{5, 2}, {3/2, 3/2}, {2, 5}} -> 0, {{5, 2}, {3/2, 3/2}, {3, 0}} -> 0, 
   {{5, 2}, {3/2, 3/2}, {3, 3}} -> 0, {{5, 2}, {3/2, 3/2}, {7/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 3, 0], {{5, 2}, {3/2, 3/2}, {7/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 2}, {3/2, 3/2}, {5, 2}} -> 0, 
   {{5, 2}, {3/2, 3/2}, {5, 5}} -> 0, {{5, 2}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {0, 3}} -> 0, {{5, 2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, {{5, 2}, {3/2, 7/2}, {2, 2}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {2, 5}} -> 0, {{5, 2}, {3/2, 7/2}, {3, 0}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {3, 3}} -> 0, {{5, 2}, {3/2, 7/2}, {7/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 2}, {3/2, 7/2}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 3, 0], {{5, 2}, {3/2, 7/2}, {5, 2}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {5, 5}} -> 0, {{5, 2}, {2, 2}, {0, 0}} -> 0, 
   {{5, 2}, {2, 2}, {0, 3}} -> 0, {{5, 2}, {2, 2}, {3/2, 3/2}} -> 0, 
   {{5, 2}, {2, 2}, {3/2, 7/2}} -> 0, {{5, 2}, {2, 2}, {2, 2}} -> 0, 
   {{5, 2}, {2, 2}, {2, 5}} -> 0, {{5, 2}, {2, 2}, {3, 0}} -> -I, 
   {{5, 2}, {2, 2}, {3, 3}} -> Root[-2 + #1^4 & , 1, 0], 
   {{5, 2}, {2, 2}, {7/2, 3/2}} -> 0, {{5, 2}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {2, 2}, {5, 2}} -> 0, {{5, 2}, {2, 2}, {5, 5}} -> 0, 
   {{5, 2}, {2, 5}, {0, 0}} -> 0, {{5, 2}, {2, 5}, {0, 3}} -> 0, 
   {{5, 2}, {2, 5}, {3/2, 3/2}} -> 0, {{5, 2}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {2, 5}, {2, 2}} -> 0, {{5, 2}, {2, 5}, {2, 5}} -> 0, 
   {{5, 2}, {2, 5}, {3, 0}} -> 0, {{5, 2}, {2, 5}, {3, 3}} -> -1, 
   {{5, 2}, {2, 5}, {7/2, 3/2}} -> 0, {{5, 2}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {2, 5}, {5, 2}} -> 0, {{5, 2}, {2, 5}, {5, 5}} -> 0, 
   {{5, 2}, {3, 0}, {0, 0}} -> 0, {{5, 2}, {3, 0}, {0, 3}} -> 0, 
   {{5, 2}, {3, 0}, {3/2, 3/2}} -> 0, {{5, 2}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {3, 0}, {2, 2}} -> I, {{5, 2}, {3, 0}, {2, 5}} -> 0, 
   {{5, 2}, {3, 0}, {3, 0}} -> 0, {{5, 2}, {3, 0}, {3, 3}} -> 0, 
   {{5, 2}, {3, 0}, {7/2, 3/2}} -> 0, {{5, 2}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {3, 0}, {5, 2}} -> 0, {{5, 2}, {3, 0}, {5, 5}} -> 0, 
   {{5, 2}, {3, 3}, {0, 0}} -> 0, {{5, 2}, {3, 3}, {0, 3}} -> 0, 
   {{5, 2}, {3, 3}, {3/2, 3/2}} -> 0, {{5, 2}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {3, 3}, {2, 2}} -> Root[-2 + #1^4 & , 2, 0], 
   {{5, 2}, {3, 3}, {2, 5}} -> -1, {{5, 2}, {3, 3}, {3, 0}} -> 0, 
   {{5, 2}, {3, 3}, {3, 3}} -> 0, {{5, 2}, {3, 3}, {7/2, 3/2}} -> 0, 
   {{5, 2}, {3, 3}, {7/2, 7/2}} -> 0, {{5, 2}, {3, 3}, {5, 2}} -> 0, 
   {{5, 2}, {3, 3}, {5, 5}} -> 0, {{5, 2}, {7/2, 3/2}, {0, 0}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {0, 3}} -> 0, {{5, 2}, {7/2, 3/2}, {3/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 3, 0], {{5, 2}, {7/2, 3/2}, {3/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 2}, {7/2, 3/2}, {2, 2}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {2, 5}} -> 0, {{5, 2}, {7/2, 3/2}, {3, 0}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {3, 3}} -> 0, {{5, 2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, {{5, 2}, {7/2, 3/2}, {5, 2}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {5, 5}} -> 0, {{5, 2}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {0, 3}} -> 0, {{5, 2}, {7/2, 7/2}, {3/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 2}, {7/2, 7/2}, {3/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 3, 0], {{5, 2}, {7/2, 7/2}, {2, 2}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {2, 5}} -> 0, {{5, 2}, {7/2, 7/2}, {3, 0}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {3, 3}} -> 0, {{5, 2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, {{5, 2}, {7/2, 7/2}, {5, 2}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {5, 5}} -> 0, {{5, 2}, {5, 2}, {0, 0}} -> 1, 
   {{5, 2}, {5, 2}, {0, 3}} -> Root[-2 + #1^4 & , 4, 0], 
   {{5, 2}, {5, 2}, {3/2, 3/2}} -> 0, {{5, 2}, {5, 2}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {5, 2}, {2, 2}} -> 0, {{5, 2}, {5, 2}, {2, 5}} -> 0, 
   {{5, 2}, {5, 2}, {3, 0}} -> 0, {{5, 2}, {5, 2}, {3, 3}} -> 0, 
   {{5, 2}, {5, 2}, {7/2, 3/2}} -> 0, {{5, 2}, {5, 2}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {5, 2}, {5, 2}} -> 0, {{5, 2}, {5, 2}, {5, 5}} -> 0, 
   {{5, 2}, {5, 5}, {0, 0}} -> 0, {{5, 2}, {5, 5}, {0, 3}} -> I, 
   {{5, 2}, {5, 5}, {3/2, 3/2}} -> 0, {{5, 2}, {5, 5}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {5, 5}, {2, 2}} -> 0, {{5, 2}, {5, 5}, {2, 5}} -> 0, 
   {{5, 2}, {5, 5}, {3, 0}} -> 0, {{5, 2}, {5, 5}, {3, 3}} -> 0, 
   {{5, 2}, {5, 5}, {7/2, 3/2}} -> 0, {{5, 2}, {5, 5}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {5, 5}, {5, 2}} -> 0, {{5, 2}, {5, 5}, {5, 5}} -> 0, 
   {{5, 5}, {0, 0}, {0, 0}} -> 0, {{5, 5}, {0, 0}, {0, 3}} -> 0, 
   {{5, 5}, {0, 0}, {3/2, 3/2}} -> 0, {{5, 5}, {0, 0}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {0, 0}, {2, 2}} -> 0, {{5, 5}, {0, 0}, {2, 5}} -> 0, 
   {{5, 5}, {0, 0}, {3, 0}} -> 0, {{5, 5}, {0, 0}, {3, 3}} -> 0, 
   {{5, 5}, {0, 0}, {7/2, 3/2}} -> 0, {{5, 5}, {0, 0}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {0, 0}, {5, 2}} -> 0, {{5, 5}, {0, 0}, {5, 5}} -> 1, 
   {{5, 5}, {0, 3}, {0, 0}} -> 0, {{5, 5}, {0, 3}, {0, 3}} -> 0, 
   {{5, 5}, {0, 3}, {3/2, 3/2}} -> 0, {{5, 5}, {0, 3}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {0, 3}, {2, 2}} -> 0, {{5, 5}, {0, 3}, {2, 5}} -> 0, 
   {{5, 5}, {0, 3}, {3, 0}} -> 0, {{5, 5}, {0, 3}, {3, 3}} -> 0, 
   {{5, 5}, {0, 3}, {7/2, 3/2}} -> 0, {{5, 5}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {0, 3}, {5, 2}} -> I, {{5, 5}, {0, 3}, {5, 5}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {0, 0}} -> 0, {{5, 5}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {3/2, 3/2}} -> 0, {{5, 5}, {3/2, 3/2}, {3/2, 7/2}} -> 
    0, {{5, 5}, {3/2, 3/2}, {2, 2}} -> 0, {{5, 5}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {3, 0}} -> 0, {{5, 5}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {7/2, 3/2}} -> 0, {{5, 5}, {3/2, 3/2}, {7/2, 7/2}} -> 
    1, {{5, 5}, {3/2, 3/2}, {5, 2}} -> 0, {{5, 5}, {3/2, 3/2}, {5, 5}} -> 0, 
   {{5, 5}, {3/2, 7/2}, {0, 0}} -> 0, {{5, 5}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{5, 5}, {3/2, 7/2}, {3/2, 3/2}} -> 0, {{5, 5}, {3/2, 7/2}, {3/2, 7/2}} -> 
    0, {{5, 5}, {3/2, 7/2}, {2, 2}} -> 0, {{5, 5}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{5, 5}, {3/2, 7/2}, {3, 0}} -> 0, {{5, 5}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{5, 5}, {3/2, 7/2}, {7/2, 3/2}} -> 1, {{5, 5}, {3/2, 7/2}, {7/2, 7/2}} -> 
    0, {{5, 5}, {3/2, 7/2}, {5, 2}} -> 0, {{5, 5}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{5, 5}, {2, 2}, {0, 0}} -> 0, {{5, 5}, {2, 2}, {0, 3}} -> 0, 
   {{5, 5}, {2, 2}, {3/2, 3/2}} -> 0, {{5, 5}, {2, 2}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {2, 2}, {2, 2}} -> 0, {{5, 5}, {2, 2}, {2, 5}} -> 0, 
   {{5, 5}, {2, 2}, {3, 0}} -> 0, {{5, 5}, {2, 2}, {3, 3}} -> 1, 
   {{5, 5}, {2, 2}, {7/2, 3/2}} -> 0, {{5, 5}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {2, 2}, {5, 2}} -> 0, {{5, 5}, {2, 2}, {5, 5}} -> 0, 
   {{5, 5}, {2, 5}, {0, 0}} -> 0, {{5, 5}, {2, 5}, {0, 3}} -> 0, 
   {{5, 5}, {2, 5}, {3/2, 3/2}} -> 0, {{5, 5}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {2, 5}, {2, 2}} -> 0, {{5, 5}, {2, 5}, {2, 5}} -> 0, 
   {{5, 5}, {2, 5}, {3, 0}} -> -I, {{5, 5}, {2, 5}, {3, 3}} -> 0, 
   {{5, 5}, {2, 5}, {7/2, 3/2}} -> 0, {{5, 5}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {2, 5}, {5, 2}} -> 0, {{5, 5}, {2, 5}, {5, 5}} -> 0, 
   {{5, 5}, {3, 0}, {0, 0}} -> 0, {{5, 5}, {3, 0}, {0, 3}} -> 0, 
   {{5, 5}, {3, 0}, {3/2, 3/2}} -> 0, {{5, 5}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {3, 0}, {2, 2}} -> 0, {{5, 5}, {3, 0}, {2, 5}} -> I, 
   {{5, 5}, {3, 0}, {3, 0}} -> 0, {{5, 5}, {3, 0}, {3, 3}} -> 0, 
   {{5, 5}, {3, 0}, {7/2, 3/2}} -> 0, {{5, 5}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {3, 0}, {5, 2}} -> 0, {{5, 5}, {3, 0}, {5, 5}} -> 0, 
   {{5, 5}, {3, 3}, {0, 0}} -> 0, {{5, 5}, {3, 3}, {0, 3}} -> 0, 
   {{5, 5}, {3, 3}, {3/2, 3/2}} -> 0, {{5, 5}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {3, 3}, {2, 2}} -> 1, {{5, 5}, {3, 3}, {2, 5}} -> 0, 
   {{5, 5}, {3, 3}, {3, 0}} -> 0, {{5, 5}, {3, 3}, {3, 3}} -> 0, 
   {{5, 5}, {3, 3}, {7/2, 3/2}} -> 0, {{5, 5}, {3, 3}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {3, 3}, {5, 2}} -> 0, {{5, 5}, {3, 3}, {5, 5}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {0, 0}} -> 0, {{5, 5}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {3/2, 3/2}} -> 0, {{5, 5}, {7/2, 3/2}, {3/2, 7/2}} -> 
    1, {{5, 5}, {7/2, 3/2}, {2, 2}} -> 0, {{5, 5}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {3, 0}} -> 0, {{5, 5}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {7/2, 3/2}} -> 0, {{5, 5}, {7/2, 3/2}, {7/2, 7/2}} -> 
    0, {{5, 5}, {7/2, 3/2}, {5, 2}} -> 0, {{5, 5}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{5, 5}, {7/2, 7/2}, {0, 0}} -> 0, {{5, 5}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{5, 5}, {7/2, 7/2}, {3/2, 3/2}} -> 1, {{5, 5}, {7/2, 7/2}, {3/2, 7/2}} -> 
    0, {{5, 5}, {7/2, 7/2}, {2, 2}} -> 0, {{5, 5}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{5, 5}, {7/2, 7/2}, {3, 0}} -> 0, {{5, 5}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{5, 5}, {7/2, 7/2}, {7/2, 3/2}} -> 0, {{5, 5}, {7/2, 7/2}, {7/2, 7/2}} -> 
    0, {{5, 5}, {7/2, 7/2}, {5, 2}} -> 0, {{5, 5}, {7/2, 7/2}, {5, 5}} -> 0, 
   {{5, 5}, {5, 2}, {0, 0}} -> 0, {{5, 5}, {5, 2}, {0, 3}} -> -I, 
   {{5, 5}, {5, 2}, {3/2, 3/2}} -> 0, {{5, 5}, {5, 2}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {5, 2}, {2, 2}} -> 0, {{5, 5}, {5, 2}, {2, 5}} -> 0, 
   {{5, 5}, {5, 2}, {3, 0}} -> 0, {{5, 5}, {5, 2}, {3, 3}} -> 0, 
   {{5, 5}, {5, 2}, {7/2, 3/2}} -> 0, {{5, 5}, {5, 2}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {5, 2}, {5, 2}} -> 0, {{5, 5}, {5, 2}, {5, 5}} -> 0, 
   {{5, 5}, {5, 5}, {0, 0}} -> 1, {{5, 5}, {5, 5}, {0, 3}} -> 0, 
   {{5, 5}, {5, 5}, {3/2, 3/2}} -> 0, {{5, 5}, {5, 5}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {5, 5}, {2, 2}} -> 0, {{5, 5}, {5, 5}, {2, 5}} -> 0, 
   {{5, 5}, {5, 5}, {3, 0}} -> 0, {{5, 5}, {5, 5}, {3, 3}} -> 0, 
   {{5, 5}, {5, 5}, {7/2, 3/2}} -> 0, {{5, 5}, {5, 5}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {5, 5}, {5, 2}} -> 0, {{5, 5}, {5, 5}, {5, 5}} -> 0|>, 
 "Reconstruction" -> 
  <|"Method" -> "RootApproximant on ABBA squares, followed by solved signs", 
   "Status" -> 
    "Numerically recognized algebraic candidates; not a symbolic proof", 
   "WorkingPrecision" -> 50, "RootDegree" -> Automatic, 
   "Tolerance" -> 1/10000000000000000000000000, 
   "MinimumSquareReliableDigits" -> 48.435102085741015, 
   "MaximumSquareError" -> 0``48.25901082668533, 
   "MaximumXError" -> 0``48.64808645187715, "MaximumAlphaError" -> 
    0``48.64808645187715|>, "SolverSummary" -> <|"ABBACorrelators" -> 144, 
   "ABBAEquations" -> 34, "KnownEtas" -> <|1 -> 1, 2 -> 1, 3 -> 1, 4 -> 1, 
     5 -> 1, 6 -> 1, 7 -> 1, 8 -> 1, 9 -> 1, 10 -> 1, 11 -> 1, 12 -> -1, 
     13 -> 1, 14 -> 1, 15 -> 1, 16 -> 1, 17 -> 1, 18 -> 1|>, 
   "ZeroIndices" -> {}, "StageHistory" -> 
    {<|"Stage" -> "ABBA", "NewEquations" -> 34, "FixpointIterations" -> 2, 
      "NewManifestRelations" -> 9, "TrivialEquationsRemoved" -> 25, 
      "NewEquationContradictions" -> 0, "KnownEtas" -> 13, 
      "PairRelations" -> 4, "ResidualEquations" -> 0|>, 
     <|"Stage" -> "AAAB", "CorrelatorsProcessed" -> 31, 
      "CorrelatorsTotal" -> 90, "KnownEtas" -> 18, "RelationGroups" -> 3, 
      "ResidualEquations" -> 0, "ManifestlyZeroCorrelators" -> 0, 
      "EquationGenerationFailures" -> 0, "Contradictions" -> 0, 
      "Failures" -> 0, "ElapsedSeconds" -> 0.297349`5.924811475779019|>}, 
   "StagesSkippedAfterAllSignsKnown" -> {"AABC", "ABCD"}, 
   "Contradictions" -> 0, "GenerationFailures" -> 0, 
   "MaximumABBAResidual" -> 0``48.24158331005238, 
   "RetainedEquationCount" -> 0, "MaximumRetainedResidual" -> 0, 
   "RetainedResidualCheckScope" -> "Consistency of inherited reduced \
equations; reduction can lose numerical accuracy. A numerical zero here does \
not certify the requested crossing tolerance. Separate direct exhaustive \
verification is required.", "ElapsedSeconds" -> 2.187642|>, 
 "CacheFile" -> "e6_workflow/runs/wp100_guard20/case_k0_kp5/sixj_wp120.wl", 
 "Convention" -> "QuantumGroup6j_num_wp50.wl:ordered-phase-convention-v1"|>


==> anc/data/E7/p1/coefficients.json <==
{
  "schema_version": 1,
  "kind": "E7CoefficientTable",
  "parameters": {
    "pp": 18,
    "k": 0,
    "kp": 1
  },
  "number_of_coefficients": 32,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [
    9,
    23,
    26,
    29,
    31
  ],
  "source_ope_file": "e7_workflow/runs/wp100_guard20/case_k0_kp1/ope_exact.wl",
  "source_ope_sha256": "2b530b0aa63c3f8dde98636365aee669b85d0dfe3b604e10fab042fa421c8e1c",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "e7_workflow/vendor/triplet_classification_E7.wl",
    "sha256": "f9f8474e1f96e63d0ce69e59b2c7a697f7ce3112669d39568b50779a0ae3e868",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          1,
          4
        ],
        [
          1,
          4
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          1,
          4
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          2,
          2
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-1 + 2*#1^4 & , 3, 0]",
      "display_inputform": "(-I)/2^(1/4)",
      "tex": "-\\frac{i}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "Root[-1 + 2*#1^4 & , 3, 0]",
      "display_inputform": "(-I)/2^(1/4)",
      "tex": "-\\frac{i}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          4,
          1
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          1,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "(I/2)*Sqrt[3]",
      "display_inputform": "(I/2)*Sqrt[3]",
      "tex": "\\frac{i \\sqrt{3}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          3,
          5
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Root[-1 + 2*#1^4 & , 3, 0]",
      "display_inputform": "(-I)/2^(1/4)",
      "tex": "-\\frac{i}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "(I/2)*Sqrt[3]",
      "display_inputform": "(I/2)*Sqrt[3]",
      "tex": "\\frac{i \\sqrt{3}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          5,
          3
        ]
      ]
    },
    {
      "index": 19,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 20,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          4,
          1
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 21,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 22,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 23,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          5
        ]
      ]
    },
    {
      "index": 24,
      "inputform": "Root[-1 + 2*#1^4 & , 3, 0]",
      "display_inputform": "(-I)/2^(1/4)",
      "tex": "-\\frac{i}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 25,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 26,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          3
        ]
      ]
    },
    {
      "index": 27,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 28,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          4,
          1
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 29,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 30,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          4,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 31,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          4,
          1
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 32,
      "inputform": "Sqrt[2]",
      "display_inputform": "Sqrt[2]",
      "tex": "\\sqrt{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          4,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    }
  ]
}


==> anc/data/E7/p1/coefficients.md <==
# E7 coefficient table

Parameters: **k = 0, k' = 1, p' = 18**.

The 32 rows use the original numbered class convention. Class 0 is the separate normalization class and equals 1. The table contains exact expressions reconstructed by the bootstrap solver; crossing verification is recorded separately.

Each representative lists the three fields for which the coefficient is $x_i = \alpha[A,B,C]$. Representative identities and displayed radical forms were checked by exact algebraic reduction.

Zero coefficients: 9, 23, 26, 29, 31.

| Index | Representative fields A, B, C | Exact coefficient $x_i$ |
| ---: | :--- | :--- |
| 1 | $(1,4), (1,4), (1,4)$ | $i \sqrt[4]{2}$ |
| 2 | $(1,4), (1,4), (2,2)$ | $-1$ |
| 3 | $(1,4), (2,2), (2,2)$ | $\frac{i}{\sqrt[4]{2}}$ |
| 4 | $(1,4), (2,2), (3,3)$ | $-\frac{i}{\sqrt[4]{2}}$ |
| 5 | $(1,4), (3,3), (3,3)$ | $-\frac{i}{\sqrt[4]{2}}$ |
| 6 | $(1,4), (3,3), (4,1)$ | $-\frac{1}{\sqrt{2}}$ |
| 7 | $(1,4), (3,3), (4,4)$ | $\frac{i}{\sqrt[4]{2}}$ |
| 8 | $(1,4), (4,1), (4,4)$ | $-1$ |
| 9 | $(1,4), (4,4), (4,4)$ | $0$ |
| 10 | $(2,2), (2,2), (2,2)$ | $1$ |
| 11 | $(2,2), (2,2), (3,3)$ | $1$ |
| 12 | $(2,2), (2,2), (4,1)$ | $\frac{i}{\sqrt[4]{2}}$ |
| 13 | $(2,2), (2,2), (4,4)$ | $\frac{1}{\sqrt{2}}$ |
| 14 | $(2,2), (3,3), (3,3)$ | $-\frac{1}{2}$ |
| 15 | $(2,2), (3,3), (3,5)$ | $\frac{i \sqrt{3}}{2}$ |
| 16 | $(2,2), (3,3), (4,1)$ | $-\frac{i}{\sqrt[4]{2}}$ |
| 17 | $(2,2), (3,3), (4,4)$ | $\frac{1}{\sqrt{2}}$ |
| 18 | $(2,2), (3,3), (5,3)$ | $\frac{i \sqrt{3}}{2}$ |
| 19 | $(2,2), (3,3), (5,5)$ | $\frac{1}{2}$ |
| 20 | $(2,2), (4,1), (4,1)$ | $-1$ |
| 21 | $(2,2), (4,4), (4,4)$ | $1$ |
| 22 | $(3,3), (3,3), (3,3)$ | $1$ |
| 23 | $(3,3), (3,3), (3,5)$ | $0$ |
| 24 | $(3,3), (3,3), (4,1)$ | $-\frac{i}{\sqrt[4]{2}}$ |
| 25 | $(3,3), (3,3), (4,4)$ | $\frac{1}{\sqrt{2}}$ |
| 26 | $(3,3), (3,3), (5,3)$ | $0$ |
| 27 | $(3,3), (3,3), (5,5)$ | $-1$ |
| 28 | $(3,3), (4,1), (4,4)$ | $\frac{i}{\sqrt[4]{2}}$ |
| 29 | $(3,3), (4,4), (4,4)$ | $0$ |
| 30 | $(4,1), (4,1), (4,1)$ | $i \sqrt[4]{2}$ |
| 31 | $(4,1), (4,4), (4,4)$ | $0$ |
| 32 | $(4,4), (4,4), (4,4)$ | $\sqrt{2}$ |

Machine-readable forms: [JSON](coefficients.json) and [exact Wolfram association](coefficients.wl).


==> anc/data/E7/p1/coefficients.wl <==
(* Exact x[1] through x[32], indexed by integer class number. *)
<|1 -> Root[-2 + #1^4 & , 4, 0], 2 -> -1, 3 -> Root[-1 + 2*#1^4 & , 4, 0], 4 -> Root[-1 + 2*#1^4 & , 3, 0], 5 -> Root[-1 + 2*#1^4 & , 3, 0], 6 -> -(1/Sqrt[2]), 7 -> Root[-1 + 2*#1^4 & , 4, 0], 8 -> -1, 9 -> 0, 10 -> 1, 11 -> 1, 12 -> Root[-1 + 2*#1^4 & , 4, 0], 13 -> 1/Sqrt[2], 14 -> -1/2, 15 -> (I/2)*Sqrt[3], 16 -> Root[-1 + 2*#1^4 & , 3, 0], 17 -> 1/Sqrt[2], 18 -> (I/2)*Sqrt[3], 19 -> 1/2, 20 -> -1, 21 -> 1, 22 -> 1, 23 -> 0, 24 -> Root[-1 + 2*#1^4 & , 3, 0], 25 -> 1/Sqrt[2], 26 -> 0, 27 -> -1, 28 -> Root[-1 + 2*#1^4 & , 4, 0], 29 -> 0, 30 -> Root[-2 + #1^4 & , 4, 0], 31 -> 0, 32 -> Sqrt[2]|>


==> anc/data/E7/p1/ope.json <==
{
	"schema_version":1,
	"kind":"ADEExactOPETensor",
	"model":"E7",
	"parameters":{
		"pp":18,
		"k":0,
		"kp":1
	},
	"fields2":[
		[
			0,
			0
		],
		[
			0,
			16
		],
		[
			2,
			8
		],
		[
			4,
			4
		],
		[
			4,
			12
		],
		[
			6,
			6
		],
		[
			6,
			10
		],
		[
			8,
			2
		],
		[
			8,
			8
		],
		[
			8,
			14
		],
		[
			10,
			6
		],
		[
			10,
			10
		],
		[
			12,
			4
		],
		[
			12,
			12
		],
		[
			14,
			8
		],
		[
			16,
			0
		],
		[
			16,
			16
		]
	],
	"exact_value_format":"Wolfram Language InputForm; exact algebraic expressions, not decimal approximations",
	"exact_values":[
		"1",
		"0",
		"I",
		"-I",
		"-1",
		"Root[-2 + #1^4 & , 4, 0]",
		"Root[-1 + 2*#1^4 & , 4, 0]",
		"Root[-1 + 2*#1^4 & , 3, 0]",
		"Root[-1 + 2*#1^4 & , 1, 0]",
		"Root[-1 + 2*#1^4 & , 2, 0]",
		"-(1\/Sqrt[2])",
		"(-I)\/Sqrt[2]",
		"I\/Sqrt[2]",
		"1\/Sqrt[2]",
		"Root[-2 + #1^4 & , 3, 0]",
		"-1\/2",
		"(I\/2)*Sqrt[3]",
		"1\/2",
		"(-1\/2*I)*Sqrt[3]",
		"Sqrt[3]\/2",
		"-1\/2*I",
		"I\/2",
		"Sqrt[2]"
	],
	"alpha_indices":[
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		0,
		5,
		4,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		6,
		6,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		6,
		6,
		6,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		7,
		9,
		10,
		6,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		8,
		7,
		12,
		8,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		11,
		1,
		4,
		1,
		12,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		9,
		4,
		1,
		2,
		8,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		10,
		1,
		3,
		1,
		13,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		9,
		13,
		6,
		9,
		9,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		7,
		12,
		8,
		6,
		7,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		7,
		7,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		7,
		7,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		3,
		14,
		2,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		6,
		6,
		7,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		6,
		0,
		1,
		0,
		1,
		6,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		1,
		0,
		1,
		2,
		1,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		0,
		1,
		15,
		16,
		7,
		13,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		3,
		18,
		15,
		1,
		12,
		7,
		17,
		18,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		7,
		1,
		4,
		1,
		1,
		9,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		10,
		13,
		11,
		1,
		0,
		1,
		11,
		13,
		10,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		7,
		1,
		1,
		4,
		1,
		8,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		18,
		17,
		8,
		12,
		1,
		15,
		18,
		3,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		16,
		1,
		13,
		9,
		16,
		15,
		1,
		0,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		10,
		1,
		2,
		1,
		0,
		1,
		8,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		8,
		1,
		0,
		1,
		0,
		8,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		9,
		9,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		6,
		6,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		1,
		0,
		1,
		3,
		1,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		6,
		0,
		1,
		4,
		1,
		7,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		4,
		19,
		20,
		1,
		13,
		9,
		21,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		2,
		1,
		21,
		19,
		8,
		12,
		1,
		19,
		20,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		9,
		1,
		1,
		3,
		1,
		7,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		13,
		13,
		11,
		1,
		4,
		1,
		11,
		13,
		13,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		8,
		1,
		2,
		1,
		1,
		7,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		19,
		1,
		12,
		7,
		19,
		21,
		1,
		2,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		21,
		7,
		13,
		1,
		20,
		19,
		4,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		9,
		1,
		4,
		1,
		0,
		8,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		10,
		1,
		3,
		1,
		0,
		1,
		8,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		9,
		9,
		9,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		7,
		8,
		10,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		0,
		1,
		15,
		18,
		7,
		13,
		1,
		18,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		4,
		19,
		21,
		1,
		13,
		8,
		20,
		19,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		7,
		15,
		19,
		0,
		1,
		7,
		13,
		1,
		1,
		4,
		19,
		17,
		1,
		1,
		1,
		1,
		2,
		9,
		16,
		20,
		1,
		4,
		1,
		11,
		6,
		0,
		1,
		21,
		16,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		1,
		7,
		1,
		1,
		6,
		1,
		8,
		1,
		6,
		1,
		12,
		1,
		1,
		1,
		1,
		6,
		13,
		13,
		13,
		12,
		6,
		1,
		8,
		12,
		13,
		13,
		13,
		8,
		1,
		1,
		1,
		1,
		11,
		1,
		9,
		1,
		6,
		1,
		9,
		1,
		1,
		8,
		1,
		8,
		10,
		1,
		1,
		1,
		1,
		1,
		16,
		21,
		1,
		0,
		9,
		11,
		1,
		4,
		1,
		20,
		16,
		6,
		2,
		1,
		1,
		1,
		1,
		17,
		19,
		4,
		1,
		1,
		13,
		9,
		1,
		0,
		19,
		15,
		9,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		19,
		20,
		6,
		13,
		1,
		21,
		19,
		4,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		18,
		1,
		13,
		9,
		18,
		15,
		1,
		0,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		9,
		10,
		6,
		8,
		9,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		9,
		9,
		7,
		11,
		9,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		2,
		16,
		15,
		1,
		11,
		7,
		17,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		1,
		20,
		19,
		9,
		11,
		1,
		19,
		21,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		8,
		18,
		21,
		1,
		4,
		1,
		12,
		6,
		0,
		1,
		20,
		18,
		1,
		1,
		1,
		0,
		1,
		7,
		15,
		19,
		4,
		1,
		6,
		13,
		1,
		1,
		0,
		19,
		17,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		8,
		1,
		6,
		1,
		8,
		1,
		1,
		8,
		1,
		9,
		13,
		1,
		1,
		1,
		1,
		8,
		12,
		12,
		11,
		13,
		9,
		1,
		6,
		13,
		11,
		12,
		12,
		7,
		1,
		1,
		1,
		1,
		10,
		7,
		1,
		6,
		1,
		1,
		6,
		1,
		9,
		1,
		6,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		17,
		19,
		0,
		1,
		1,
		13,
		8,
		1,
		4,
		19,
		15,
		9,
		1,
		0,
		1,
		1,
		1,
		18,
		20,
		1,
		0,
		9,
		12,
		1,
		4,
		1,
		21,
		18,
		7,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		21,
		19,
		1,
		11,
		6,
		19,
		20,
		1,
		3,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		17,
		8,
		11,
		1,
		15,
		16,
		2,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		7,
		11,
		8,
		7,
		7,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		12,
		1,
		4,
		1,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		7,
		1,
		4,
		1,
		1,
		8,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		8,
		1,
		1,
		2,
		1,
		7,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		1,
		7,
		1,
		1,
		6,
		1,
		9,
		1,
		6,
		1,
		11,
		1,
		1,
		1,
		1,
		11,
		1,
		9,
		1,
		6,
		1,
		9,
		1,
		1,
		9,
		1,
		8,
		13,
		1,
		1,
		0,
		1,
		1,
		4,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		0,
		1,
		1,
		1,
		4,
		1,
		1,
		6,
		8,
		1,
		1,
		1,
		9,
		7,
		1,
		1,
		2,
		1,
		1,
		1,
		2,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		3,
		1,
		1,
		2,
		1,
		1,
		12,
		9,
		1,
		8,
		1,
		1,
		8,
		1,
		7,
		1,
		8,
		1,
		10,
		1,
		1,
		1,
		1,
		13,
		1,
		7,
		1,
		8,
		1,
		7,
		1,
		1,
		6,
		1,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		6,
		1,
		4,
		1,
		1,
		9,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		9,
		1,
		1,
		2,
		1,
		6,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		13,
		1,
		3,
		1,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		8,
		4,
		1,
		3,
		9,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		10,
		13,
		12,
		1,
		0,
		1,
		12,
		13,
		10,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		13,
		13,
		12,
		1,
		4,
		1,
		12,
		13,
		13,
		10,
		1,
		1,
		1,
		1,
		1,
		6,
		13,
		13,
		13,
		11,
		6,
		1,
		9,
		11,
		13,
		13,
		13,
		9,
		1,
		1,
		1,
		1,
		9,
		11,
		11,
		12,
		13,
		8,
		1,
		6,
		13,
		12,
		11,
		11,
		7,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		6,
		9,
		1,
		1,
		1,
		8,
		7,
		1,
		1,
		3,
		1,
		1,
		0,
		4,
		1,
		0,
		4,
		1,
		1,
		1,
		22,
		1,
		1,
		1,
		4,
		0,
		1,
		4,
		0,
		1,
		1,
		2,
		1,
		1,
		8,
		6,
		1,
		1,
		1,
		7,
		9,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		8,
		11,
		11,
		12,
		13,
		9,
		1,
		7,
		13,
		12,
		11,
		11,
		6,
		1,
		1,
		1,
		1,
		7,
		13,
		13,
		13,
		11,
		7,
		1,
		8,
		11,
		13,
		13,
		13,
		8,
		1,
		1,
		1,
		1,
		1,
		10,
		13,
		13,
		12,
		1,
		4,
		1,
		12,
		13,
		13,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		10,
		13,
		12,
		1,
		0,
		1,
		12,
		13,
		10,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		2,
		1,
		4,
		6,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		10,
		1,
		2,
		1,
		13,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		7,
		1,
		1,
		4,
		1,
		9,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		9,
		1,
		3,
		1,
		1,
		7,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		8,
		1,
		6,
		1,
		8,
		1,
		1,
		9,
		1,
		9,
		10,
		1,
		1,
		1,
		1,
		10,
		7,
		1,
		6,
		1,
		1,
		6,
		1,
		8,
		1,
		6,
		1,
		11,
		1,
		1,
		1,
		3,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		2,
		1,
		1,
		3,
		1,
		1,
		3,
		1,
		1,
		9,
		6,
		1,
		1,
		1,
		7,
		8,
		1,
		1,
		4,
		1,
		1,
		0,
		1,
		1,
		4,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		0,
		1,
		1,
		1,
		13,
		1,
		7,
		1,
		9,
		1,
		7,
		1,
		1,
		7,
		1,
		6,
		12,
		1,
		1,
		1,
		1,
		11,
		8,
		1,
		8,
		1,
		1,
		9,
		1,
		7,
		1,
		9,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		6,
		1,
		1,
		4,
		1,
		8,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		8,
		1,
		3,
		1,
		1,
		6,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		12,
		1,
		4,
		1,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		8,
		13,
		6,
		8,
		8,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		17,
		9,
		11,
		1,
		15,
		16,
		2,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		21,
		19,
		1,
		11,
		7,
		19,
		20,
		1,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		18,
		20,
		1,
		0,
		8,
		12,
		1,
		4,
		1,
		21,
		18,
		6,
		3,
		1,
		1,
		1,
		1,
		17,
		19,
		0,
		1,
		1,
		13,
		9,
		1,
		4,
		19,
		15,
		8,
		1,
		0,
		1,
		1,
		11,
		8,
		1,
		9,
		1,
		1,
		9,
		1,
		7,
		1,
		9,
		1,
		10,
		1,
		1,
		1,
		1,
		9,
		12,
		12,
		11,
		13,
		8,
		1,
		7,
		13,
		11,
		12,
		12,
		6,
		1,
		1,
		1,
		1,
		13,
		1,
		7,
		1,
		8,
		1,
		7,
		1,
		1,
		7,
		1,
		6,
		11,
		1,
		1,
		0,
		1,
		6,
		15,
		19,
		4,
		1,
		7,
		13,
		1,
		1,
		0,
		19,
		17,
		1,
		1,
		1,
		1,
		3,
		9,
		18,
		21,
		1,
		4,
		1,
		12,
		7,
		0,
		1,
		20,
		18,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		1,
		20,
		19,
		8,
		11,
		1,
		19,
		21,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		2,
		16,
		15,
		1,
		11,
		6,
		17,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		6,
		9,
		10,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		7,
		11,
		9,
		6,
		7,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		18,
		1,
		13,
		8,
		18,
		15,
		1,
		0,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		20,
		7,
		13,
		1,
		21,
		19,
		4,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		17,
		19,
		4,
		1,
		1,
		13,
		8,
		1,
		0,
		19,
		15,
		8,
		1,
		0,
		1,
		1,
		1,
		16,
		21,
		1,
		0,
		8,
		11,
		1,
		4,
		1,
		20,
		16,
		7,
		2,
		1,
		1,
		1,
		13,
		1,
		7,
		1,
		9,
		1,
		7,
		1,
		1,
		6,
		1,
		6,
		11,
		1,
		1,
		1,
		1,
		7,
		13,
		13,
		13,
		12,
		7,
		1,
		9,
		12,
		13,
		13,
		13,
		9,
		1,
		1,
		1,
		1,
		12,
		9,
		1,
		9,
		1,
		1,
		8,
		1,
		7,
		1,
		8,
		1,
		13,
		1,
		1,
		1,
		2,
		8,
		16,
		20,
		1,
		4,
		1,
		11,
		7,
		0,
		1,
		21,
		16,
		1,
		1,
		1,
		0,
		1,
		6,
		15,
		19,
		0,
		1,
		6,
		13,
		1,
		1,
		4,
		19,
		17,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		4,
		19,
		21,
		1,
		13,
		9,
		20,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		0,
		1,
		15,
		18,
		6,
		13,
		1,
		18,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		9,
		7,
		12,
		8,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		7,
		7,
		7,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		10,
		1,
		3,
		1,
		0,
		1,
		9,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		8,
		1,
		4,
		1,
		0,
		9,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		19,
		21,
		6,
		13,
		1,
		20,
		19,
		4,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		19,
		1,
		12,
		6,
		19,
		21,
		1,
		2,
		7,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		6,
		1,
		4,
		1,
		1,
		8,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		13,
		13,
		11,
		1,
		4,
		1,
		11,
		13,
		13,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		6,
		1,
		1,
		4,
		1,
		9,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		8,
		2,
		1,
		21,
		19,
		9,
		12,
		1,
		19,
		20,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		4,
		19,
		20,
		1,
		13,
		8,
		21,
		19,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		7,
		0,
		1,
		4,
		1,
		6,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		1,
		0,
		1,
		3,
		1,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		8,
		8,
		8,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		7,
		7,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		9,
		1,
		0,
		1,
		0,
		9,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		10,
		1,
		2,
		1,
		0,
		1,
		9,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		16,
		1,
		13,
		8,
		16,
		15,
		1,
		0,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		18,
		17,
		9,
		12,
		1,
		15,
		18,
		3,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		8,
		1,
		1,
		3,
		1,
		6,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		10,
		13,
		11,
		1,
		0,
		1,
		11,
		13,
		10,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		9,
		1,
		2,
		1,
		1,
		6,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		3,
		18,
		15,
		1,
		12,
		6,
		17,
		18,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		0,
		1,
		15,
		16,
		6,
		13,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		1,
		0,
		1,
		2,
		1,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		7,
		0,
		1,
		0,
		1,
		7,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		8,
		8,
		9,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		2,
		14,
		3,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		9,
		8,
		8,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		8,
		8,
		8,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		8,
		10,
		6,
		9,
		8,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		7,
		12,
		9,
		7,
		7,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		13,
		1,
		2,
		1,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		7,
		3,
		1,
		4,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		11,
		1,
		4,
		1,
		12,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		6,
		8,
		10,
		6,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		9,
		8,
		7,
		11,
		9,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		9,
		9,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		9,
		8,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		0,
		14,
		4,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1
	],
	"index_convention":"Zero-based exact_values indices; tuples(fields2, repeat=3), last field varying fastest. Flat index (i*N+j)*N+k.",
	"ordered_triples":4913,
	"source_workflow_file":"e7_workflow\/runs\/wp100_guard20\/case_k0_kp1\/ope_exact.wl",
	"original_source_sha256":"2b530b0aa63c3f8dde98636365aee669b85d0dfe3b604e10fab042fa421c8e1c",
	"packaged_native_file":"ope_exact.wl",
	"packaged_native_sha256":"5ff36a5aa1c5350c41a219e0aaf29d1d65e8da9b670664072a08b0e1f78cd5e9",
	"metadata_edit":"Removed the preparation-machine workspace prefix from archival path metadata only; exact tensor, X, fields, and parameters unchanged."
}

==> anc/data/E7/p1/ope_exact.wl <==
<|"SchemaVersion" -> 1, "Kind" -> "E7AnalyticOPE", 
 "Parameters" -> <|"pp" -> 18, "k" -> 0, "kp" -> 1|>, 
 "Fields" -> {{0, 0}, {0, 8}, {1, 4}, {2, 2}, {2, 6}, {3, 3}, {3, 5}, {4, 1}, 
   {4, 4}, {4, 7}, {5, 3}, {5, 5}, {6, 2}, {6, 6}, {7, 4}, {8, 0}, {8, 8}}, 
 "X" -> <|1 -> Root[-2 + #1^4 & , 4, 0], 2 -> -1, 
   3 -> Root[-1 + 2*#1^4 & , 4, 0], 4 -> Root[-1 + 2*#1^4 & , 3, 0], 
   5 -> Root[-1 + 2*#1^4 & , 3, 0], 6 -> -(1/Sqrt[2]), 
   7 -> Root[-1 + 2*#1^4 & , 4, 0], 8 -> -1, 9 -> 0, 10 -> 1, 11 -> 1, 
   12 -> Root[-1 + 2*#1^4 & , 4, 0], 13 -> 1/Sqrt[2], 14 -> -1/2, 
   15 -> (I/2)*Sqrt[3], 16 -> Root[-1 + 2*#1^4 & , 3, 0], 17 -> 1/Sqrt[2], 
   18 -> (I/2)*Sqrt[3], 19 -> 1/2, 20 -> -1, 21 -> 1, 22 -> 1, 23 -> 0, 
   24 -> Root[-1 + 2*#1^4 & , 3, 0], 25 -> 1/Sqrt[2], 26 -> 0, 27 -> -1, 
   28 -> Root[-1 + 2*#1^4 & , 4, 0], 29 -> 0, 30 -> Root[-2 + #1^4 & , 4, 0], 
   31 -> 0, 32 -> Sqrt[2]|>, "Alpha" -> <|{{0, 0}, {0, 0}, {0, 0}} -> 1, 
   {{0, 0}, {0, 0}, {0, 8}} -> 0, {{0, 0}, {0, 0}, {1, 4}} -> 0, 
   {{0, 0}, {0, 0}, {2, 2}} -> 0, {{0, 0}, {0, 0}, {2, 6}} -> 0, 
   {{0, 0}, {0, 0}, {3, 3}} -> 0, {{0, 0}, {0, 0}, {3, 5}} -> 0, 
   {{0, 0}, {0, 0}, {4, 1}} -> 0, {{0, 0}, {0, 0}, {4, 4}} -> 0, 
   {{0, 0}, {0, 0}, {4, 7}} -> 0, {{0, 0}, {0, 0}, {5, 3}} -> 0, 
   {{0, 0}, {0, 0}, {5, 5}} -> 0, {{0, 0}, {0, 0}, {6, 2}} -> 0, 
   {{0, 0}, {0, 0}, {6, 6}} -> 0, {{0, 0}, {0, 0}, {7, 4}} -> 0, 
   {{0, 0}, {0, 0}, {8, 0}} -> 0, {{0, 0}, {0, 0}, {8, 8}} -> 0, 
   {{0, 0}, {0, 8}, {0, 0}} -> 0, {{0, 0}, {0, 8}, {0, 8}} -> 1, 
   {{0, 0}, {0, 8}, {1, 4}} -> 0, {{0, 0}, {0, 8}, {2, 2}} -> 0, 
   {{0, 0}, {0, 8}, {2, 6}} -> 0, {{0, 0}, {0, 8}, {3, 3}} -> 0, 
   {{0, 0}, {0, 8}, {3, 5}} -> 0, {{0, 0}, {0, 8}, {4, 1}} -> 0, 
   {{0, 0}, {0, 8}, {4, 4}} -> 0, {{0, 0}, {0, 8}, {4, 7}} -> 0, 
   {{0, 0}, {0, 8}, {5, 3}} -> 0, {{0, 0}, {0, 8}, {5, 5}} -> 0, 
   {{0, 0}, {0, 8}, {6, 2}} -> 0, {{0, 0}, {0, 8}, {6, 6}} -> 0, 
   {{0, 0}, {0, 8}, {7, 4}} -> 0, {{0, 0}, {0, 8}, {8, 0}} -> 0, 
   {{0, 0}, {0, 8}, {8, 8}} -> 0, {{0, 0}, {1, 4}, {0, 0}} -> 0, 
   {{0, 0}, {1, 4}, {0, 8}} -> 0, {{0, 0}, {1, 4}, {1, 4}} -> 1, 
   {{0, 0}, {1, 4}, {2, 2}} -> 0, {{0, 0}, {1, 4}, {2, 6}} -> 0, 
   {{0, 0}, {1, 4}, {3, 3}} -> 0, {{0, 0}, {1, 4}, {3, 5}} -> 0, 
   {{0, 0}, {1, 4}, {4, 1}} -> 0, {{0, 0}, {1, 4}, {4, 4}} -> 0, 
   {{0, 0}, {1, 4}, {4, 7}} -> 0, {{0, 0}, {1, 4}, {5, 3}} -> 0, 
   {{0, 0}, {1, 4}, {5, 5}} -> 0, {{0, 0}, {1, 4}, {6, 2}} -> 0, 
   {{0, 0}, {1, 4}, {6, 6}} -> 0, {{0, 0}, {1, 4}, {7, 4}} -> 0, 
   {{0, 0}, {1, 4}, {8, 0}} -> 0, {{0, 0}, {1, 4}, {8, 8}} -> 0, 
   {{0, 0}, {2, 2}, {0, 0}} -> 0, {{0, 0}, {2, 2}, {0, 8}} -> 0, 
   {{0, 0}, {2, 2}, {1, 4}} -> 0, {{0, 0}, {2, 2}, {2, 2}} -> 1, 
   {{0, 0}, {2, 2}, {2, 6}} -> 0, {{0, 0}, {2, 2}, {3, 3}} -> 0, 
   {{0, 0}, {2, 2}, {3, 5}} -> 0, {{0, 0}, {2, 2}, {4, 1}} -> 0, 
   {{0, 0}, {2, 2}, {4, 4}} -> 0, {{0, 0}, {2, 2}, {4, 7}} -> 0, 
   {{0, 0}, {2, 2}, {5, 3}} -> 0, {{0, 0}, {2, 2}, {5, 5}} -> 0, 
   {{0, 0}, {2, 2}, {6, 2}} -> 0, {{0, 0}, {2, 2}, {6, 6}} -> 0, 
   {{0, 0}, {2, 2}, {7, 4}} -> 0, {{0, 0}, {2, 2}, {8, 0}} -> 0, 
   {{0, 0}, {2, 2}, {8, 8}} -> 0, {{0, 0}, {2, 6}, {0, 0}} -> 0, 
   {{0, 0}, {2, 6}, {0, 8}} -> 0, {{0, 0}, {2, 6}, {1, 4}} -> 0, 
   {{0, 0}, {2, 6}, {2, 2}} -> 0, {{0, 0}, {2, 6}, {2, 6}} -> 1, 
   {{0, 0}, {2, 6}, {3, 3}} -> 0, {{0, 0}, {2, 6}, {3, 5}} -> 0, 
   {{0, 0}, {2, 6}, {4, 1}} -> 0, {{0, 0}, {2, 6}, {4, 4}} -> 0, 
   {{0, 0}, {2, 6}, {4, 7}} -> 0, {{0, 0}, {2, 6}, {5, 3}} -> 0, 
   {{0, 0}, {2, 6}, {5, 5}} -> 0, {{0, 0}, {2, 6}, {6, 2}} -> 0, 
   {{0, 0}, {2, 6}, {6, 6}} -> 0, {{0, 0}, {2, 6}, {7, 4}} -> 0, 
   {{0, 0}, {2, 6}, {8, 0}} -> 0, {{0, 0}, {2, 6}, {8, 8}} -> 0, 
   {{0, 0}, {3, 3}, {0, 0}} -> 0, {{0, 0}, {3, 3}, {0, 8}} -> 0, 
   {{0, 0}, {3, 3}, {1, 4}} -> 0, {{0, 0}, {3, 3}, {2, 2}} -> 0, 
   {{0, 0}, {3, 3}, {2, 6}} -> 0, {{0, 0}, {3, 3}, {3, 3}} -> 1, 
   {{0, 0}, {3, 3}, {3, 5}} -> 0, {{0, 0}, {3, 3}, {4, 1}} -> 0, 
   {{0, 0}, {3, 3}, {4, 4}} -> 0, {{0, 0}, {3, 3}, {4, 7}} -> 0, 
   {{0, 0}, {3, 3}, {5, 3}} -> 0, {{0, 0}, {3, 3}, {5, 5}} -> 0, 
   {{0, 0}, {3, 3}, {6, 2}} -> 0, {{0, 0}, {3, 3}, {6, 6}} -> 0, 
   {{0, 0}, {3, 3}, {7, 4}} -> 0, {{0, 0}, {3, 3}, {8, 0}} -> 0, 
   {{0, 0}, {3, 3}, {8, 8}} -> 0, {{0, 0}, {3, 5}, {0, 0}} -> 0, 
   {{0, 0}, {3, 5}, {0, 8}} -> 0, {{0, 0}, {3, 5}, {1, 4}} -> 0, 
   {{0, 0}, {3, 5}, {2, 2}} -> 0, {{0, 0}, {3, 5}, {2, 6}} -> 0, 
   {{0, 0}, {3, 5}, {3, 3}} -> 0, {{0, 0}, {3, 5}, {3, 5}} -> 1, 
   {{0, 0}, {3, 5}, {4, 1}} -> 0, {{0, 0}, {3, 5}, {4, 4}} -> 0, 
   {{0, 0}, {3, 5}, {4, 7}} -> 0, {{0, 0}, {3, 5}, {5, 3}} -> 0, 
   {{0, 0}, {3, 5}, {5, 5}} -> 0, {{0, 0}, {3, 5}, {6, 2}} -> 0, 
   {{0, 0}, {3, 5}, {6, 6}} -> 0, {{0, 0}, {3, 5}, {7, 4}} -> 0, 
   {{0, 0}, {3, 5}, {8, 0}} -> 0, {{0, 0}, {3, 5}, {8, 8}} -> 0, 
   {{0, 0}, {4, 1}, {0, 0}} -> 0, {{0, 0}, {4, 1}, {0, 8}} -> 0, 
   {{0, 0}, {4, 1}, {1, 4}} -> 0, {{0, 0}, {4, 1}, {2, 2}} -> 0, 
   {{0, 0}, {4, 1}, {2, 6}} -> 0, {{0, 0}, {4, 1}, {3, 3}} -> 0, 
   {{0, 0}, {4, 1}, {3, 5}} -> 0, {{0, 0}, {4, 1}, {4, 1}} -> 1, 
   {{0, 0}, {4, 1}, {4, 4}} -> 0, {{0, 0}, {4, 1}, {4, 7}} -> 0, 
   {{0, 0}, {4, 1}, {5, 3}} -> 0, {{0, 0}, {4, 1}, {5, 5}} -> 0, 
   {{0, 0}, {4, 1}, {6, 2}} -> 0, {{0, 0}, {4, 1}, {6, 6}} -> 0, 
   {{0, 0}, {4, 1}, {7, 4}} -> 0, {{0, 0}, {4, 1}, {8, 0}} -> 0, 
   {{0, 0}, {4, 1}, {8, 8}} -> 0, {{0, 0}, {4, 4}, {0, 0}} -> 0, 
   {{0, 0}, {4, 4}, {0, 8}} -> 0, {{0, 0}, {4, 4}, {1, 4}} -> 0, 
   {{0, 0}, {4, 4}, {2, 2}} -> 0, {{0, 0}, {4, 4}, {2, 6}} -> 0, 
   {{0, 0}, {4, 4}, {3, 3}} -> 0, {{0, 0}, {4, 4}, {3, 5}} -> 0, 
   {{0, 0}, {4, 4}, {4, 1}} -> 0, {{0, 0}, {4, 4}, {4, 4}} -> 1, 
   {{0, 0}, {4, 4}, {4, 7}} -> 0, {{0, 0}, {4, 4}, {5, 3}} -> 0, 
   {{0, 0}, {4, 4}, {5, 5}} -> 0, {{0, 0}, {4, 4}, {6, 2}} -> 0, 
   {{0, 0}, {4, 4}, {6, 6}} -> 0, {{0, 0}, {4, 4}, {7, 4}} -> 0, 
   {{0, 0}, {4, 4}, {8, 0}} -> 0, {{0, 0}, {4, 4}, {8, 8}} -> 0, 
   {{0, 0}, {4, 7}, {0, 0}} -> 0, {{0, 0}, {4, 7}, {0, 8}} -> 0, 
   {{0, 0}, {4, 7}, {1, 4}} -> 0, {{0, 0}, {4, 7}, {2, 2}} -> 0, 
   {{0, 0}, {4, 7}, {2, 6}} -> 0, {{0, 0}, {4, 7}, {3, 3}} -> 0, 
   {{0, 0}, {4, 7}, {3, 5}} -> 0, {{0, 0}, {4, 7}, {4, 1}} -> 0, 
   {{0, 0}, {4, 7}, {4, 4}} -> 0, {{0, 0}, {4, 7}, {4, 7}} -> 1, 
   {{0, 0}, {4, 7}, {5, 3}} -> 0, {{0, 0}, {4, 7}, {5, 5}} -> 0, 
   {{0, 0}, {4, 7}, {6, 2}} -> 0, {{0, 0}, {4, 7}, {6, 6}} -> 0, 
   {{0, 0}, {4, 7}, {7, 4}} -> 0, {{0, 0}, {4, 7}, {8, 0}} -> 0, 
   {{0, 0}, {4, 7}, {8, 8}} -> 0, {{0, 0}, {5, 3}, {0, 0}} -> 0, 
   {{0, 0}, {5, 3}, {0, 8}} -> 0, {{0, 0}, {5, 3}, {1, 4}} -> 0, 
   {{0, 0}, {5, 3}, {2, 2}} -> 0, {{0, 0}, {5, 3}, {2, 6}} -> 0, 
   {{0, 0}, {5, 3}, {3, 3}} -> 0, {{0, 0}, {5, 3}, {3, 5}} -> 0, 
   {{0, 0}, {5, 3}, {4, 1}} -> 0, {{0, 0}, {5, 3}, {4, 4}} -> 0, 
   {{0, 0}, {5, 3}, {4, 7}} -> 0, {{0, 0}, {5, 3}, {5, 3}} -> 1, 
   {{0, 0}, {5, 3}, {5, 5}} -> 0, {{0, 0}, {5, 3}, {6, 2}} -> 0, 
   {{0, 0}, {5, 3}, {6, 6}} -> 0, {{0, 0}, {5, 3}, {7, 4}} -> 0, 
   {{0, 0}, {5, 3}, {8, 0}} -> 0, {{0, 0}, {5, 3}, {8, 8}} -> 0, 
   {{0, 0}, {5, 5}, {0, 0}} -> 0, {{0, 0}, {5, 5}, {0, 8}} -> 0, 
   {{0, 0}, {5, 5}, {1, 4}} -> 0, {{0, 0}, {5, 5}, {2, 2}} -> 0, 
   {{0, 0}, {5, 5}, {2, 6}} -> 0, {{0, 0}, {5, 5}, {3, 3}} -> 0, 
   {{0, 0}, {5, 5}, {3, 5}} -> 0, {{0, 0}, {5, 5}, {4, 1}} -> 0, 
   {{0, 0}, {5, 5}, {4, 4}} -> 0, {{0, 0}, {5, 5}, {4, 7}} -> 0, 
   {{0, 0}, {5, 5}, {5, 3}} -> 0, {{0, 0}, {5, 5}, {5, 5}} -> 1, 
   {{0, 0}, {5, 5}, {6, 2}} -> 0, {{0, 0}, {5, 5}, {6, 6}} -> 0, 
   {{0, 0}, {5, 5}, {7, 4}} -> 0, {{0, 0}, {5, 5}, {8, 0}} -> 0, 
   {{0, 0}, {5, 5}, {8, 8}} -> 0, {{0, 0}, {6, 2}, {0, 0}} -> 0, 
   {{0, 0}, {6, 2}, {0, 8}} -> 0, {{0, 0}, {6, 2}, {1, 4}} -> 0, 
   {{0, 0}, {6, 2}, {2, 2}} -> 0, {{0, 0}, {6, 2}, {2, 6}} -> 0, 
   {{0, 0}, {6, 2}, {3, 3}} -> 0, {{0, 0}, {6, 2}, {3, 5}} -> 0, 
   {{0, 0}, {6, 2}, {4, 1}} -> 0, {{0, 0}, {6, 2}, {4, 4}} -> 0, 
   {{0, 0}, {6, 2}, {4, 7}} -> 0, {{0, 0}, {6, 2}, {5, 3}} -> 0, 
   {{0, 0}, {6, 2}, {5, 5}} -> 0, {{0, 0}, {6, 2}, {6, 2}} -> 1, 
   {{0, 0}, {6, 2}, {6, 6}} -> 0, {{0, 0}, {6, 2}, {7, 4}} -> 0, 
   {{0, 0}, {6, 2}, {8, 0}} -> 0, {{0, 0}, {6, 2}, {8, 8}} -> 0, 
   {{0, 0}, {6, 6}, {0, 0}} -> 0, {{0, 0}, {6, 6}, {0, 8}} -> 0, 
   {{0, 0}, {6, 6}, {1, 4}} -> 0, {{0, 0}, {6, 6}, {2, 2}} -> 0, 
   {{0, 0}, {6, 6}, {2, 6}} -> 0, {{0, 0}, {6, 6}, {3, 3}} -> 0, 
   {{0, 0}, {6, 6}, {3, 5}} -> 0, {{0, 0}, {6, 6}, {4, 1}} -> 0, 
   {{0, 0}, {6, 6}, {4, 4}} -> 0, {{0, 0}, {6, 6}, {4, 7}} -> 0, 
   {{0, 0}, {6, 6}, {5, 3}} -> 0, {{0, 0}, {6, 6}, {5, 5}} -> 0, 
   {{0, 0}, {6, 6}, {6, 2}} -> 0, {{0, 0}, {6, 6}, {6, 6}} -> 1, 
   {{0, 0}, {6, 6}, {7, 4}} -> 0, {{0, 0}, {6, 6}, {8, 0}} -> 0, 
   {{0, 0}, {6, 6}, {8, 8}} -> 0, {{0, 0}, {7, 4}, {0, 0}} -> 0, 
   {{0, 0}, {7, 4}, {0, 8}} -> 0, {{0, 0}, {7, 4}, {1, 4}} -> 0, 
   {{0, 0}, {7, 4}, {2, 2}} -> 0, {{0, 0}, {7, 4}, {2, 6}} -> 0, 
   {{0, 0}, {7, 4}, {3, 3}} -> 0, {{0, 0}, {7, 4}, {3, 5}} -> 0, 
   {{0, 0}, {7, 4}, {4, 1}} -> 0, {{0, 0}, {7, 4}, {4, 4}} -> 0, 
   {{0, 0}, {7, 4}, {4, 7}} -> 0, {{0, 0}, {7, 4}, {5, 3}} -> 0, 
   {{0, 0}, {7, 4}, {5, 5}} -> 0, {{0, 0}, {7, 4}, {6, 2}} -> 0, 
   {{0, 0}, {7, 4}, {6, 6}} -> 0, {{0, 0}, {7, 4}, {7, 4}} -> 1, 
   {{0, 0}, {7, 4}, {8, 0}} -> 0, {{0, 0}, {7, 4}, {8, 8}} -> 0, 
   {{0, 0}, {8, 0}, {0, 0}} -> 0, {{0, 0}, {8, 0}, {0, 8}} -> 0, 
   {{0, 0}, {8, 0}, {1, 4}} -> 0, {{0, 0}, {8, 0}, {2, 2}} -> 0, 
   {{0, 0}, {8, 0}, {2, 6}} -> 0, {{0, 0}, {8, 0}, {3, 3}} -> 0, 
   {{0, 0}, {8, 0}, {3, 5}} -> 0, {{0, 0}, {8, 0}, {4, 1}} -> 0, 
   {{0, 0}, {8, 0}, {4, 4}} -> 0, {{0, 0}, {8, 0}, {4, 7}} -> 0, 
   {{0, 0}, {8, 0}, {5, 3}} -> 0, {{0, 0}, {8, 0}, {5, 5}} -> 0, 
   {{0, 0}, {8, 0}, {6, 2}} -> 0, {{0, 0}, {8, 0}, {6, 6}} -> 0, 
   {{0, 0}, {8, 0}, {7, 4}} -> 0, {{0, 0}, {8, 0}, {8, 0}} -> 1, 
   {{0, 0}, {8, 0}, {8, 8}} -> 0, {{0, 0}, {8, 8}, {0, 0}} -> 0, 
   {{0, 0}, {8, 8}, {0, 8}} -> 0, {{0, 0}, {8, 8}, {1, 4}} -> 0, 
   {{0, 0}, {8, 8}, {2, 2}} -> 0, {{0, 0}, {8, 8}, {2, 6}} -> 0, 
   {{0, 0}, {8, 8}, {3, 3}} -> 0, {{0, 0}, {8, 8}, {3, 5}} -> 0, 
   {{0, 0}, {8, 8}, {4, 1}} -> 0, {{0, 0}, {8, 8}, {4, 4}} -> 0, 
   {{0, 0}, {8, 8}, {4, 7}} -> 0, {{0, 0}, {8, 8}, {5, 3}} -> 0, 
   {{0, 0}, {8, 8}, {5, 5}} -> 0, {{0, 0}, {8, 8}, {6, 2}} -> 0, 
   {{0, 0}, {8, 8}, {6, 6}} -> 0, {{0, 0}, {8, 8}, {7, 4}} -> 0, 
   {{0, 0}, {8, 8}, {8, 0}} -> 0, {{0, 0}, {8, 8}, {8, 8}} -> 1, 
   {{0, 8}, {0, 0}, {0, 0}} -> 0, {{0, 8}, {0, 0}, {0, 8}} -> 1, 
   {{0, 8}, {0, 0}, {1, 4}} -> 0, {{0, 8}, {0, 0}, {2, 2}} -> 0, 
   {{0, 8}, {0, 0}, {2, 6}} -> 0, {{0, 8}, {0, 0}, {3, 3}} -> 0, 
   {{0, 8}, {0, 0}, {3, 5}} -> 0, {{0, 8}, {0, 0}, {4, 1}} -> 0, 
   {{0, 8}, {0, 0}, {4, 4}} -> 0, {{0, 8}, {0, 0}, {4, 7}} -> 0, 
   {{0, 8}, {0, 0}, {5, 3}} -> 0, {{0, 8}, {0, 0}, {5, 5}} -> 0, 
   {{0, 8}, {0, 0}, {6, 2}} -> 0, {{0, 8}, {0, 0}, {6, 6}} -> 0, 
   {{0, 8}, {0, 0}, {7, 4}} -> 0, {{0, 8}, {0, 0}, {8, 0}} -> 0, 
   {{0, 8}, {0, 0}, {8, 8}} -> 0, {{0, 8}, {0, 8}, {0, 0}} -> 1, 
   {{0, 8}, {0, 8}, {0, 8}} -> 0, {{0, 8}, {0, 8}, {1, 4}} -> 0, 
   {{0, 8}, {0, 8}, {2, 2}} -> 0, {{0, 8}, {0, 8}, {2, 6}} -> 0, 
   {{0, 8}, {0, 8}, {3, 3}} -> 0, {{0, 8}, {0, 8}, {3, 5}} -> 0, 
   {{0, 8}, {0, 8}, {4, 1}} -> 0, {{0, 8}, {0, 8}, {4, 4}} -> 0, 
   {{0, 8}, {0, 8}, {4, 7}} -> 0, {{0, 8}, {0, 8}, {5, 3}} -> 0, 
   {{0, 8}, {0, 8}, {5, 5}} -> 0, {{0, 8}, {0, 8}, {6, 2}} -> 0, 
   {{0, 8}, {0, 8}, {6, 6}} -> 0, {{0, 8}, {0, 8}, {7, 4}} -> 0, 
   {{0, 8}, {0, 8}, {8, 0}} -> 0, {{0, 8}, {0, 8}, {8, 8}} -> 0, 
   {{0, 8}, {1, 4}, {0, 0}} -> 0, {{0, 8}, {1, 4}, {0, 8}} -> 0, 
   {{0, 8}, {1, 4}, {1, 4}} -> 1, {{0, 8}, {1, 4}, {2, 2}} -> 0, 
   {{0, 8}, {1, 4}, {2, 6}} -> 0, {{0, 8}, {1, 4}, {3, 3}} -> 0, 
   {{0, 8}, {1, 4}, {3, 5}} -> 0, {{0, 8}, {1, 4}, {4, 1}} -> 0, 
   {{0, 8}, {1, 4}, {4, 4}} -> 0, {{0, 8}, {1, 4}, {4, 7}} -> 0, 
   {{0, 8}, {1, 4}, {5, 3}} -> 0, {{0, 8}, {1, 4}, {5, 5}} -> 0, 
   {{0, 8}, {1, 4}, {6, 2}} -> 0, {{0, 8}, {1, 4}, {6, 6}} -> 0, 
   {{0, 8}, {1, 4}, {7, 4}} -> 0, {{0, 8}, {1, 4}, {8, 0}} -> 0, 
   {{0, 8}, {1, 4}, {8, 8}} -> 0, {{0, 8}, {2, 2}, {0, 0}} -> 0, 
   {{0, 8}, {2, 2}, {0, 8}} -> 0, {{0, 8}, {2, 2}, {1, 4}} -> 0, 
   {{0, 8}, {2, 2}, {2, 2}} -> 0, {{0, 8}, {2, 2}, {2, 6}} -> 1, 
   {{0, 8}, {2, 2}, {3, 3}} -> 0, {{0, 8}, {2, 2}, {3, 5}} -> 0, 
   {{0, 8}, {2, 2}, {4, 1}} -> 0, {{0, 8}, {2, 2}, {4, 4}} -> 0, 
   {{0, 8}, {2, 2}, {4, 7}} -> 0, {{0, 8}, {2, 2}, {5, 3}} -> 0, 
   {{0, 8}, {2, 2}, {5, 5}} -> 0, {{0, 8}, {2, 2}, {6, 2}} -> 0, 
   {{0, 8}, {2, 2}, {6, 6}} -> 0, {{0, 8}, {2, 2}, {7, 4}} -> 0, 
   {{0, 8}, {2, 2}, {8, 0}} -> 0, {{0, 8}, {2, 2}, {8, 8}} -> 0, 
   {{0, 8}, {2, 6}, {0, 0}} -> 0, {{0, 8}, {2, 6}, {0, 8}} -> 0, 
   {{0, 8}, {2, 6}, {1, 4}} -> 0, {{0, 8}, {2, 6}, {2, 2}} -> 1, 
   {{0, 8}, {2, 6}, {2, 6}} -> 0, {{0, 8}, {2, 6}, {3, 3}} -> 0, 
   {{0, 8}, {2, 6}, {3, 5}} -> 0, {{0, 8}, {2, 6}, {4, 1}} -> 0, 
   {{0, 8}, {2, 6}, {4, 4}} -> 0, {{0, 8}, {2, 6}, {4, 7}} -> 0, 
   {{0, 8}, {2, 6}, {5, 3}} -> 0, {{0, 8}, {2, 6}, {5, 5}} -> 0, 
   {{0, 8}, {2, 6}, {6, 2}} -> 0, {{0, 8}, {2, 6}, {6, 6}} -> 0, 
   {{0, 8}, {2, 6}, {7, 4}} -> 0, {{0, 8}, {2, 6}, {8, 0}} -> 0, 
   {{0, 8}, {2, 6}, {8, 8}} -> 0, {{0, 8}, {3, 3}, {0, 0}} -> 0, 
   {{0, 8}, {3, 3}, {0, 8}} -> 0, {{0, 8}, {3, 3}, {1, 4}} -> 0, 
   {{0, 8}, {3, 3}, {2, 2}} -> 0, {{0, 8}, {3, 3}, {2, 6}} -> 0, 
   {{0, 8}, {3, 3}, {3, 3}} -> 0, {{0, 8}, {3, 3}, {3, 5}} -> I, 
   {{0, 8}, {3, 3}, {4, 1}} -> 0, {{0, 8}, {3, 3}, {4, 4}} -> 0, 
   {{0, 8}, {3, 3}, {4, 7}} -> 0, {{0, 8}, {3, 3}, {5, 3}} -> 0, 
   {{0, 8}, {3, 3}, {5, 5}} -> 0, {{0, 8}, {3, 3}, {6, 2}} -> 0, 
   {{0, 8}, {3, 3}, {6, 6}} -> 0, {{0, 8}, {3, 3}, {7, 4}} -> 0, 
   {{0, 8}, {3, 3}, {8, 0}} -> 0, {{0, 8}, {3, 3}, {8, 8}} -> 0, 
   {{0, 8}, {3, 5}, {0, 0}} -> 0, {{0, 8}, {3, 5}, {0, 8}} -> 0, 
   {{0, 8}, {3, 5}, {1, 4}} -> 0, {{0, 8}, {3, 5}, {2, 2}} -> 0, 
   {{0, 8}, {3, 5}, {2, 6}} -> 0, {{0, 8}, {3, 5}, {3, 3}} -> -I, 
   {{0, 8}, {3, 5}, {3, 5}} -> 0, {{0, 8}, {3, 5}, {4, 1}} -> 0, 
   {{0, 8}, {3, 5}, {4, 4}} -> 0, {{0, 8}, {3, 5}, {4, 7}} -> 0, 
   {{0, 8}, {3, 5}, {5, 3}} -> 0, {{0, 8}, {3, 5}, {5, 5}} -> 0, 
   {{0, 8}, {3, 5}, {6, 2}} -> 0, {{0, 8}, {3, 5}, {6, 6}} -> 0, 
   {{0, 8}, {3, 5}, {7, 4}} -> 0, {{0, 8}, {3, 5}, {8, 0}} -> 0, 
   {{0, 8}, {3, 5}, {8, 8}} -> 0, {{0, 8}, {4, 1}, {0, 0}} -> 0, 
   {{0, 8}, {4, 1}, {0, 8}} -> 0, {{0, 8}, {4, 1}, {1, 4}} -> 0, 
   {{0, 8}, {4, 1}, {2, 2}} -> 0, {{0, 8}, {4, 1}, {2, 6}} -> 0, 
   {{0, 8}, {4, 1}, {3, 3}} -> 0, {{0, 8}, {4, 1}, {3, 5}} -> 0, 
   {{0, 8}, {4, 1}, {4, 1}} -> 0, {{0, 8}, {4, 1}, {4, 4}} -> 0, 
   {{0, 8}, {4, 1}, {4, 7}} -> I, {{0, 8}, {4, 1}, {5, 3}} -> 0, 
   {{0, 8}, {4, 1}, {5, 5}} -> 0, {{0, 8}, {4, 1}, {6, 2}} -> 0, 
   {{0, 8}, {4, 1}, {6, 6}} -> 0, {{0, 8}, {4, 1}, {7, 4}} -> 0, 
   {{0, 8}, {4, 1}, {8, 0}} -> 0, {{0, 8}, {4, 1}, {8, 8}} -> 0, 
   {{0, 8}, {4, 4}, {0, 0}} -> 0, {{0, 8}, {4, 4}, {0, 8}} -> 0, 
   {{0, 8}, {4, 4}, {1, 4}} -> 0, {{0, 8}, {4, 4}, {2, 2}} -> 0, 
   {{0, 8}, {4, 4}, {2, 6}} -> 0, {{0, 8}, {4, 4}, {3, 3}} -> 0, 
   {{0, 8}, {4, 4}, {3, 5}} -> 0, {{0, 8}, {4, 4}, {4, 1}} -> 0, 
   {{0, 8}, {4, 4}, {4, 4}} -> -1, {{0, 8}, {4, 4}, {4, 7}} -> 0, 
   {{0, 8}, {4, 4}, {5, 3}} -> 0, {{0, 8}, {4, 4}, {5, 5}} -> 0, 
   {{0, 8}, {4, 4}, {6, 2}} -> 0, {{0, 8}, {4, 4}, {6, 6}} -> 0, 
   {{0, 8}, {4, 4}, {7, 4}} -> 0, {{0, 8}, {4, 4}, {8, 0}} -> 0, 
   {{0, 8}, {4, 4}, {8, 8}} -> 0, {{0, 8}, {4, 7}, {0, 0}} -> 0, 
   {{0, 8}, {4, 7}, {0, 8}} -> 0, {{0, 8}, {4, 7}, {1, 4}} -> 0, 
   {{0, 8}, {4, 7}, {2, 2}} -> 0, {{0, 8}, {4, 7}, {2, 6}} -> 0, 
   {{0, 8}, {4, 7}, {3, 3}} -> 0, {{0, 8}, {4, 7}, {3, 5}} -> 0, 
   {{0, 8}, {4, 7}, {4, 1}} -> -I, {{0, 8}, {4, 7}, {4, 4}} -> 0, 
   {{0, 8}, {4, 7}, {4, 7}} -> 0, {{0, 8}, {4, 7}, {5, 3}} -> 0, 
   {{0, 8}, {4, 7}, {5, 5}} -> 0, {{0, 8}, {4, 7}, {6, 2}} -> 0, 
   {{0, 8}, {4, 7}, {6, 6}} -> 0, {{0, 8}, {4, 7}, {7, 4}} -> 0, 
   {{0, 8}, {4, 7}, {8, 0}} -> 0, {{0, 8}, {4, 7}, {8, 8}} -> 0, 
   {{0, 8}, {5, 3}, {0, 0}} -> 0, {{0, 8}, {5, 3}, {0, 8}} -> 0, 
   {{0, 8}, {5, 3}, {1, 4}} -> 0, {{0, 8}, {5, 3}, {2, 2}} -> 0, 
   {{0, 8}, {5, 3}, {2, 6}} -> 0, {{0, 8}, {5, 3}, {3, 3}} -> 0, 
   {{0, 8}, {5, 3}, {3, 5}} -> 0, {{0, 8}, {5, 3}, {4, 1}} -> 0, 
   {{0, 8}, {5, 3}, {4, 4}} -> 0, {{0, 8}, {5, 3}, {4, 7}} -> 0, 
   {{0, 8}, {5, 3}, {5, 3}} -> 0, {{0, 8}, {5, 3}, {5, 5}} -> -I, 
   {{0, 8}, {5, 3}, {6, 2}} -> 0, {{0, 8}, {5, 3}, {6, 6}} -> 0, 
   {{0, 8}, {5, 3}, {7, 4}} -> 0, {{0, 8}, {5, 3}, {8, 0}} -> 0, 
   {{0, 8}, {5, 3}, {8, 8}} -> 0, {{0, 8}, {5, 5}, {0, 0}} -> 0, 
   {{0, 8}, {5, 5}, {0, 8}} -> 0, {{0, 8}, {5, 5}, {1, 4}} -> 0, 
   {{0, 8}, {5, 5}, {2, 2}} -> 0, {{0, 8}, {5, 5}, {2, 6}} -> 0, 
   {{0, 8}, {5, 5}, {3, 3}} -> 0, {{0, 8}, {5, 5}, {3, 5}} -> 0, 
   {{0, 8}, {5, 5}, {4, 1}} -> 0, {{0, 8}, {5, 5}, {4, 4}} -> 0, 
   {{0, 8}, {5, 5}, {4, 7}} -> 0, {{0, 8}, {5, 5}, {5, 3}} -> I, 
   {{0, 8}, {5, 5}, {5, 5}} -> 0, {{0, 8}, {5, 5}, {6, 2}} -> 0, 
   {{0, 8}, {5, 5}, {6, 6}} -> 0, {{0, 8}, {5, 5}, {7, 4}} -> 0, 
   {{0, 8}, {5, 5}, {8, 0}} -> 0, {{0, 8}, {5, 5}, {8, 8}} -> 0, 
   {{0, 8}, {6, 2}, {0, 0}} -> 0, {{0, 8}, {6, 2}, {0, 8}} -> 0, 
   {{0, 8}, {6, 2}, {1, 4}} -> 0, {{0, 8}, {6, 2}, {2, 2}} -> 0, 
   {{0, 8}, {6, 2}, {2, 6}} -> 0, {{0, 8}, {6, 2}, {3, 3}} -> 0, 
   {{0, 8}, {6, 2}, {3, 5}} -> 0, {{0, 8}, {6, 2}, {4, 1}} -> 0, 
   {{0, 8}, {6, 2}, {4, 4}} -> 0, {{0, 8}, {6, 2}, {4, 7}} -> 0, 
   {{0, 8}, {6, 2}, {5, 3}} -> 0, {{0, 8}, {6, 2}, {5, 5}} -> 0, 
   {{0, 8}, {6, 2}, {6, 2}} -> 0, {{0, 8}, {6, 2}, {6, 6}} -> 1, 
   {{0, 8}, {6, 2}, {7, 4}} -> 0, {{0, 8}, {6, 2}, {8, 0}} -> 0, 
   {{0, 8}, {6, 2}, {8, 8}} -> 0, {{0, 8}, {6, 6}, {0, 0}} -> 0, 
   {{0, 8}, {6, 6}, {0, 8}} -> 0, {{0, 8}, {6, 6}, {1, 4}} -> 0, 
   {{0, 8}, {6, 6}, {2, 2}} -> 0, {{0, 8}, {6, 6}, {2, 6}} -> 0, 
   {{0, 8}, {6, 6}, {3, 3}} -> 0, {{0, 8}, {6, 6}, {3, 5}} -> 0, 
   {{0, 8}, {6, 6}, {4, 1}} -> 0, {{0, 8}, {6, 6}, {4, 4}} -> 0, 
   {{0, 8}, {6, 6}, {4, 7}} -> 0, {{0, 8}, {6, 6}, {5, 3}} -> 0, 
   {{0, 8}, {6, 6}, {5, 5}} -> 0, {{0, 8}, {6, 6}, {6, 2}} -> 1, 
   {{0, 8}, {6, 6}, {6, 6}} -> 0, {{0, 8}, {6, 6}, {7, 4}} -> 0, 
   {{0, 8}, {6, 6}, {8, 0}} -> 0, {{0, 8}, {6, 6}, {8, 8}} -> 0, 
   {{0, 8}, {7, 4}, {0, 0}} -> 0, {{0, 8}, {7, 4}, {0, 8}} -> 0, 
   {{0, 8}, {7, 4}, {1, 4}} -> 0, {{0, 8}, {7, 4}, {2, 2}} -> 0, 
   {{0, 8}, {7, 4}, {2, 6}} -> 0, {{0, 8}, {7, 4}, {3, 3}} -> 0, 
   {{0, 8}, {7, 4}, {3, 5}} -> 0, {{0, 8}, {7, 4}, {4, 1}} -> 0, 
   {{0, 8}, {7, 4}, {4, 4}} -> 0, {{0, 8}, {7, 4}, {4, 7}} -> 0, 
   {{0, 8}, {7, 4}, {5, 3}} -> 0, {{0, 8}, {7, 4}, {5, 5}} -> 0, 
   {{0, 8}, {7, 4}, {6, 2}} -> 0, {{0, 8}, {7, 4}, {6, 6}} -> 0, 
   {{0, 8}, {7, 4}, {7, 4}} -> 1, {{0, 8}, {7, 4}, {8, 0}} -> 0, 
   {{0, 8}, {7, 4}, {8, 8}} -> 0, {{0, 8}, {8, 0}, {0, 0}} -> 0, 
   {{0, 8}, {8, 0}, {0, 8}} -> 0, {{0, 8}, {8, 0}, {1, 4}} -> 0, 
   {{0, 8}, {8, 0}, {2, 2}} -> 0, {{0, 8}, {8, 0}, {2, 6}} -> 0, 
   {{0, 8}, {8, 0}, {3, 3}} -> 0, {{0, 8}, {8, 0}, {3, 5}} -> 0, 
   {{0, 8}, {8, 0}, {4, 1}} -> 0, {{0, 8}, {8, 0}, {4, 4}} -> 0, 
   {{0, 8}, {8, 0}, {4, 7}} -> 0, {{0, 8}, {8, 0}, {5, 3}} -> 0, 
   {{0, 8}, {8, 0}, {5, 5}} -> 0, {{0, 8}, {8, 0}, {6, 2}} -> 0, 
   {{0, 8}, {8, 0}, {6, 6}} -> 0, {{0, 8}, {8, 0}, {7, 4}} -> 0, 
   {{0, 8}, {8, 0}, {8, 0}} -> 0, {{0, 8}, {8, 0}, {8, 8}} -> 1, 
   {{0, 8}, {8, 8}, {0, 0}} -> 0, {{0, 8}, {8, 8}, {0, 8}} -> 0, 
   {{0, 8}, {8, 8}, {1, 4}} -> 0, {{0, 8}, {8, 8}, {2, 2}} -> 0, 
   {{0, 8}, {8, 8}, {2, 6}} -> 0, {{0, 8}, {8, 8}, {3, 3}} -> 0, 
   {{0, 8}, {8, 8}, {3, 5}} -> 0, {{0, 8}, {8, 8}, {4, 1}} -> 0, 
   {{0, 8}, {8, 8}, {4, 4}} -> 0, {{0, 8}, {8, 8}, {4, 7}} -> 0, 
   {{0, 8}, {8, 8}, {5, 3}} -> 0, {{0, 8}, {8, 8}, {5, 5}} -> 0, 
   {{0, 8}, {8, 8}, {6, 2}} -> 0, {{0, 8}, {8, 8}, {6, 6}} -> 0, 
   {{0, 8}, {8, 8}, {7, 4}} -> 0, {{0, 8}, {8, 8}, {8, 0}} -> 1, 
   {{0, 8}, {8, 8}, {8, 8}} -> 0, {{1, 4}, {0, 0}, {0, 0}} -> 0, 
   {{1, 4}, {0, 0}, {0, 8}} -> 0, {{1, 4}, {0, 0}, {1, 4}} -> 1, 
   {{1, 4}, {0, 0}, {2, 2}} -> 0, {{1, 4}, {0, 0}, {2, 6}} -> 0, 
   {{1, 4}, {0, 0}, {3, 3}} -> 0, {{1, 4}, {0, 0}, {3, 5}} -> 0, 
   {{1, 4}, {0, 0}, {4, 1}} -> 0, {{1, 4}, {0, 0}, {4, 4}} -> 0, 
   {{1, 4}, {0, 0}, {4, 7}} -> 0, {{1, 4}, {0, 0}, {5, 3}} -> 0, 
   {{1, 4}, {0, 0}, {5, 5}} -> 0, {{1, 4}, {0, 0}, {6, 2}} -> 0, 
   {{1, 4}, {0, 0}, {6, 6}} -> 0, {{1, 4}, {0, 0}, {7, 4}} -> 0, 
   {{1, 4}, {0, 0}, {8, 0}} -> 0, {{1, 4}, {0, 0}, {8, 8}} -> 0, 
   {{1, 4}, {0, 8}, {0, 0}} -> 0, {{1, 4}, {0, 8}, {0, 8}} -> 0, 
   {{1, 4}, {0, 8}, {1, 4}} -> 1, {{1, 4}, {0, 8}, {2, 2}} -> 0, 
   {{1, 4}, {0, 8}, {2, 6}} -> 0, {{1, 4}, {0, 8}, {3, 3}} -> 0, 
   {{1, 4}, {0, 8}, {3, 5}} -> 0, {{1, 4}, {0, 8}, {4, 1}} -> 0, 
   {{1, 4}, {0, 8}, {4, 4}} -> 0, {{1, 4}, {0, 8}, {4, 7}} -> 0, 
   {{1, 4}, {0, 8}, {5, 3}} -> 0, {{1, 4}, {0, 8}, {5, 5}} -> 0, 
   {{1, 4}, {0, 8}, {6, 2}} -> 0, {{1, 4}, {0, 8}, {6, 6}} -> 0, 
   {{1, 4}, {0, 8}, {7, 4}} -> 0, {{1, 4}, {0, 8}, {8, 0}} -> 0, 
   {{1, 4}, {0, 8}, {8, 8}} -> 0, {{1, 4}, {1, 4}, {0, 0}} -> 1, 
   {{1, 4}, {1, 4}, {0, 8}} -> 1, {{1, 4}, {1, 4}, {1, 4}} -> 
    Root[-2 + #1^4 & , 4, 0], {{1, 4}, {1, 4}, {2, 2}} -> -1, 
   {{1, 4}, {1, 4}, {2, 6}} -> -1, {{1, 4}, {1, 4}, {3, 3}} -> 0, 
   {{1, 4}, {1, 4}, {3, 5}} -> 0, {{1, 4}, {1, 4}, {4, 1}} -> 0, 
   {{1, 4}, {1, 4}, {4, 4}} -> 0, {{1, 4}, {1, 4}, {4, 7}} -> 0, 
   {{1, 4}, {1, 4}, {5, 3}} -> 0, {{1, 4}, {1, 4}, {5, 5}} -> 0, 
   {{1, 4}, {1, 4}, {6, 2}} -> 0, {{1, 4}, {1, 4}, {6, 6}} -> 0, 
   {{1, 4}, {1, 4}, {7, 4}} -> 0, {{1, 4}, {1, 4}, {8, 0}} -> 0, 
   {{1, 4}, {1, 4}, {8, 8}} -> 0, {{1, 4}, {2, 2}, {0, 0}} -> 0, 
   {{1, 4}, {2, 2}, {0, 8}} -> 0, {{1, 4}, {2, 2}, {1, 4}} -> -1, 
   {{1, 4}, {2, 2}, {2, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{1, 4}, {2, 2}, {2, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{1, 4}, {2, 2}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{1, 4}, {2, 2}, {3, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{1, 4}, {2, 2}, {4, 1}} -> 0, {{1, 4}, {2, 2}, {4, 4}} -> 0, 
   {{1, 4}, {2, 2}, {4, 7}} -> 0, {{1, 4}, {2, 2}, {5, 3}} -> 0, 
   {{1, 4}, {2, 2}, {5, 5}} -> 0, {{1, 4}, {2, 2}, {6, 2}} -> 0, 
   {{1, 4}, {2, 2}, {6, 6}} -> 0, {{1, 4}, {2, 2}, {7, 4}} -> 0, 
   {{1, 4}, {2, 2}, {8, 0}} -> 0, {{1, 4}, {2, 2}, {8, 8}} -> 0, 
   {{1, 4}, {2, 6}, {0, 0}} -> 0, {{1, 4}, {2, 6}, {0, 8}} -> 0, 
   {{1, 4}, {2, 6}, {1, 4}} -> -1, {{1, 4}, {2, 6}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{1, 4}, {2, 6}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{1, 4}, {2, 6}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{1, 4}, {2, 6}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {2, 6}, {4, 1}} -> 0, 
   {{1, 4}, {2, 6}, {4, 4}} -> 0, {{1, 4}, {2, 6}, {4, 7}} -> 0, 
   {{1, 4}, {2, 6}, {5, 3}} -> 0, {{1, 4}, {2, 6}, {5, 5}} -> 0, 
   {{1, 4}, {2, 6}, {6, 2}} -> 0, {{1, 4}, {2, 6}, {6, 6}} -> 0, 
   {{1, 4}, {2, 6}, {7, 4}} -> 0, {{1, 4}, {2, 6}, {8, 0}} -> 0, 
   {{1, 4}, {2, 6}, {8, 8}} -> 0, {{1, 4}, {3, 3}, {0, 0}} -> 0, 
   {{1, 4}, {3, 3}, {0, 8}} -> 0, {{1, 4}, {3, 3}, {1, 4}} -> 0, 
   {{1, 4}, {3, 3}, {2, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{1, 4}, {3, 3}, {2, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{1, 4}, {3, 3}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{1, 4}, {3, 3}, {3, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {3, 3}, {4, 1}} -> -(1/Sqrt[2]), {{1, 4}, {3, 3}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{1, 4}, {3, 3}, {4, 7}} -> (-I)/Sqrt[2], 
   {{1, 4}, {3, 3}, {5, 3}} -> 0, {{1, 4}, {3, 3}, {5, 5}} -> 0, 
   {{1, 4}, {3, 3}, {6, 2}} -> 0, {{1, 4}, {3, 3}, {6, 6}} -> 0, 
   {{1, 4}, {3, 3}, {7, 4}} -> 0, {{1, 4}, {3, 3}, {8, 0}} -> 0, 
   {{1, 4}, {3, 3}, {8, 8}} -> 0, {{1, 4}, {3, 5}, {0, 0}} -> 0, 
   {{1, 4}, {3, 5}, {0, 8}} -> 0, {{1, 4}, {3, 5}, {1, 4}} -> 0, 
   {{1, 4}, {3, 5}, {2, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {3, 5}, {2, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{1, 4}, {3, 5}, {3, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{1, 4}, {3, 5}, {3, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{1, 4}, {3, 5}, {4, 1}} -> I/Sqrt[2], {{1, 4}, {3, 5}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{1, 4}, {3, 5}, {4, 7}} -> -(1/Sqrt[2]), 
   {{1, 4}, {3, 5}, {5, 3}} -> 0, {{1, 4}, {3, 5}, {5, 5}} -> 0, 
   {{1, 4}, {3, 5}, {6, 2}} -> 0, {{1, 4}, {3, 5}, {6, 6}} -> 0, 
   {{1, 4}, {3, 5}, {7, 4}} -> 0, {{1, 4}, {3, 5}, {8, 0}} -> 0, 
   {{1, 4}, {3, 5}, {8, 8}} -> 0, {{1, 4}, {4, 1}, {0, 0}} -> 0, 
   {{1, 4}, {4, 1}, {0, 8}} -> 0, {{1, 4}, {4, 1}, {1, 4}} -> 0, 
   {{1, 4}, {4, 1}, {2, 2}} -> 0, {{1, 4}, {4, 1}, {2, 6}} -> 0, 
   {{1, 4}, {4, 1}, {3, 3}} -> -(1/Sqrt[2]), {{1, 4}, {4, 1}, {3, 5}} -> 
    (-I)/Sqrt[2], {{1, 4}, {4, 1}, {4, 1}} -> 0, {{1, 4}, {4, 1}, {4, 4}} -> 
    -1, {{1, 4}, {4, 1}, {4, 7}} -> 0, {{1, 4}, {4, 1}, {5, 3}} -> I/Sqrt[2], 
   {{1, 4}, {4, 1}, {5, 5}} -> 1/Sqrt[2], {{1, 4}, {4, 1}, {6, 2}} -> 0, 
   {{1, 4}, {4, 1}, {6, 6}} -> 0, {{1, 4}, {4, 1}, {7, 4}} -> 0, 
   {{1, 4}, {4, 1}, {8, 0}} -> 0, {{1, 4}, {4, 1}, {8, 8}} -> 0, 
   {{1, 4}, {4, 4}, {0, 0}} -> 0, {{1, 4}, {4, 4}, {0, 8}} -> 0, 
   {{1, 4}, {4, 4}, {1, 4}} -> 0, {{1, 4}, {4, 4}, {2, 2}} -> 0, 
   {{1, 4}, {4, 4}, {2, 6}} -> 0, {{1, 4}, {4, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{1, 4}, {4, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {4, 4}, {4, 1}} -> -1, 
   {{1, 4}, {4, 4}, {4, 4}} -> 0, {{1, 4}, {4, 4}, {4, 7}} -> I, 
   {{1, 4}, {4, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{1, 4}, {4, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{1, 4}, {4, 4}, {6, 2}} -> 0, {{1, 4}, {4, 4}, {6, 6}} -> 0, 
   {{1, 4}, {4, 4}, {7, 4}} -> 0, {{1, 4}, {4, 4}, {8, 0}} -> 0, 
   {{1, 4}, {4, 4}, {8, 8}} -> 0, {{1, 4}, {4, 7}, {0, 0}} -> 0, 
   {{1, 4}, {4, 7}, {0, 8}} -> 0, {{1, 4}, {4, 7}, {1, 4}} -> 0, 
   {{1, 4}, {4, 7}, {2, 2}} -> 0, {{1, 4}, {4, 7}, {2, 6}} -> 0, 
   {{1, 4}, {4, 7}, {3, 3}} -> I/Sqrt[2], {{1, 4}, {4, 7}, {3, 5}} -> 
    -(1/Sqrt[2]), {{1, 4}, {4, 7}, {4, 1}} -> 0, {{1, 4}, {4, 7}, {4, 4}} -> 
    -I, {{1, 4}, {4, 7}, {4, 7}} -> 0, {{1, 4}, {4, 7}, {5, 3}} -> 1/Sqrt[2], 
   {{1, 4}, {4, 7}, {5, 5}} -> (-I)/Sqrt[2], {{1, 4}, {4, 7}, {6, 2}} -> 0, 
   {{1, 4}, {4, 7}, {6, 6}} -> 0, {{1, 4}, {4, 7}, {7, 4}} -> 0, 
   {{1, 4}, {4, 7}, {8, 0}} -> 0, {{1, 4}, {4, 7}, {8, 8}} -> 0, 
   {{1, 4}, {5, 3}, {0, 0}} -> 0, {{1, 4}, {5, 3}, {0, 8}} -> 0, 
   {{1, 4}, {5, 3}, {1, 4}} -> 0, {{1, 4}, {5, 3}, {2, 2}} -> 0, 
   {{1, 4}, {5, 3}, {2, 6}} -> 0, {{1, 4}, {5, 3}, {3, 3}} -> 0, 
   {{1, 4}, {5, 3}, {3, 5}} -> 0, {{1, 4}, {5, 3}, {4, 1}} -> (-I)/Sqrt[2], 
   {{1, 4}, {5, 3}, {4, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {5, 3}, {4, 7}} -> 1/Sqrt[2], {{1, 4}, {5, 3}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{1, 4}, {5, 3}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {5, 3}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {5, 3}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{1, 4}, {5, 3}, {7, 4}} -> 0, 
   {{1, 4}, {5, 3}, {8, 0}} -> 0, {{1, 4}, {5, 3}, {8, 8}} -> 0, 
   {{1, 4}, {5, 5}, {0, 0}} -> 0, {{1, 4}, {5, 5}, {0, 8}} -> 0, 
   {{1, 4}, {5, 5}, {1, 4}} -> 0, {{1, 4}, {5, 5}, {2, 2}} -> 0, 
   {{1, 4}, {5, 5}, {2, 6}} -> 0, {{1, 4}, {5, 5}, {3, 3}} -> 0, 
   {{1, 4}, {5, 5}, {3, 5}} -> 0, {{1, 4}, {5, 5}, {4, 1}} -> 1/Sqrt[2], 
   {{1, 4}, {5, 5}, {4, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{1, 4}, {5, 5}, {4, 7}} -> I/Sqrt[2], {{1, 4}, {5, 5}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{1, 4}, {5, 5}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{1, 4}, {5, 5}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{1, 4}, {5, 5}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{1, 4}, {5, 5}, {7, 4}} -> 0, 
   {{1, 4}, {5, 5}, {8, 0}} -> 0, {{1, 4}, {5, 5}, {8, 8}} -> 0, 
   {{1, 4}, {6, 2}, {0, 0}} -> 0, {{1, 4}, {6, 2}, {0, 8}} -> 0, 
   {{1, 4}, {6, 2}, {1, 4}} -> 0, {{1, 4}, {6, 2}, {2, 2}} -> 0, 
   {{1, 4}, {6, 2}, {2, 6}} -> 0, {{1, 4}, {6, 2}, {3, 3}} -> 0, 
   {{1, 4}, {6, 2}, {3, 5}} -> 0, {{1, 4}, {6, 2}, {4, 1}} -> 0, 
   {{1, 4}, {6, 2}, {4, 4}} -> 0, {{1, 4}, {6, 2}, {4, 7}} -> 0, 
   {{1, 4}, {6, 2}, {5, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{1, 4}, {6, 2}, {5, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{1, 4}, {6, 2}, {6, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{1, 4}, {6, 2}, {6, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{1, 4}, {6, 2}, {7, 4}} -> I, {{1, 4}, {6, 2}, {8, 0}} -> 0, 
   {{1, 4}, {6, 2}, {8, 8}} -> 0, {{1, 4}, {6, 6}, {0, 0}} -> 0, 
   {{1, 4}, {6, 6}, {0, 8}} -> 0, {{1, 4}, {6, 6}, {1, 4}} -> 0, 
   {{1, 4}, {6, 6}, {2, 2}} -> 0, {{1, 4}, {6, 6}, {2, 6}} -> 0, 
   {{1, 4}, {6, 6}, {3, 3}} -> 0, {{1, 4}, {6, 6}, {3, 5}} -> 0, 
   {{1, 4}, {6, 6}, {4, 1}} -> 0, {{1, 4}, {6, 6}, {4, 4}} -> 0, 
   {{1, 4}, {6, 6}, {4, 7}} -> 0, {{1, 4}, {6, 6}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {6, 6}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{1, 4}, {6, 6}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{1, 4}, {6, 6}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{1, 4}, {6, 6}, {7, 4}} -> I, 
   {{1, 4}, {6, 6}, {8, 0}} -> 0, {{1, 4}, {6, 6}, {8, 8}} -> 0, 
   {{1, 4}, {7, 4}, {0, 0}} -> 0, {{1, 4}, {7, 4}, {0, 8}} -> 0, 
   {{1, 4}, {7, 4}, {1, 4}} -> 0, {{1, 4}, {7, 4}, {2, 2}} -> 0, 
   {{1, 4}, {7, 4}, {2, 6}} -> 0, {{1, 4}, {7, 4}, {3, 3}} -> 0, 
   {{1, 4}, {7, 4}, {3, 5}} -> 0, {{1, 4}, {7, 4}, {4, 1}} -> 0, 
   {{1, 4}, {7, 4}, {4, 4}} -> 0, {{1, 4}, {7, 4}, {4, 7}} -> 0, 
   {{1, 4}, {7, 4}, {5, 3}} -> 0, {{1, 4}, {7, 4}, {5, 5}} -> 0, 
   {{1, 4}, {7, 4}, {6, 2}} -> -I, {{1, 4}, {7, 4}, {6, 6}} -> -I, 
   {{1, 4}, {7, 4}, {7, 4}} -> Root[-2 + #1^4 & , 3, 0], 
   {{1, 4}, {7, 4}, {8, 0}} -> I, {{1, 4}, {7, 4}, {8, 8}} -> I, 
   {{1, 4}, {8, 0}, {0, 0}} -> 0, {{1, 4}, {8, 0}, {0, 8}} -> 0, 
   {{1, 4}, {8, 0}, {1, 4}} -> 0, {{1, 4}, {8, 0}, {2, 2}} -> 0, 
   {{1, 4}, {8, 0}, {2, 6}} -> 0, {{1, 4}, {8, 0}, {3, 3}} -> 0, 
   {{1, 4}, {8, 0}, {3, 5}} -> 0, {{1, 4}, {8, 0}, {4, 1}} -> 0, 
   {{1, 4}, {8, 0}, {4, 4}} -> 0, {{1, 4}, {8, 0}, {4, 7}} -> 0, 
   {{1, 4}, {8, 0}, {5, 3}} -> 0, {{1, 4}, {8, 0}, {5, 5}} -> 0, 
   {{1, 4}, {8, 0}, {6, 2}} -> 0, {{1, 4}, {8, 0}, {6, 6}} -> 0, 
   {{1, 4}, {8, 0}, {7, 4}} -> -I, {{1, 4}, {8, 0}, {8, 0}} -> 0, 
   {{1, 4}, {8, 0}, {8, 8}} -> 0, {{1, 4}, {8, 8}, {0, 0}} -> 0, 
   {{1, 4}, {8, 8}, {0, 8}} -> 0, {{1, 4}, {8, 8}, {1, 4}} -> 0, 
   {{1, 4}, {8, 8}, {2, 2}} -> 0, {{1, 4}, {8, 8}, {2, 6}} -> 0, 
   {{1, 4}, {8, 8}, {3, 3}} -> 0, {{1, 4}, {8, 8}, {3, 5}} -> 0, 
   {{1, 4}, {8, 8}, {4, 1}} -> 0, {{1, 4}, {8, 8}, {4, 4}} -> 0, 
   {{1, 4}, {8, 8}, {4, 7}} -> 0, {{1, 4}, {8, 8}, {5, 3}} -> 0, 
   {{1, 4}, {8, 8}, {5, 5}} -> 0, {{1, 4}, {8, 8}, {6, 2}} -> 0, 
   {{1, 4}, {8, 8}, {6, 6}} -> 0, {{1, 4}, {8, 8}, {7, 4}} -> -I, 
   {{1, 4}, {8, 8}, {8, 0}} -> 0, {{1, 4}, {8, 8}, {8, 8}} -> 0, 
   {{2, 2}, {0, 0}, {0, 0}} -> 0, {{2, 2}, {0, 0}, {0, 8}} -> 0, 
   {{2, 2}, {0, 0}, {1, 4}} -> 0, {{2, 2}, {0, 0}, {2, 2}} -> 1, 
   {{2, 2}, {0, 0}, {2, 6}} -> 0, {{2, 2}, {0, 0}, {3, 3}} -> 0, 
   {{2, 2}, {0, 0}, {3, 5}} -> 0, {{2, 2}, {0, 0}, {4, 1}} -> 0, 
   {{2, 2}, {0, 0}, {4, 4}} -> 0, {{2, 2}, {0, 0}, {4, 7}} -> 0, 
   {{2, 2}, {0, 0}, {5, 3}} -> 0, {{2, 2}, {0, 0}, {5, 5}} -> 0, 
   {{2, 2}, {0, 0}, {6, 2}} -> 0, {{2, 2}, {0, 0}, {6, 6}} -> 0, 
   {{2, 2}, {0, 0}, {7, 4}} -> 0, {{2, 2}, {0, 0}, {8, 0}} -> 0, 
   {{2, 2}, {0, 0}, {8, 8}} -> 0, {{2, 2}, {0, 8}, {0, 0}} -> 0, 
   {{2, 2}, {0, 8}, {0, 8}} -> 0, {{2, 2}, {0, 8}, {1, 4}} -> 0, 
   {{2, 2}, {0, 8}, {2, 2}} -> 0, {{2, 2}, {0, 8}, {2, 6}} -> 1, 
   {{2, 2}, {0, 8}, {3, 3}} -> 0, {{2, 2}, {0, 8}, {3, 5}} -> 0, 
   {{2, 2}, {0, 8}, {4, 1}} -> 0, {{2, 2}, {0, 8}, {4, 4}} -> 0, 
   {{2, 2}, {0, 8}, {4, 7}} -> 0, {{2, 2}, {0, 8}, {5, 3}} -> 0, 
   {{2, 2}, {0, 8}, {5, 5}} -> 0, {{2, 2}, {0, 8}, {6, 2}} -> 0, 
   {{2, 2}, {0, 8}, {6, 6}} -> 0, {{2, 2}, {0, 8}, {7, 4}} -> 0, 
   {{2, 2}, {0, 8}, {8, 0}} -> 0, {{2, 2}, {0, 8}, {8, 8}} -> 0, 
   {{2, 2}, {1, 4}, {0, 0}} -> 0, {{2, 2}, {1, 4}, {0, 8}} -> 0, 
   {{2, 2}, {1, 4}, {1, 4}} -> -1, {{2, 2}, {1, 4}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 2}, {1, 4}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 2}, {1, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {1, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 2}, {1, 4}, {4, 1}} -> 0, 
   {{2, 2}, {1, 4}, {4, 4}} -> 0, {{2, 2}, {1, 4}, {4, 7}} -> 0, 
   {{2, 2}, {1, 4}, {5, 3}} -> 0, {{2, 2}, {1, 4}, {5, 5}} -> 0, 
   {{2, 2}, {1, 4}, {6, 2}} -> 0, {{2, 2}, {1, 4}, {6, 6}} -> 0, 
   {{2, 2}, {1, 4}, {7, 4}} -> 0, {{2, 2}, {1, 4}, {8, 0}} -> 0, 
   {{2, 2}, {1, 4}, {8, 8}} -> 0, {{2, 2}, {2, 2}, {0, 0}} -> 1, 
   {{2, 2}, {2, 2}, {0, 8}} -> 0, {{2, 2}, {2, 2}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 2}, {2, 2}, {2, 2}} -> 1, 
   {{2, 2}, {2, 2}, {2, 6}} -> 0, {{2, 2}, {2, 2}, {3, 3}} -> 1, 
   {{2, 2}, {2, 2}, {3, 5}} -> 0, {{2, 2}, {2, 2}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 2}, {2, 2}, {4, 4}} -> 1/Sqrt[2], 
   {{2, 2}, {2, 2}, {4, 7}} -> 0, {{2, 2}, {2, 2}, {5, 3}} -> 0, 
   {{2, 2}, {2, 2}, {5, 5}} -> 0, {{2, 2}, {2, 2}, {6, 2}} -> 0, 
   {{2, 2}, {2, 2}, {6, 6}} -> 0, {{2, 2}, {2, 2}, {7, 4}} -> 0, 
   {{2, 2}, {2, 2}, {8, 0}} -> 0, {{2, 2}, {2, 2}, {8, 8}} -> 0, 
   {{2, 2}, {2, 6}, {0, 0}} -> 0, {{2, 2}, {2, 6}, {0, 8}} -> 1, 
   {{2, 2}, {2, 6}, {1, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{2, 2}, {2, 6}, {2, 2}} -> 0, {{2, 2}, {2, 6}, {2, 6}} -> 1, 
   {{2, 2}, {2, 6}, {3, 3}} -> 0, {{2, 2}, {2, 6}, {3, 5}} -> I, 
   {{2, 2}, {2, 6}, {4, 1}} -> 0, {{2, 2}, {2, 6}, {4, 4}} -> -(1/Sqrt[2]), 
   {{2, 2}, {2, 6}, {4, 7}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 2}, {2, 6}, {5, 3}} -> 0, {{2, 2}, {2, 6}, {5, 5}} -> 0, 
   {{2, 2}, {2, 6}, {6, 2}} -> 0, {{2, 2}, {2, 6}, {6, 6}} -> 0, 
   {{2, 2}, {2, 6}, {7, 4}} -> 0, {{2, 2}, {2, 6}, {8, 0}} -> 0, 
   {{2, 2}, {2, 6}, {8, 8}} -> 0, {{2, 2}, {3, 3}, {0, 0}} -> 0, 
   {{2, 2}, {3, 3}, {0, 8}} -> 0, {{2, 2}, {3, 3}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {3, 3}, {2, 2}} -> 1, 
   {{2, 2}, {3, 3}, {2, 6}} -> 0, {{2, 2}, {3, 3}, {3, 3}} -> -1/2, 
   {{2, 2}, {3, 3}, {3, 5}} -> (I/2)*Sqrt[3], {{2, 2}, {3, 3}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {3, 3}, {4, 4}} -> 1/Sqrt[2], 
   {{2, 2}, {3, 3}, {4, 7}} -> 0, {{2, 2}, {3, 3}, {5, 3}} -> (I/2)*Sqrt[3], 
   {{2, 2}, {3, 3}, {5, 5}} -> 1/2, {{2, 2}, {3, 3}, {6, 2}} -> 0, 
   {{2, 2}, {3, 3}, {6, 6}} -> 0, {{2, 2}, {3, 3}, {7, 4}} -> 0, 
   {{2, 2}, {3, 3}, {8, 0}} -> 0, {{2, 2}, {3, 3}, {8, 8}} -> 0, 
   {{2, 2}, {3, 5}, {0, 0}} -> 0, {{2, 2}, {3, 5}, {0, 8}} -> 0, 
   {{2, 2}, {3, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 2}, {3, 5}, {2, 2}} -> 0, {{2, 2}, {3, 5}, {2, 6}} -> -I, 
   {{2, 2}, {3, 5}, {3, 3}} -> (-1/2*I)*Sqrt[3], {{2, 2}, {3, 5}, {3, 5}} -> 
    -1/2, {{2, 2}, {3, 5}, {4, 1}} -> 0, {{2, 2}, {3, 5}, {4, 4}} -> 
    I/Sqrt[2], {{2, 2}, {3, 5}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 2}, {3, 5}, {5, 3}} -> 1/2, {{2, 2}, {3, 5}, {5, 5}} -> 
    (-1/2*I)*Sqrt[3], {{2, 2}, {3, 5}, {6, 2}} -> 0, 
   {{2, 2}, {3, 5}, {6, 6}} -> 0, {{2, 2}, {3, 5}, {7, 4}} -> 0, 
   {{2, 2}, {3, 5}, {8, 0}} -> 0, {{2, 2}, {3, 5}, {8, 8}} -> 0, 
   {{2, 2}, {4, 1}, {0, 0}} -> 0, {{2, 2}, {4, 1}, {0, 8}} -> 0, 
   {{2, 2}, {4, 1}, {1, 4}} -> 0, {{2, 2}, {4, 1}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 2}, {4, 1}, {2, 6}} -> 0, 
   {{2, 2}, {4, 1}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 2}, {4, 1}, {3, 5}} -> 0, {{2, 2}, {4, 1}, {4, 1}} -> -1, 
   {{2, 2}, {4, 1}, {4, 4}} -> 0, {{2, 2}, {4, 1}, {4, 7}} -> 0, 
   {{2, 2}, {4, 1}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 2}, {4, 1}, {5, 5}} -> 0, {{2, 2}, {4, 1}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 2}, {4, 1}, {6, 6}} -> 0, 
   {{2, 2}, {4, 1}, {7, 4}} -> 0, {{2, 2}, {4, 1}, {8, 0}} -> 0, 
   {{2, 2}, {4, 1}, {8, 8}} -> 0, {{2, 2}, {4, 4}, {0, 0}} -> 0, 
   {{2, 2}, {4, 4}, {0, 8}} -> 0, {{2, 2}, {4, 4}, {1, 4}} -> 0, 
   {{2, 2}, {4, 4}, {2, 2}} -> 1/Sqrt[2], {{2, 2}, {4, 4}, {2, 6}} -> 
    -(1/Sqrt[2]), {{2, 2}, {4, 4}, {3, 3}} -> 1/Sqrt[2], 
   {{2, 2}, {4, 4}, {3, 5}} -> (-I)/Sqrt[2], {{2, 2}, {4, 4}, {4, 1}} -> 0, 
   {{2, 2}, {4, 4}, {4, 4}} -> 1, {{2, 2}, {4, 4}, {4, 7}} -> 0, 
   {{2, 2}, {4, 4}, {5, 3}} -> (-I)/Sqrt[2], {{2, 2}, {4, 4}, {5, 5}} -> 
    1/Sqrt[2], {{2, 2}, {4, 4}, {6, 2}} -> -(1/Sqrt[2]), 
   {{2, 2}, {4, 4}, {6, 6}} -> 1/Sqrt[2], {{2, 2}, {4, 4}, {7, 4}} -> 0, 
   {{2, 2}, {4, 4}, {8, 0}} -> 0, {{2, 2}, {4, 4}, {8, 8}} -> 0, 
   {{2, 2}, {4, 7}, {0, 0}} -> 0, {{2, 2}, {4, 7}, {0, 8}} -> 0, 
   {{2, 2}, {4, 7}, {1, 4}} -> 0, {{2, 2}, {4, 7}, {2, 2}} -> 0, 
   {{2, 2}, {4, 7}, {2, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 2}, {4, 7}, {3, 3}} -> 0, {{2, 2}, {4, 7}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {4, 7}, {4, 1}} -> 0, 
   {{2, 2}, {4, 7}, {4, 4}} -> 0, {{2, 2}, {4, 7}, {4, 7}} -> -1, 
   {{2, 2}, {4, 7}, {5, 3}} -> 0, {{2, 2}, {4, 7}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 2}, {4, 7}, {6, 2}} -> 0, 
   {{2, 2}, {4, 7}, {6, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 2}, {4, 7}, {7, 4}} -> 0, {{2, 2}, {4, 7}, {8, 0}} -> 0, 
   {{2, 2}, {4, 7}, {8, 8}} -> 0, {{2, 2}, {5, 3}, {0, 0}} -> 0, 
   {{2, 2}, {5, 3}, {0, 8}} -> 0, {{2, 2}, {5, 3}, {1, 4}} -> 0, 
   {{2, 2}, {5, 3}, {2, 2}} -> 0, {{2, 2}, {5, 3}, {2, 6}} -> 0, 
   {{2, 2}, {5, 3}, {3, 3}} -> (-1/2*I)*Sqrt[3], {{2, 2}, {5, 3}, {3, 5}} -> 
    1/2, {{2, 2}, {5, 3}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 2}, {5, 3}, {4, 4}} -> I/Sqrt[2], {{2, 2}, {5, 3}, {4, 7}} -> 0, 
   {{2, 2}, {5, 3}, {5, 3}} -> -1/2, {{2, 2}, {5, 3}, {5, 5}} -> 
    (-1/2*I)*Sqrt[3], {{2, 2}, {5, 3}, {6, 2}} -> -I, 
   {{2, 2}, {5, 3}, {6, 6}} -> 0, {{2, 2}, {5, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {5, 3}, {8, 0}} -> 0, 
   {{2, 2}, {5, 3}, {8, 8}} -> 0, {{2, 2}, {5, 5}, {0, 0}} -> 0, 
   {{2, 2}, {5, 5}, {0, 8}} -> 0, {{2, 2}, {5, 5}, {1, 4}} -> 0, 
   {{2, 2}, {5, 5}, {2, 2}} -> 0, {{2, 2}, {5, 5}, {2, 6}} -> 0, 
   {{2, 2}, {5, 5}, {3, 3}} -> 1/2, {{2, 2}, {5, 5}, {3, 5}} -> 
    (I/2)*Sqrt[3], {{2, 2}, {5, 5}, {4, 1}} -> 0, 
   {{2, 2}, {5, 5}, {4, 4}} -> 1/Sqrt[2], {{2, 2}, {5, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 2}, {5, 5}, {5, 3}} -> (I/2)*Sqrt[3], 
   {{2, 2}, {5, 5}, {5, 5}} -> -1/2, {{2, 2}, {5, 5}, {6, 2}} -> 0, 
   {{2, 2}, {5, 5}, {6, 6}} -> 1, {{2, 2}, {5, 5}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 2}, {5, 5}, {8, 0}} -> 0, 
   {{2, 2}, {5, 5}, {8, 8}} -> 0, {{2, 2}, {6, 2}, {0, 0}} -> 0, 
   {{2, 2}, {6, 2}, {0, 8}} -> 0, {{2, 2}, {6, 2}, {1, 4}} -> 0, 
   {{2, 2}, {6, 2}, {2, 2}} -> 0, {{2, 2}, {6, 2}, {2, 6}} -> 0, 
   {{2, 2}, {6, 2}, {3, 3}} -> 0, {{2, 2}, {6, 2}, {3, 5}} -> 0, 
   {{2, 2}, {6, 2}, {4, 1}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{2, 2}, {6, 2}, {4, 4}} -> -(1/Sqrt[2]), {{2, 2}, {6, 2}, {4, 7}} -> 0, 
   {{2, 2}, {6, 2}, {5, 3}} -> I, {{2, 2}, {6, 2}, {5, 5}} -> 0, 
   {{2, 2}, {6, 2}, {6, 2}} -> 1, {{2, 2}, {6, 2}, {6, 6}} -> 0, 
   {{2, 2}, {6, 2}, {7, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 2}, {6, 2}, {8, 0}} -> 1, {{2, 2}, {6, 2}, {8, 8}} -> 0, 
   {{2, 2}, {6, 6}, {0, 0}} -> 0, {{2, 2}, {6, 6}, {0, 8}} -> 0, 
   {{2, 2}, {6, 6}, {1, 4}} -> 0, {{2, 2}, {6, 6}, {2, 2}} -> 0, 
   {{2, 2}, {6, 6}, {2, 6}} -> 0, {{2, 2}, {6, 6}, {3, 3}} -> 0, 
   {{2, 2}, {6, 6}, {3, 5}} -> 0, {{2, 2}, {6, 6}, {4, 1}} -> 0, 
   {{2, 2}, {6, 6}, {4, 4}} -> 1/Sqrt[2], {{2, 2}, {6, 6}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 2}, {6, 6}, {5, 3}} -> 0, 
   {{2, 2}, {6, 6}, {5, 5}} -> 1, {{2, 2}, {6, 6}, {6, 2}} -> 0, 
   {{2, 2}, {6, 6}, {6, 6}} -> 1, {{2, 2}, {6, 6}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 2}, {6, 6}, {8, 0}} -> 0, 
   {{2, 2}, {6, 6}, {8, 8}} -> 1, {{2, 2}, {7, 4}, {0, 0}} -> 0, 
   {{2, 2}, {7, 4}, {0, 8}} -> 0, {{2, 2}, {7, 4}, {1, 4}} -> 0, 
   {{2, 2}, {7, 4}, {2, 2}} -> 0, {{2, 2}, {7, 4}, {2, 6}} -> 0, 
   {{2, 2}, {7, 4}, {3, 3}} -> 0, {{2, 2}, {7, 4}, {3, 5}} -> 0, 
   {{2, 2}, {7, 4}, {4, 1}} -> 0, {{2, 2}, {7, 4}, {4, 4}} -> 0, 
   {{2, 2}, {7, 4}, {4, 7}} -> 0, {{2, 2}, {7, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {7, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 2}, {7, 4}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 2}, {7, 4}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 2}, {7, 4}, {7, 4}} -> -1, 
   {{2, 2}, {7, 4}, {8, 0}} -> 0, {{2, 2}, {7, 4}, {8, 8}} -> 0, 
   {{2, 2}, {8, 0}, {0, 0}} -> 0, {{2, 2}, {8, 0}, {0, 8}} -> 0, 
   {{2, 2}, {8, 0}, {1, 4}} -> 0, {{2, 2}, {8, 0}, {2, 2}} -> 0, 
   {{2, 2}, {8, 0}, {2, 6}} -> 0, {{2, 2}, {8, 0}, {3, 3}} -> 0, 
   {{2, 2}, {8, 0}, {3, 5}} -> 0, {{2, 2}, {8, 0}, {4, 1}} -> 0, 
   {{2, 2}, {8, 0}, {4, 4}} -> 0, {{2, 2}, {8, 0}, {4, 7}} -> 0, 
   {{2, 2}, {8, 0}, {5, 3}} -> 0, {{2, 2}, {8, 0}, {5, 5}} -> 0, 
   {{2, 2}, {8, 0}, {6, 2}} -> 1, {{2, 2}, {8, 0}, {6, 6}} -> 0, 
   {{2, 2}, {8, 0}, {7, 4}} -> 0, {{2, 2}, {8, 0}, {8, 0}} -> 0, 
   {{2, 2}, {8, 0}, {8, 8}} -> 0, {{2, 2}, {8, 8}, {0, 0}} -> 0, 
   {{2, 2}, {8, 8}, {0, 8}} -> 0, {{2, 2}, {8, 8}, {1, 4}} -> 0, 
   {{2, 2}, {8, 8}, {2, 2}} -> 0, {{2, 2}, {8, 8}, {2, 6}} -> 0, 
   {{2, 2}, {8, 8}, {3, 3}} -> 0, {{2, 2}, {8, 8}, {3, 5}} -> 0, 
   {{2, 2}, {8, 8}, {4, 1}} -> 0, {{2, 2}, {8, 8}, {4, 4}} -> 0, 
   {{2, 2}, {8, 8}, {4, 7}} -> 0, {{2, 2}, {8, 8}, {5, 3}} -> 0, 
   {{2, 2}, {8, 8}, {5, 5}} -> 0, {{2, 2}, {8, 8}, {6, 2}} -> 0, 
   {{2, 2}, {8, 8}, {6, 6}} -> 1, {{2, 2}, {8, 8}, {7, 4}} -> 0, 
   {{2, 2}, {8, 8}, {8, 0}} -> 0, {{2, 2}, {8, 8}, {8, 8}} -> 0, 
   {{2, 6}, {0, 0}, {0, 0}} -> 0, {{2, 6}, {0, 0}, {0, 8}} -> 0, 
   {{2, 6}, {0, 0}, {1, 4}} -> 0, {{2, 6}, {0, 0}, {2, 2}} -> 0, 
   {{2, 6}, {0, 0}, {2, 6}} -> 1, {{2, 6}, {0, 0}, {3, 3}} -> 0, 
   {{2, 6}, {0, 0}, {3, 5}} -> 0, {{2, 6}, {0, 0}, {4, 1}} -> 0, 
   {{2, 6}, {0, 0}, {4, 4}} -> 0, {{2, 6}, {0, 0}, {4, 7}} -> 0, 
   {{2, 6}, {0, 0}, {5, 3}} -> 0, {{2, 6}, {0, 0}, {5, 5}} -> 0, 
   {{2, 6}, {0, 0}, {6, 2}} -> 0, {{2, 6}, {0, 0}, {6, 6}} -> 0, 
   {{2, 6}, {0, 0}, {7, 4}} -> 0, {{2, 6}, {0, 0}, {8, 0}} -> 0, 
   {{2, 6}, {0, 0}, {8, 8}} -> 0, {{2, 6}, {0, 8}, {0, 0}} -> 0, 
   {{2, 6}, {0, 8}, {0, 8}} -> 0, {{2, 6}, {0, 8}, {1, 4}} -> 0, 
   {{2, 6}, {0, 8}, {2, 2}} -> 1, {{2, 6}, {0, 8}, {2, 6}} -> 0, 
   {{2, 6}, {0, 8}, {3, 3}} -> 0, {{2, 6}, {0, 8}, {3, 5}} -> 0, 
   {{2, 6}, {0, 8}, {4, 1}} -> 0, {{2, 6}, {0, 8}, {4, 4}} -> 0, 
   {{2, 6}, {0, 8}, {4, 7}} -> 0, {{2, 6}, {0, 8}, {5, 3}} -> 0, 
   {{2, 6}, {0, 8}, {5, 5}} -> 0, {{2, 6}, {0, 8}, {6, 2}} -> 0, 
   {{2, 6}, {0, 8}, {6, 6}} -> 0, {{2, 6}, {0, 8}, {7, 4}} -> 0, 
   {{2, 6}, {0, 8}, {8, 0}} -> 0, {{2, 6}, {0, 8}, {8, 8}} -> 0, 
   {{2, 6}, {1, 4}, {0, 0}} -> 0, {{2, 6}, {1, 4}, {0, 8}} -> 0, 
   {{2, 6}, {1, 4}, {1, 4}} -> -1, {{2, 6}, {1, 4}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 6}, {1, 4}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 6}, {1, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 6}, {1, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 6}, {1, 4}, {4, 1}} -> 0, 
   {{2, 6}, {1, 4}, {4, 4}} -> 0, {{2, 6}, {1, 4}, {4, 7}} -> 0, 
   {{2, 6}, {1, 4}, {5, 3}} -> 0, {{2, 6}, {1, 4}, {5, 5}} -> 0, 
   {{2, 6}, {1, 4}, {6, 2}} -> 0, {{2, 6}, {1, 4}, {6, 6}} -> 0, 
   {{2, 6}, {1, 4}, {7, 4}} -> 0, {{2, 6}, {1, 4}, {8, 0}} -> 0, 
   {{2, 6}, {1, 4}, {8, 8}} -> 0, {{2, 6}, {2, 2}, {0, 0}} -> 0, 
   {{2, 6}, {2, 2}, {0, 8}} -> 1, {{2, 6}, {2, 2}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 6}, {2, 2}, {2, 2}} -> 0, 
   {{2, 6}, {2, 2}, {2, 6}} -> 1, {{2, 6}, {2, 2}, {3, 3}} -> 0, 
   {{2, 6}, {2, 2}, {3, 5}} -> -I, {{2, 6}, {2, 2}, {4, 1}} -> 0, 
   {{2, 6}, {2, 2}, {4, 4}} -> -(1/Sqrt[2]), {{2, 6}, {2, 2}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 6}, {2, 2}, {5, 3}} -> 0, 
   {{2, 6}, {2, 2}, {5, 5}} -> 0, {{2, 6}, {2, 2}, {6, 2}} -> 0, 
   {{2, 6}, {2, 2}, {6, 6}} -> 0, {{2, 6}, {2, 2}, {7, 4}} -> 0, 
   {{2, 6}, {2, 2}, {8, 0}} -> 0, {{2, 6}, {2, 2}, {8, 8}} -> 0, 
   {{2, 6}, {2, 6}, {0, 0}} -> 1, {{2, 6}, {2, 6}, {0, 8}} -> 0, 
   {{2, 6}, {2, 6}, {1, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{2, 6}, {2, 6}, {2, 2}} -> 1, {{2, 6}, {2, 6}, {2, 6}} -> 0, 
   {{2, 6}, {2, 6}, {3, 3}} -> -1, {{2, 6}, {2, 6}, {3, 5}} -> 0, 
   {{2, 6}, {2, 6}, {4, 1}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 6}, {2, 6}, {4, 4}} -> 1/Sqrt[2], {{2, 6}, {2, 6}, {4, 7}} -> 0, 
   {{2, 6}, {2, 6}, {5, 3}} -> 0, {{2, 6}, {2, 6}, {5, 5}} -> 0, 
   {{2, 6}, {2, 6}, {6, 2}} -> 0, {{2, 6}, {2, 6}, {6, 6}} -> 0, 
   {{2, 6}, {2, 6}, {7, 4}} -> 0, {{2, 6}, {2, 6}, {8, 0}} -> 0, 
   {{2, 6}, {2, 6}, {8, 8}} -> 0, {{2, 6}, {3, 3}, {0, 0}} -> 0, 
   {{2, 6}, {3, 3}, {0, 8}} -> 0, {{2, 6}, {3, 3}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 6}, {3, 3}, {2, 2}} -> 0, 
   {{2, 6}, {3, 3}, {2, 6}} -> -1, {{2, 6}, {3, 3}, {3, 3}} -> Sqrt[3]/2, 
   {{2, 6}, {3, 3}, {3, 5}} -> -1/2*I, {{2, 6}, {3, 3}, {4, 1}} -> 0, 
   {{2, 6}, {3, 3}, {4, 4}} -> 1/Sqrt[2], {{2, 6}, {3, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 6}, {3, 3}, {5, 3}} -> I/2, 
   {{2, 6}, {3, 3}, {5, 5}} -> Sqrt[3]/2, {{2, 6}, {3, 3}, {6, 2}} -> 0, 
   {{2, 6}, {3, 3}, {6, 6}} -> 0, {{2, 6}, {3, 3}, {7, 4}} -> 0, 
   {{2, 6}, {3, 3}, {8, 0}} -> 0, {{2, 6}, {3, 3}, {8, 8}} -> 0, 
   {{2, 6}, {3, 5}, {0, 0}} -> 0, {{2, 6}, {3, 5}, {0, 8}} -> 0, 
   {{2, 6}, {3, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 6}, {3, 5}, {2, 2}} -> I, {{2, 6}, {3, 5}, {2, 6}} -> 0, 
   {{2, 6}, {3, 5}, {3, 3}} -> I/2, {{2, 6}, {3, 5}, {3, 5}} -> Sqrt[3]/2, 
   {{2, 6}, {3, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 6}, {3, 5}, {4, 4}} -> I/Sqrt[2], {{2, 6}, {3, 5}, {4, 7}} -> 0, 
   {{2, 6}, {3, 5}, {5, 3}} -> Sqrt[3]/2, {{2, 6}, {3, 5}, {5, 5}} -> -1/2*I, 
   {{2, 6}, {3, 5}, {6, 2}} -> 0, {{2, 6}, {3, 5}, {6, 6}} -> 0, 
   {{2, 6}, {3, 5}, {7, 4}} -> 0, {{2, 6}, {3, 5}, {8, 0}} -> 0, 
   {{2, 6}, {3, 5}, {8, 8}} -> 0, {{2, 6}, {4, 1}, {0, 0}} -> 0, 
   {{2, 6}, {4, 1}, {0, 8}} -> 0, {{2, 6}, {4, 1}, {1, 4}} -> 0, 
   {{2, 6}, {4, 1}, {2, 2}} -> 0, {{2, 6}, {4, 1}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 6}, {4, 1}, {3, 3}} -> 0, 
   {{2, 6}, {4, 1}, {3, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 6}, {4, 1}, {4, 1}} -> 0, {{2, 6}, {4, 1}, {4, 4}} -> 0, 
   {{2, 6}, {4, 1}, {4, 7}} -> -I, {{2, 6}, {4, 1}, {5, 3}} -> 0, 
   {{2, 6}, {4, 1}, {5, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 6}, {4, 1}, {6, 2}} -> 0, {{2, 6}, {4, 1}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 6}, {4, 1}, {7, 4}} -> 0, 
   {{2, 6}, {4, 1}, {8, 0}} -> 0, {{2, 6}, {4, 1}, {8, 8}} -> 0, 
   {{2, 6}, {4, 4}, {0, 0}} -> 0, {{2, 6}, {4, 4}, {0, 8}} -> 0, 
   {{2, 6}, {4, 4}, {1, 4}} -> 0, {{2, 6}, {4, 4}, {2, 2}} -> -(1/Sqrt[2]), 
   {{2, 6}, {4, 4}, {2, 6}} -> 1/Sqrt[2], {{2, 6}, {4, 4}, {3, 3}} -> 
    1/Sqrt[2], {{2, 6}, {4, 4}, {3, 5}} -> (-I)/Sqrt[2], 
   {{2, 6}, {4, 4}, {4, 1}} -> 0, {{2, 6}, {4, 4}, {4, 4}} -> -1, 
   {{2, 6}, {4, 4}, {4, 7}} -> 0, {{2, 6}, {4, 4}, {5, 3}} -> (-I)/Sqrt[2], 
   {{2, 6}, {4, 4}, {5, 5}} -> 1/Sqrt[2], {{2, 6}, {4, 4}, {6, 2}} -> 
    1/Sqrt[2], {{2, 6}, {4, 4}, {6, 6}} -> -(1/Sqrt[2]), 
   {{2, 6}, {4, 4}, {7, 4}} -> 0, {{2, 6}, {4, 4}, {8, 0}} -> 0, 
   {{2, 6}, {4, 4}, {8, 8}} -> 0, {{2, 6}, {4, 7}, {0, 0}} -> 0, 
   {{2, 6}, {4, 7}, {0, 8}} -> 0, {{2, 6}, {4, 7}, {1, 4}} -> 0, 
   {{2, 6}, {4, 7}, {2, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 6}, {4, 7}, {2, 6}} -> 0, {{2, 6}, {4, 7}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 6}, {4, 7}, {3, 5}} -> 0, 
   {{2, 6}, {4, 7}, {4, 1}} -> I, {{2, 6}, {4, 7}, {4, 4}} -> 0, 
   {{2, 6}, {4, 7}, {4, 7}} -> 0, {{2, 6}, {4, 7}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 6}, {4, 7}, {5, 5}} -> 0, 
   {{2, 6}, {4, 7}, {6, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 6}, {4, 7}, {6, 6}} -> 0, {{2, 6}, {4, 7}, {7, 4}} -> 0, 
   {{2, 6}, {4, 7}, {8, 0}} -> 0, {{2, 6}, {4, 7}, {8, 8}} -> 0, 
   {{2, 6}, {5, 3}, {0, 0}} -> 0, {{2, 6}, {5, 3}, {0, 8}} -> 0, 
   {{2, 6}, {5, 3}, {1, 4}} -> 0, {{2, 6}, {5, 3}, {2, 2}} -> 0, 
   {{2, 6}, {5, 3}, {2, 6}} -> 0, {{2, 6}, {5, 3}, {3, 3}} -> -1/2*I, 
   {{2, 6}, {5, 3}, {3, 5}} -> Sqrt[3]/2, {{2, 6}, {5, 3}, {4, 1}} -> 0, 
   {{2, 6}, {5, 3}, {4, 4}} -> I/Sqrt[2], {{2, 6}, {5, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 6}, {5, 3}, {5, 3}} -> Sqrt[3]/2, 
   {{2, 6}, {5, 3}, {5, 5}} -> I/2, {{2, 6}, {5, 3}, {6, 2}} -> 0, 
   {{2, 6}, {5, 3}, {6, 6}} -> I, {{2, 6}, {5, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 6}, {5, 3}, {8, 0}} -> 0, 
   {{2, 6}, {5, 3}, {8, 8}} -> 0, {{2, 6}, {5, 5}, {0, 0}} -> 0, 
   {{2, 6}, {5, 5}, {0, 8}} -> 0, {{2, 6}, {5, 5}, {1, 4}} -> 0, 
   {{2, 6}, {5, 5}, {2, 2}} -> 0, {{2, 6}, {5, 5}, {2, 6}} -> 0, 
   {{2, 6}, {5, 5}, {3, 3}} -> Sqrt[3]/2, {{2, 6}, {5, 5}, {3, 5}} -> I/2, 
   {{2, 6}, {5, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 6}, {5, 5}, {4, 4}} -> 1/Sqrt[2], {{2, 6}, {5, 5}, {4, 7}} -> 0, 
   {{2, 6}, {5, 5}, {5, 3}} -> -1/2*I, {{2, 6}, {5, 5}, {5, 5}} -> Sqrt[3]/2, 
   {{2, 6}, {5, 5}, {6, 2}} -> -1, {{2, 6}, {5, 5}, {6, 6}} -> 0, 
   {{2, 6}, {5, 5}, {7, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 6}, {5, 5}, {8, 0}} -> 0, {{2, 6}, {5, 5}, {8, 8}} -> 0, 
   {{2, 6}, {6, 2}, {0, 0}} -> 0, {{2, 6}, {6, 2}, {0, 8}} -> 0, 
   {{2, 6}, {6, 2}, {1, 4}} -> 0, {{2, 6}, {6, 2}, {2, 2}} -> 0, 
   {{2, 6}, {6, 2}, {2, 6}} -> 0, {{2, 6}, {6, 2}, {3, 3}} -> 0, 
   {{2, 6}, {6, 2}, {3, 5}} -> 0, {{2, 6}, {6, 2}, {4, 1}} -> 0, 
   {{2, 6}, {6, 2}, {4, 4}} -> 1/Sqrt[2], {{2, 6}, {6, 2}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 6}, {6, 2}, {5, 3}} -> 0, 
   {{2, 6}, {6, 2}, {5, 5}} -> -1, {{2, 6}, {6, 2}, {6, 2}} -> 0, 
   {{2, 6}, {6, 2}, {6, 6}} -> 1, {{2, 6}, {6, 2}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 6}, {6, 2}, {8, 0}} -> 0, 
   {{2, 6}, {6, 2}, {8, 8}} -> 1, {{2, 6}, {6, 6}, {0, 0}} -> 0, 
   {{2, 6}, {6, 6}, {0, 8}} -> 0, {{2, 6}, {6, 6}, {1, 4}} -> 0, 
   {{2, 6}, {6, 6}, {2, 2}} -> 0, {{2, 6}, {6, 6}, {2, 6}} -> 0, 
   {{2, 6}, {6, 6}, {3, 3}} -> 0, {{2, 6}, {6, 6}, {3, 5}} -> 0, 
   {{2, 6}, {6, 6}, {4, 1}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 6}, {6, 6}, {4, 4}} -> -(1/Sqrt[2]), {{2, 6}, {6, 6}, {4, 7}} -> 0, 
   {{2, 6}, {6, 6}, {5, 3}} -> -I, {{2, 6}, {6, 6}, {5, 5}} -> 0, 
   {{2, 6}, {6, 6}, {6, 2}} -> 1, {{2, 6}, {6, 6}, {6, 6}} -> 0, 
   {{2, 6}, {6, 6}, {7, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 6}, {6, 6}, {8, 0}} -> 1, {{2, 6}, {6, 6}, {8, 8}} -> 0, 
   {{2, 6}, {7, 4}, {0, 0}} -> 0, {{2, 6}, {7, 4}, {0, 8}} -> 0, 
   {{2, 6}, {7, 4}, {1, 4}} -> 0, {{2, 6}, {7, 4}, {2, 2}} -> 0, 
   {{2, 6}, {7, 4}, {2, 6}} -> 0, {{2, 6}, {7, 4}, {3, 3}} -> 0, 
   {{2, 6}, {7, 4}, {3, 5}} -> 0, {{2, 6}, {7, 4}, {4, 1}} -> 0, 
   {{2, 6}, {7, 4}, {4, 4}} -> 0, {{2, 6}, {7, 4}, {4, 7}} -> 0, 
   {{2, 6}, {7, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{2, 6}, {7, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 6}, {7, 4}, {6, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 6}, {7, 4}, {6, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 6}, {7, 4}, {7, 4}} -> -1, {{2, 6}, {7, 4}, {8, 0}} -> 0, 
   {{2, 6}, {7, 4}, {8, 8}} -> 0, {{2, 6}, {8, 0}, {0, 0}} -> 0, 
   {{2, 6}, {8, 0}, {0, 8}} -> 0, {{2, 6}, {8, 0}, {1, 4}} -> 0, 
   {{2, 6}, {8, 0}, {2, 2}} -> 0, {{2, 6}, {8, 0}, {2, 6}} -> 0, 
   {{2, 6}, {8, 0}, {3, 3}} -> 0, {{2, 6}, {8, 0}, {3, 5}} -> 0, 
   {{2, 6}, {8, 0}, {4, 1}} -> 0, {{2, 6}, {8, 0}, {4, 4}} -> 0, 
   {{2, 6}, {8, 0}, {4, 7}} -> 0, {{2, 6}, {8, 0}, {5, 3}} -> 0, 
   {{2, 6}, {8, 0}, {5, 5}} -> 0, {{2, 6}, {8, 0}, {6, 2}} -> 0, 
   {{2, 6}, {8, 0}, {6, 6}} -> 1, {{2, 6}, {8, 0}, {7, 4}} -> 0, 
   {{2, 6}, {8, 0}, {8, 0}} -> 0, {{2, 6}, {8, 0}, {8, 8}} -> 0, 
   {{2, 6}, {8, 8}, {0, 0}} -> 0, {{2, 6}, {8, 8}, {0, 8}} -> 0, 
   {{2, 6}, {8, 8}, {1, 4}} -> 0, {{2, 6}, {8, 8}, {2, 2}} -> 0, 
   {{2, 6}, {8, 8}, {2, 6}} -> 0, {{2, 6}, {8, 8}, {3, 3}} -> 0, 
   {{2, 6}, {8, 8}, {3, 5}} -> 0, {{2, 6}, {8, 8}, {4, 1}} -> 0, 
   {{2, 6}, {8, 8}, {4, 4}} -> 0, {{2, 6}, {8, 8}, {4, 7}} -> 0, 
   {{2, 6}, {8, 8}, {5, 3}} -> 0, {{2, 6}, {8, 8}, {5, 5}} -> 0, 
   {{2, 6}, {8, 8}, {6, 2}} -> 1, {{2, 6}, {8, 8}, {6, 6}} -> 0, 
   {{2, 6}, {8, 8}, {7, 4}} -> 0, {{2, 6}, {8, 8}, {8, 0}} -> 0, 
   {{2, 6}, {8, 8}, {8, 8}} -> 0, {{3, 3}, {0, 0}, {0, 0}} -> 0, 
   {{3, 3}, {0, 0}, {0, 8}} -> 0, {{3, 3}, {0, 0}, {1, 4}} -> 0, 
   {{3, 3}, {0, 0}, {2, 2}} -> 0, {{3, 3}, {0, 0}, {2, 6}} -> 0, 
   {{3, 3}, {0, 0}, {3, 3}} -> 1, {{3, 3}, {0, 0}, {3, 5}} -> 0, 
   {{3, 3}, {0, 0}, {4, 1}} -> 0, {{3, 3}, {0, 0}, {4, 4}} -> 0, 
   {{3, 3}, {0, 0}, {4, 7}} -> 0, {{3, 3}, {0, 0}, {5, 3}} -> 0, 
   {{3, 3}, {0, 0}, {5, 5}} -> 0, {{3, 3}, {0, 0}, {6, 2}} -> 0, 
   {{3, 3}, {0, 0}, {6, 6}} -> 0, {{3, 3}, {0, 0}, {7, 4}} -> 0, 
   {{3, 3}, {0, 0}, {8, 0}} -> 0, {{3, 3}, {0, 0}, {8, 8}} -> 0, 
   {{3, 3}, {0, 8}, {0, 0}} -> 0, {{3, 3}, {0, 8}, {0, 8}} -> 0, 
   {{3, 3}, {0, 8}, {1, 4}} -> 0, {{3, 3}, {0, 8}, {2, 2}} -> 0, 
   {{3, 3}, {0, 8}, {2, 6}} -> 0, {{3, 3}, {0, 8}, {3, 3}} -> 0, 
   {{3, 3}, {0, 8}, {3, 5}} -> -I, {{3, 3}, {0, 8}, {4, 1}} -> 0, 
   {{3, 3}, {0, 8}, {4, 4}} -> 0, {{3, 3}, {0, 8}, {4, 7}} -> 0, 
   {{3, 3}, {0, 8}, {5, 3}} -> 0, {{3, 3}, {0, 8}, {5, 5}} -> 0, 
   {{3, 3}, {0, 8}, {6, 2}} -> 0, {{3, 3}, {0, 8}, {6, 6}} -> 0, 
   {{3, 3}, {0, 8}, {7, 4}} -> 0, {{3, 3}, {0, 8}, {8, 0}} -> 0, 
   {{3, 3}, {0, 8}, {8, 8}} -> 0, {{3, 3}, {1, 4}, {0, 0}} -> 0, 
   {{3, 3}, {1, 4}, {0, 8}} -> 0, {{3, 3}, {1, 4}, {1, 4}} -> 0, 
   {{3, 3}, {1, 4}, {2, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 3}, {1, 4}, {2, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {1, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 3}, {1, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 3}, {1, 4}, {4, 1}} -> -(1/Sqrt[2]), {{3, 3}, {1, 4}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 3}, {1, 4}, {4, 7}} -> I/Sqrt[2], 
   {{3, 3}, {1, 4}, {5, 3}} -> 0, {{3, 3}, {1, 4}, {5, 5}} -> 0, 
   {{3, 3}, {1, 4}, {6, 2}} -> 0, {{3, 3}, {1, 4}, {6, 6}} -> 0, 
   {{3, 3}, {1, 4}, {7, 4}} -> 0, {{3, 3}, {1, 4}, {8, 0}} -> 0, 
   {{3, 3}, {1, 4}, {8, 8}} -> 0, {{3, 3}, {2, 2}, {0, 0}} -> 0, 
   {{3, 3}, {2, 2}, {0, 8}} -> 0, {{3, 3}, {2, 2}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 3}, {2, 2}, {2, 2}} -> 1, 
   {{3, 3}, {2, 2}, {2, 6}} -> 0, {{3, 3}, {2, 2}, {3, 3}} -> -1/2, 
   {{3, 3}, {2, 2}, {3, 5}} -> (-1/2*I)*Sqrt[3], {{3, 3}, {2, 2}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 3}, {2, 2}, {4, 4}} -> 1/Sqrt[2], 
   {{3, 3}, {2, 2}, {4, 7}} -> 0, {{3, 3}, {2, 2}, {5, 3}} -> 
    (-1/2*I)*Sqrt[3], {{3, 3}, {2, 2}, {5, 5}} -> 1/2, 
   {{3, 3}, {2, 2}, {6, 2}} -> 0, {{3, 3}, {2, 2}, {6, 6}} -> 0, 
   {{3, 3}, {2, 2}, {7, 4}} -> 0, {{3, 3}, {2, 2}, {8, 0}} -> 0, 
   {{3, 3}, {2, 2}, {8, 8}} -> 0, {{3, 3}, {2, 6}, {0, 0}} -> 0, 
   {{3, 3}, {2, 6}, {0, 8}} -> 0, {{3, 3}, {2, 6}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 3}, {2, 6}, {2, 2}} -> 0, 
   {{3, 3}, {2, 6}, {2, 6}} -> -1, {{3, 3}, {2, 6}, {3, 3}} -> Sqrt[3]/2, 
   {{3, 3}, {2, 6}, {3, 5}} -> I/2, {{3, 3}, {2, 6}, {4, 1}} -> 0, 
   {{3, 3}, {2, 6}, {4, 4}} -> 1/Sqrt[2], {{3, 3}, {2, 6}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 3}, {2, 6}, {5, 3}} -> -1/2*I, 
   {{3, 3}, {2, 6}, {5, 5}} -> Sqrt[3]/2, {{3, 3}, {2, 6}, {6, 2}} -> 0, 
   {{3, 3}, {2, 6}, {6, 6}} -> 0, {{3, 3}, {2, 6}, {7, 4}} -> 0, 
   {{3, 3}, {2, 6}, {8, 0}} -> 0, {{3, 3}, {2, 6}, {8, 8}} -> 0, 
   {{3, 3}, {3, 3}, {0, 0}} -> 1, {{3, 3}, {3, 3}, {0, 8}} -> 0, 
   {{3, 3}, {3, 3}, {1, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 3}, {3, 3}, {2, 2}} -> -1/2, {{3, 3}, {3, 3}, {2, 6}} -> Sqrt[3]/2, 
   {{3, 3}, {3, 3}, {3, 3}} -> 1, {{3, 3}, {3, 3}, {3, 5}} -> 0, 
   {{3, 3}, {3, 3}, {4, 1}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 3}, {3, 3}, {4, 4}} -> 1/Sqrt[2], {{3, 3}, {3, 3}, {4, 7}} -> 0, 
   {{3, 3}, {3, 3}, {5, 3}} -> 0, {{3, 3}, {3, 3}, {5, 5}} -> -1, 
   {{3, 3}, {3, 3}, {6, 2}} -> Sqrt[3]/2, {{3, 3}, {3, 3}, {6, 6}} -> 1/2, 
   {{3, 3}, {3, 3}, {7, 4}} -> 0, {{3, 3}, {3, 3}, {8, 0}} -> 0, 
   {{3, 3}, {3, 3}, {8, 8}} -> 0, {{3, 3}, {3, 5}, {0, 0}} -> 0, 
   {{3, 3}, {3, 5}, {0, 8}} -> I, {{3, 3}, {3, 5}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {3, 5}, {2, 2}} -> (I/2)*Sqrt[3], 
   {{3, 3}, {3, 5}, {2, 6}} -> -1/2*I, {{3, 3}, {3, 5}, {3, 3}} -> 0, 
   {{3, 3}, {3, 5}, {3, 5}} -> -1, {{3, 3}, {3, 5}, {4, 1}} -> 0, 
   {{3, 3}, {3, 5}, {4, 4}} -> (-I)/Sqrt[2], {{3, 3}, {3, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 3}, {3, 5}, {5, 3}} -> 1, 
   {{3, 3}, {3, 5}, {5, 5}} -> 0, {{3, 3}, {3, 5}, {6, 2}} -> I/2, 
   {{3, 3}, {3, 5}, {6, 6}} -> (I/2)*Sqrt[3], {{3, 3}, {3, 5}, {7, 4}} -> 0, 
   {{3, 3}, {3, 5}, {8, 0}} -> 0, {{3, 3}, {3, 5}, {8, 8}} -> 0, 
   {{3, 3}, {4, 1}, {0, 0}} -> 0, {{3, 3}, {4, 1}, {0, 8}} -> 0, 
   {{3, 3}, {4, 1}, {1, 4}} -> -(1/Sqrt[2]), {{3, 3}, {4, 1}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 3}, {4, 1}, {2, 6}} -> 0, 
   {{3, 3}, {4, 1}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 3}, {4, 1}, {3, 5}} -> 0, {{3, 3}, {4, 1}, {4, 1}} -> 0, 
   {{3, 3}, {4, 1}, {4, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {4, 1}, {4, 7}} -> 0, {{3, 3}, {4, 1}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 3}, {4, 1}, {5, 5}} -> 0, 
   {{3, 3}, {4, 1}, {6, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {4, 1}, {6, 6}} -> 0, {{3, 3}, {4, 1}, {7, 4}} -> I/Sqrt[2], 
   {{3, 3}, {4, 1}, {8, 0}} -> 0, {{3, 3}, {4, 1}, {8, 8}} -> 0, 
   {{3, 3}, {4, 4}, {0, 0}} -> 0, {{3, 3}, {4, 4}, {0, 8}} -> 0, 
   {{3, 3}, {4, 4}, {1, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {4, 4}, {2, 2}} -> 1/Sqrt[2], {{3, 3}, {4, 4}, {2, 6}} -> 
    1/Sqrt[2], {{3, 3}, {4, 4}, {3, 3}} -> 1/Sqrt[2], 
   {{3, 3}, {4, 4}, {3, 5}} -> I/Sqrt[2], {{3, 3}, {4, 4}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 3}, {4, 4}, {4, 4}} -> 0, 
   {{3, 3}, {4, 4}, {4, 7}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 3}, {4, 4}, {5, 3}} -> I/Sqrt[2], {{3, 3}, {4, 4}, {5, 5}} -> 
    1/Sqrt[2], {{3, 3}, {4, 4}, {6, 2}} -> 1/Sqrt[2], 
   {{3, 3}, {4, 4}, {6, 6}} -> 1/Sqrt[2], {{3, 3}, {4, 4}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 3}, {4, 4}, {8, 0}} -> 0, 
   {{3, 3}, {4, 4}, {8, 8}} -> 0, {{3, 3}, {4, 7}, {0, 0}} -> 0, 
   {{3, 3}, {4, 7}, {0, 8}} -> 0, {{3, 3}, {4, 7}, {1, 4}} -> (-I)/Sqrt[2], 
   {{3, 3}, {4, 7}, {2, 2}} -> 0, {{3, 3}, {4, 7}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {4, 7}, {3, 3}} -> 0, 
   {{3, 3}, {4, 7}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {4, 7}, {4, 1}} -> 0, {{3, 3}, {4, 7}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {4, 7}, {4, 7}} -> 0, 
   {{3, 3}, {4, 7}, {5, 3}} -> 0, {{3, 3}, {4, 7}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 3}, {4, 7}, {6, 2}} -> 0, 
   {{3, 3}, {4, 7}, {6, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 3}, {4, 7}, {7, 4}} -> -(1/Sqrt[2]), {{3, 3}, {4, 7}, {8, 0}} -> 0, 
   {{3, 3}, {4, 7}, {8, 8}} -> 0, {{3, 3}, {5, 3}, {0, 0}} -> 0, 
   {{3, 3}, {5, 3}, {0, 8}} -> 0, {{3, 3}, {5, 3}, {1, 4}} -> 0, 
   {{3, 3}, {5, 3}, {2, 2}} -> (I/2)*Sqrt[3], {{3, 3}, {5, 3}, {2, 6}} -> 
    I/2, {{3, 3}, {5, 3}, {3, 3}} -> 0, {{3, 3}, {5, 3}, {3, 5}} -> 1, 
   {{3, 3}, {5, 3}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 3}, {5, 3}, {4, 4}} -> (-I)/Sqrt[2], {{3, 3}, {5, 3}, {4, 7}} -> 0, 
   {{3, 3}, {5, 3}, {5, 3}} -> -1, {{3, 3}, {5, 3}, {5, 5}} -> 0, 
   {{3, 3}, {5, 3}, {6, 2}} -> -1/2*I, {{3, 3}, {5, 3}, {6, 6}} -> 
    (I/2)*Sqrt[3], {{3, 3}, {5, 3}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {5, 3}, {8, 0}} -> I, {{3, 3}, {5, 3}, {8, 8}} -> 0, 
   {{3, 3}, {5, 5}, {0, 0}} -> 0, {{3, 3}, {5, 5}, {0, 8}} -> 0, 
   {{3, 3}, {5, 5}, {1, 4}} -> 0, {{3, 3}, {5, 5}, {2, 2}} -> 1/2, 
   {{3, 3}, {5, 5}, {2, 6}} -> Sqrt[3]/2, {{3, 3}, {5, 5}, {3, 3}} -> -1, 
   {{3, 3}, {5, 5}, {3, 5}} -> 0, {{3, 3}, {5, 5}, {4, 1}} -> 0, 
   {{3, 3}, {5, 5}, {4, 4}} -> 1/Sqrt[2], {{3, 3}, {5, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {5, 5}, {5, 3}} -> 0, 
   {{3, 3}, {5, 5}, {5, 5}} -> 1, {{3, 3}, {5, 5}, {6, 2}} -> Sqrt[3]/2, 
   {{3, 3}, {5, 5}, {6, 6}} -> -1/2, {{3, 3}, {5, 5}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {5, 5}, {8, 0}} -> 0, 
   {{3, 3}, {5, 5}, {8, 8}} -> 1, {{3, 3}, {6, 2}, {0, 0}} -> 0, 
   {{3, 3}, {6, 2}, {0, 8}} -> 0, {{3, 3}, {6, 2}, {1, 4}} -> 0, 
   {{3, 3}, {6, 2}, {2, 2}} -> 0, {{3, 3}, {6, 2}, {2, 6}} -> 0, 
   {{3, 3}, {6, 2}, {3, 3}} -> Sqrt[3]/2, {{3, 3}, {6, 2}, {3, 5}} -> -1/2*I, 
   {{3, 3}, {6, 2}, {4, 1}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {6, 2}, {4, 4}} -> 1/Sqrt[2], {{3, 3}, {6, 2}, {4, 7}} -> 0, 
   {{3, 3}, {6, 2}, {5, 3}} -> I/2, {{3, 3}, {6, 2}, {5, 5}} -> Sqrt[3]/2, 
   {{3, 3}, {6, 2}, {6, 2}} -> -1, {{3, 3}, {6, 2}, {6, 6}} -> 0, 
   {{3, 3}, {6, 2}, {7, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 3}, {6, 2}, {8, 0}} -> 0, {{3, 3}, {6, 2}, {8, 8}} -> 0, 
   {{3, 3}, {6, 6}, {0, 0}} -> 0, {{3, 3}, {6, 6}, {0, 8}} -> 0, 
   {{3, 3}, {6, 6}, {1, 4}} -> 0, {{3, 3}, {6, 6}, {2, 2}} -> 0, 
   {{3, 3}, {6, 6}, {2, 6}} -> 0, {{3, 3}, {6, 6}, {3, 3}} -> 1/2, 
   {{3, 3}, {6, 6}, {3, 5}} -> (-1/2*I)*Sqrt[3], {{3, 3}, {6, 6}, {4, 1}} -> 
    0, {{3, 3}, {6, 6}, {4, 4}} -> 1/Sqrt[2], {{3, 3}, {6, 6}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {6, 6}, {5, 3}} -> (-1/2*I)*Sqrt[3], 
   {{3, 3}, {6, 6}, {5, 5}} -> -1/2, {{3, 3}, {6, 6}, {6, 2}} -> 0, 
   {{3, 3}, {6, 6}, {6, 6}} -> 1, {{3, 3}, {6, 6}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {6, 6}, {8, 0}} -> 0, 
   {{3, 3}, {6, 6}, {8, 8}} -> 0, {{3, 3}, {7, 4}, {0, 0}} -> 0, 
   {{3, 3}, {7, 4}, {0, 8}} -> 0, {{3, 3}, {7, 4}, {1, 4}} -> 0, 
   {{3, 3}, {7, 4}, {2, 2}} -> 0, {{3, 3}, {7, 4}, {2, 6}} -> 0, 
   {{3, 3}, {7, 4}, {3, 3}} -> 0, {{3, 3}, {7, 4}, {3, 5}} -> 0, 
   {{3, 3}, {7, 4}, {4, 1}} -> (-I)/Sqrt[2], {{3, 3}, {7, 4}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {7, 4}, {4, 7}} -> -(1/Sqrt[2]), 
   {{3, 3}, {7, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {7, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 3}, {7, 4}, {6, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 3}, {7, 4}, {6, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 3}, {7, 4}, {7, 4}} -> 0, {{3, 3}, {7, 4}, {8, 0}} -> 0, 
   {{3, 3}, {7, 4}, {8, 8}} -> 0, {{3, 3}, {8, 0}, {0, 0}} -> 0, 
   {{3, 3}, {8, 0}, {0, 8}} -> 0, {{3, 3}, {8, 0}, {1, 4}} -> 0, 
   {{3, 3}, {8, 0}, {2, 2}} -> 0, {{3, 3}, {8, 0}, {2, 6}} -> 0, 
   {{3, 3}, {8, 0}, {3, 3}} -> 0, {{3, 3}, {8, 0}, {3, 5}} -> 0, 
   {{3, 3}, {8, 0}, {4, 1}} -> 0, {{3, 3}, {8, 0}, {4, 4}} -> 0, 
   {{3, 3}, {8, 0}, {4, 7}} -> 0, {{3, 3}, {8, 0}, {5, 3}} -> -I, 
   {{3, 3}, {8, 0}, {5, 5}} -> 0, {{3, 3}, {8, 0}, {6, 2}} -> 0, 
   {{3, 3}, {8, 0}, {6, 6}} -> 0, {{3, 3}, {8, 0}, {7, 4}} -> 0, 
   {{3, 3}, {8, 0}, {8, 0}} -> 0, {{3, 3}, {8, 0}, {8, 8}} -> 0, 
   {{3, 3}, {8, 8}, {0, 0}} -> 0, {{3, 3}, {8, 8}, {0, 8}} -> 0, 
   {{3, 3}, {8, 8}, {1, 4}} -> 0, {{3, 3}, {8, 8}, {2, 2}} -> 0, 
   {{3, 3}, {8, 8}, {2, 6}} -> 0, {{3, 3}, {8, 8}, {3, 3}} -> 0, 
   {{3, 3}, {8, 8}, {3, 5}} -> 0, {{3, 3}, {8, 8}, {4, 1}} -> 0, 
   {{3, 3}, {8, 8}, {4, 4}} -> 0, {{3, 3}, {8, 8}, {4, 7}} -> 0, 
   {{3, 3}, {8, 8}, {5, 3}} -> 0, {{3, 3}, {8, 8}, {5, 5}} -> 1, 
   {{3, 3}, {8, 8}, {6, 2}} -> 0, {{3, 3}, {8, 8}, {6, 6}} -> 0, 
   {{3, 3}, {8, 8}, {7, 4}} -> 0, {{3, 3}, {8, 8}, {8, 0}} -> 0, 
   {{3, 3}, {8, 8}, {8, 8}} -> 0, {{3, 5}, {0, 0}, {0, 0}} -> 0, 
   {{3, 5}, {0, 0}, {0, 8}} -> 0, {{3, 5}, {0, 0}, {1, 4}} -> 0, 
   {{3, 5}, {0, 0}, {2, 2}} -> 0, {{3, 5}, {0, 0}, {2, 6}} -> 0, 
   {{3, 5}, {0, 0}, {3, 3}} -> 0, {{3, 5}, {0, 0}, {3, 5}} -> 1, 
   {{3, 5}, {0, 0}, {4, 1}} -> 0, {{3, 5}, {0, 0}, {4, 4}} -> 0, 
   {{3, 5}, {0, 0}, {4, 7}} -> 0, {{3, 5}, {0, 0}, {5, 3}} -> 0, 
   {{3, 5}, {0, 0}, {5, 5}} -> 0, {{3, 5}, {0, 0}, {6, 2}} -> 0, 
   {{3, 5}, {0, 0}, {6, 6}} -> 0, {{3, 5}, {0, 0}, {7, 4}} -> 0, 
   {{3, 5}, {0, 0}, {8, 0}} -> 0, {{3, 5}, {0, 0}, {8, 8}} -> 0, 
   {{3, 5}, {0, 8}, {0, 0}} -> 0, {{3, 5}, {0, 8}, {0, 8}} -> 0, 
   {{3, 5}, {0, 8}, {1, 4}} -> 0, {{3, 5}, {0, 8}, {2, 2}} -> 0, 
   {{3, 5}, {0, 8}, {2, 6}} -> 0, {{3, 5}, {0, 8}, {3, 3}} -> I, 
   {{3, 5}, {0, 8}, {3, 5}} -> 0, {{3, 5}, {0, 8}, {4, 1}} -> 0, 
   {{3, 5}, {0, 8}, {4, 4}} -> 0, {{3, 5}, {0, 8}, {4, 7}} -> 0, 
   {{3, 5}, {0, 8}, {5, 3}} -> 0, {{3, 5}, {0, 8}, {5, 5}} -> 0, 
   {{3, 5}, {0, 8}, {6, 2}} -> 0, {{3, 5}, {0, 8}, {6, 6}} -> 0, 
   {{3, 5}, {0, 8}, {7, 4}} -> 0, {{3, 5}, {0, 8}, {8, 0}} -> 0, 
   {{3, 5}, {0, 8}, {8, 8}} -> 0, {{3, 5}, {1, 4}, {0, 0}} -> 0, 
   {{3, 5}, {1, 4}, {0, 8}} -> 0, {{3, 5}, {1, 4}, {1, 4}} -> 0, 
   {{3, 5}, {1, 4}, {2, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 5}, {1, 4}, {2, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 5}, {1, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 5}, {1, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 5}, {1, 4}, {4, 1}} -> (-I)/Sqrt[2], {{3, 5}, {1, 4}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {1, 4}, {4, 7}} -> -(1/Sqrt[2]), 
   {{3, 5}, {1, 4}, {5, 3}} -> 0, {{3, 5}, {1, 4}, {5, 5}} -> 0, 
   {{3, 5}, {1, 4}, {6, 2}} -> 0, {{3, 5}, {1, 4}, {6, 6}} -> 0, 
   {{3, 5}, {1, 4}, {7, 4}} -> 0, {{3, 5}, {1, 4}, {8, 0}} -> 0, 
   {{3, 5}, {1, 4}, {8, 8}} -> 0, {{3, 5}, {2, 2}, {0, 0}} -> 0, 
   {{3, 5}, {2, 2}, {0, 8}} -> 0, {{3, 5}, {2, 2}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {2, 2}, {2, 2}} -> 0, 
   {{3, 5}, {2, 2}, {2, 6}} -> I, {{3, 5}, {2, 2}, {3, 3}} -> (I/2)*Sqrt[3], 
   {{3, 5}, {2, 2}, {3, 5}} -> -1/2, {{3, 5}, {2, 2}, {4, 1}} -> 0, 
   {{3, 5}, {2, 2}, {4, 4}} -> (-I)/Sqrt[2], {{3, 5}, {2, 2}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 5}, {2, 2}, {5, 3}} -> 1/2, 
   {{3, 5}, {2, 2}, {5, 5}} -> (I/2)*Sqrt[3], {{3, 5}, {2, 2}, {6, 2}} -> 0, 
   {{3, 5}, {2, 2}, {6, 6}} -> 0, {{3, 5}, {2, 2}, {7, 4}} -> 0, 
   {{3, 5}, {2, 2}, {8, 0}} -> 0, {{3, 5}, {2, 2}, {8, 8}} -> 0, 
   {{3, 5}, {2, 6}, {0, 0}} -> 0, {{3, 5}, {2, 6}, {0, 8}} -> 0, 
   {{3, 5}, {2, 6}, {1, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 5}, {2, 6}, {2, 2}} -> -I, {{3, 5}, {2, 6}, {2, 6}} -> 0, 
   {{3, 5}, {2, 6}, {3, 3}} -> -1/2*I, {{3, 5}, {2, 6}, {3, 5}} -> Sqrt[3]/2, 
   {{3, 5}, {2, 6}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 5}, {2, 6}, {4, 4}} -> (-I)/Sqrt[2], {{3, 5}, {2, 6}, {4, 7}} -> 0, 
   {{3, 5}, {2, 6}, {5, 3}} -> Sqrt[3]/2, {{3, 5}, {2, 6}, {5, 5}} -> I/2, 
   {{3, 5}, {2, 6}, {6, 2}} -> 0, {{3, 5}, {2, 6}, {6, 6}} -> 0, 
   {{3, 5}, {2, 6}, {7, 4}} -> 0, {{3, 5}, {2, 6}, {8, 0}} -> 0, 
   {{3, 5}, {2, 6}, {8, 8}} -> 0, {{3, 5}, {3, 3}, {0, 0}} -> 0, 
   {{3, 5}, {3, 3}, {0, 8}} -> -I, {{3, 5}, {3, 3}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 5}, {3, 3}, {2, 2}} -> (-1/2*I)*Sqrt[3], 
   {{3, 5}, {3, 3}, {2, 6}} -> I/2, {{3, 5}, {3, 3}, {3, 3}} -> 0, 
   {{3, 5}, {3, 3}, {3, 5}} -> -1, {{3, 5}, {3, 3}, {4, 1}} -> 0, 
   {{3, 5}, {3, 3}, {4, 4}} -> I/Sqrt[2], {{3, 5}, {3, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 5}, {3, 3}, {5, 3}} -> 1, 
   {{3, 5}, {3, 3}, {5, 5}} -> 0, {{3, 5}, {3, 3}, {6, 2}} -> -1/2*I, 
   {{3, 5}, {3, 3}, {6, 6}} -> (-1/2*I)*Sqrt[3], {{3, 5}, {3, 3}, {7, 4}} -> 
    0, {{3, 5}, {3, 3}, {8, 0}} -> 0, {{3, 5}, {3, 3}, {8, 8}} -> 0, 
   {{3, 5}, {3, 5}, {0, 0}} -> 1, {{3, 5}, {3, 5}, {0, 8}} -> 0, 
   {{3, 5}, {3, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 5}, {3, 5}, {2, 2}} -> -1/2, {{3, 5}, {3, 5}, {2, 6}} -> Sqrt[3]/2, 
   {{3, 5}, {3, 5}, {3, 3}} -> -1, {{3, 5}, {3, 5}, {3, 5}} -> 0, 
   {{3, 5}, {3, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 5}, {3, 5}, {4, 4}} -> 1/Sqrt[2], {{3, 5}, {3, 5}, {4, 7}} -> 0, 
   {{3, 5}, {3, 5}, {5, 3}} -> 0, {{3, 5}, {3, 5}, {5, 5}} -> 1, 
   {{3, 5}, {3, 5}, {6, 2}} -> Sqrt[3]/2, {{3, 5}, {3, 5}, {6, 6}} -> 1/2, 
   {{3, 5}, {3, 5}, {7, 4}} -> 0, {{3, 5}, {3, 5}, {8, 0}} -> 0, 
   {{3, 5}, {3, 5}, {8, 8}} -> 0, {{3, 5}, {4, 1}, {0, 0}} -> 0, 
   {{3, 5}, {4, 1}, {0, 8}} -> 0, {{3, 5}, {4, 1}, {1, 4}} -> I/Sqrt[2], 
   {{3, 5}, {4, 1}, {2, 2}} -> 0, {{3, 5}, {4, 1}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 5}, {4, 1}, {3, 3}} -> 0, 
   {{3, 5}, {4, 1}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 5}, {4, 1}, {4, 1}} -> 0, {{3, 5}, {4, 1}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 5}, {4, 1}, {4, 7}} -> 0, 
   {{3, 5}, {4, 1}, {5, 3}} -> 0, {{3, 5}, {4, 1}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 5}, {4, 1}, {6, 2}} -> 0, 
   {{3, 5}, {4, 1}, {6, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 5}, {4, 1}, {7, 4}} -> 1/Sqrt[2], {{3, 5}, {4, 1}, {8, 0}} -> 0, 
   {{3, 5}, {4, 1}, {8, 8}} -> 0, {{3, 5}, {4, 4}, {0, 0}} -> 0, 
   {{3, 5}, {4, 4}, {0, 8}} -> 0, {{3, 5}, {4, 4}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 5}, {4, 4}, {2, 2}} -> I/Sqrt[2], 
   {{3, 5}, {4, 4}, {2, 6}} -> I/Sqrt[2], {{3, 5}, {4, 4}, {3, 3}} -> 
    (-I)/Sqrt[2], {{3, 5}, {4, 4}, {3, 5}} -> 1/Sqrt[2], 
   {{3, 5}, {4, 4}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 5}, {4, 4}, {4, 4}} -> 0, {{3, 5}, {4, 4}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 5}, {4, 4}, {5, 3}} -> 1/Sqrt[2], 
   {{3, 5}, {4, 4}, {5, 5}} -> (-I)/Sqrt[2], {{3, 5}, {4, 4}, {6, 2}} -> 
    I/Sqrt[2], {{3, 5}, {4, 4}, {6, 6}} -> I/Sqrt[2], 
   {{3, 5}, {4, 4}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 5}, {4, 4}, {8, 0}} -> 0, {{3, 5}, {4, 4}, {8, 8}} -> 0, 
   {{3, 5}, {4, 7}, {0, 0}} -> 0, {{3, 5}, {4, 7}, {0, 8}} -> 0, 
   {{3, 5}, {4, 7}, {1, 4}} -> -(1/Sqrt[2]), {{3, 5}, {4, 7}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 5}, {4, 7}, {2, 6}} -> 0, 
   {{3, 5}, {4, 7}, {3, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 5}, {4, 7}, {3, 5}} -> 0, {{3, 5}, {4, 7}, {4, 1}} -> 0, 
   {{3, 5}, {4, 7}, {4, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 5}, {4, 7}, {4, 7}} -> 0, {{3, 5}, {4, 7}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {4, 7}, {5, 5}} -> 0, 
   {{3, 5}, {4, 7}, {6, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 5}, {4, 7}, {6, 6}} -> 0, {{3, 5}, {4, 7}, {7, 4}} -> I/Sqrt[2], 
   {{3, 5}, {4, 7}, {8, 0}} -> 0, {{3, 5}, {4, 7}, {8, 8}} -> 0, 
   {{3, 5}, {5, 3}, {0, 0}} -> 0, {{3, 5}, {5, 3}, {0, 8}} -> 0, 
   {{3, 5}, {5, 3}, {1, 4}} -> 0, {{3, 5}, {5, 3}, {2, 2}} -> 1/2, 
   {{3, 5}, {5, 3}, {2, 6}} -> Sqrt[3]/2, {{3, 5}, {5, 3}, {3, 3}} -> 1, 
   {{3, 5}, {5, 3}, {3, 5}} -> 0, {{3, 5}, {5, 3}, {4, 1}} -> 0, 
   {{3, 5}, {5, 3}, {4, 4}} -> 1/Sqrt[2], {{3, 5}, {5, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 5}, {5, 3}, {5, 3}} -> 0, 
   {{3, 5}, {5, 3}, {5, 5}} -> -1, {{3, 5}, {5, 3}, {6, 2}} -> Sqrt[3]/2, 
   {{3, 5}, {5, 3}, {6, 6}} -> -1/2, {{3, 5}, {5, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {5, 3}, {8, 0}} -> 0, 
   {{3, 5}, {5, 3}, {8, 8}} -> 1, {{3, 5}, {5, 5}, {0, 0}} -> 0, 
   {{3, 5}, {5, 5}, {0, 8}} -> 0, {{3, 5}, {5, 5}, {1, 4}} -> 0, 
   {{3, 5}, {5, 5}, {2, 2}} -> (-1/2*I)*Sqrt[3], {{3, 5}, {5, 5}, {2, 6}} -> 
    -1/2*I, {{3, 5}, {5, 5}, {3, 3}} -> 0, {{3, 5}, {5, 5}, {3, 5}} -> 1, 
   {{3, 5}, {5, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 5}, {5, 5}, {4, 4}} -> I/Sqrt[2], {{3, 5}, {5, 5}, {4, 7}} -> 0, 
   {{3, 5}, {5, 5}, {5, 3}} -> -1, {{3, 5}, {5, 5}, {5, 5}} -> 0, 
   {{3, 5}, {5, 5}, {6, 2}} -> I/2, {{3, 5}, {5, 5}, {6, 6}} -> 
    (-1/2*I)*Sqrt[3], {{3, 5}, {5, 5}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 5}, {5, 5}, {8, 0}} -> -I, {{3, 5}, {5, 5}, {8, 8}} -> 0, 
   {{3, 5}, {6, 2}, {0, 0}} -> 0, {{3, 5}, {6, 2}, {0, 8}} -> 0, 
   {{3, 5}, {6, 2}, {1, 4}} -> 0, {{3, 5}, {6, 2}, {2, 2}} -> 0, 
   {{3, 5}, {6, 2}, {2, 6}} -> 0, {{3, 5}, {6, 2}, {3, 3}} -> I/2, 
   {{3, 5}, {6, 2}, {3, 5}} -> Sqrt[3]/2, {{3, 5}, {6, 2}, {4, 1}} -> 0, 
   {{3, 5}, {6, 2}, {4, 4}} -> (-I)/Sqrt[2], {{3, 5}, {6, 2}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 5}, {6, 2}, {5, 3}} -> Sqrt[3]/2, 
   {{3, 5}, {6, 2}, {5, 5}} -> -1/2*I, {{3, 5}, {6, 2}, {6, 2}} -> 0, 
   {{3, 5}, {6, 2}, {6, 6}} -> -I, {{3, 5}, {6, 2}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 5}, {6, 2}, {8, 0}} -> 0, 
   {{3, 5}, {6, 2}, {8, 8}} -> 0, {{3, 5}, {6, 6}, {0, 0}} -> 0, 
   {{3, 5}, {6, 6}, {0, 8}} -> 0, {{3, 5}, {6, 6}, {1, 4}} -> 0, 
   {{3, 5}, {6, 6}, {2, 2}} -> 0, {{3, 5}, {6, 6}, {2, 6}} -> 0, 
   {{3, 5}, {6, 6}, {3, 3}} -> (I/2)*Sqrt[3], {{3, 5}, {6, 6}, {3, 5}} -> 
    1/2, {{3, 5}, {6, 6}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 5}, {6, 6}, {4, 4}} -> (-I)/Sqrt[2], {{3, 5}, {6, 6}, {4, 7}} -> 0, 
   {{3, 5}, {6, 6}, {5, 3}} -> -1/2, {{3, 5}, {6, 6}, {5, 5}} -> 
    (I/2)*Sqrt[3], {{3, 5}, {6, 6}, {6, 2}} -> I, 
   {{3, 5}, {6, 6}, {6, 6}} -> 0, {{3, 5}, {6, 6}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 5}, {6, 6}, {8, 0}} -> 0, 
   {{3, 5}, {6, 6}, {8, 8}} -> 0, {{3, 5}, {7, 4}, {0, 0}} -> 0, 
   {{3, 5}, {7, 4}, {0, 8}} -> 0, {{3, 5}, {7, 4}, {1, 4}} -> 0, 
   {{3, 5}, {7, 4}, {2, 2}} -> 0, {{3, 5}, {7, 4}, {2, 6}} -> 0, 
   {{3, 5}, {7, 4}, {3, 3}} -> 0, {{3, 5}, {7, 4}, {3, 5}} -> 0, 
   {{3, 5}, {7, 4}, {4, 1}} -> 1/Sqrt[2], {{3, 5}, {7, 4}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 5}, {7, 4}, {4, 7}} -> (-I)/Sqrt[2], 
   {{3, 5}, {7, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 5}, {7, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 5}, {7, 4}, {6, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 5}, {7, 4}, {6, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 5}, {7, 4}, {7, 4}} -> 0, {{3, 5}, {7, 4}, {8, 0}} -> 0, 
   {{3, 5}, {7, 4}, {8, 8}} -> 0, {{3, 5}, {8, 0}, {0, 0}} -> 0, 
   {{3, 5}, {8, 0}, {0, 8}} -> 0, {{3, 5}, {8, 0}, {1, 4}} -> 0, 
   {{3, 5}, {8, 0}, {2, 2}} -> 0, {{3, 5}, {8, 0}, {2, 6}} -> 0, 
   {{3, 5}, {8, 0}, {3, 3}} -> 0, {{3, 5}, {8, 0}, {3, 5}} -> 0, 
   {{3, 5}, {8, 0}, {4, 1}} -> 0, {{3, 5}, {8, 0}, {4, 4}} -> 0, 
   {{3, 5}, {8, 0}, {4, 7}} -> 0, {{3, 5}, {8, 0}, {5, 3}} -> 0, 
   {{3, 5}, {8, 0}, {5, 5}} -> I, {{3, 5}, {8, 0}, {6, 2}} -> 0, 
   {{3, 5}, {8, 0}, {6, 6}} -> 0, {{3, 5}, {8, 0}, {7, 4}} -> 0, 
   {{3, 5}, {8, 0}, {8, 0}} -> 0, {{3, 5}, {8, 0}, {8, 8}} -> 0, 
   {{3, 5}, {8, 8}, {0, 0}} -> 0, {{3, 5}, {8, 8}, {0, 8}} -> 0, 
   {{3, 5}, {8, 8}, {1, 4}} -> 0, {{3, 5}, {8, 8}, {2, 2}} -> 0, 
   {{3, 5}, {8, 8}, {2, 6}} -> 0, {{3, 5}, {8, 8}, {3, 3}} -> 0, 
   {{3, 5}, {8, 8}, {3, 5}} -> 0, {{3, 5}, {8, 8}, {4, 1}} -> 0, 
   {{3, 5}, {8, 8}, {4, 4}} -> 0, {{3, 5}, {8, 8}, {4, 7}} -> 0, 
   {{3, 5}, {8, 8}, {5, 3}} -> 1, {{3, 5}, {8, 8}, {5, 5}} -> 0, 
   {{3, 5}, {8, 8}, {6, 2}} -> 0, {{3, 5}, {8, 8}, {6, 6}} -> 0, 
   {{3, 5}, {8, 8}, {7, 4}} -> 0, {{3, 5}, {8, 8}, {8, 0}} -> 0, 
   {{3, 5}, {8, 8}, {8, 8}} -> 0, {{4, 1}, {0, 0}, {0, 0}} -> 0, 
   {{4, 1}, {0, 0}, {0, 8}} -> 0, {{4, 1}, {0, 0}, {1, 4}} -> 0, 
   {{4, 1}, {0, 0}, {2, 2}} -> 0, {{4, 1}, {0, 0}, {2, 6}} -> 0, 
   {{4, 1}, {0, 0}, {3, 3}} -> 0, {{4, 1}, {0, 0}, {3, 5}} -> 0, 
   {{4, 1}, {0, 0}, {4, 1}} -> 1, {{4, 1}, {0, 0}, {4, 4}} -> 0, 
   {{4, 1}, {0, 0}, {4, 7}} -> 0, {{4, 1}, {0, 0}, {5, 3}} -> 0, 
   {{4, 1}, {0, 0}, {5, 5}} -> 0, {{4, 1}, {0, 0}, {6, 2}} -> 0, 
   {{4, 1}, {0, 0}, {6, 6}} -> 0, {{4, 1}, {0, 0}, {7, 4}} -> 0, 
   {{4, 1}, {0, 0}, {8, 0}} -> 0, {{4, 1}, {0, 0}, {8, 8}} -> 0, 
   {{4, 1}, {0, 8}, {0, 0}} -> 0, {{4, 1}, {0, 8}, {0, 8}} -> 0, 
   {{4, 1}, {0, 8}, {1, 4}} -> 0, {{4, 1}, {0, 8}, {2, 2}} -> 0, 
   {{4, 1}, {0, 8}, {2, 6}} -> 0, {{4, 1}, {0, 8}, {3, 3}} -> 0, 
   {{4, 1}, {0, 8}, {3, 5}} -> 0, {{4, 1}, {0, 8}, {4, 1}} -> 0, 
   {{4, 1}, {0, 8}, {4, 4}} -> 0, {{4, 1}, {0, 8}, {4, 7}} -> -I, 
   {{4, 1}, {0, 8}, {5, 3}} -> 0, {{4, 1}, {0, 8}, {5, 5}} -> 0, 
   {{4, 1}, {0, 8}, {6, 2}} -> 0, {{4, 1}, {0, 8}, {6, 6}} -> 0, 
   {{4, 1}, {0, 8}, {7, 4}} -> 0, {{4, 1}, {0, 8}, {8, 0}} -> 0, 
   {{4, 1}, {0, 8}, {8, 8}} -> 0, {{4, 1}, {1, 4}, {0, 0}} -> 0, 
   {{4, 1}, {1, 4}, {0, 8}} -> 0, {{4, 1}, {1, 4}, {1, 4}} -> 0, 
   {{4, 1}, {1, 4}, {2, 2}} -> 0, {{4, 1}, {1, 4}, {2, 6}} -> 0, 
   {{4, 1}, {1, 4}, {3, 3}} -> -(1/Sqrt[2]), {{4, 1}, {1, 4}, {3, 5}} -> 
    I/Sqrt[2], {{4, 1}, {1, 4}, {4, 1}} -> 0, {{4, 1}, {1, 4}, {4, 4}} -> -1, 
   {{4, 1}, {1, 4}, {4, 7}} -> 0, {{4, 1}, {1, 4}, {5, 3}} -> (-I)/Sqrt[2], 
   {{4, 1}, {1, 4}, {5, 5}} -> 1/Sqrt[2], {{4, 1}, {1, 4}, {6, 2}} -> 0, 
   {{4, 1}, {1, 4}, {6, 6}} -> 0, {{4, 1}, {1, 4}, {7, 4}} -> 0, 
   {{4, 1}, {1, 4}, {8, 0}} -> 0, {{4, 1}, {1, 4}, {8, 8}} -> 0, 
   {{4, 1}, {2, 2}, {0, 0}} -> 0, {{4, 1}, {2, 2}, {0, 8}} -> 0, 
   {{4, 1}, {2, 2}, {1, 4}} -> 0, {{4, 1}, {2, 2}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 1}, {2, 2}, {2, 6}} -> 0, 
   {{4, 1}, {2, 2}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 1}, {2, 2}, {3, 5}} -> 0, {{4, 1}, {2, 2}, {4, 1}} -> -1, 
   {{4, 1}, {2, 2}, {4, 4}} -> 0, {{4, 1}, {2, 2}, {4, 7}} -> 0, 
   {{4, 1}, {2, 2}, {5, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 1}, {2, 2}, {5, 5}} -> 0, {{4, 1}, {2, 2}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 1}, {2, 2}, {6, 6}} -> 0, 
   {{4, 1}, {2, 2}, {7, 4}} -> 0, {{4, 1}, {2, 2}, {8, 0}} -> 0, 
   {{4, 1}, {2, 2}, {8, 8}} -> 0, {{4, 1}, {2, 6}, {0, 0}} -> 0, 
   {{4, 1}, {2, 6}, {0, 8}} -> 0, {{4, 1}, {2, 6}, {1, 4}} -> 0, 
   {{4, 1}, {2, 6}, {2, 2}} -> 0, {{4, 1}, {2, 6}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 1}, {2, 6}, {3, 3}} -> 0, 
   {{4, 1}, {2, 6}, {3, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 1}, {2, 6}, {4, 1}} -> 0, {{4, 1}, {2, 6}, {4, 4}} -> 0, 
   {{4, 1}, {2, 6}, {4, 7}} -> I, {{4, 1}, {2, 6}, {5, 3}} -> 0, 
   {{4, 1}, {2, 6}, {5, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 1}, {2, 6}, {6, 2}} -> 0, {{4, 1}, {2, 6}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 1}, {2, 6}, {7, 4}} -> 0, 
   {{4, 1}, {2, 6}, {8, 0}} -> 0, {{4, 1}, {2, 6}, {8, 8}} -> 0, 
   {{4, 1}, {3, 3}, {0, 0}} -> 0, {{4, 1}, {3, 3}, {0, 8}} -> 0, 
   {{4, 1}, {3, 3}, {1, 4}} -> -(1/Sqrt[2]), {{4, 1}, {3, 3}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 1}, {3, 3}, {2, 6}} -> 0, 
   {{4, 1}, {3, 3}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 1}, {3, 3}, {3, 5}} -> 0, {{4, 1}, {3, 3}, {4, 1}} -> 0, 
   {{4, 1}, {3, 3}, {4, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 1}, {3, 3}, {4, 7}} -> 0, {{4, 1}, {3, 3}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {3, 3}, {5, 5}} -> 0, 
   {{4, 1}, {3, 3}, {6, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 1}, {3, 3}, {6, 6}} -> 0, {{4, 1}, {3, 3}, {7, 4}} -> (-I)/Sqrt[2], 
   {{4, 1}, {3, 3}, {8, 0}} -> 0, {{4, 1}, {3, 3}, {8, 8}} -> 0, 
   {{4, 1}, {3, 5}, {0, 0}} -> 0, {{4, 1}, {3, 5}, {0, 8}} -> 0, 
   {{4, 1}, {3, 5}, {1, 4}} -> (-I)/Sqrt[2], {{4, 1}, {3, 5}, {2, 2}} -> 0, 
   {{4, 1}, {3, 5}, {2, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {3, 5}, {3, 3}} -> 0, {{4, 1}, {3, 5}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 1}, {3, 5}, {4, 1}} -> 0, 
   {{4, 1}, {3, 5}, {4, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {3, 5}, {4, 7}} -> 0, {{4, 1}, {3, 5}, {5, 3}} -> 0, 
   {{4, 1}, {3, 5}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {3, 5}, {6, 2}} -> 0, {{4, 1}, {3, 5}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 1}, {3, 5}, {7, 4}} -> 1/Sqrt[2], 
   {{4, 1}, {3, 5}, {8, 0}} -> 0, {{4, 1}, {3, 5}, {8, 8}} -> 0, 
   {{4, 1}, {4, 1}, {0, 0}} -> 1, {{4, 1}, {4, 1}, {0, 8}} -> 0, 
   {{4, 1}, {4, 1}, {1, 4}} -> 0, {{4, 1}, {4, 1}, {2, 2}} -> -1, 
   {{4, 1}, {4, 1}, {2, 6}} -> 0, {{4, 1}, {4, 1}, {3, 3}} -> 0, 
   {{4, 1}, {4, 1}, {3, 5}} -> 0, {{4, 1}, {4, 1}, {4, 1}} -> 
    Root[-2 + #1^4 & , 4, 0], {{4, 1}, {4, 1}, {4, 4}} -> 0, 
   {{4, 1}, {4, 1}, {4, 7}} -> 0, {{4, 1}, {4, 1}, {5, 3}} -> 0, 
   {{4, 1}, {4, 1}, {5, 5}} -> 0, {{4, 1}, {4, 1}, {6, 2}} -> -1, 
   {{4, 1}, {4, 1}, {6, 6}} -> 0, {{4, 1}, {4, 1}, {7, 4}} -> 0, 
   {{4, 1}, {4, 1}, {8, 0}} -> 1, {{4, 1}, {4, 1}, {8, 8}} -> 0, 
   {{4, 1}, {4, 4}, {0, 0}} -> 0, {{4, 1}, {4, 4}, {0, 8}} -> 0, 
   {{4, 1}, {4, 4}, {1, 4}} -> -1, {{4, 1}, {4, 4}, {2, 2}} -> 0, 
   {{4, 1}, {4, 4}, {2, 6}} -> 0, {{4, 1}, {4, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 1}, {4, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 1}, {4, 4}, {4, 1}} -> 0, 
   {{4, 1}, {4, 4}, {4, 4}} -> 0, {{4, 1}, {4, 4}, {4, 7}} -> 0, 
   {{4, 1}, {4, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {4, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 1}, {4, 4}, {6, 2}} -> 0, {{4, 1}, {4, 4}, {6, 6}} -> 0, 
   {{4, 1}, {4, 4}, {7, 4}} -> I, {{4, 1}, {4, 4}, {8, 0}} -> 0, 
   {{4, 1}, {4, 4}, {8, 8}} -> 0, {{4, 1}, {4, 7}, {0, 0}} -> 0, 
   {{4, 1}, {4, 7}, {0, 8}} -> I, {{4, 1}, {4, 7}, {1, 4}} -> 0, 
   {{4, 1}, {4, 7}, {2, 2}} -> 0, {{4, 1}, {4, 7}, {2, 6}} -> -I, 
   {{4, 1}, {4, 7}, {3, 3}} -> 0, {{4, 1}, {4, 7}, {3, 5}} -> 0, 
   {{4, 1}, {4, 7}, {4, 1}} -> 0, {{4, 1}, {4, 7}, {4, 4}} -> 0, 
   {{4, 1}, {4, 7}, {4, 7}} -> Root[-2 + #1^4 & , 3, 0], 
   {{4, 1}, {4, 7}, {5, 3}} -> 0, {{4, 1}, {4, 7}, {5, 5}} -> 0, 
   {{4, 1}, {4, 7}, {6, 2}} -> 0, {{4, 1}, {4, 7}, {6, 6}} -> -I, 
   {{4, 1}, {4, 7}, {7, 4}} -> 0, {{4, 1}, {4, 7}, {8, 0}} -> 0, 
   {{4, 1}, {4, 7}, {8, 8}} -> I, {{4, 1}, {5, 3}, {0, 0}} -> 0, 
   {{4, 1}, {5, 3}, {0, 8}} -> 0, {{4, 1}, {5, 3}, {1, 4}} -> I/Sqrt[2], 
   {{4, 1}, {5, 3}, {2, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {5, 3}, {2, 6}} -> 0, {{4, 1}, {5, 3}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 1}, {5, 3}, {3, 5}} -> 0, 
   {{4, 1}, {5, 3}, {4, 1}} -> 0, {{4, 1}, {5, 3}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 1}, {5, 3}, {4, 7}} -> 0, 
   {{4, 1}, {5, 3}, {5, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 1}, {5, 3}, {5, 5}} -> 0, {{4, 1}, {5, 3}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 1}, {5, 3}, {6, 6}} -> 0, 
   {{4, 1}, {5, 3}, {7, 4}} -> -(1/Sqrt[2]), {{4, 1}, {5, 3}, {8, 0}} -> 0, 
   {{4, 1}, {5, 3}, {8, 8}} -> 0, {{4, 1}, {5, 5}, {0, 0}} -> 0, 
   {{4, 1}, {5, 5}, {0, 8}} -> 0, {{4, 1}, {5, 5}, {1, 4}} -> 1/Sqrt[2], 
   {{4, 1}, {5, 5}, {2, 2}} -> 0, {{4, 1}, {5, 5}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 1}, {5, 5}, {3, 3}} -> 0, 
   {{4, 1}, {5, 5}, {3, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 1}, {5, 5}, {4, 1}} -> 0, {{4, 1}, {5, 5}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 1}, {5, 5}, {4, 7}} -> 0, 
   {{4, 1}, {5, 5}, {5, 3}} -> 0, {{4, 1}, {5, 5}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 1}, {5, 5}, {6, 2}} -> 0, 
   {{4, 1}, {5, 5}, {6, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 1}, {5, 5}, {7, 4}} -> I/Sqrt[2], {{4, 1}, {5, 5}, {8, 0}} -> 0, 
   {{4, 1}, {5, 5}, {8, 8}} -> 0, {{4, 1}, {6, 2}, {0, 0}} -> 0, 
   {{4, 1}, {6, 2}, {0, 8}} -> 0, {{4, 1}, {6, 2}, {1, 4}} -> 0, 
   {{4, 1}, {6, 2}, {2, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 1}, {6, 2}, {2, 6}} -> 0, {{4, 1}, {6, 2}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 1}, {6, 2}, {3, 5}} -> 0, 
   {{4, 1}, {6, 2}, {4, 1}} -> -1, {{4, 1}, {6, 2}, {4, 4}} -> 0, 
   {{4, 1}, {6, 2}, {4, 7}} -> 0, {{4, 1}, {6, 2}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {6, 2}, {5, 5}} -> 0, 
   {{4, 1}, {6, 2}, {6, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 1}, {6, 2}, {6, 6}} -> 0, {{4, 1}, {6, 2}, {7, 4}} -> 0, 
   {{4, 1}, {6, 2}, {8, 0}} -> 0, {{4, 1}, {6, 2}, {8, 8}} -> 0, 
   {{4, 1}, {6, 6}, {0, 0}} -> 0, {{4, 1}, {6, 6}, {0, 8}} -> 0, 
   {{4, 1}, {6, 6}, {1, 4}} -> 0, {{4, 1}, {6, 6}, {2, 2}} -> 0, 
   {{4, 1}, {6, 6}, {2, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 1}, {6, 6}, {3, 3}} -> 0, {{4, 1}, {6, 6}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {6, 6}, {4, 1}} -> 0, 
   {{4, 1}, {6, 6}, {4, 4}} -> 0, {{4, 1}, {6, 6}, {4, 7}} -> I, 
   {{4, 1}, {6, 6}, {5, 3}} -> 0, {{4, 1}, {6, 6}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 1}, {6, 6}, {6, 2}} -> 0, 
   {{4, 1}, {6, 6}, {6, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 1}, {6, 6}, {7, 4}} -> 0, {{4, 1}, {6, 6}, {8, 0}} -> 0, 
   {{4, 1}, {6, 6}, {8, 8}} -> 0, {{4, 1}, {7, 4}, {0, 0}} -> 0, 
   {{4, 1}, {7, 4}, {0, 8}} -> 0, {{4, 1}, {7, 4}, {1, 4}} -> 0, 
   {{4, 1}, {7, 4}, {2, 2}} -> 0, {{4, 1}, {7, 4}, {2, 6}} -> 0, 
   {{4, 1}, {7, 4}, {3, 3}} -> I/Sqrt[2], {{4, 1}, {7, 4}, {3, 5}} -> 
    1/Sqrt[2], {{4, 1}, {7, 4}, {4, 1}} -> 0, {{4, 1}, {7, 4}, {4, 4}} -> -I, 
   {{4, 1}, {7, 4}, {4, 7}} -> 0, {{4, 1}, {7, 4}, {5, 3}} -> -(1/Sqrt[2]), 
   {{4, 1}, {7, 4}, {5, 5}} -> (-I)/Sqrt[2], {{4, 1}, {7, 4}, {6, 2}} -> 0, 
   {{4, 1}, {7, 4}, {6, 6}} -> 0, {{4, 1}, {7, 4}, {7, 4}} -> 0, 
   {{4, 1}, {7, 4}, {8, 0}} -> 0, {{4, 1}, {7, 4}, {8, 8}} -> 0, 
   {{4, 1}, {8, 0}, {0, 0}} -> 0, {{4, 1}, {8, 0}, {0, 8}} -> 0, 
   {{4, 1}, {8, 0}, {1, 4}} -> 0, {{4, 1}, {8, 0}, {2, 2}} -> 0, 
   {{4, 1}, {8, 0}, {2, 6}} -> 0, {{4, 1}, {8, 0}, {3, 3}} -> 0, 
   {{4, 1}, {8, 0}, {3, 5}} -> 0, {{4, 1}, {8, 0}, {4, 1}} -> 1, 
   {{4, 1}, {8, 0}, {4, 4}} -> 0, {{4, 1}, {8, 0}, {4, 7}} -> 0, 
   {{4, 1}, {8, 0}, {5, 3}} -> 0, {{4, 1}, {8, 0}, {5, 5}} -> 0, 
   {{4, 1}, {8, 0}, {6, 2}} -> 0, {{4, 1}, {8, 0}, {6, 6}} -> 0, 
   {{4, 1}, {8, 0}, {7, 4}} -> 0, {{4, 1}, {8, 0}, {8, 0}} -> 0, 
   {{4, 1}, {8, 0}, {8, 8}} -> 0, {{4, 1}, {8, 8}, {0, 0}} -> 0, 
   {{4, 1}, {8, 8}, {0, 8}} -> 0, {{4, 1}, {8, 8}, {1, 4}} -> 0, 
   {{4, 1}, {8, 8}, {2, 2}} -> 0, {{4, 1}, {8, 8}, {2, 6}} -> 0, 
   {{4, 1}, {8, 8}, {3, 3}} -> 0, {{4, 1}, {8, 8}, {3, 5}} -> 0, 
   {{4, 1}, {8, 8}, {4, 1}} -> 0, {{4, 1}, {8, 8}, {4, 4}} -> 0, 
   {{4, 1}, {8, 8}, {4, 7}} -> -I, {{4, 1}, {8, 8}, {5, 3}} -> 0, 
   {{4, 1}, {8, 8}, {5, 5}} -> 0, {{4, 1}, {8, 8}, {6, 2}} -> 0, 
   {{4, 1}, {8, 8}, {6, 6}} -> 0, {{4, 1}, {8, 8}, {7, 4}} -> 0, 
   {{4, 1}, {8, 8}, {8, 0}} -> 0, {{4, 1}, {8, 8}, {8, 8}} -> 0, 
   {{4, 4}, {0, 0}, {0, 0}} -> 0, {{4, 4}, {0, 0}, {0, 8}} -> 0, 
   {{4, 4}, {0, 0}, {1, 4}} -> 0, {{4, 4}, {0, 0}, {2, 2}} -> 0, 
   {{4, 4}, {0, 0}, {2, 6}} -> 0, {{4, 4}, {0, 0}, {3, 3}} -> 0, 
   {{4, 4}, {0, 0}, {3, 5}} -> 0, {{4, 4}, {0, 0}, {4, 1}} -> 0, 
   {{4, 4}, {0, 0}, {4, 4}} -> 1, {{4, 4}, {0, 0}, {4, 7}} -> 0, 
   {{4, 4}, {0, 0}, {5, 3}} -> 0, {{4, 4}, {0, 0}, {5, 5}} -> 0, 
   {{4, 4}, {0, 0}, {6, 2}} -> 0, {{4, 4}, {0, 0}, {6, 6}} -> 0, 
   {{4, 4}, {0, 0}, {7, 4}} -> 0, {{4, 4}, {0, 0}, {8, 0}} -> 0, 
   {{4, 4}, {0, 0}, {8, 8}} -> 0, {{4, 4}, {0, 8}, {0, 0}} -> 0, 
   {{4, 4}, {0, 8}, {0, 8}} -> 0, {{4, 4}, {0, 8}, {1, 4}} -> 0, 
   {{4, 4}, {0, 8}, {2, 2}} -> 0, {{4, 4}, {0, 8}, {2, 6}} -> 0, 
   {{4, 4}, {0, 8}, {3, 3}} -> 0, {{4, 4}, {0, 8}, {3, 5}} -> 0, 
   {{4, 4}, {0, 8}, {4, 1}} -> 0, {{4, 4}, {0, 8}, {4, 4}} -> -1, 
   {{4, 4}, {0, 8}, {4, 7}} -> 0, {{4, 4}, {0, 8}, {5, 3}} -> 0, 
   {{4, 4}, {0, 8}, {5, 5}} -> 0, {{4, 4}, {0, 8}, {6, 2}} -> 0, 
   {{4, 4}, {0, 8}, {6, 6}} -> 0, {{4, 4}, {0, 8}, {7, 4}} -> 0, 
   {{4, 4}, {0, 8}, {8, 0}} -> 0, {{4, 4}, {0, 8}, {8, 8}} -> 0, 
   {{4, 4}, {1, 4}, {0, 0}} -> 0, {{4, 4}, {1, 4}, {0, 8}} -> 0, 
   {{4, 4}, {1, 4}, {1, 4}} -> 0, {{4, 4}, {1, 4}, {2, 2}} -> 0, 
   {{4, 4}, {1, 4}, {2, 6}} -> 0, {{4, 4}, {1, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 4}, {1, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 4}, {1, 4}, {4, 1}} -> -1, 
   {{4, 4}, {1, 4}, {4, 4}} -> 0, {{4, 4}, {1, 4}, {4, 7}} -> -I, 
   {{4, 4}, {1, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 4}, {1, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 4}, {1, 4}, {6, 2}} -> 0, {{4, 4}, {1, 4}, {6, 6}} -> 0, 
   {{4, 4}, {1, 4}, {7, 4}} -> 0, {{4, 4}, {1, 4}, {8, 0}} -> 0, 
   {{4, 4}, {1, 4}, {8, 8}} -> 0, {{4, 4}, {2, 2}, {0, 0}} -> 0, 
   {{4, 4}, {2, 2}, {0, 8}} -> 0, {{4, 4}, {2, 2}, {1, 4}} -> 0, 
   {{4, 4}, {2, 2}, {2, 2}} -> 1/Sqrt[2], {{4, 4}, {2, 2}, {2, 6}} -> 
    -(1/Sqrt[2]), {{4, 4}, {2, 2}, {3, 3}} -> 1/Sqrt[2], 
   {{4, 4}, {2, 2}, {3, 5}} -> I/Sqrt[2], {{4, 4}, {2, 2}, {4, 1}} -> 0, 
   {{4, 4}, {2, 2}, {4, 4}} -> 1, {{4, 4}, {2, 2}, {4, 7}} -> 0, 
   {{4, 4}, {2, 2}, {5, 3}} -> I/Sqrt[2], {{4, 4}, {2, 2}, {5, 5}} -> 
    1/Sqrt[2], {{4, 4}, {2, 2}, {6, 2}} -> -(1/Sqrt[2]), 
   {{4, 4}, {2, 2}, {6, 6}} -> 1/Sqrt[2], {{4, 4}, {2, 2}, {7, 4}} -> 0, 
   {{4, 4}, {2, 2}, {8, 0}} -> 0, {{4, 4}, {2, 2}, {8, 8}} -> 0, 
   {{4, 4}, {2, 6}, {0, 0}} -> 0, {{4, 4}, {2, 6}, {0, 8}} -> 0, 
   {{4, 4}, {2, 6}, {1, 4}} -> 0, {{4, 4}, {2, 6}, {2, 2}} -> -(1/Sqrt[2]), 
   {{4, 4}, {2, 6}, {2, 6}} -> 1/Sqrt[2], {{4, 4}, {2, 6}, {3, 3}} -> 
    1/Sqrt[2], {{4, 4}, {2, 6}, {3, 5}} -> I/Sqrt[2], 
   {{4, 4}, {2, 6}, {4, 1}} -> 0, {{4, 4}, {2, 6}, {4, 4}} -> -1, 
   {{4, 4}, {2, 6}, {4, 7}} -> 0, {{4, 4}, {2, 6}, {5, 3}} -> I/Sqrt[2], 
   {{4, 4}, {2, 6}, {5, 5}} -> 1/Sqrt[2], {{4, 4}, {2, 6}, {6, 2}} -> 
    1/Sqrt[2], {{4, 4}, {2, 6}, {6, 6}} -> -(1/Sqrt[2]), 
   {{4, 4}, {2, 6}, {7, 4}} -> 0, {{4, 4}, {2, 6}, {8, 0}} -> 0, 
   {{4, 4}, {2, 6}, {8, 8}} -> 0, {{4, 4}, {3, 3}, {0, 0}} -> 0, 
   {{4, 4}, {3, 3}, {0, 8}} -> 0, {{4, 4}, {3, 3}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 4}, {3, 3}, {2, 2}} -> 1/Sqrt[2], 
   {{4, 4}, {3, 3}, {2, 6}} -> 1/Sqrt[2], {{4, 4}, {3, 3}, {3, 3}} -> 
    1/Sqrt[2], {{4, 4}, {3, 3}, {3, 5}} -> (-I)/Sqrt[2], 
   {{4, 4}, {3, 3}, {4, 1}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 4}, {3, 3}, {4, 4}} -> 0, {{4, 4}, {3, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 4}, {3, 3}, {5, 3}} -> (-I)/Sqrt[2], 
   {{4, 4}, {3, 3}, {5, 5}} -> 1/Sqrt[2], {{4, 4}, {3, 3}, {6, 2}} -> 
    1/Sqrt[2], {{4, 4}, {3, 3}, {6, 6}} -> 1/Sqrt[2], 
   {{4, 4}, {3, 3}, {7, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 4}, {3, 3}, {8, 0}} -> 0, {{4, 4}, {3, 3}, {8, 8}} -> 0, 
   {{4, 4}, {3, 5}, {0, 0}} -> 0, {{4, 4}, {3, 5}, {0, 8}} -> 0, 
   {{4, 4}, {3, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 4}, {3, 5}, {2, 2}} -> (-I)/Sqrt[2], {{4, 4}, {3, 5}, {2, 6}} -> 
    (-I)/Sqrt[2], {{4, 4}, {3, 5}, {3, 3}} -> I/Sqrt[2], 
   {{4, 4}, {3, 5}, {3, 5}} -> 1/Sqrt[2], {{4, 4}, {3, 5}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 4}, {3, 5}, {4, 4}} -> 0, 
   {{4, 4}, {3, 5}, {4, 7}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 4}, {3, 5}, {5, 3}} -> 1/Sqrt[2], {{4, 4}, {3, 5}, {5, 5}} -> 
    I/Sqrt[2], {{4, 4}, {3, 5}, {6, 2}} -> (-I)/Sqrt[2], 
   {{4, 4}, {3, 5}, {6, 6}} -> (-I)/Sqrt[2], {{4, 4}, {3, 5}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 4}, {3, 5}, {8, 0}} -> 0, 
   {{4, 4}, {3, 5}, {8, 8}} -> 0, {{4, 4}, {4, 1}, {0, 0}} -> 0, 
   {{4, 4}, {4, 1}, {0, 8}} -> 0, {{4, 4}, {4, 1}, {1, 4}} -> -1, 
   {{4, 4}, {4, 1}, {2, 2}} -> 0, {{4, 4}, {4, 1}, {2, 6}} -> 0, 
   {{4, 4}, {4, 1}, {3, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 4}, {4, 1}, {3, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 4}, {4, 1}, {4, 1}} -> 0, {{4, 4}, {4, 1}, {4, 4}} -> 0, 
   {{4, 4}, {4, 1}, {4, 7}} -> 0, {{4, 4}, {4, 1}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 4}, {4, 1}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 4}, {4, 1}, {6, 2}} -> 0, 
   {{4, 4}, {4, 1}, {6, 6}} -> 0, {{4, 4}, {4, 1}, {7, 4}} -> -I, 
   {{4, 4}, {4, 1}, {8, 0}} -> 0, {{4, 4}, {4, 1}, {8, 8}} -> 0, 
   {{4, 4}, {4, 4}, {0, 0}} -> 1, {{4, 4}, {4, 4}, {0, 8}} -> -1, 
   {{4, 4}, {4, 4}, {1, 4}} -> 0, {{4, 4}, {4, 4}, {2, 2}} -> 1, 
   {{4, 4}, {4, 4}, {2, 6}} -> -1, {{4, 4}, {4, 4}, {3, 3}} -> 0, 
   {{4, 4}, {4, 4}, {3, 5}} -> 0, {{4, 4}, {4, 4}, {4, 1}} -> 0, 
   {{4, 4}, {4, 4}, {4, 4}} -> Sqrt[2], {{4, 4}, {4, 4}, {4, 7}} -> 0, 
   {{4, 4}, {4, 4}, {5, 3}} -> 0, {{4, 4}, {4, 4}, {5, 5}} -> 0, 
   {{4, 4}, {4, 4}, {6, 2}} -> -1, {{4, 4}, {4, 4}, {6, 6}} -> 1, 
   {{4, 4}, {4, 4}, {7, 4}} -> 0, {{4, 4}, {4, 4}, {8, 0}} -> -1, 
   {{4, 4}, {4, 4}, {8, 8}} -> 1, {{4, 4}, {4, 7}, {0, 0}} -> 0, 
   {{4, 4}, {4, 7}, {0, 8}} -> 0, {{4, 4}, {4, 7}, {1, 4}} -> I, 
   {{4, 4}, {4, 7}, {2, 2}} -> 0, {{4, 4}, {4, 7}, {2, 6}} -> 0, 
   {{4, 4}, {4, 7}, {3, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 4}, {4, 7}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 4}, {4, 7}, {4, 1}} -> 0, {{4, 4}, {4, 7}, {4, 4}} -> 0, 
   {{4, 4}, {4, 7}, {4, 7}} -> 0, {{4, 4}, {4, 7}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 4}, {4, 7}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 4}, {4, 7}, {6, 2}} -> 0, 
   {{4, 4}, {4, 7}, {6, 6}} -> 0, {{4, 4}, {4, 7}, {7, 4}} -> -1, 
   {{4, 4}, {4, 7}, {8, 0}} -> 0, {{4, 4}, {4, 7}, {8, 8}} -> 0, 
   {{4, 4}, {5, 3}, {0, 0}} -> 0, {{4, 4}, {5, 3}, {0, 8}} -> 0, 
   {{4, 4}, {5, 3}, {1, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 4}, {5, 3}, {2, 2}} -> (-I)/Sqrt[2], {{4, 4}, {5, 3}, {2, 6}} -> 
    (-I)/Sqrt[2], {{4, 4}, {5, 3}, {3, 3}} -> I/Sqrt[2], 
   {{4, 4}, {5, 3}, {3, 5}} -> 1/Sqrt[2], {{4, 4}, {5, 3}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 4}, {5, 3}, {4, 4}} -> 0, 
   {{4, 4}, {5, 3}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 4}, {5, 3}, {5, 3}} -> 1/Sqrt[2], {{4, 4}, {5, 3}, {5, 5}} -> 
    I/Sqrt[2], {{4, 4}, {5, 3}, {6, 2}} -> (-I)/Sqrt[2], 
   {{4, 4}, {5, 3}, {6, 6}} -> (-I)/Sqrt[2], {{4, 4}, {5, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 4}, {5, 3}, {8, 0}} -> 0, 
   {{4, 4}, {5, 3}, {8, 8}} -> 0, {{4, 4}, {5, 5}, {0, 0}} -> 0, 
   {{4, 4}, {5, 5}, {0, 8}} -> 0, {{4, 4}, {5, 5}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 4}, {5, 5}, {2, 2}} -> 1/Sqrt[2], 
   {{4, 4}, {5, 5}, {2, 6}} -> 1/Sqrt[2], {{4, 4}, {5, 5}, {3, 3}} -> 
    1/Sqrt[2], {{4, 4}, {5, 5}, {3, 5}} -> (-I)/Sqrt[2], 
   {{4, 4}, {5, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 4}, {5, 5}, {4, 4}} -> 0, {{4, 4}, {5, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 4}, {5, 5}, {5, 3}} -> (-I)/Sqrt[2], 
   {{4, 4}, {5, 5}, {5, 5}} -> 1/Sqrt[2], {{4, 4}, {5, 5}, {6, 2}} -> 
    1/Sqrt[2], {{4, 4}, {5, 5}, {6, 6}} -> 1/Sqrt[2], 
   {{4, 4}, {5, 5}, {7, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 4}, {5, 5}, {8, 0}} -> 0, {{4, 4}, {5, 5}, {8, 8}} -> 0, 
   {{4, 4}, {6, 2}, {0, 0}} -> 0, {{4, 4}, {6, 2}, {0, 8}} -> 0, 
   {{4, 4}, {6, 2}, {1, 4}} -> 0, {{4, 4}, {6, 2}, {2, 2}} -> -(1/Sqrt[2]), 
   {{4, 4}, {6, 2}, {2, 6}} -> 1/Sqrt[2], {{4, 4}, {6, 2}, {3, 3}} -> 
    1/Sqrt[2], {{4, 4}, {6, 2}, {3, 5}} -> I/Sqrt[2], 
   {{4, 4}, {6, 2}, {4, 1}} -> 0, {{4, 4}, {6, 2}, {4, 4}} -> -1, 
   {{4, 4}, {6, 2}, {4, 7}} -> 0, {{4, 4}, {6, 2}, {5, 3}} -> I/Sqrt[2], 
   {{4, 4}, {6, 2}, {5, 5}} -> 1/Sqrt[2], {{4, 4}, {6, 2}, {6, 2}} -> 
    1/Sqrt[2], {{4, 4}, {6, 2}, {6, 6}} -> -(1/Sqrt[2]), 
   {{4, 4}, {6, 2}, {7, 4}} -> 0, {{4, 4}, {6, 2}, {8, 0}} -> 0, 
   {{4, 4}, {6, 2}, {8, 8}} -> 0, {{4, 4}, {6, 6}, {0, 0}} -> 0, 
   {{4, 4}, {6, 6}, {0, 8}} -> 0, {{4, 4}, {6, 6}, {1, 4}} -> 0, 
   {{4, 4}, {6, 6}, {2, 2}} -> 1/Sqrt[2], {{4, 4}, {6, 6}, {2, 6}} -> 
    -(1/Sqrt[2]), {{4, 4}, {6, 6}, {3, 3}} -> 1/Sqrt[2], 
   {{4, 4}, {6, 6}, {3, 5}} -> I/Sqrt[2], {{4, 4}, {6, 6}, {4, 1}} -> 0, 
   {{4, 4}, {6, 6}, {4, 4}} -> 1, {{4, 4}, {6, 6}, {4, 7}} -> 0, 
   {{4, 4}, {6, 6}, {5, 3}} -> I/Sqrt[2], {{4, 4}, {6, 6}, {5, 5}} -> 
    1/Sqrt[2], {{4, 4}, {6, 6}, {6, 2}} -> -(1/Sqrt[2]), 
   {{4, 4}, {6, 6}, {6, 6}} -> 1/Sqrt[2], {{4, 4}, {6, 6}, {7, 4}} -> 0, 
   {{4, 4}, {6, 6}, {8, 0}} -> 0, {{4, 4}, {6, 6}, {8, 8}} -> 0, 
   {{4, 4}, {7, 4}, {0, 0}} -> 0, {{4, 4}, {7, 4}, {0, 8}} -> 0, 
   {{4, 4}, {7, 4}, {1, 4}} -> 0, {{4, 4}, {7, 4}, {2, 2}} -> 0, 
   {{4, 4}, {7, 4}, {2, 6}} -> 0, {{4, 4}, {7, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 4}, {7, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 4}, {7, 4}, {4, 1}} -> I, 
   {{4, 4}, {7, 4}, {4, 4}} -> 0, {{4, 4}, {7, 4}, {4, 7}} -> -1, 
   {{4, 4}, {7, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 4}, {7, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 4}, {7, 4}, {6, 2}} -> 0, {{4, 4}, {7, 4}, {6, 6}} -> 0, 
   {{4, 4}, {7, 4}, {7, 4}} -> 0, {{4, 4}, {7, 4}, {8, 0}} -> 0, 
   {{4, 4}, {7, 4}, {8, 8}} -> 0, {{4, 4}, {8, 0}, {0, 0}} -> 0, 
   {{4, 4}, {8, 0}, {0, 8}} -> 0, {{4, 4}, {8, 0}, {1, 4}} -> 0, 
   {{4, 4}, {8, 0}, {2, 2}} -> 0, {{4, 4}, {8, 0}, {2, 6}} -> 0, 
   {{4, 4}, {8, 0}, {3, 3}} -> 0, {{4, 4}, {8, 0}, {3, 5}} -> 0, 
   {{4, 4}, {8, 0}, {4, 1}} -> 0, {{4, 4}, {8, 0}, {4, 4}} -> -1, 
   {{4, 4}, {8, 0}, {4, 7}} -> 0, {{4, 4}, {8, 0}, {5, 3}} -> 0, 
   {{4, 4}, {8, 0}, {5, 5}} -> 0, {{4, 4}, {8, 0}, {6, 2}} -> 0, 
   {{4, 4}, {8, 0}, {6, 6}} -> 0, {{4, 4}, {8, 0}, {7, 4}} -> 0, 
   {{4, 4}, {8, 0}, {8, 0}} -> 0, {{4, 4}, {8, 0}, {8, 8}} -> 0, 
   {{4, 4}, {8, 8}, {0, 0}} -> 0, {{4, 4}, {8, 8}, {0, 8}} -> 0, 
   {{4, 4}, {8, 8}, {1, 4}} -> 0, {{4, 4}, {8, 8}, {2, 2}} -> 0, 
   {{4, 4}, {8, 8}, {2, 6}} -> 0, {{4, 4}, {8, 8}, {3, 3}} -> 0, 
   {{4, 4}, {8, 8}, {3, 5}} -> 0, {{4, 4}, {8, 8}, {4, 1}} -> 0, 
   {{4, 4}, {8, 8}, {4, 4}} -> 1, {{4, 4}, {8, 8}, {4, 7}} -> 0, 
   {{4, 4}, {8, 8}, {5, 3}} -> 0, {{4, 4}, {8, 8}, {5, 5}} -> 0, 
   {{4, 4}, {8, 8}, {6, 2}} -> 0, {{4, 4}, {8, 8}, {6, 6}} -> 0, 
   {{4, 4}, {8, 8}, {7, 4}} -> 0, {{4, 4}, {8, 8}, {8, 0}} -> 0, 
   {{4, 4}, {8, 8}, {8, 8}} -> 0, {{4, 7}, {0, 0}, {0, 0}} -> 0, 
   {{4, 7}, {0, 0}, {0, 8}} -> 0, {{4, 7}, {0, 0}, {1, 4}} -> 0, 
   {{4, 7}, {0, 0}, {2, 2}} -> 0, {{4, 7}, {0, 0}, {2, 6}} -> 0, 
   {{4, 7}, {0, 0}, {3, 3}} -> 0, {{4, 7}, {0, 0}, {3, 5}} -> 0, 
   {{4, 7}, {0, 0}, {4, 1}} -> 0, {{4, 7}, {0, 0}, {4, 4}} -> 0, 
   {{4, 7}, {0, 0}, {4, 7}} -> 1, {{4, 7}, {0, 0}, {5, 3}} -> 0, 
   {{4, 7}, {0, 0}, {5, 5}} -> 0, {{4, 7}, {0, 0}, {6, 2}} -> 0, 
   {{4, 7}, {0, 0}, {6, 6}} -> 0, {{4, 7}, {0, 0}, {7, 4}} -> 0, 
   {{4, 7}, {0, 0}, {8, 0}} -> 0, {{4, 7}, {0, 0}, {8, 8}} -> 0, 
   {{4, 7}, {0, 8}, {0, 0}} -> 0, {{4, 7}, {0, 8}, {0, 8}} -> 0, 
   {{4, 7}, {0, 8}, {1, 4}} -> 0, {{4, 7}, {0, 8}, {2, 2}} -> 0, 
   {{4, 7}, {0, 8}, {2, 6}} -> 0, {{4, 7}, {0, 8}, {3, 3}} -> 0, 
   {{4, 7}, {0, 8}, {3, 5}} -> 0, {{4, 7}, {0, 8}, {4, 1}} -> I, 
   {{4, 7}, {0, 8}, {4, 4}} -> 0, {{4, 7}, {0, 8}, {4, 7}} -> 0, 
   {{4, 7}, {0, 8}, {5, 3}} -> 0, {{4, 7}, {0, 8}, {5, 5}} -> 0, 
   {{4, 7}, {0, 8}, {6, 2}} -> 0, {{4, 7}, {0, 8}, {6, 6}} -> 0, 
   {{4, 7}, {0, 8}, {7, 4}} -> 0, {{4, 7}, {0, 8}, {8, 0}} -> 0, 
   {{4, 7}, {0, 8}, {8, 8}} -> 0, {{4, 7}, {1, 4}, {0, 0}} -> 0, 
   {{4, 7}, {1, 4}, {0, 8}} -> 0, {{4, 7}, {1, 4}, {1, 4}} -> 0, 
   {{4, 7}, {1, 4}, {2, 2}} -> 0, {{4, 7}, {1, 4}, {2, 6}} -> 0, 
   {{4, 7}, {1, 4}, {3, 3}} -> (-I)/Sqrt[2], {{4, 7}, {1, 4}, {3, 5}} -> 
    -(1/Sqrt[2]), {{4, 7}, {1, 4}, {4, 1}} -> 0, {{4, 7}, {1, 4}, {4, 4}} -> 
    I, {{4, 7}, {1, 4}, {4, 7}} -> 0, {{4, 7}, {1, 4}, {5, 3}} -> 1/Sqrt[2], 
   {{4, 7}, {1, 4}, {5, 5}} -> I/Sqrt[2], {{4, 7}, {1, 4}, {6, 2}} -> 0, 
   {{4, 7}, {1, 4}, {6, 6}} -> 0, {{4, 7}, {1, 4}, {7, 4}} -> 0, 
   {{4, 7}, {1, 4}, {8, 0}} -> 0, {{4, 7}, {1, 4}, {8, 8}} -> 0, 
   {{4, 7}, {2, 2}, {0, 0}} -> 0, {{4, 7}, {2, 2}, {0, 8}} -> 0, 
   {{4, 7}, {2, 2}, {1, 4}} -> 0, {{4, 7}, {2, 2}, {2, 2}} -> 0, 
   {{4, 7}, {2, 2}, {2, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 7}, {2, 2}, {3, 3}} -> 0, {{4, 7}, {2, 2}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {2, 2}, {4, 1}} -> 0, 
   {{4, 7}, {2, 2}, {4, 4}} -> 0, {{4, 7}, {2, 2}, {4, 7}} -> -1, 
   {{4, 7}, {2, 2}, {5, 3}} -> 0, {{4, 7}, {2, 2}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 7}, {2, 2}, {6, 2}} -> 0, 
   {{4, 7}, {2, 2}, {6, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 7}, {2, 2}, {7, 4}} -> 0, {{4, 7}, {2, 2}, {8, 0}} -> 0, 
   {{4, 7}, {2, 2}, {8, 8}} -> 0, {{4, 7}, {2, 6}, {0, 0}} -> 0, 
   {{4, 7}, {2, 6}, {0, 8}} -> 0, {{4, 7}, {2, 6}, {1, 4}} -> 0, 
   {{4, 7}, {2, 6}, {2, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 7}, {2, 6}, {2, 6}} -> 0, {{4, 7}, {2, 6}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 7}, {2, 6}, {3, 5}} -> 0, 
   {{4, 7}, {2, 6}, {4, 1}} -> -I, {{4, 7}, {2, 6}, {4, 4}} -> 0, 
   {{4, 7}, {2, 6}, {4, 7}} -> 0, {{4, 7}, {2, 6}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {2, 6}, {5, 5}} -> 0, 
   {{4, 7}, {2, 6}, {6, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 7}, {2, 6}, {6, 6}} -> 0, {{4, 7}, {2, 6}, {7, 4}} -> 0, 
   {{4, 7}, {2, 6}, {8, 0}} -> 0, {{4, 7}, {2, 6}, {8, 8}} -> 0, 
   {{4, 7}, {3, 3}, {0, 0}} -> 0, {{4, 7}, {3, 3}, {0, 8}} -> 0, 
   {{4, 7}, {3, 3}, {1, 4}} -> I/Sqrt[2], {{4, 7}, {3, 3}, {2, 2}} -> 0, 
   {{4, 7}, {3, 3}, {2, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 7}, {3, 3}, {3, 3}} -> 0, {{4, 7}, {3, 3}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {3, 3}, {4, 1}} -> 0, 
   {{4, 7}, {3, 3}, {4, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 7}, {3, 3}, {4, 7}} -> 0, {{4, 7}, {3, 3}, {5, 3}} -> 0, 
   {{4, 7}, {3, 3}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 7}, {3, 3}, {6, 2}} -> 0, {{4, 7}, {3, 3}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 7}, {3, 3}, {7, 4}} -> -(1/Sqrt[2]), 
   {{4, 7}, {3, 3}, {8, 0}} -> 0, {{4, 7}, {3, 3}, {8, 8}} -> 0, 
   {{4, 7}, {3, 5}, {0, 0}} -> 0, {{4, 7}, {3, 5}, {0, 8}} -> 0, 
   {{4, 7}, {3, 5}, {1, 4}} -> -(1/Sqrt[2]), {{4, 7}, {3, 5}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {3, 5}, {2, 6}} -> 0, 
   {{4, 7}, {3, 5}, {3, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {3, 5}, {3, 5}} -> 0, {{4, 7}, {3, 5}, {4, 1}} -> 0, 
   {{4, 7}, {3, 5}, {4, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {3, 5}, {4, 7}} -> 0, {{4, 7}, {3, 5}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 7}, {3, 5}, {5, 5}} -> 0, 
   {{4, 7}, {3, 5}, {6, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {3, 5}, {6, 6}} -> 0, {{4, 7}, {3, 5}, {7, 4}} -> (-I)/Sqrt[2], 
   {{4, 7}, {3, 5}, {8, 0}} -> 0, {{4, 7}, {3, 5}, {8, 8}} -> 0, 
   {{4, 7}, {4, 1}, {0, 0}} -> 0, {{4, 7}, {4, 1}, {0, 8}} -> -I, 
   {{4, 7}, {4, 1}, {1, 4}} -> 0, {{4, 7}, {4, 1}, {2, 2}} -> 0, 
   {{4, 7}, {4, 1}, {2, 6}} -> I, {{4, 7}, {4, 1}, {3, 3}} -> 0, 
   {{4, 7}, {4, 1}, {3, 5}} -> 0, {{4, 7}, {4, 1}, {4, 1}} -> 0, 
   {{4, 7}, {4, 1}, {4, 4}} -> 0, {{4, 7}, {4, 1}, {4, 7}} -> 
    Root[-2 + #1^4 & , 3, 0], {{4, 7}, {4, 1}, {5, 3}} -> 0, 
   {{4, 7}, {4, 1}, {5, 5}} -> 0, {{4, 7}, {4, 1}, {6, 2}} -> 0, 
   {{4, 7}, {4, 1}, {6, 6}} -> I, {{4, 7}, {4, 1}, {7, 4}} -> 0, 
   {{4, 7}, {4, 1}, {8, 0}} -> 0, {{4, 7}, {4, 1}, {8, 8}} -> -I, 
   {{4, 7}, {4, 4}, {0, 0}} -> 0, {{4, 7}, {4, 4}, {0, 8}} -> 0, 
   {{4, 7}, {4, 4}, {1, 4}} -> -I, {{4, 7}, {4, 4}, {2, 2}} -> 0, 
   {{4, 7}, {4, 4}, {2, 6}} -> 0, {{4, 7}, {4, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 7}, {4, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {4, 4}, {4, 1}} -> 0, 
   {{4, 7}, {4, 4}, {4, 4}} -> 0, {{4, 7}, {4, 4}, {4, 7}} -> 0, 
   {{4, 7}, {4, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {4, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 7}, {4, 4}, {6, 2}} -> 0, {{4, 7}, {4, 4}, {6, 6}} -> 0, 
   {{4, 7}, {4, 4}, {7, 4}} -> -1, {{4, 7}, {4, 4}, {8, 0}} -> 0, 
   {{4, 7}, {4, 4}, {8, 8}} -> 0, {{4, 7}, {4, 7}, {0, 0}} -> 1, 
   {{4, 7}, {4, 7}, {0, 8}} -> 0, {{4, 7}, {4, 7}, {1, 4}} -> 0, 
   {{4, 7}, {4, 7}, {2, 2}} -> -1, {{4, 7}, {4, 7}, {2, 6}} -> 0, 
   {{4, 7}, {4, 7}, {3, 3}} -> 0, {{4, 7}, {4, 7}, {3, 5}} -> 0, 
   {{4, 7}, {4, 7}, {4, 1}} -> Root[-2 + #1^4 & , 3, 0], 
   {{4, 7}, {4, 7}, {4, 4}} -> 0, {{4, 7}, {4, 7}, {4, 7}} -> 0, 
   {{4, 7}, {4, 7}, {5, 3}} -> 0, {{4, 7}, {4, 7}, {5, 5}} -> 0, 
   {{4, 7}, {4, 7}, {6, 2}} -> -1, {{4, 7}, {4, 7}, {6, 6}} -> 0, 
   {{4, 7}, {4, 7}, {7, 4}} -> 0, {{4, 7}, {4, 7}, {8, 0}} -> 1, 
   {{4, 7}, {4, 7}, {8, 8}} -> 0, {{4, 7}, {5, 3}, {0, 0}} -> 0, 
   {{4, 7}, {5, 3}, {0, 8}} -> 0, {{4, 7}, {5, 3}, {1, 4}} -> 1/Sqrt[2], 
   {{4, 7}, {5, 3}, {2, 2}} -> 0, {{4, 7}, {5, 3}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {5, 3}, {3, 3}} -> 0, 
   {{4, 7}, {5, 3}, {3, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 7}, {5, 3}, {4, 1}} -> 0, {{4, 7}, {5, 3}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {5, 3}, {4, 7}} -> 0, 
   {{4, 7}, {5, 3}, {5, 3}} -> 0, {{4, 7}, {5, 3}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {5, 3}, {6, 2}} -> 0, 
   {{4, 7}, {5, 3}, {6, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {5, 3}, {7, 4}} -> I/Sqrt[2], {{4, 7}, {5, 3}, {8, 0}} -> 0, 
   {{4, 7}, {5, 3}, {8, 8}} -> 0, {{4, 7}, {5, 5}, {0, 0}} -> 0, 
   {{4, 7}, {5, 5}, {0, 8}} -> 0, {{4, 7}, {5, 5}, {1, 4}} -> (-I)/Sqrt[2], 
   {{4, 7}, {5, 5}, {2, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 7}, {5, 5}, {2, 6}} -> 0, {{4, 7}, {5, 5}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 7}, {5, 5}, {3, 5}} -> 0, 
   {{4, 7}, {5, 5}, {4, 1}} -> 0, {{4, 7}, {5, 5}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 7}, {5, 5}, {4, 7}} -> 0, 
   {{4, 7}, {5, 5}, {5, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {5, 5}, {5, 5}} -> 0, {{4, 7}, {5, 5}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 7}, {5, 5}, {6, 6}} -> 0, 
   {{4, 7}, {5, 5}, {7, 4}} -> 1/Sqrt[2], {{4, 7}, {5, 5}, {8, 0}} -> 0, 
   {{4, 7}, {5, 5}, {8, 8}} -> 0, {{4, 7}, {6, 2}, {0, 0}} -> 0, 
   {{4, 7}, {6, 2}, {0, 8}} -> 0, {{4, 7}, {6, 2}, {1, 4}} -> 0, 
   {{4, 7}, {6, 2}, {2, 2}} -> 0, {{4, 7}, {6, 2}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 7}, {6, 2}, {3, 3}} -> 0, 
   {{4, 7}, {6, 2}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {6, 2}, {4, 1}} -> 0, {{4, 7}, {6, 2}, {4, 4}} -> 0, 
   {{4, 7}, {6, 2}, {4, 7}} -> -1, {{4, 7}, {6, 2}, {5, 3}} -> 0, 
   {{4, 7}, {6, 2}, {5, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 7}, {6, 2}, {6, 2}} -> 0, {{4, 7}, {6, 2}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 7}, {6, 2}, {7, 4}} -> 0, 
   {{4, 7}, {6, 2}, {8, 0}} -> 0, {{4, 7}, {6, 2}, {8, 8}} -> 0, 
   {{4, 7}, {6, 6}, {0, 0}} -> 0, {{4, 7}, {6, 6}, {0, 8}} -> 0, 
   {{4, 7}, {6, 6}, {1, 4}} -> 0, {{4, 7}, {6, 6}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 7}, {6, 6}, {2, 6}} -> 0, 
   {{4, 7}, {6, 6}, {3, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 7}, {6, 6}, {3, 5}} -> 0, {{4, 7}, {6, 6}, {4, 1}} -> -I, 
   {{4, 7}, {6, 6}, {4, 4}} -> 0, {{4, 7}, {6, 6}, {4, 7}} -> 0, 
   {{4, 7}, {6, 6}, {5, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {6, 6}, {5, 5}} -> 0, {{4, 7}, {6, 6}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 7}, {6, 6}, {6, 6}} -> 0, 
   {{4, 7}, {6, 6}, {7, 4}} -> 0, {{4, 7}, {6, 6}, {8, 0}} -> 0, 
   {{4, 7}, {6, 6}, {8, 8}} -> 0, {{4, 7}, {7, 4}, {0, 0}} -> 0, 
   {{4, 7}, {7, 4}, {0, 8}} -> 0, {{4, 7}, {7, 4}, {1, 4}} -> 0, 
   {{4, 7}, {7, 4}, {2, 2}} -> 0, {{4, 7}, {7, 4}, {2, 6}} -> 0, 
   {{4, 7}, {7, 4}, {3, 3}} -> -(1/Sqrt[2]), {{4, 7}, {7, 4}, {3, 5}} -> 
    I/Sqrt[2], {{4, 7}, {7, 4}, {4, 1}} -> 0, {{4, 7}, {7, 4}, {4, 4}} -> -1, 
   {{4, 7}, {7, 4}, {4, 7}} -> 0, {{4, 7}, {7, 4}, {5, 3}} -> (-I)/Sqrt[2], 
   {{4, 7}, {7, 4}, {5, 5}} -> 1/Sqrt[2], {{4, 7}, {7, 4}, {6, 2}} -> 0, 
   {{4, 7}, {7, 4}, {6, 6}} -> 0, {{4, 7}, {7, 4}, {7, 4}} -> 0, 
   {{4, 7}, {7, 4}, {8, 0}} -> 0, {{4, 7}, {7, 4}, {8, 8}} -> 0, 
   {{4, 7}, {8, 0}, {0, 0}} -> 0, {{4, 7}, {8, 0}, {0, 8}} -> 0, 
   {{4, 7}, {8, 0}, {1, 4}} -> 0, {{4, 7}, {8, 0}, {2, 2}} -> 0, 
   {{4, 7}, {8, 0}, {2, 6}} -> 0, {{4, 7}, {8, 0}, {3, 3}} -> 0, 
   {{4, 7}, {8, 0}, {3, 5}} -> 0, {{4, 7}, {8, 0}, {4, 1}} -> 0, 
   {{4, 7}, {8, 0}, {4, 4}} -> 0, {{4, 7}, {8, 0}, {4, 7}} -> 1, 
   {{4, 7}, {8, 0}, {5, 3}} -> 0, {{4, 7}, {8, 0}, {5, 5}} -> 0, 
   {{4, 7}, {8, 0}, {6, 2}} -> 0, {{4, 7}, {8, 0}, {6, 6}} -> 0, 
   {{4, 7}, {8, 0}, {7, 4}} -> 0, {{4, 7}, {8, 0}, {8, 0}} -> 0, 
   {{4, 7}, {8, 0}, {8, 8}} -> 0, {{4, 7}, {8, 8}, {0, 0}} -> 0, 
   {{4, 7}, {8, 8}, {0, 8}} -> 0, {{4, 7}, {8, 8}, {1, 4}} -> 0, 
   {{4, 7}, {8, 8}, {2, 2}} -> 0, {{4, 7}, {8, 8}, {2, 6}} -> 0, 
   {{4, 7}, {8, 8}, {3, 3}} -> 0, {{4, 7}, {8, 8}, {3, 5}} -> 0, 
   {{4, 7}, {8, 8}, {4, 1}} -> I, {{4, 7}, {8, 8}, {4, 4}} -> 0, 
   {{4, 7}, {8, 8}, {4, 7}} -> 0, {{4, 7}, {8, 8}, {5, 3}} -> 0, 
   {{4, 7}, {8, 8}, {5, 5}} -> 0, {{4, 7}, {8, 8}, {6, 2}} -> 0, 
   {{4, 7}, {8, 8}, {6, 6}} -> 0, {{4, 7}, {8, 8}, {7, 4}} -> 0, 
   {{4, 7}, {8, 8}, {8, 0}} -> 0, {{4, 7}, {8, 8}, {8, 8}} -> 0, 
   {{5, 3}, {0, 0}, {0, 0}} -> 0, {{5, 3}, {0, 0}, {0, 8}} -> 0, 
   {{5, 3}, {0, 0}, {1, 4}} -> 0, {{5, 3}, {0, 0}, {2, 2}} -> 0, 
   {{5, 3}, {0, 0}, {2, 6}} -> 0, {{5, 3}, {0, 0}, {3, 3}} -> 0, 
   {{5, 3}, {0, 0}, {3, 5}} -> 0, {{5, 3}, {0, 0}, {4, 1}} -> 0, 
   {{5, 3}, {0, 0}, {4, 4}} -> 0, {{5, 3}, {0, 0}, {4, 7}} -> 0, 
   {{5, 3}, {0, 0}, {5, 3}} -> 1, {{5, 3}, {0, 0}, {5, 5}} -> 0, 
   {{5, 3}, {0, 0}, {6, 2}} -> 0, {{5, 3}, {0, 0}, {6, 6}} -> 0, 
   {{5, 3}, {0, 0}, {7, 4}} -> 0, {{5, 3}, {0, 0}, {8, 0}} -> 0, 
   {{5, 3}, {0, 0}, {8, 8}} -> 0, {{5, 3}, {0, 8}, {0, 0}} -> 0, 
   {{5, 3}, {0, 8}, {0, 8}} -> 0, {{5, 3}, {0, 8}, {1, 4}} -> 0, 
   {{5, 3}, {0, 8}, {2, 2}} -> 0, {{5, 3}, {0, 8}, {2, 6}} -> 0, 
   {{5, 3}, {0, 8}, {3, 3}} -> 0, {{5, 3}, {0, 8}, {3, 5}} -> 0, 
   {{5, 3}, {0, 8}, {4, 1}} -> 0, {{5, 3}, {0, 8}, {4, 4}} -> 0, 
   {{5, 3}, {0, 8}, {4, 7}} -> 0, {{5, 3}, {0, 8}, {5, 3}} -> 0, 
   {{5, 3}, {0, 8}, {5, 5}} -> I, {{5, 3}, {0, 8}, {6, 2}} -> 0, 
   {{5, 3}, {0, 8}, {6, 6}} -> 0, {{5, 3}, {0, 8}, {7, 4}} -> 0, 
   {{5, 3}, {0, 8}, {8, 0}} -> 0, {{5, 3}, {0, 8}, {8, 8}} -> 0, 
   {{5, 3}, {1, 4}, {0, 0}} -> 0, {{5, 3}, {1, 4}, {0, 8}} -> 0, 
   {{5, 3}, {1, 4}, {1, 4}} -> 0, {{5, 3}, {1, 4}, {2, 2}} -> 0, 
   {{5, 3}, {1, 4}, {2, 6}} -> 0, {{5, 3}, {1, 4}, {3, 3}} -> 0, 
   {{5, 3}, {1, 4}, {3, 5}} -> 0, {{5, 3}, {1, 4}, {4, 1}} -> I/Sqrt[2], 
   {{5, 3}, {1, 4}, {4, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 3}, {1, 4}, {4, 7}} -> 1/Sqrt[2], {{5, 3}, {1, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 3}, {1, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 3}, {1, 4}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 3}, {1, 4}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {1, 4}, {7, 4}} -> 0, 
   {{5, 3}, {1, 4}, {8, 0}} -> 0, {{5, 3}, {1, 4}, {8, 8}} -> 0, 
   {{5, 3}, {2, 2}, {0, 0}} -> 0, {{5, 3}, {2, 2}, {0, 8}} -> 0, 
   {{5, 3}, {2, 2}, {1, 4}} -> 0, {{5, 3}, {2, 2}, {2, 2}} -> 0, 
   {{5, 3}, {2, 2}, {2, 6}} -> 0, {{5, 3}, {2, 2}, {3, 3}} -> (I/2)*Sqrt[3], 
   {{5, 3}, {2, 2}, {3, 5}} -> 1/2, {{5, 3}, {2, 2}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {2, 2}, {4, 4}} -> (-I)/Sqrt[2], 
   {{5, 3}, {2, 2}, {4, 7}} -> 0, {{5, 3}, {2, 2}, {5, 3}} -> -1/2, 
   {{5, 3}, {2, 2}, {5, 5}} -> (I/2)*Sqrt[3], {{5, 3}, {2, 2}, {6, 2}} -> I, 
   {{5, 3}, {2, 2}, {6, 6}} -> 0, {{5, 3}, {2, 2}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 3}, {2, 2}, {8, 0}} -> 0, 
   {{5, 3}, {2, 2}, {8, 8}} -> 0, {{5, 3}, {2, 6}, {0, 0}} -> 0, 
   {{5, 3}, {2, 6}, {0, 8}} -> 0, {{5, 3}, {2, 6}, {1, 4}} -> 0, 
   {{5, 3}, {2, 6}, {2, 2}} -> 0, {{5, 3}, {2, 6}, {2, 6}} -> 0, 
   {{5, 3}, {2, 6}, {3, 3}} -> I/2, {{5, 3}, {2, 6}, {3, 5}} -> Sqrt[3]/2, 
   {{5, 3}, {2, 6}, {4, 1}} -> 0, {{5, 3}, {2, 6}, {4, 4}} -> (-I)/Sqrt[2], 
   {{5, 3}, {2, 6}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 3}, {2, 6}, {5, 3}} -> Sqrt[3]/2, {{5, 3}, {2, 6}, {5, 5}} -> -1/2*I, 
   {{5, 3}, {2, 6}, {6, 2}} -> 0, {{5, 3}, {2, 6}, {6, 6}} -> -I, 
   {{5, 3}, {2, 6}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 3}, {2, 6}, {8, 0}} -> 0, {{5, 3}, {2, 6}, {8, 8}} -> 0, 
   {{5, 3}, {3, 3}, {0, 0}} -> 0, {{5, 3}, {3, 3}, {0, 8}} -> 0, 
   {{5, 3}, {3, 3}, {1, 4}} -> 0, {{5, 3}, {3, 3}, {2, 2}} -> 
    (-1/2*I)*Sqrt[3], {{5, 3}, {3, 3}, {2, 6}} -> -1/2*I, 
   {{5, 3}, {3, 3}, {3, 3}} -> 0, {{5, 3}, {3, 3}, {3, 5}} -> 1, 
   {{5, 3}, {3, 3}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 3}, {3, 3}, {4, 4}} -> I/Sqrt[2], {{5, 3}, {3, 3}, {4, 7}} -> 0, 
   {{5, 3}, {3, 3}, {5, 3}} -> -1, {{5, 3}, {3, 3}, {5, 5}} -> 0, 
   {{5, 3}, {3, 3}, {6, 2}} -> I/2, {{5, 3}, {3, 3}, {6, 6}} -> 
    (-1/2*I)*Sqrt[3], {{5, 3}, {3, 3}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 3}, {3, 3}, {8, 0}} -> -I, {{5, 3}, {3, 3}, {8, 8}} -> 0, 
   {{5, 3}, {3, 5}, {0, 0}} -> 0, {{5, 3}, {3, 5}, {0, 8}} -> 0, 
   {{5, 3}, {3, 5}, {1, 4}} -> 0, {{5, 3}, {3, 5}, {2, 2}} -> 1/2, 
   {{5, 3}, {3, 5}, {2, 6}} -> Sqrt[3]/2, {{5, 3}, {3, 5}, {3, 3}} -> 1, 
   {{5, 3}, {3, 5}, {3, 5}} -> 0, {{5, 3}, {3, 5}, {4, 1}} -> 0, 
   {{5, 3}, {3, 5}, {4, 4}} -> 1/Sqrt[2], {{5, 3}, {3, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {3, 5}, {5, 3}} -> 0, 
   {{5, 3}, {3, 5}, {5, 5}} -> -1, {{5, 3}, {3, 5}, {6, 2}} -> Sqrt[3]/2, 
   {{5, 3}, {3, 5}, {6, 6}} -> -1/2, {{5, 3}, {3, 5}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 3}, {3, 5}, {8, 0}} -> 0, 
   {{5, 3}, {3, 5}, {8, 8}} -> 1, {{5, 3}, {4, 1}, {0, 0}} -> 0, 
   {{5, 3}, {4, 1}, {0, 8}} -> 0, {{5, 3}, {4, 1}, {1, 4}} -> (-I)/Sqrt[2], 
   {{5, 3}, {4, 1}, {2, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 3}, {4, 1}, {2, 6}} -> 0, {{5, 3}, {4, 1}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {4, 1}, {3, 5}} -> 0, 
   {{5, 3}, {4, 1}, {4, 1}} -> 0, {{5, 3}, {4, 1}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {4, 1}, {4, 7}} -> 0, 
   {{5, 3}, {4, 1}, {5, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 3}, {4, 1}, {5, 5}} -> 0, {{5, 3}, {4, 1}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {4, 1}, {6, 6}} -> 0, 
   {{5, 3}, {4, 1}, {7, 4}} -> -(1/Sqrt[2]), {{5, 3}, {4, 1}, {8, 0}} -> 0, 
   {{5, 3}, {4, 1}, {8, 8}} -> 0, {{5, 3}, {4, 4}, {0, 0}} -> 0, 
   {{5, 3}, {4, 4}, {0, 8}} -> 0, {{5, 3}, {4, 4}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {4, 4}, {2, 2}} -> I/Sqrt[2], 
   {{5, 3}, {4, 4}, {2, 6}} -> I/Sqrt[2], {{5, 3}, {4, 4}, {3, 3}} -> 
    (-I)/Sqrt[2], {{5, 3}, {4, 4}, {3, 5}} -> 1/Sqrt[2], 
   {{5, 3}, {4, 4}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 3}, {4, 4}, {4, 4}} -> 0, {{5, 3}, {4, 4}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 3}, {4, 4}, {5, 3}} -> 1/Sqrt[2], 
   {{5, 3}, {4, 4}, {5, 5}} -> (-I)/Sqrt[2], {{5, 3}, {4, 4}, {6, 2}} -> 
    I/Sqrt[2], {{5, 3}, {4, 4}, {6, 6}} -> I/Sqrt[2], 
   {{5, 3}, {4, 4}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 3}, {4, 4}, {8, 0}} -> 0, {{5, 3}, {4, 4}, {8, 8}} -> 0, 
   {{5, 3}, {4, 7}, {0, 0}} -> 0, {{5, 3}, {4, 7}, {0, 8}} -> 0, 
   {{5, 3}, {4, 7}, {1, 4}} -> 1/Sqrt[2], {{5, 3}, {4, 7}, {2, 2}} -> 0, 
   {{5, 3}, {4, 7}, {2, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 3}, {4, 7}, {3, 3}} -> 0, {{5, 3}, {4, 7}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 3}, {4, 7}, {4, 1}} -> 0, 
   {{5, 3}, {4, 7}, {4, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 3}, {4, 7}, {4, 7}} -> 0, {{5, 3}, {4, 7}, {5, 3}} -> 0, 
   {{5, 3}, {4, 7}, {5, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 3}, {4, 7}, {6, 2}} -> 0, {{5, 3}, {4, 7}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 3}, {4, 7}, {7, 4}} -> (-I)/Sqrt[2], 
   {{5, 3}, {4, 7}, {8, 0}} -> 0, {{5, 3}, {4, 7}, {8, 8}} -> 0, 
   {{5, 3}, {5, 3}, {0, 0}} -> 1, {{5, 3}, {5, 3}, {0, 8}} -> 0, 
   {{5, 3}, {5, 3}, {1, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 3}, {5, 3}, {2, 2}} -> -1/2, {{5, 3}, {5, 3}, {2, 6}} -> Sqrt[3]/2, 
   {{5, 3}, {5, 3}, {3, 3}} -> -1, {{5, 3}, {5, 3}, {3, 5}} -> 0, 
   {{5, 3}, {5, 3}, {4, 1}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 3}, {5, 3}, {4, 4}} -> 1/Sqrt[2], {{5, 3}, {5, 3}, {4, 7}} -> 0, 
   {{5, 3}, {5, 3}, {5, 3}} -> 0, {{5, 3}, {5, 3}, {5, 5}} -> 1, 
   {{5, 3}, {5, 3}, {6, 2}} -> Sqrt[3]/2, {{5, 3}, {5, 3}, {6, 6}} -> 1/2, 
   {{5, 3}, {5, 3}, {7, 4}} -> 0, {{5, 3}, {5, 3}, {8, 0}} -> 0, 
   {{5, 3}, {5, 3}, {8, 8}} -> 0, {{5, 3}, {5, 5}, {0, 0}} -> 0, 
   {{5, 3}, {5, 5}, {0, 8}} -> -I, {{5, 3}, {5, 5}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {5, 5}, {2, 2}} -> (-1/2*I)*Sqrt[3], 
   {{5, 3}, {5, 5}, {2, 6}} -> I/2, {{5, 3}, {5, 5}, {3, 3}} -> 0, 
   {{5, 3}, {5, 5}, {3, 5}} -> -1, {{5, 3}, {5, 5}, {4, 1}} -> 0, 
   {{5, 3}, {5, 5}, {4, 4}} -> I/Sqrt[2], {{5, 3}, {5, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 3}, {5, 5}, {5, 3}} -> 1, 
   {{5, 3}, {5, 5}, {5, 5}} -> 0, {{5, 3}, {5, 5}, {6, 2}} -> -1/2*I, 
   {{5, 3}, {5, 5}, {6, 6}} -> (-1/2*I)*Sqrt[3], {{5, 3}, {5, 5}, {7, 4}} -> 
    0, {{5, 3}, {5, 5}, {8, 0}} -> 0, {{5, 3}, {5, 5}, {8, 8}} -> 0, 
   {{5, 3}, {6, 2}, {0, 0}} -> 0, {{5, 3}, {6, 2}, {0, 8}} -> 0, 
   {{5, 3}, {6, 2}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 3}, {6, 2}, {2, 2}} -> -I, {{5, 3}, {6, 2}, {2, 6}} -> 0, 
   {{5, 3}, {6, 2}, {3, 3}} -> -1/2*I, {{5, 3}, {6, 2}, {3, 5}} -> Sqrt[3]/2, 
   {{5, 3}, {6, 2}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 3}, {6, 2}, {4, 4}} -> (-I)/Sqrt[2], {{5, 3}, {6, 2}, {4, 7}} -> 0, 
   {{5, 3}, {6, 2}, {5, 3}} -> Sqrt[3]/2, {{5, 3}, {6, 2}, {5, 5}} -> I/2, 
   {{5, 3}, {6, 2}, {6, 2}} -> 0, {{5, 3}, {6, 2}, {6, 6}} -> 0, 
   {{5, 3}, {6, 2}, {7, 4}} -> 0, {{5, 3}, {6, 2}, {8, 0}} -> 0, 
   {{5, 3}, {6, 2}, {8, 8}} -> 0, {{5, 3}, {6, 6}, {0, 0}} -> 0, 
   {{5, 3}, {6, 6}, {0, 8}} -> 0, {{5, 3}, {6, 6}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 3}, {6, 6}, {2, 2}} -> 0, 
   {{5, 3}, {6, 6}, {2, 6}} -> I, {{5, 3}, {6, 6}, {3, 3}} -> (I/2)*Sqrt[3], 
   {{5, 3}, {6, 6}, {3, 5}} -> -1/2, {{5, 3}, {6, 6}, {4, 1}} -> 0, 
   {{5, 3}, {6, 6}, {4, 4}} -> (-I)/Sqrt[2], {{5, 3}, {6, 6}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 3}, {6, 6}, {5, 3}} -> 1/2, 
   {{5, 3}, {6, 6}, {5, 5}} -> (I/2)*Sqrt[3], {{5, 3}, {6, 6}, {6, 2}} -> 0, 
   {{5, 3}, {6, 6}, {6, 6}} -> 0, {{5, 3}, {6, 6}, {7, 4}} -> 0, 
   {{5, 3}, {6, 6}, {8, 0}} -> 0, {{5, 3}, {6, 6}, {8, 8}} -> 0, 
   {{5, 3}, {7, 4}, {0, 0}} -> 0, {{5, 3}, {7, 4}, {0, 8}} -> 0, 
   {{5, 3}, {7, 4}, {1, 4}} -> 0, {{5, 3}, {7, 4}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 3}, {7, 4}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 3}, {7, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 3}, {7, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {7, 4}, {4, 1}} -> -(1/Sqrt[2]), 
   {{5, 3}, {7, 4}, {4, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 3}, {7, 4}, {4, 7}} -> I/Sqrt[2], {{5, 3}, {7, 4}, {5, 3}} -> 0, 
   {{5, 3}, {7, 4}, {5, 5}} -> 0, {{5, 3}, {7, 4}, {6, 2}} -> 0, 
   {{5, 3}, {7, 4}, {6, 6}} -> 0, {{5, 3}, {7, 4}, {7, 4}} -> 0, 
   {{5, 3}, {7, 4}, {8, 0}} -> 0, {{5, 3}, {7, 4}, {8, 8}} -> 0, 
   {{5, 3}, {8, 0}, {0, 0}} -> 0, {{5, 3}, {8, 0}, {0, 8}} -> 0, 
   {{5, 3}, {8, 0}, {1, 4}} -> 0, {{5, 3}, {8, 0}, {2, 2}} -> 0, 
   {{5, 3}, {8, 0}, {2, 6}} -> 0, {{5, 3}, {8, 0}, {3, 3}} -> I, 
   {{5, 3}, {8, 0}, {3, 5}} -> 0, {{5, 3}, {8, 0}, {4, 1}} -> 0, 
   {{5, 3}, {8, 0}, {4, 4}} -> 0, {{5, 3}, {8, 0}, {4, 7}} -> 0, 
   {{5, 3}, {8, 0}, {5, 3}} -> 0, {{5, 3}, {8, 0}, {5, 5}} -> 0, 
   {{5, 3}, {8, 0}, {6, 2}} -> 0, {{5, 3}, {8, 0}, {6, 6}} -> 0, 
   {{5, 3}, {8, 0}, {7, 4}} -> 0, {{5, 3}, {8, 0}, {8, 0}} -> 0, 
   {{5, 3}, {8, 0}, {8, 8}} -> 0, {{5, 3}, {8, 8}, {0, 0}} -> 0, 
   {{5, 3}, {8, 8}, {0, 8}} -> 0, {{5, 3}, {8, 8}, {1, 4}} -> 0, 
   {{5, 3}, {8, 8}, {2, 2}} -> 0, {{5, 3}, {8, 8}, {2, 6}} -> 0, 
   {{5, 3}, {8, 8}, {3, 3}} -> 0, {{5, 3}, {8, 8}, {3, 5}} -> 1, 
   {{5, 3}, {8, 8}, {4, 1}} -> 0, {{5, 3}, {8, 8}, {4, 4}} -> 0, 
   {{5, 3}, {8, 8}, {4, 7}} -> 0, {{5, 3}, {8, 8}, {5, 3}} -> 0, 
   {{5, 3}, {8, 8}, {5, 5}} -> 0, {{5, 3}, {8, 8}, {6, 2}} -> 0, 
   {{5, 3}, {8, 8}, {6, 6}} -> 0, {{5, 3}, {8, 8}, {7, 4}} -> 0, 
   {{5, 3}, {8, 8}, {8, 0}} -> 0, {{5, 3}, {8, 8}, {8, 8}} -> 0, 
   {{5, 5}, {0, 0}, {0, 0}} -> 0, {{5, 5}, {0, 0}, {0, 8}} -> 0, 
   {{5, 5}, {0, 0}, {1, 4}} -> 0, {{5, 5}, {0, 0}, {2, 2}} -> 0, 
   {{5, 5}, {0, 0}, {2, 6}} -> 0, {{5, 5}, {0, 0}, {3, 3}} -> 0, 
   {{5, 5}, {0, 0}, {3, 5}} -> 0, {{5, 5}, {0, 0}, {4, 1}} -> 0, 
   {{5, 5}, {0, 0}, {4, 4}} -> 0, {{5, 5}, {0, 0}, {4, 7}} -> 0, 
   {{5, 5}, {0, 0}, {5, 3}} -> 0, {{5, 5}, {0, 0}, {5, 5}} -> 1, 
   {{5, 5}, {0, 0}, {6, 2}} -> 0, {{5, 5}, {0, 0}, {6, 6}} -> 0, 
   {{5, 5}, {0, 0}, {7, 4}} -> 0, {{5, 5}, {0, 0}, {8, 0}} -> 0, 
   {{5, 5}, {0, 0}, {8, 8}} -> 0, {{5, 5}, {0, 8}, {0, 0}} -> 0, 
   {{5, 5}, {0, 8}, {0, 8}} -> 0, {{5, 5}, {0, 8}, {1, 4}} -> 0, 
   {{5, 5}, {0, 8}, {2, 2}} -> 0, {{5, 5}, {0, 8}, {2, 6}} -> 0, 
   {{5, 5}, {0, 8}, {3, 3}} -> 0, {{5, 5}, {0, 8}, {3, 5}} -> 0, 
   {{5, 5}, {0, 8}, {4, 1}} -> 0, {{5, 5}, {0, 8}, {4, 4}} -> 0, 
   {{5, 5}, {0, 8}, {4, 7}} -> 0, {{5, 5}, {0, 8}, {5, 3}} -> -I, 
   {{5, 5}, {0, 8}, {5, 5}} -> 0, {{5, 5}, {0, 8}, {6, 2}} -> 0, 
   {{5, 5}, {0, 8}, {6, 6}} -> 0, {{5, 5}, {0, 8}, {7, 4}} -> 0, 
   {{5, 5}, {0, 8}, {8, 0}} -> 0, {{5, 5}, {0, 8}, {8, 8}} -> 0, 
   {{5, 5}, {1, 4}, {0, 0}} -> 0, {{5, 5}, {1, 4}, {0, 8}} -> 0, 
   {{5, 5}, {1, 4}, {1, 4}} -> 0, {{5, 5}, {1, 4}, {2, 2}} -> 0, 
   {{5, 5}, {1, 4}, {2, 6}} -> 0, {{5, 5}, {1, 4}, {3, 3}} -> 0, 
   {{5, 5}, {1, 4}, {3, 5}} -> 0, {{5, 5}, {1, 4}, {4, 1}} -> 1/Sqrt[2], 
   {{5, 5}, {1, 4}, {4, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 5}, {1, 4}, {4, 7}} -> (-I)/Sqrt[2], {{5, 5}, {1, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {1, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 5}, {1, 4}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 5}, {1, 4}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 5}, {1, 4}, {7, 4}} -> 0, 
   {{5, 5}, {1, 4}, {8, 0}} -> 0, {{5, 5}, {1, 4}, {8, 8}} -> 0, 
   {{5, 5}, {2, 2}, {0, 0}} -> 0, {{5, 5}, {2, 2}, {0, 8}} -> 0, 
   {{5, 5}, {2, 2}, {1, 4}} -> 0, {{5, 5}, {2, 2}, {2, 2}} -> 0, 
   {{5, 5}, {2, 2}, {2, 6}} -> 0, {{5, 5}, {2, 2}, {3, 3}} -> 1/2, 
   {{5, 5}, {2, 2}, {3, 5}} -> (-1/2*I)*Sqrt[3], {{5, 5}, {2, 2}, {4, 1}} -> 
    0, {{5, 5}, {2, 2}, {4, 4}} -> 1/Sqrt[2], {{5, 5}, {2, 2}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 5}, {2, 2}, {5, 3}} -> (-1/2*I)*Sqrt[3], 
   {{5, 5}, {2, 2}, {5, 5}} -> -1/2, {{5, 5}, {2, 2}, {6, 2}} -> 0, 
   {{5, 5}, {2, 2}, {6, 6}} -> 1, {{5, 5}, {2, 2}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 5}, {2, 2}, {8, 0}} -> 0, 
   {{5, 5}, {2, 2}, {8, 8}} -> 0, {{5, 5}, {2, 6}, {0, 0}} -> 0, 
   {{5, 5}, {2, 6}, {0, 8}} -> 0, {{5, 5}, {2, 6}, {1, 4}} -> 0, 
   {{5, 5}, {2, 6}, {2, 2}} -> 0, {{5, 5}, {2, 6}, {2, 6}} -> 0, 
   {{5, 5}, {2, 6}, {3, 3}} -> Sqrt[3]/2, {{5, 5}, {2, 6}, {3, 5}} -> -1/2*I, 
   {{5, 5}, {2, 6}, {4, 1}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 5}, {2, 6}, {4, 4}} -> 1/Sqrt[2], {{5, 5}, {2, 6}, {4, 7}} -> 0, 
   {{5, 5}, {2, 6}, {5, 3}} -> I/2, {{5, 5}, {2, 6}, {5, 5}} -> Sqrt[3]/2, 
   {{5, 5}, {2, 6}, {6, 2}} -> -1, {{5, 5}, {2, 6}, {6, 6}} -> 0, 
   {{5, 5}, {2, 6}, {7, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {2, 6}, {8, 0}} -> 0, {{5, 5}, {2, 6}, {8, 8}} -> 0, 
   {{5, 5}, {3, 3}, {0, 0}} -> 0, {{5, 5}, {3, 3}, {0, 8}} -> 0, 
   {{5, 5}, {3, 3}, {1, 4}} -> 0, {{5, 5}, {3, 3}, {2, 2}} -> 1/2, 
   {{5, 5}, {3, 3}, {2, 6}} -> Sqrt[3]/2, {{5, 5}, {3, 3}, {3, 3}} -> -1, 
   {{5, 5}, {3, 3}, {3, 5}} -> 0, {{5, 5}, {3, 3}, {4, 1}} -> 0, 
   {{5, 5}, {3, 3}, {4, 4}} -> 1/Sqrt[2], {{5, 5}, {3, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 5}, {3, 3}, {5, 3}} -> 0, 
   {{5, 5}, {3, 3}, {5, 5}} -> 1, {{5, 5}, {3, 3}, {6, 2}} -> Sqrt[3]/2, 
   {{5, 5}, {3, 3}, {6, 6}} -> -1/2, {{5, 5}, {3, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 5}, {3, 3}, {8, 0}} -> 0, 
   {{5, 5}, {3, 3}, {8, 8}} -> 1, {{5, 5}, {3, 5}, {0, 0}} -> 0, 
   {{5, 5}, {3, 5}, {0, 8}} -> 0, {{5, 5}, {3, 5}, {1, 4}} -> 0, 
   {{5, 5}, {3, 5}, {2, 2}} -> (I/2)*Sqrt[3], {{5, 5}, {3, 5}, {2, 6}} -> 
    I/2, {{5, 5}, {3, 5}, {3, 3}} -> 0, {{5, 5}, {3, 5}, {3, 5}} -> 1, 
   {{5, 5}, {3, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 5}, {3, 5}, {4, 4}} -> (-I)/Sqrt[2], {{5, 5}, {3, 5}, {4, 7}} -> 0, 
   {{5, 5}, {3, 5}, {5, 3}} -> -1, {{5, 5}, {3, 5}, {5, 5}} -> 0, 
   {{5, 5}, {3, 5}, {6, 2}} -> -1/2*I, {{5, 5}, {3, 5}, {6, 6}} -> 
    (I/2)*Sqrt[3], {{5, 5}, {3, 5}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 5}, {3, 5}, {8, 0}} -> I, {{5, 5}, {3, 5}, {8, 8}} -> 0, 
   {{5, 5}, {4, 1}, {0, 0}} -> 0, {{5, 5}, {4, 1}, {0, 8}} -> 0, 
   {{5, 5}, {4, 1}, {1, 4}} -> 1/Sqrt[2], {{5, 5}, {4, 1}, {2, 2}} -> 0, 
   {{5, 5}, {4, 1}, {2, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 5}, {4, 1}, {3, 3}} -> 0, {{5, 5}, {4, 1}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {4, 1}, {4, 1}} -> 0, 
   {{5, 5}, {4, 1}, {4, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 5}, {4, 1}, {4, 7}} -> 0, {{5, 5}, {4, 1}, {5, 3}} -> 0, 
   {{5, 5}, {4, 1}, {5, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {4, 1}, {6, 2}} -> 0, {{5, 5}, {4, 1}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 5}, {4, 1}, {7, 4}} -> (-I)/Sqrt[2], 
   {{5, 5}, {4, 1}, {8, 0}} -> 0, {{5, 5}, {4, 1}, {8, 8}} -> 0, 
   {{5, 5}, {4, 4}, {0, 0}} -> 0, {{5, 5}, {4, 4}, {0, 8}} -> 0, 
   {{5, 5}, {4, 4}, {1, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 5}, {4, 4}, {2, 2}} -> 1/Sqrt[2], {{5, 5}, {4, 4}, {2, 6}} -> 
    1/Sqrt[2], {{5, 5}, {4, 4}, {3, 3}} -> 1/Sqrt[2], 
   {{5, 5}, {4, 4}, {3, 5}} -> I/Sqrt[2], {{5, 5}, {4, 4}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 5}, {4, 4}, {4, 4}} -> 0, 
   {{5, 5}, {4, 4}, {4, 7}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {4, 4}, {5, 3}} -> I/Sqrt[2], {{5, 5}, {4, 4}, {5, 5}} -> 
    1/Sqrt[2], {{5, 5}, {4, 4}, {6, 2}} -> 1/Sqrt[2], 
   {{5, 5}, {4, 4}, {6, 6}} -> 1/Sqrt[2], {{5, 5}, {4, 4}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {4, 4}, {8, 0}} -> 0, 
   {{5, 5}, {4, 4}, {8, 8}} -> 0, {{5, 5}, {4, 7}, {0, 0}} -> 0, 
   {{5, 5}, {4, 7}, {0, 8}} -> 0, {{5, 5}, {4, 7}, {1, 4}} -> I/Sqrt[2], 
   {{5, 5}, {4, 7}, {2, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {4, 7}, {2, 6}} -> 0, {{5, 5}, {4, 7}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {4, 7}, {3, 5}} -> 0, 
   {{5, 5}, {4, 7}, {4, 1}} -> 0, {{5, 5}, {4, 7}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 5}, {4, 7}, {4, 7}} -> 0, 
   {{5, 5}, {4, 7}, {5, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 5}, {4, 7}, {5, 5}} -> 0, {{5, 5}, {4, 7}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 5}, {4, 7}, {6, 6}} -> 0, 
   {{5, 5}, {4, 7}, {7, 4}} -> 1/Sqrt[2], {{5, 5}, {4, 7}, {8, 0}} -> 0, 
   {{5, 5}, {4, 7}, {8, 8}} -> 0, {{5, 5}, {5, 3}, {0, 0}} -> 0, 
   {{5, 5}, {5, 3}, {0, 8}} -> I, {{5, 5}, {5, 3}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 5}, {5, 3}, {2, 2}} -> (I/2)*Sqrt[3], 
   {{5, 5}, {5, 3}, {2, 6}} -> -1/2*I, {{5, 5}, {5, 3}, {3, 3}} -> 0, 
   {{5, 5}, {5, 3}, {3, 5}} -> -1, {{5, 5}, {5, 3}, {4, 1}} -> 0, 
   {{5, 5}, {5, 3}, {4, 4}} -> (-I)/Sqrt[2], {{5, 5}, {5, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 5}, {5, 3}, {5, 3}} -> 1, 
   {{5, 5}, {5, 3}, {5, 5}} -> 0, {{5, 5}, {5, 3}, {6, 2}} -> I/2, 
   {{5, 5}, {5, 3}, {6, 6}} -> (I/2)*Sqrt[3], {{5, 5}, {5, 3}, {7, 4}} -> 0, 
   {{5, 5}, {5, 3}, {8, 0}} -> 0, {{5, 5}, {5, 3}, {8, 8}} -> 0, 
   {{5, 5}, {5, 5}, {0, 0}} -> 1, {{5, 5}, {5, 5}, {0, 8}} -> 0, 
   {{5, 5}, {5, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {5, 5}, {2, 2}} -> -1/2, {{5, 5}, {5, 5}, {2, 6}} -> Sqrt[3]/2, 
   {{5, 5}, {5, 5}, {3, 3}} -> 1, {{5, 5}, {5, 5}, {3, 5}} -> 0, 
   {{5, 5}, {5, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {5, 5}, {4, 4}} -> 1/Sqrt[2], {{5, 5}, {5, 5}, {4, 7}} -> 0, 
   {{5, 5}, {5, 5}, {5, 3}} -> 0, {{5, 5}, {5, 5}, {5, 5}} -> -1, 
   {{5, 5}, {5, 5}, {6, 2}} -> Sqrt[3]/2, {{5, 5}, {5, 5}, {6, 6}} -> 1/2, 
   {{5, 5}, {5, 5}, {7, 4}} -> 0, {{5, 5}, {5, 5}, {8, 0}} -> 0, 
   {{5, 5}, {5, 5}, {8, 8}} -> 0, {{5, 5}, {6, 2}, {0, 0}} -> 0, 
   {{5, 5}, {6, 2}, {0, 8}} -> 0, {{5, 5}, {6, 2}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 5}, {6, 2}, {2, 2}} -> 0, 
   {{5, 5}, {6, 2}, {2, 6}} -> -1, {{5, 5}, {6, 2}, {3, 3}} -> Sqrt[3]/2, 
   {{5, 5}, {6, 2}, {3, 5}} -> I/2, {{5, 5}, {6, 2}, {4, 1}} -> 0, 
   {{5, 5}, {6, 2}, {4, 4}} -> 1/Sqrt[2], {{5, 5}, {6, 2}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {6, 2}, {5, 3}} -> -1/2*I, 
   {{5, 5}, {6, 2}, {5, 5}} -> Sqrt[3]/2, {{5, 5}, {6, 2}, {6, 2}} -> 0, 
   {{5, 5}, {6, 2}, {6, 6}} -> 0, {{5, 5}, {6, 2}, {7, 4}} -> 0, 
   {{5, 5}, {6, 2}, {8, 0}} -> 0, {{5, 5}, {6, 2}, {8, 8}} -> 0, 
   {{5, 5}, {6, 6}, {0, 0}} -> 0, {{5, 5}, {6, 6}, {0, 8}} -> 0, 
   {{5, 5}, {6, 6}, {1, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {6, 6}, {2, 2}} -> 1, {{5, 5}, {6, 6}, {2, 6}} -> 0, 
   {{5, 5}, {6, 6}, {3, 3}} -> -1/2, {{5, 5}, {6, 6}, {3, 5}} -> 
    (-1/2*I)*Sqrt[3], {{5, 5}, {6, 6}, {4, 1}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {6, 6}, {4, 4}} -> 1/Sqrt[2], {{5, 5}, {6, 6}, {4, 7}} -> 0, 
   {{5, 5}, {6, 6}, {5, 3}} -> (-1/2*I)*Sqrt[3], {{5, 5}, {6, 6}, {5, 5}} -> 
    1/2, {{5, 5}, {6, 6}, {6, 2}} -> 0, {{5, 5}, {6, 6}, {6, 6}} -> 0, 
   {{5, 5}, {6, 6}, {7, 4}} -> 0, {{5, 5}, {6, 6}, {8, 0}} -> 0, 
   {{5, 5}, {6, 6}, {8, 8}} -> 0, {{5, 5}, {7, 4}, {0, 0}} -> 0, 
   {{5, 5}, {7, 4}, {0, 8}} -> 0, {{5, 5}, {7, 4}, {1, 4}} -> 0, 
   {{5, 5}, {7, 4}, {2, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {7, 4}, {2, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 5}, {7, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {7, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 5}, {7, 4}, {4, 1}} -> I/Sqrt[2], {{5, 5}, {7, 4}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 5}, {7, 4}, {4, 7}} -> 1/Sqrt[2], 
   {{5, 5}, {7, 4}, {5, 3}} -> 0, {{5, 5}, {7, 4}, {5, 5}} -> 0, 
   {{5, 5}, {7, 4}, {6, 2}} -> 0, {{5, 5}, {7, 4}, {6, 6}} -> 0, 
   {{5, 5}, {7, 4}, {7, 4}} -> 0, {{5, 5}, {7, 4}, {8, 0}} -> 0, 
   {{5, 5}, {7, 4}, {8, 8}} -> 0, {{5, 5}, {8, 0}, {0, 0}} -> 0, 
   {{5, 5}, {8, 0}, {0, 8}} -> 0, {{5, 5}, {8, 0}, {1, 4}} -> 0, 
   {{5, 5}, {8, 0}, {2, 2}} -> 0, {{5, 5}, {8, 0}, {2, 6}} -> 0, 
   {{5, 5}, {8, 0}, {3, 3}} -> 0, {{5, 5}, {8, 0}, {3, 5}} -> -I, 
   {{5, 5}, {8, 0}, {4, 1}} -> 0, {{5, 5}, {8, 0}, {4, 4}} -> 0, 
   {{5, 5}, {8, 0}, {4, 7}} -> 0, {{5, 5}, {8, 0}, {5, 3}} -> 0, 
   {{5, 5}, {8, 0}, {5, 5}} -> 0, {{5, 5}, {8, 0}, {6, 2}} -> 0, 
   {{5, 5}, {8, 0}, {6, 6}} -> 0, {{5, 5}, {8, 0}, {7, 4}} -> 0, 
   {{5, 5}, {8, 0}, {8, 0}} -> 0, {{5, 5}, {8, 0}, {8, 8}} -> 0, 
   {{5, 5}, {8, 8}, {0, 0}} -> 0, {{5, 5}, {8, 8}, {0, 8}} -> 0, 
   {{5, 5}, {8, 8}, {1, 4}} -> 0, {{5, 5}, {8, 8}, {2, 2}} -> 0, 
   {{5, 5}, {8, 8}, {2, 6}} -> 0, {{5, 5}, {8, 8}, {3, 3}} -> 1, 
   {{5, 5}, {8, 8}, {3, 5}} -> 0, {{5, 5}, {8, 8}, {4, 1}} -> 0, 
   {{5, 5}, {8, 8}, {4, 4}} -> 0, {{5, 5}, {8, 8}, {4, 7}} -> 0, 
   {{5, 5}, {8, 8}, {5, 3}} -> 0, {{5, 5}, {8, 8}, {5, 5}} -> 0, 
   {{5, 5}, {8, 8}, {6, 2}} -> 0, {{5, 5}, {8, 8}, {6, 6}} -> 0, 
   {{5, 5}, {8, 8}, {7, 4}} -> 0, {{5, 5}, {8, 8}, {8, 0}} -> 0, 
   {{5, 5}, {8, 8}, {8, 8}} -> 0, {{6, 2}, {0, 0}, {0, 0}} -> 0, 
   {{6, 2}, {0, 0}, {0, 8}} -> 0, {{6, 2}, {0, 0}, {1, 4}} -> 0, 
   {{6, 2}, {0, 0}, {2, 2}} -> 0, {{6, 2}, {0, 0}, {2, 6}} -> 0, 
   {{6, 2}, {0, 0}, {3, 3}} -> 0, {{6, 2}, {0, 0}, {3, 5}} -> 0, 
   {{6, 2}, {0, 0}, {4, 1}} -> 0, {{6, 2}, {0, 0}, {4, 4}} -> 0, 
   {{6, 2}, {0, 0}, {4, 7}} -> 0, {{6, 2}, {0, 0}, {5, 3}} -> 0, 
   {{6, 2}, {0, 0}, {5, 5}} -> 0, {{6, 2}, {0, 0}, {6, 2}} -> 1, 
   {{6, 2}, {0, 0}, {6, 6}} -> 0, {{6, 2}, {0, 0}, {7, 4}} -> 0, 
   {{6, 2}, {0, 0}, {8, 0}} -> 0, {{6, 2}, {0, 0}, {8, 8}} -> 0, 
   {{6, 2}, {0, 8}, {0, 0}} -> 0, {{6, 2}, {0, 8}, {0, 8}} -> 0, 
   {{6, 2}, {0, 8}, {1, 4}} -> 0, {{6, 2}, {0, 8}, {2, 2}} -> 0, 
   {{6, 2}, {0, 8}, {2, 6}} -> 0, {{6, 2}, {0, 8}, {3, 3}} -> 0, 
   {{6, 2}, {0, 8}, {3, 5}} -> 0, {{6, 2}, {0, 8}, {4, 1}} -> 0, 
   {{6, 2}, {0, 8}, {4, 4}} -> 0, {{6, 2}, {0, 8}, {4, 7}} -> 0, 
   {{6, 2}, {0, 8}, {5, 3}} -> 0, {{6, 2}, {0, 8}, {5, 5}} -> 0, 
   {{6, 2}, {0, 8}, {6, 2}} -> 0, {{6, 2}, {0, 8}, {6, 6}} -> 1, 
   {{6, 2}, {0, 8}, {7, 4}} -> 0, {{6, 2}, {0, 8}, {8, 0}} -> 0, 
   {{6, 2}, {0, 8}, {8, 8}} -> 0, {{6, 2}, {1, 4}, {0, 0}} -> 0, 
   {{6, 2}, {1, 4}, {0, 8}} -> 0, {{6, 2}, {1, 4}, {1, 4}} -> 0, 
   {{6, 2}, {1, 4}, {2, 2}} -> 0, {{6, 2}, {1, 4}, {2, 6}} -> 0, 
   {{6, 2}, {1, 4}, {3, 3}} -> 0, {{6, 2}, {1, 4}, {3, 5}} -> 0, 
   {{6, 2}, {1, 4}, {4, 1}} -> 0, {{6, 2}, {1, 4}, {4, 4}} -> 0, 
   {{6, 2}, {1, 4}, {4, 7}} -> 0, {{6, 2}, {1, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {1, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 2}, {1, 4}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 2}, {1, 4}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 2}, {1, 4}, {7, 4}} -> -I, 
   {{6, 2}, {1, 4}, {8, 0}} -> 0, {{6, 2}, {1, 4}, {8, 8}} -> 0, 
   {{6, 2}, {2, 2}, {0, 0}} -> 0, {{6, 2}, {2, 2}, {0, 8}} -> 0, 
   {{6, 2}, {2, 2}, {1, 4}} -> 0, {{6, 2}, {2, 2}, {2, 2}} -> 0, 
   {{6, 2}, {2, 2}, {2, 6}} -> 0, {{6, 2}, {2, 2}, {3, 3}} -> 0, 
   {{6, 2}, {2, 2}, {3, 5}} -> 0, {{6, 2}, {2, 2}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 2}, {2, 2}, {4, 4}} -> -(1/Sqrt[2]), 
   {{6, 2}, {2, 2}, {4, 7}} -> 0, {{6, 2}, {2, 2}, {5, 3}} -> -I, 
   {{6, 2}, {2, 2}, {5, 5}} -> 0, {{6, 2}, {2, 2}, {6, 2}} -> 1, 
   {{6, 2}, {2, 2}, {6, 6}} -> 0, {{6, 2}, {2, 2}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {2, 2}, {8, 0}} -> 1, 
   {{6, 2}, {2, 2}, {8, 8}} -> 0, {{6, 2}, {2, 6}, {0, 0}} -> 0, 
   {{6, 2}, {2, 6}, {0, 8}} -> 0, {{6, 2}, {2, 6}, {1, 4}} -> 0, 
   {{6, 2}, {2, 6}, {2, 2}} -> 0, {{6, 2}, {2, 6}, {2, 6}} -> 0, 
   {{6, 2}, {2, 6}, {3, 3}} -> 0, {{6, 2}, {2, 6}, {3, 5}} -> 0, 
   {{6, 2}, {2, 6}, {4, 1}} -> 0, {{6, 2}, {2, 6}, {4, 4}} -> 1/Sqrt[2], 
   {{6, 2}, {2, 6}, {4, 7}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 2}, {2, 6}, {5, 3}} -> 0, {{6, 2}, {2, 6}, {5, 5}} -> -1, 
   {{6, 2}, {2, 6}, {6, 2}} -> 0, {{6, 2}, {2, 6}, {6, 6}} -> 1, 
   {{6, 2}, {2, 6}, {7, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 2}, {2, 6}, {8, 0}} -> 0, {{6, 2}, {2, 6}, {8, 8}} -> 1, 
   {{6, 2}, {3, 3}, {0, 0}} -> 0, {{6, 2}, {3, 3}, {0, 8}} -> 0, 
   {{6, 2}, {3, 3}, {1, 4}} -> 0, {{6, 2}, {3, 3}, {2, 2}} -> 0, 
   {{6, 2}, {3, 3}, {2, 6}} -> 0, {{6, 2}, {3, 3}, {3, 3}} -> Sqrt[3]/2, 
   {{6, 2}, {3, 3}, {3, 5}} -> I/2, {{6, 2}, {3, 3}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 2}, {3, 3}, {4, 4}} -> 1/Sqrt[2], 
   {{6, 2}, {3, 3}, {4, 7}} -> 0, {{6, 2}, {3, 3}, {5, 3}} -> -1/2*I, 
   {{6, 2}, {3, 3}, {5, 5}} -> Sqrt[3]/2, {{6, 2}, {3, 3}, {6, 2}} -> -1, 
   {{6, 2}, {3, 3}, {6, 6}} -> 0, {{6, 2}, {3, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {3, 3}, {8, 0}} -> 0, 
   {{6, 2}, {3, 3}, {8, 8}} -> 0, {{6, 2}, {3, 5}, {0, 0}} -> 0, 
   {{6, 2}, {3, 5}, {0, 8}} -> 0, {{6, 2}, {3, 5}, {1, 4}} -> 0, 
   {{6, 2}, {3, 5}, {2, 2}} -> 0, {{6, 2}, {3, 5}, {2, 6}} -> 0, 
   {{6, 2}, {3, 5}, {3, 3}} -> -1/2*I, {{6, 2}, {3, 5}, {3, 5}} -> Sqrt[3]/2, 
   {{6, 2}, {3, 5}, {4, 1}} -> 0, {{6, 2}, {3, 5}, {4, 4}} -> I/Sqrt[2], 
   {{6, 2}, {3, 5}, {4, 7}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 2}, {3, 5}, {5, 3}} -> Sqrt[3]/2, {{6, 2}, {3, 5}, {5, 5}} -> I/2, 
   {{6, 2}, {3, 5}, {6, 2}} -> 0, {{6, 2}, {3, 5}, {6, 6}} -> I, 
   {{6, 2}, {3, 5}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 2}, {3, 5}, {8, 0}} -> 0, {{6, 2}, {3, 5}, {8, 8}} -> 0, 
   {{6, 2}, {4, 1}, {0, 0}} -> 0, {{6, 2}, {4, 1}, {0, 8}} -> 0, 
   {{6, 2}, {4, 1}, {1, 4}} -> 0, {{6, 2}, {4, 1}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 2}, {4, 1}, {2, 6}} -> 0, 
   {{6, 2}, {4, 1}, {3, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 2}, {4, 1}, {3, 5}} -> 0, {{6, 2}, {4, 1}, {4, 1}} -> -1, 
   {{6, 2}, {4, 1}, {4, 4}} -> 0, {{6, 2}, {4, 1}, {4, 7}} -> 0, 
   {{6, 2}, {4, 1}, {5, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 2}, {4, 1}, {5, 5}} -> 0, {{6, 2}, {4, 1}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 2}, {4, 1}, {6, 6}} -> 0, 
   {{6, 2}, {4, 1}, {7, 4}} -> 0, {{6, 2}, {4, 1}, {8, 0}} -> 0, 
   {{6, 2}, {4, 1}, {8, 8}} -> 0, {{6, 2}, {4, 4}, {0, 0}} -> 0, 
   {{6, 2}, {4, 4}, {0, 8}} -> 0, {{6, 2}, {4, 4}, {1, 4}} -> 0, 
   {{6, 2}, {4, 4}, {2, 2}} -> -(1/Sqrt[2]), {{6, 2}, {4, 4}, {2, 6}} -> 
    1/Sqrt[2], {{6, 2}, {4, 4}, {3, 3}} -> 1/Sqrt[2], 
   {{6, 2}, {4, 4}, {3, 5}} -> (-I)/Sqrt[2], {{6, 2}, {4, 4}, {4, 1}} -> 0, 
   {{6, 2}, {4, 4}, {4, 4}} -> -1, {{6, 2}, {4, 4}, {4, 7}} -> 0, 
   {{6, 2}, {4, 4}, {5, 3}} -> (-I)/Sqrt[2], {{6, 2}, {4, 4}, {5, 5}} -> 
    1/Sqrt[2], {{6, 2}, {4, 4}, {6, 2}} -> 1/Sqrt[2], 
   {{6, 2}, {4, 4}, {6, 6}} -> -(1/Sqrt[2]), {{6, 2}, {4, 4}, {7, 4}} -> 0, 
   {{6, 2}, {4, 4}, {8, 0}} -> 0, {{6, 2}, {4, 4}, {8, 8}} -> 0, 
   {{6, 2}, {4, 7}, {0, 0}} -> 0, {{6, 2}, {4, 7}, {0, 8}} -> 0, 
   {{6, 2}, {4, 7}, {1, 4}} -> 0, {{6, 2}, {4, 7}, {2, 2}} -> 0, 
   {{6, 2}, {4, 7}, {2, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 2}, {4, 7}, {3, 3}} -> 0, {{6, 2}, {4, 7}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 2}, {4, 7}, {4, 1}} -> 0, 
   {{6, 2}, {4, 7}, {4, 4}} -> 0, {{6, 2}, {4, 7}, {4, 7}} -> -1, 
   {{6, 2}, {4, 7}, {5, 3}} -> 0, {{6, 2}, {4, 7}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {4, 7}, {6, 2}} -> 0, 
   {{6, 2}, {4, 7}, {6, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 2}, {4, 7}, {7, 4}} -> 0, {{6, 2}, {4, 7}, {8, 0}} -> 0, 
   {{6, 2}, {4, 7}, {8, 8}} -> 0, {{6, 2}, {5, 3}, {0, 0}} -> 0, 
   {{6, 2}, {5, 3}, {0, 8}} -> 0, {{6, 2}, {5, 3}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{6, 2}, {5, 3}, {2, 2}} -> I, 
   {{6, 2}, {5, 3}, {2, 6}} -> 0, {{6, 2}, {5, 3}, {3, 3}} -> I/2, 
   {{6, 2}, {5, 3}, {3, 5}} -> Sqrt[3]/2, {{6, 2}, {5, 3}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {5, 3}, {4, 4}} -> I/Sqrt[2], 
   {{6, 2}, {5, 3}, {4, 7}} -> 0, {{6, 2}, {5, 3}, {5, 3}} -> Sqrt[3]/2, 
   {{6, 2}, {5, 3}, {5, 5}} -> -1/2*I, {{6, 2}, {5, 3}, {6, 2}} -> 0, 
   {{6, 2}, {5, 3}, {6, 6}} -> 0, {{6, 2}, {5, 3}, {7, 4}} -> 0, 
   {{6, 2}, {5, 3}, {8, 0}} -> 0, {{6, 2}, {5, 3}, {8, 8}} -> 0, 
   {{6, 2}, {5, 5}, {0, 0}} -> 0, {{6, 2}, {5, 5}, {0, 8}} -> 0, 
   {{6, 2}, {5, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 2}, {5, 5}, {2, 2}} -> 0, {{6, 2}, {5, 5}, {2, 6}} -> -1, 
   {{6, 2}, {5, 5}, {3, 3}} -> Sqrt[3]/2, {{6, 2}, {5, 5}, {3, 5}} -> -1/2*I, 
   {{6, 2}, {5, 5}, {4, 1}} -> 0, {{6, 2}, {5, 5}, {4, 4}} -> 1/Sqrt[2], 
   {{6, 2}, {5, 5}, {4, 7}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 2}, {5, 5}, {5, 3}} -> I/2, {{6, 2}, {5, 5}, {5, 5}} -> Sqrt[3]/2, 
   {{6, 2}, {5, 5}, {6, 2}} -> 0, {{6, 2}, {5, 5}, {6, 6}} -> 0, 
   {{6, 2}, {5, 5}, {7, 4}} -> 0, {{6, 2}, {5, 5}, {8, 0}} -> 0, 
   {{6, 2}, {5, 5}, {8, 8}} -> 0, {{6, 2}, {6, 2}, {0, 0}} -> 1, 
   {{6, 2}, {6, 2}, {0, 8}} -> 0, {{6, 2}, {6, 2}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 2}, {6, 2}, {2, 2}} -> 1, 
   {{6, 2}, {6, 2}, {2, 6}} -> 0, {{6, 2}, {6, 2}, {3, 3}} -> -1, 
   {{6, 2}, {6, 2}, {3, 5}} -> 0, {{6, 2}, {6, 2}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 2}, {6, 2}, {4, 4}} -> 1/Sqrt[2], 
   {{6, 2}, {6, 2}, {4, 7}} -> 0, {{6, 2}, {6, 2}, {5, 3}} -> 0, 
   {{6, 2}, {6, 2}, {5, 5}} -> 0, {{6, 2}, {6, 2}, {6, 2}} -> 0, 
   {{6, 2}, {6, 2}, {6, 6}} -> 0, {{6, 2}, {6, 2}, {7, 4}} -> 0, 
   {{6, 2}, {6, 2}, {8, 0}} -> 0, {{6, 2}, {6, 2}, {8, 8}} -> 0, 
   {{6, 2}, {6, 6}, {0, 0}} -> 0, {{6, 2}, {6, 6}, {0, 8}} -> 1, 
   {{6, 2}, {6, 6}, {1, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 2}, {6, 6}, {2, 2}} -> 0, {{6, 2}, {6, 6}, {2, 6}} -> 1, 
   {{6, 2}, {6, 6}, {3, 3}} -> 0, {{6, 2}, {6, 6}, {3, 5}} -> -I, 
   {{6, 2}, {6, 6}, {4, 1}} -> 0, {{6, 2}, {6, 6}, {4, 4}} -> -(1/Sqrt[2]), 
   {{6, 2}, {6, 6}, {4, 7}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 2}, {6, 6}, {5, 3}} -> 0, {{6, 2}, {6, 6}, {5, 5}} -> 0, 
   {{6, 2}, {6, 6}, {6, 2}} -> 0, {{6, 2}, {6, 6}, {6, 6}} -> 0, 
   {{6, 2}, {6, 6}, {7, 4}} -> 0, {{6, 2}, {6, 6}, {8, 0}} -> 0, 
   {{6, 2}, {6, 6}, {8, 8}} -> 0, {{6, 2}, {7, 4}, {0, 0}} -> 0, 
   {{6, 2}, {7, 4}, {0, 8}} -> 0, {{6, 2}, {7, 4}, {1, 4}} -> I, 
   {{6, 2}, {7, 4}, {2, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 2}, {7, 4}, {2, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 2}, {7, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 2}, {7, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 2}, {7, 4}, {4, 1}} -> 0, {{6, 2}, {7, 4}, {4, 4}} -> 0, 
   {{6, 2}, {7, 4}, {4, 7}} -> 0, {{6, 2}, {7, 4}, {5, 3}} -> 0, 
   {{6, 2}, {7, 4}, {5, 5}} -> 0, {{6, 2}, {7, 4}, {6, 2}} -> 0, 
   {{6, 2}, {7, 4}, {6, 6}} -> 0, {{6, 2}, {7, 4}, {7, 4}} -> 0, 
   {{6, 2}, {7, 4}, {8, 0}} -> 0, {{6, 2}, {7, 4}, {8, 8}} -> 0, 
   {{6, 2}, {8, 0}, {0, 0}} -> 0, {{6, 2}, {8, 0}, {0, 8}} -> 0, 
   {{6, 2}, {8, 0}, {1, 4}} -> 0, {{6, 2}, {8, 0}, {2, 2}} -> 1, 
   {{6, 2}, {8, 0}, {2, 6}} -> 0, {{6, 2}, {8, 0}, {3, 3}} -> 0, 
   {{6, 2}, {8, 0}, {3, 5}} -> 0, {{6, 2}, {8, 0}, {4, 1}} -> 0, 
   {{6, 2}, {8, 0}, {4, 4}} -> 0, {{6, 2}, {8, 0}, {4, 7}} -> 0, 
   {{6, 2}, {8, 0}, {5, 3}} -> 0, {{6, 2}, {8, 0}, {5, 5}} -> 0, 
   {{6, 2}, {8, 0}, {6, 2}} -> 0, {{6, 2}, {8, 0}, {6, 6}} -> 0, 
   {{6, 2}, {8, 0}, {7, 4}} -> 0, {{6, 2}, {8, 0}, {8, 0}} -> 0, 
   {{6, 2}, {8, 0}, {8, 8}} -> 0, {{6, 2}, {8, 8}, {0, 0}} -> 0, 
   {{6, 2}, {8, 8}, {0, 8}} -> 0, {{6, 2}, {8, 8}, {1, 4}} -> 0, 
   {{6, 2}, {8, 8}, {2, 2}} -> 0, {{6, 2}, {8, 8}, {2, 6}} -> 1, 
   {{6, 2}, {8, 8}, {3, 3}} -> 0, {{6, 2}, {8, 8}, {3, 5}} -> 0, 
   {{6, 2}, {8, 8}, {4, 1}} -> 0, {{6, 2}, {8, 8}, {4, 4}} -> 0, 
   {{6, 2}, {8, 8}, {4, 7}} -> 0, {{6, 2}, {8, 8}, {5, 3}} -> 0, 
   {{6, 2}, {8, 8}, {5, 5}} -> 0, {{6, 2}, {8, 8}, {6, 2}} -> 0, 
   {{6, 2}, {8, 8}, {6, 6}} -> 0, {{6, 2}, {8, 8}, {7, 4}} -> 0, 
   {{6, 2}, {8, 8}, {8, 0}} -> 0, {{6, 2}, {8, 8}, {8, 8}} -> 0, 
   {{6, 6}, {0, 0}, {0, 0}} -> 0, {{6, 6}, {0, 0}, {0, 8}} -> 0, 
   {{6, 6}, {0, 0}, {1, 4}} -> 0, {{6, 6}, {0, 0}, {2, 2}} -> 0, 
   {{6, 6}, {0, 0}, {2, 6}} -> 0, {{6, 6}, {0, 0}, {3, 3}} -> 0, 
   {{6, 6}, {0, 0}, {3, 5}} -> 0, {{6, 6}, {0, 0}, {4, 1}} -> 0, 
   {{6, 6}, {0, 0}, {4, 4}} -> 0, {{6, 6}, {0, 0}, {4, 7}} -> 0, 
   {{6, 6}, {0, 0}, {5, 3}} -> 0, {{6, 6}, {0, 0}, {5, 5}} -> 0, 
   {{6, 6}, {0, 0}, {6, 2}} -> 0, {{6, 6}, {0, 0}, {6, 6}} -> 1, 
   {{6, 6}, {0, 0}, {7, 4}} -> 0, {{6, 6}, {0, 0}, {8, 0}} -> 0, 
   {{6, 6}, {0, 0}, {8, 8}} -> 0, {{6, 6}, {0, 8}, {0, 0}} -> 0, 
   {{6, 6}, {0, 8}, {0, 8}} -> 0, {{6, 6}, {0, 8}, {1, 4}} -> 0, 
   {{6, 6}, {0, 8}, {2, 2}} -> 0, {{6, 6}, {0, 8}, {2, 6}} -> 0, 
   {{6, 6}, {0, 8}, {3, 3}} -> 0, {{6, 6}, {0, 8}, {3, 5}} -> 0, 
   {{6, 6}, {0, 8}, {4, 1}} -> 0, {{6, 6}, {0, 8}, {4, 4}} -> 0, 
   {{6, 6}, {0, 8}, {4, 7}} -> 0, {{6, 6}, {0, 8}, {5, 3}} -> 0, 
   {{6, 6}, {0, 8}, {5, 5}} -> 0, {{6, 6}, {0, 8}, {6, 2}} -> 1, 
   {{6, 6}, {0, 8}, {6, 6}} -> 0, {{6, 6}, {0, 8}, {7, 4}} -> 0, 
   {{6, 6}, {0, 8}, {8, 0}} -> 0, {{6, 6}, {0, 8}, {8, 8}} -> 0, 
   {{6, 6}, {1, 4}, {0, 0}} -> 0, {{6, 6}, {1, 4}, {0, 8}} -> 0, 
   {{6, 6}, {1, 4}, {1, 4}} -> 0, {{6, 6}, {1, 4}, {2, 2}} -> 0, 
   {{6, 6}, {1, 4}, {2, 6}} -> 0, {{6, 6}, {1, 4}, {3, 3}} -> 0, 
   {{6, 6}, {1, 4}, {3, 5}} -> 0, {{6, 6}, {1, 4}, {4, 1}} -> 0, 
   {{6, 6}, {1, 4}, {4, 4}} -> 0, {{6, 6}, {1, 4}, {4, 7}} -> 0, 
   {{6, 6}, {1, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 6}, {1, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 6}, {1, 4}, {6, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 6}, {1, 4}, {6, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 6}, {1, 4}, {7, 4}} -> -I, {{6, 6}, {1, 4}, {8, 0}} -> 0, 
   {{6, 6}, {1, 4}, {8, 8}} -> 0, {{6, 6}, {2, 2}, {0, 0}} -> 0, 
   {{6, 6}, {2, 2}, {0, 8}} -> 0, {{6, 6}, {2, 2}, {1, 4}} -> 0, 
   {{6, 6}, {2, 2}, {2, 2}} -> 0, {{6, 6}, {2, 2}, {2, 6}} -> 0, 
   {{6, 6}, {2, 2}, {3, 3}} -> 0, {{6, 6}, {2, 2}, {3, 5}} -> 0, 
   {{6, 6}, {2, 2}, {4, 1}} -> 0, {{6, 6}, {2, 2}, {4, 4}} -> 1/Sqrt[2], 
   {{6, 6}, {2, 2}, {4, 7}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 6}, {2, 2}, {5, 3}} -> 0, {{6, 6}, {2, 2}, {5, 5}} -> 1, 
   {{6, 6}, {2, 2}, {6, 2}} -> 0, {{6, 6}, {2, 2}, {6, 6}} -> 1, 
   {{6, 6}, {2, 2}, {7, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 6}, {2, 2}, {8, 0}} -> 0, {{6, 6}, {2, 2}, {8, 8}} -> 1, 
   {{6, 6}, {2, 6}, {0, 0}} -> 0, {{6, 6}, {2, 6}, {0, 8}} -> 0, 
   {{6, 6}, {2, 6}, {1, 4}} -> 0, {{6, 6}, {2, 6}, {2, 2}} -> 0, 
   {{6, 6}, {2, 6}, {2, 6}} -> 0, {{6, 6}, {2, 6}, {3, 3}} -> 0, 
   {{6, 6}, {2, 6}, {3, 5}} -> 0, {{6, 6}, {2, 6}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 6}, {2, 6}, {4, 4}} -> -(1/Sqrt[2]), 
   {{6, 6}, {2, 6}, {4, 7}} -> 0, {{6, 6}, {2, 6}, {5, 3}} -> I, 
   {{6, 6}, {2, 6}, {5, 5}} -> 0, {{6, 6}, {2, 6}, {6, 2}} -> 1, 
   {{6, 6}, {2, 6}, {6, 6}} -> 0, {{6, 6}, {2, 6}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 6}, {2, 6}, {8, 0}} -> 1, 
   {{6, 6}, {2, 6}, {8, 8}} -> 0, {{6, 6}, {3, 3}, {0, 0}} -> 0, 
   {{6, 6}, {3, 3}, {0, 8}} -> 0, {{6, 6}, {3, 3}, {1, 4}} -> 0, 
   {{6, 6}, {3, 3}, {2, 2}} -> 0, {{6, 6}, {3, 3}, {2, 6}} -> 0, 
   {{6, 6}, {3, 3}, {3, 3}} -> 1/2, {{6, 6}, {3, 3}, {3, 5}} -> 
    (I/2)*Sqrt[3], {{6, 6}, {3, 3}, {4, 1}} -> 0, 
   {{6, 6}, {3, 3}, {4, 4}} -> 1/Sqrt[2], {{6, 6}, {3, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{6, 6}, {3, 3}, {5, 3}} -> (I/2)*Sqrt[3], 
   {{6, 6}, {3, 3}, {5, 5}} -> -1/2, {{6, 6}, {3, 3}, {6, 2}} -> 0, 
   {{6, 6}, {3, 3}, {6, 6}} -> 1, {{6, 6}, {3, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{6, 6}, {3, 3}, {8, 0}} -> 0, 
   {{6, 6}, {3, 3}, {8, 8}} -> 0, {{6, 6}, {3, 5}, {0, 0}} -> 0, 
   {{6, 6}, {3, 5}, {0, 8}} -> 0, {{6, 6}, {3, 5}, {1, 4}} -> 0, 
   {{6, 6}, {3, 5}, {2, 2}} -> 0, {{6, 6}, {3, 5}, {2, 6}} -> 0, 
   {{6, 6}, {3, 5}, {3, 3}} -> (-1/2*I)*Sqrt[3], {{6, 6}, {3, 5}, {3, 5}} -> 
    1/2, {{6, 6}, {3, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 6}, {3, 5}, {4, 4}} -> I/Sqrt[2], {{6, 6}, {3, 5}, {4, 7}} -> 0, 
   {{6, 6}, {3, 5}, {5, 3}} -> -1/2, {{6, 6}, {3, 5}, {5, 5}} -> 
    (-1/2*I)*Sqrt[3], {{6, 6}, {3, 5}, {6, 2}} -> -I, 
   {{6, 6}, {3, 5}, {6, 6}} -> 0, {{6, 6}, {3, 5}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 6}, {3, 5}, {8, 0}} -> 0, 
   {{6, 6}, {3, 5}, {8, 8}} -> 0, {{6, 6}, {4, 1}, {0, 0}} -> 0, 
   {{6, 6}, {4, 1}, {0, 8}} -> 0, {{6, 6}, {4, 1}, {1, 4}} -> 0, 
   {{6, 6}, {4, 1}, {2, 2}} -> 0, {{6, 6}, {4, 1}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 6}, {4, 1}, {3, 3}} -> 0, 
   {{6, 6}, {4, 1}, {3, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 6}, {4, 1}, {4, 1}} -> 0, {{6, 6}, {4, 1}, {4, 4}} -> 0, 
   {{6, 6}, {4, 1}, {4, 7}} -> -I, {{6, 6}, {4, 1}, {5, 3}} -> 0, 
   {{6, 6}, {4, 1}, {5, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 6}, {4, 1}, {6, 2}} -> 0, {{6, 6}, {4, 1}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 6}, {4, 1}, {7, 4}} -> 0, 
   {{6, 6}, {4, 1}, {8, 0}} -> 0, {{6, 6}, {4, 1}, {8, 8}} -> 0, 
   {{6, 6}, {4, 4}, {0, 0}} -> 0, {{6, 6}, {4, 4}, {0, 8}} -> 0, 
   {{6, 6}, {4, 4}, {1, 4}} -> 0, {{6, 6}, {4, 4}, {2, 2}} -> 1/Sqrt[2], 
   {{6, 6}, {4, 4}, {2, 6}} -> -(1/Sqrt[2]), {{6, 6}, {4, 4}, {3, 3}} -> 
    1/Sqrt[2], {{6, 6}, {4, 4}, {3, 5}} -> (-I)/Sqrt[2], 
   {{6, 6}, {4, 4}, {4, 1}} -> 0, {{6, 6}, {4, 4}, {4, 4}} -> 1, 
   {{6, 6}, {4, 4}, {4, 7}} -> 0, {{6, 6}, {4, 4}, {5, 3}} -> (-I)/Sqrt[2], 
   {{6, 6}, {4, 4}, {5, 5}} -> 1/Sqrt[2], {{6, 6}, {4, 4}, {6, 2}} -> 
    -(1/Sqrt[2]), {{6, 6}, {4, 4}, {6, 6}} -> 1/Sqrt[2], 
   {{6, 6}, {4, 4}, {7, 4}} -> 0, {{6, 6}, {4, 4}, {8, 0}} -> 0, 
   {{6, 6}, {4, 4}, {8, 8}} -> 0, {{6, 6}, {4, 7}, {0, 0}} -> 0, 
   {{6, 6}, {4, 7}, {0, 8}} -> 0, {{6, 6}, {4, 7}, {1, 4}} -> 0, 
   {{6, 6}, {4, 7}, {2, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 6}, {4, 7}, {2, 6}} -> 0, {{6, 6}, {4, 7}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 6}, {4, 7}, {3, 5}} -> 0, 
   {{6, 6}, {4, 7}, {4, 1}} -> I, {{6, 6}, {4, 7}, {4, 4}} -> 0, 
   {{6, 6}, {4, 7}, {4, 7}} -> 0, {{6, 6}, {4, 7}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 6}, {4, 7}, {5, 5}} -> 0, 
   {{6, 6}, {4, 7}, {6, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 6}, {4, 7}, {6, 6}} -> 0, {{6, 6}, {4, 7}, {7, 4}} -> 0, 
   {{6, 6}, {4, 7}, {8, 0}} -> 0, {{6, 6}, {4, 7}, {8, 8}} -> 0, 
   {{6, 6}, {5, 3}, {0, 0}} -> 0, {{6, 6}, {5, 3}, {0, 8}} -> 0, 
   {{6, 6}, {5, 3}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 6}, {5, 3}, {2, 2}} -> 0, {{6, 6}, {5, 3}, {2, 6}} -> -I, 
   {{6, 6}, {5, 3}, {3, 3}} -> (-1/2*I)*Sqrt[3], {{6, 6}, {5, 3}, {3, 5}} -> 
    -1/2, {{6, 6}, {5, 3}, {4, 1}} -> 0, {{6, 6}, {5, 3}, {4, 4}} -> 
    I/Sqrt[2], {{6, 6}, {5, 3}, {4, 7}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 6}, {5, 3}, {5, 3}} -> 1/2, {{6, 6}, {5, 3}, {5, 5}} -> 
    (-1/2*I)*Sqrt[3], {{6, 6}, {5, 3}, {6, 2}} -> 0, 
   {{6, 6}, {5, 3}, {6, 6}} -> 0, {{6, 6}, {5, 3}, {7, 4}} -> 0, 
   {{6, 6}, {5, 3}, {8, 0}} -> 0, {{6, 6}, {5, 3}, {8, 8}} -> 0, 
   {{6, 6}, {5, 5}, {0, 0}} -> 0, {{6, 6}, {5, 5}, {0, 8}} -> 0, 
   {{6, 6}, {5, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 6}, {5, 5}, {2, 2}} -> 1, {{6, 6}, {5, 5}, {2, 6}} -> 0, 
   {{6, 6}, {5, 5}, {3, 3}} -> -1/2, {{6, 6}, {5, 5}, {3, 5}} -> 
    (I/2)*Sqrt[3], {{6, 6}, {5, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 6}, {5, 5}, {4, 4}} -> 1/Sqrt[2], {{6, 6}, {5, 5}, {4, 7}} -> 0, 
   {{6, 6}, {5, 5}, {5, 3}} -> (I/2)*Sqrt[3], {{6, 6}, {5, 5}, {5, 5}} -> 
    1/2, {{6, 6}, {5, 5}, {6, 2}} -> 0, {{6, 6}, {5, 5}, {6, 6}} -> 0, 
   {{6, 6}, {5, 5}, {7, 4}} -> 0, {{6, 6}, {5, 5}, {8, 0}} -> 0, 
   {{6, 6}, {5, 5}, {8, 8}} -> 0, {{6, 6}, {6, 2}, {0, 0}} -> 0, 
   {{6, 6}, {6, 2}, {0, 8}} -> 1, {{6, 6}, {6, 2}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 6}, {6, 2}, {2, 2}} -> 0, 
   {{6, 6}, {6, 2}, {2, 6}} -> 1, {{6, 6}, {6, 2}, {3, 3}} -> 0, 
   {{6, 6}, {6, 2}, {3, 5}} -> I, {{6, 6}, {6, 2}, {4, 1}} -> 0, 
   {{6, 6}, {6, 2}, {4, 4}} -> -(1/Sqrt[2]), {{6, 6}, {6, 2}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 6}, {6, 2}, {5, 3}} -> 0, 
   {{6, 6}, {6, 2}, {5, 5}} -> 0, {{6, 6}, {6, 2}, {6, 2}} -> 0, 
   {{6, 6}, {6, 2}, {6, 6}} -> 0, {{6, 6}, {6, 2}, {7, 4}} -> 0, 
   {{6, 6}, {6, 2}, {8, 0}} -> 0, {{6, 6}, {6, 2}, {8, 8}} -> 0, 
   {{6, 6}, {6, 6}, {0, 0}} -> 1, {{6, 6}, {6, 6}, {0, 8}} -> 0, 
   {{6, 6}, {6, 6}, {1, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 6}, {6, 6}, {2, 2}} -> 1, {{6, 6}, {6, 6}, {2, 6}} -> 0, 
   {{6, 6}, {6, 6}, {3, 3}} -> 1, {{6, 6}, {6, 6}, {3, 5}} -> 0, 
   {{6, 6}, {6, 6}, {4, 1}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 6}, {6, 6}, {4, 4}} -> 1/Sqrt[2], {{6, 6}, {6, 6}, {4, 7}} -> 0, 
   {{6, 6}, {6, 6}, {5, 3}} -> 0, {{6, 6}, {6, 6}, {5, 5}} -> 0, 
   {{6, 6}, {6, 6}, {6, 2}} -> 0, {{6, 6}, {6, 6}, {6, 6}} -> 0, 
   {{6, 6}, {6, 6}, {7, 4}} -> 0, {{6, 6}, {6, 6}, {8, 0}} -> 0, 
   {{6, 6}, {6, 6}, {8, 8}} -> 0, {{6, 6}, {7, 4}, {0, 0}} -> 0, 
   {{6, 6}, {7, 4}, {0, 8}} -> 0, {{6, 6}, {7, 4}, {1, 4}} -> I, 
   {{6, 6}, {7, 4}, {2, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 6}, {7, 4}, {2, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 6}, {7, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 6}, {7, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 6}, {7, 4}, {4, 1}} -> 0, {{6, 6}, {7, 4}, {4, 4}} -> 0, 
   {{6, 6}, {7, 4}, {4, 7}} -> 0, {{6, 6}, {7, 4}, {5, 3}} -> 0, 
   {{6, 6}, {7, 4}, {5, 5}} -> 0, {{6, 6}, {7, 4}, {6, 2}} -> 0, 
   {{6, 6}, {7, 4}, {6, 6}} -> 0, {{6, 6}, {7, 4}, {7, 4}} -> 0, 
   {{6, 6}, {7, 4}, {8, 0}} -> 0, {{6, 6}, {7, 4}, {8, 8}} -> 0, 
   {{6, 6}, {8, 0}, {0, 0}} -> 0, {{6, 6}, {8, 0}, {0, 8}} -> 0, 
   {{6, 6}, {8, 0}, {1, 4}} -> 0, {{6, 6}, {8, 0}, {2, 2}} -> 0, 
   {{6, 6}, {8, 0}, {2, 6}} -> 1, {{6, 6}, {8, 0}, {3, 3}} -> 0, 
   {{6, 6}, {8, 0}, {3, 5}} -> 0, {{6, 6}, {8, 0}, {4, 1}} -> 0, 
   {{6, 6}, {8, 0}, {4, 4}} -> 0, {{6, 6}, {8, 0}, {4, 7}} -> 0, 
   {{6, 6}, {8, 0}, {5, 3}} -> 0, {{6, 6}, {8, 0}, {5, 5}} -> 0, 
   {{6, 6}, {8, 0}, {6, 2}} -> 0, {{6, 6}, {8, 0}, {6, 6}} -> 0, 
   {{6, 6}, {8, 0}, {7, 4}} -> 0, {{6, 6}, {8, 0}, {8, 0}} -> 0, 
   {{6, 6}, {8, 0}, {8, 8}} -> 0, {{6, 6}, {8, 8}, {0, 0}} -> 0, 
   {{6, 6}, {8, 8}, {0, 8}} -> 0, {{6, 6}, {8, 8}, {1, 4}} -> 0, 
   {{6, 6}, {8, 8}, {2, 2}} -> 1, {{6, 6}, {8, 8}, {2, 6}} -> 0, 
   {{6, 6}, {8, 8}, {3, 3}} -> 0, {{6, 6}, {8, 8}, {3, 5}} -> 0, 
   {{6, 6}, {8, 8}, {4, 1}} -> 0, {{6, 6}, {8, 8}, {4, 4}} -> 0, 
   {{6, 6}, {8, 8}, {4, 7}} -> 0, {{6, 6}, {8, 8}, {5, 3}} -> 0, 
   {{6, 6}, {8, 8}, {5, 5}} -> 0, {{6, 6}, {8, 8}, {6, 2}} -> 0, 
   {{6, 6}, {8, 8}, {6, 6}} -> 0, {{6, 6}, {8, 8}, {7, 4}} -> 0, 
   {{6, 6}, {8, 8}, {8, 0}} -> 0, {{6, 6}, {8, 8}, {8, 8}} -> 0, 
   {{7, 4}, {0, 0}, {0, 0}} -> 0, {{7, 4}, {0, 0}, {0, 8}} -> 0, 
   {{7, 4}, {0, 0}, {1, 4}} -> 0, {{7, 4}, {0, 0}, {2, 2}} -> 0, 
   {{7, 4}, {0, 0}, {2, 6}} -> 0, {{7, 4}, {0, 0}, {3, 3}} -> 0, 
   {{7, 4}, {0, 0}, {3, 5}} -> 0, {{7, 4}, {0, 0}, {4, 1}} -> 0, 
   {{7, 4}, {0, 0}, {4, 4}} -> 0, {{7, 4}, {0, 0}, {4, 7}} -> 0, 
   {{7, 4}, {0, 0}, {5, 3}} -> 0, {{7, 4}, {0, 0}, {5, 5}} -> 0, 
   {{7, 4}, {0, 0}, {6, 2}} -> 0, {{7, 4}, {0, 0}, {6, 6}} -> 0, 
   {{7, 4}, {0, 0}, {7, 4}} -> 1, {{7, 4}, {0, 0}, {8, 0}} -> 0, 
   {{7, 4}, {0, 0}, {8, 8}} -> 0, {{7, 4}, {0, 8}, {0, 0}} -> 0, 
   {{7, 4}, {0, 8}, {0, 8}} -> 0, {{7, 4}, {0, 8}, {1, 4}} -> 0, 
   {{7, 4}, {0, 8}, {2, 2}} -> 0, {{7, 4}, {0, 8}, {2, 6}} -> 0, 
   {{7, 4}, {0, 8}, {3, 3}} -> 0, {{7, 4}, {0, 8}, {3, 5}} -> 0, 
   {{7, 4}, {0, 8}, {4, 1}} -> 0, {{7, 4}, {0, 8}, {4, 4}} -> 0, 
   {{7, 4}, {0, 8}, {4, 7}} -> 0, {{7, 4}, {0, 8}, {5, 3}} -> 0, 
   {{7, 4}, {0, 8}, {5, 5}} -> 0, {{7, 4}, {0, 8}, {6, 2}} -> 0, 
   {{7, 4}, {0, 8}, {6, 6}} -> 0, {{7, 4}, {0, 8}, {7, 4}} -> 1, 
   {{7, 4}, {0, 8}, {8, 0}} -> 0, {{7, 4}, {0, 8}, {8, 8}} -> 0, 
   {{7, 4}, {1, 4}, {0, 0}} -> 0, {{7, 4}, {1, 4}, {0, 8}} -> 0, 
   {{7, 4}, {1, 4}, {1, 4}} -> 0, {{7, 4}, {1, 4}, {2, 2}} -> 0, 
   {{7, 4}, {1, 4}, {2, 6}} -> 0, {{7, 4}, {1, 4}, {3, 3}} -> 0, 
   {{7, 4}, {1, 4}, {3, 5}} -> 0, {{7, 4}, {1, 4}, {4, 1}} -> 0, 
   {{7, 4}, {1, 4}, {4, 4}} -> 0, {{7, 4}, {1, 4}, {4, 7}} -> 0, 
   {{7, 4}, {1, 4}, {5, 3}} -> 0, {{7, 4}, {1, 4}, {5, 5}} -> 0, 
   {{7, 4}, {1, 4}, {6, 2}} -> I, {{7, 4}, {1, 4}, {6, 6}} -> I, 
   {{7, 4}, {1, 4}, {7, 4}} -> Root[-2 + #1^4 & , 3, 0], 
   {{7, 4}, {1, 4}, {8, 0}} -> -I, {{7, 4}, {1, 4}, {8, 8}} -> -I, 
   {{7, 4}, {2, 2}, {0, 0}} -> 0, {{7, 4}, {2, 2}, {0, 8}} -> 0, 
   {{7, 4}, {2, 2}, {1, 4}} -> 0, {{7, 4}, {2, 2}, {2, 2}} -> 0, 
   {{7, 4}, {2, 2}, {2, 6}} -> 0, {{7, 4}, {2, 2}, {3, 3}} -> 0, 
   {{7, 4}, {2, 2}, {3, 5}} -> 0, {{7, 4}, {2, 2}, {4, 1}} -> 0, 
   {{7, 4}, {2, 2}, {4, 4}} -> 0, {{7, 4}, {2, 2}, {4, 7}} -> 0, 
   {{7, 4}, {2, 2}, {5, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {2, 2}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7, 4}, {2, 2}, {6, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7, 4}, {2, 2}, {6, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7, 4}, {2, 2}, {7, 4}} -> -1, {{7, 4}, {2, 2}, {8, 0}} -> 0, 
   {{7, 4}, {2, 2}, {8, 8}} -> 0, {{7, 4}, {2, 6}, {0, 0}} -> 0, 
   {{7, 4}, {2, 6}, {0, 8}} -> 0, {{7, 4}, {2, 6}, {1, 4}} -> 0, 
   {{7, 4}, {2, 6}, {2, 2}} -> 0, {{7, 4}, {2, 6}, {2, 6}} -> 0, 
   {{7, 4}, {2, 6}, {3, 3}} -> 0, {{7, 4}, {2, 6}, {3, 5}} -> 0, 
   {{7, 4}, {2, 6}, {4, 1}} -> 0, {{7, 4}, {2, 6}, {4, 4}} -> 0, 
   {{7, 4}, {2, 6}, {4, 7}} -> 0, {{7, 4}, {2, 6}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {2, 6}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{7, 4}, {2, 6}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{7, 4}, {2, 6}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{7, 4}, {2, 6}, {7, 4}} -> -1, 
   {{7, 4}, {2, 6}, {8, 0}} -> 0, {{7, 4}, {2, 6}, {8, 8}} -> 0, 
   {{7, 4}, {3, 3}, {0, 0}} -> 0, {{7, 4}, {3, 3}, {0, 8}} -> 0, 
   {{7, 4}, {3, 3}, {1, 4}} -> 0, {{7, 4}, {3, 3}, {2, 2}} -> 0, 
   {{7, 4}, {3, 3}, {2, 6}} -> 0, {{7, 4}, {3, 3}, {3, 3}} -> 0, 
   {{7, 4}, {3, 3}, {3, 5}} -> 0, {{7, 4}, {3, 3}, {4, 1}} -> I/Sqrt[2], 
   {{7, 4}, {3, 3}, {4, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7, 4}, {3, 3}, {4, 7}} -> -(1/Sqrt[2]), {{7, 4}, {3, 3}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {3, 3}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{7, 4}, {3, 3}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{7, 4}, {3, 3}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{7, 4}, {3, 3}, {7, 4}} -> 0, 
   {{7, 4}, {3, 3}, {8, 0}} -> 0, {{7, 4}, {3, 3}, {8, 8}} -> 0, 
   {{7, 4}, {3, 5}, {0, 0}} -> 0, {{7, 4}, {3, 5}, {0, 8}} -> 0, 
   {{7, 4}, {3, 5}, {1, 4}} -> 0, {{7, 4}, {3, 5}, {2, 2}} -> 0, 
   {{7, 4}, {3, 5}, {2, 6}} -> 0, {{7, 4}, {3, 5}, {3, 3}} -> 0, 
   {{7, 4}, {3, 5}, {3, 5}} -> 0, {{7, 4}, {3, 5}, {4, 1}} -> 1/Sqrt[2], 
   {{7, 4}, {3, 5}, {4, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {3, 5}, {4, 7}} -> I/Sqrt[2], {{7, 4}, {3, 5}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{7, 4}, {3, 5}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{7, 4}, {3, 5}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{7, 4}, {3, 5}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {3, 5}, {7, 4}} -> 0, 
   {{7, 4}, {3, 5}, {8, 0}} -> 0, {{7, 4}, {3, 5}, {8, 8}} -> 0, 
   {{7, 4}, {4, 1}, {0, 0}} -> 0, {{7, 4}, {4, 1}, {0, 8}} -> 0, 
   {{7, 4}, {4, 1}, {1, 4}} -> 0, {{7, 4}, {4, 1}, {2, 2}} -> 0, 
   {{7, 4}, {4, 1}, {2, 6}} -> 0, {{7, 4}, {4, 1}, {3, 3}} -> (-I)/Sqrt[2], 
   {{7, 4}, {4, 1}, {3, 5}} -> 1/Sqrt[2], {{7, 4}, {4, 1}, {4, 1}} -> 0, 
   {{7, 4}, {4, 1}, {4, 4}} -> I, {{7, 4}, {4, 1}, {4, 7}} -> 0, 
   {{7, 4}, {4, 1}, {5, 3}} -> -(1/Sqrt[2]), {{7, 4}, {4, 1}, {5, 5}} -> 
    I/Sqrt[2], {{7, 4}, {4, 1}, {6, 2}} -> 0, {{7, 4}, {4, 1}, {6, 6}} -> 0, 
   {{7, 4}, {4, 1}, {7, 4}} -> 0, {{7, 4}, {4, 1}, {8, 0}} -> 0, 
   {{7, 4}, {4, 1}, {8, 8}} -> 0, {{7, 4}, {4, 4}, {0, 0}} -> 0, 
   {{7, 4}, {4, 4}, {0, 8}} -> 0, {{7, 4}, {4, 4}, {1, 4}} -> 0, 
   {{7, 4}, {4, 4}, {2, 2}} -> 0, {{7, 4}, {4, 4}, {2, 6}} -> 0, 
   {{7, 4}, {4, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7, 4}, {4, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {4, 4}, {4, 1}} -> -I, {{7, 4}, {4, 4}, {4, 4}} -> 0, 
   {{7, 4}, {4, 4}, {4, 7}} -> -1, {{7, 4}, {4, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {4, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{7, 4}, {4, 4}, {6, 2}} -> 0, 
   {{7, 4}, {4, 4}, {6, 6}} -> 0, {{7, 4}, {4, 4}, {7, 4}} -> 0, 
   {{7, 4}, {4, 4}, {8, 0}} -> 0, {{7, 4}, {4, 4}, {8, 8}} -> 0, 
   {{7, 4}, {4, 7}, {0, 0}} -> 0, {{7, 4}, {4, 7}, {0, 8}} -> 0, 
   {{7, 4}, {4, 7}, {1, 4}} -> 0, {{7, 4}, {4, 7}, {2, 2}} -> 0, 
   {{7, 4}, {4, 7}, {2, 6}} -> 0, {{7, 4}, {4, 7}, {3, 3}} -> -(1/Sqrt[2]), 
   {{7, 4}, {4, 7}, {3, 5}} -> (-I)/Sqrt[2], {{7, 4}, {4, 7}, {4, 1}} -> 0, 
   {{7, 4}, {4, 7}, {4, 4}} -> -1, {{7, 4}, {4, 7}, {4, 7}} -> 0, 
   {{7, 4}, {4, 7}, {5, 3}} -> I/Sqrt[2], {{7, 4}, {4, 7}, {5, 5}} -> 
    1/Sqrt[2], {{7, 4}, {4, 7}, {6, 2}} -> 0, {{7, 4}, {4, 7}, {6, 6}} -> 0, 
   {{7, 4}, {4, 7}, {7, 4}} -> 0, {{7, 4}, {4, 7}, {8, 0}} -> 0, 
   {{7, 4}, {4, 7}, {8, 8}} -> 0, {{7, 4}, {5, 3}, {0, 0}} -> 0, 
   {{7, 4}, {5, 3}, {0, 8}} -> 0, {{7, 4}, {5, 3}, {1, 4}} -> 0, 
   {{7, 4}, {5, 3}, {2, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {5, 3}, {2, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {5, 3}, {3, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {5, 3}, {3, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7, 4}, {5, 3}, {4, 1}} -> -(1/Sqrt[2]), {{7, 4}, {5, 3}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {5, 3}, {4, 7}} -> (-I)/Sqrt[2], 
   {{7, 4}, {5, 3}, {5, 3}} -> 0, {{7, 4}, {5, 3}, {5, 5}} -> 0, 
   {{7, 4}, {5, 3}, {6, 2}} -> 0, {{7, 4}, {5, 3}, {6, 6}} -> 0, 
   {{7, 4}, {5, 3}, {7, 4}} -> 0, {{7, 4}, {5, 3}, {8, 0}} -> 0, 
   {{7, 4}, {5, 3}, {8, 8}} -> 0, {{7, 4}, {5, 5}, {0, 0}} -> 0, 
   {{7, 4}, {5, 5}, {0, 8}} -> 0, {{7, 4}, {5, 5}, {1, 4}} -> 0, 
   {{7, 4}, {5, 5}, {2, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7, 4}, {5, 5}, {2, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7, 4}, {5, 5}, {3, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7, 4}, {5, 5}, {3, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {5, 5}, {4, 1}} -> (-I)/Sqrt[2], {{7, 4}, {5, 5}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{7, 4}, {5, 5}, {4, 7}} -> 1/Sqrt[2], 
   {{7, 4}, {5, 5}, {5, 3}} -> 0, {{7, 4}, {5, 5}, {5, 5}} -> 0, 
   {{7, 4}, {5, 5}, {6, 2}} -> 0, {{7, 4}, {5, 5}, {6, 6}} -> 0, 
   {{7, 4}, {5, 5}, {7, 4}} -> 0, {{7, 4}, {5, 5}, {8, 0}} -> 0, 
   {{7, 4}, {5, 5}, {8, 8}} -> 0, {{7, 4}, {6, 2}, {0, 0}} -> 0, 
   {{7, 4}, {6, 2}, {0, 8}} -> 0, {{7, 4}, {6, 2}, {1, 4}} -> -I, 
   {{7, 4}, {6, 2}, {2, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7, 4}, {6, 2}, {2, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7, 4}, {6, 2}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7, 4}, {6, 2}, {3, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {6, 2}, {4, 1}} -> 0, {{7, 4}, {6, 2}, {4, 4}} -> 0, 
   {{7, 4}, {6, 2}, {4, 7}} -> 0, {{7, 4}, {6, 2}, {5, 3}} -> 0, 
   {{7, 4}, {6, 2}, {5, 5}} -> 0, {{7, 4}, {6, 2}, {6, 2}} -> 0, 
   {{7, 4}, {6, 2}, {6, 6}} -> 0, {{7, 4}, {6, 2}, {7, 4}} -> 0, 
   {{7, 4}, {6, 2}, {8, 0}} -> 0, {{7, 4}, {6, 2}, {8, 8}} -> 0, 
   {{7, 4}, {6, 6}, {0, 0}} -> 0, {{7, 4}, {6, 6}, {0, 8}} -> 0, 
   {{7, 4}, {6, 6}, {1, 4}} -> -I, {{7, 4}, {6, 6}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{7, 4}, {6, 6}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{7, 4}, {6, 6}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{7, 4}, {6, 6}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {6, 6}, {4, 1}} -> 0, 
   {{7, 4}, {6, 6}, {4, 4}} -> 0, {{7, 4}, {6, 6}, {4, 7}} -> 0, 
   {{7, 4}, {6, 6}, {5, 3}} -> 0, {{7, 4}, {6, 6}, {5, 5}} -> 0, 
   {{7, 4}, {6, 6}, {6, 2}} -> 0, {{7, 4}, {6, 6}, {6, 6}} -> 0, 
   {{7, 4}, {6, 6}, {7, 4}} -> 0, {{7, 4}, {6, 6}, {8, 0}} -> 0, 
   {{7, 4}, {6, 6}, {8, 8}} -> 0, {{7, 4}, {7, 4}, {0, 0}} -> 1, 
   {{7, 4}, {7, 4}, {0, 8}} -> 1, {{7, 4}, {7, 4}, {1, 4}} -> 
    Root[-2 + #1^4 & , 3, 0], {{7, 4}, {7, 4}, {2, 2}} -> -1, 
   {{7, 4}, {7, 4}, {2, 6}} -> -1, {{7, 4}, {7, 4}, {3, 3}} -> 0, 
   {{7, 4}, {7, 4}, {3, 5}} -> 0, {{7, 4}, {7, 4}, {4, 1}} -> 0, 
   {{7, 4}, {7, 4}, {4, 4}} -> 0, {{7, 4}, {7, 4}, {4, 7}} -> 0, 
   {{7, 4}, {7, 4}, {5, 3}} -> 0, {{7, 4}, {7, 4}, {5, 5}} -> 0, 
   {{7, 4}, {7, 4}, {6, 2}} -> 0, {{7, 4}, {7, 4}, {6, 6}} -> 0, 
   {{7, 4}, {7, 4}, {7, 4}} -> 0, {{7, 4}, {7, 4}, {8, 0}} -> 0, 
   {{7, 4}, {7, 4}, {8, 8}} -> 0, {{7, 4}, {8, 0}, {0, 0}} -> 0, 
   {{7, 4}, {8, 0}, {0, 8}} -> 0, {{7, 4}, {8, 0}, {1, 4}} -> I, 
   {{7, 4}, {8, 0}, {2, 2}} -> 0, {{7, 4}, {8, 0}, {2, 6}} -> 0, 
   {{7, 4}, {8, 0}, {3, 3}} -> 0, {{7, 4}, {8, 0}, {3, 5}} -> 0, 
   {{7, 4}, {8, 0}, {4, 1}} -> 0, {{7, 4}, {8, 0}, {4, 4}} -> 0, 
   {{7, 4}, {8, 0}, {4, 7}} -> 0, {{7, 4}, {8, 0}, {5, 3}} -> 0, 
   {{7, 4}, {8, 0}, {5, 5}} -> 0, {{7, 4}, {8, 0}, {6, 2}} -> 0, 
   {{7, 4}, {8, 0}, {6, 6}} -> 0, {{7, 4}, {8, 0}, {7, 4}} -> 0, 
   {{7, 4}, {8, 0}, {8, 0}} -> 0, {{7, 4}, {8, 0}, {8, 8}} -> 0, 
   {{7, 4}, {8, 8}, {0, 0}} -> 0, {{7, 4}, {8, 8}, {0, 8}} -> 0, 
   {{7, 4}, {8, 8}, {1, 4}} -> I, {{7, 4}, {8, 8}, {2, 2}} -> 0, 
   {{7, 4}, {8, 8}, {2, 6}} -> 0, {{7, 4}, {8, 8}, {3, 3}} -> 0, 
   {{7, 4}, {8, 8}, {3, 5}} -> 0, {{7, 4}, {8, 8}, {4, 1}} -> 0, 
   {{7, 4}, {8, 8}, {4, 4}} -> 0, {{7, 4}, {8, 8}, {4, 7}} -> 0, 
   {{7, 4}, {8, 8}, {5, 3}} -> 0, {{7, 4}, {8, 8}, {5, 5}} -> 0, 
   {{7, 4}, {8, 8}, {6, 2}} -> 0, {{7, 4}, {8, 8}, {6, 6}} -> 0, 
   {{7, 4}, {8, 8}, {7, 4}} -> 0, {{7, 4}, {8, 8}, {8, 0}} -> 0, 
   {{7, 4}, {8, 8}, {8, 8}} -> 0, {{8, 0}, {0, 0}, {0, 0}} -> 0, 
   {{8, 0}, {0, 0}, {0, 8}} -> 0, {{8, 0}, {0, 0}, {1, 4}} -> 0, 
   {{8, 0}, {0, 0}, {2, 2}} -> 0, {{8, 0}, {0, 0}, {2, 6}} -> 0, 
   {{8, 0}, {0, 0}, {3, 3}} -> 0, {{8, 0}, {0, 0}, {3, 5}} -> 0, 
   {{8, 0}, {0, 0}, {4, 1}} -> 0, {{8, 0}, {0, 0}, {4, 4}} -> 0, 
   {{8, 0}, {0, 0}, {4, 7}} -> 0, {{8, 0}, {0, 0}, {5, 3}} -> 0, 
   {{8, 0}, {0, 0}, {5, 5}} -> 0, {{8, 0}, {0, 0}, {6, 2}} -> 0, 
   {{8, 0}, {0, 0}, {6, 6}} -> 0, {{8, 0}, {0, 0}, {7, 4}} -> 0, 
   {{8, 0}, {0, 0}, {8, 0}} -> 1, {{8, 0}, {0, 0}, {8, 8}} -> 0, 
   {{8, 0}, {0, 8}, {0, 0}} -> 0, {{8, 0}, {0, 8}, {0, 8}} -> 0, 
   {{8, 0}, {0, 8}, {1, 4}} -> 0, {{8, 0}, {0, 8}, {2, 2}} -> 0, 
   {{8, 0}, {0, 8}, {2, 6}} -> 0, {{8, 0}, {0, 8}, {3, 3}} -> 0, 
   {{8, 0}, {0, 8}, {3, 5}} -> 0, {{8, 0}, {0, 8}, {4, 1}} -> 0, 
   {{8, 0}, {0, 8}, {4, 4}} -> 0, {{8, 0}, {0, 8}, {4, 7}} -> 0, 
   {{8, 0}, {0, 8}, {5, 3}} -> 0, {{8, 0}, {0, 8}, {5, 5}} -> 0, 
   {{8, 0}, {0, 8}, {6, 2}} -> 0, {{8, 0}, {0, 8}, {6, 6}} -> 0, 
   {{8, 0}, {0, 8}, {7, 4}} -> 0, {{8, 0}, {0, 8}, {8, 0}} -> 0, 
   {{8, 0}, {0, 8}, {8, 8}} -> 1, {{8, 0}, {1, 4}, {0, 0}} -> 0, 
   {{8, 0}, {1, 4}, {0, 8}} -> 0, {{8, 0}, {1, 4}, {1, 4}} -> 0, 
   {{8, 0}, {1, 4}, {2, 2}} -> 0, {{8, 0}, {1, 4}, {2, 6}} -> 0, 
   {{8, 0}, {1, 4}, {3, 3}} -> 0, {{8, 0}, {1, 4}, {3, 5}} -> 0, 
   {{8, 0}, {1, 4}, {4, 1}} -> 0, {{8, 0}, {1, 4}, {4, 4}} -> 0, 
   {{8, 0}, {1, 4}, {4, 7}} -> 0, {{8, 0}, {1, 4}, {5, 3}} -> 0, 
   {{8, 0}, {1, 4}, {5, 5}} -> 0, {{8, 0}, {1, 4}, {6, 2}} -> 0, 
   {{8, 0}, {1, 4}, {6, 6}} -> 0, {{8, 0}, {1, 4}, {7, 4}} -> I, 
   {{8, 0}, {1, 4}, {8, 0}} -> 0, {{8, 0}, {1, 4}, {8, 8}} -> 0, 
   {{8, 0}, {2, 2}, {0, 0}} -> 0, {{8, 0}, {2, 2}, {0, 8}} -> 0, 
   {{8, 0}, {2, 2}, {1, 4}} -> 0, {{8, 0}, {2, 2}, {2, 2}} -> 0, 
   {{8, 0}, {2, 2}, {2, 6}} -> 0, {{8, 0}, {2, 2}, {3, 3}} -> 0, 
   {{8, 0}, {2, 2}, {3, 5}} -> 0, {{8, 0}, {2, 2}, {4, 1}} -> 0, 
   {{8, 0}, {2, 2}, {4, 4}} -> 0, {{8, 0}, {2, 2}, {4, 7}} -> 0, 
   {{8, 0}, {2, 2}, {5, 3}} -> 0, {{8, 0}, {2, 2}, {5, 5}} -> 0, 
   {{8, 0}, {2, 2}, {6, 2}} -> 1, {{8, 0}, {2, 2}, {6, 6}} -> 0, 
   {{8, 0}, {2, 2}, {7, 4}} -> 0, {{8, 0}, {2, 2}, {8, 0}} -> 0, 
   {{8, 0}, {2, 2}, {8, 8}} -> 0, {{8, 0}, {2, 6}, {0, 0}} -> 0, 
   {{8, 0}, {2, 6}, {0, 8}} -> 0, {{8, 0}, {2, 6}, {1, 4}} -> 0, 
   {{8, 0}, {2, 6}, {2, 2}} -> 0, {{8, 0}, {2, 6}, {2, 6}} -> 0, 
   {{8, 0}, {2, 6}, {3, 3}} -> 0, {{8, 0}, {2, 6}, {3, 5}} -> 0, 
   {{8, 0}, {2, 6}, {4, 1}} -> 0, {{8, 0}, {2, 6}, {4, 4}} -> 0, 
   {{8, 0}, {2, 6}, {4, 7}} -> 0, {{8, 0}, {2, 6}, {5, 3}} -> 0, 
   {{8, 0}, {2, 6}, {5, 5}} -> 0, {{8, 0}, {2, 6}, {6, 2}} -> 0, 
   {{8, 0}, {2, 6}, {6, 6}} -> 1, {{8, 0}, {2, 6}, {7, 4}} -> 0, 
   {{8, 0}, {2, 6}, {8, 0}} -> 0, {{8, 0}, {2, 6}, {8, 8}} -> 0, 
   {{8, 0}, {3, 3}, {0, 0}} -> 0, {{8, 0}, {3, 3}, {0, 8}} -> 0, 
   {{8, 0}, {3, 3}, {1, 4}} -> 0, {{8, 0}, {3, 3}, {2, 2}} -> 0, 
   {{8, 0}, {3, 3}, {2, 6}} -> 0, {{8, 0}, {3, 3}, {3, 3}} -> 0, 
   {{8, 0}, {3, 3}, {3, 5}} -> 0, {{8, 0}, {3, 3}, {4, 1}} -> 0, 
   {{8, 0}, {3, 3}, {4, 4}} -> 0, {{8, 0}, {3, 3}, {4, 7}} -> 0, 
   {{8, 0}, {3, 3}, {5, 3}} -> I, {{8, 0}, {3, 3}, {5, 5}} -> 0, 
   {{8, 0}, {3, 3}, {6, 2}} -> 0, {{8, 0}, {3, 3}, {6, 6}} -> 0, 
   {{8, 0}, {3, 3}, {7, 4}} -> 0, {{8, 0}, {3, 3}, {8, 0}} -> 0, 
   {{8, 0}, {3, 3}, {8, 8}} -> 0, {{8, 0}, {3, 5}, {0, 0}} -> 0, 
   {{8, 0}, {3, 5}, {0, 8}} -> 0, {{8, 0}, {3, 5}, {1, 4}} -> 0, 
   {{8, 0}, {3, 5}, {2, 2}} -> 0, {{8, 0}, {3, 5}, {2, 6}} -> 0, 
   {{8, 0}, {3, 5}, {3, 3}} -> 0, {{8, 0}, {3, 5}, {3, 5}} -> 0, 
   {{8, 0}, {3, 5}, {4, 1}} -> 0, {{8, 0}, {3, 5}, {4, 4}} -> 0, 
   {{8, 0}, {3, 5}, {4, 7}} -> 0, {{8, 0}, {3, 5}, {5, 3}} -> 0, 
   {{8, 0}, {3, 5}, {5, 5}} -> -I, {{8, 0}, {3, 5}, {6, 2}} -> 0, 
   {{8, 0}, {3, 5}, {6, 6}} -> 0, {{8, 0}, {3, 5}, {7, 4}} -> 0, 
   {{8, 0}, {3, 5}, {8, 0}} -> 0, {{8, 0}, {3, 5}, {8, 8}} -> 0, 
   {{8, 0}, {4, 1}, {0, 0}} -> 0, {{8, 0}, {4, 1}, {0, 8}} -> 0, 
   {{8, 0}, {4, 1}, {1, 4}} -> 0, {{8, 0}, {4, 1}, {2, 2}} -> 0, 
   {{8, 0}, {4, 1}, {2, 6}} -> 0, {{8, 0}, {4, 1}, {3, 3}} -> 0, 
   {{8, 0}, {4, 1}, {3, 5}} -> 0, {{8, 0}, {4, 1}, {4, 1}} -> 1, 
   {{8, 0}, {4, 1}, {4, 4}} -> 0, {{8, 0}, {4, 1}, {4, 7}} -> 0, 
   {{8, 0}, {4, 1}, {5, 3}} -> 0, {{8, 0}, {4, 1}, {5, 5}} -> 0, 
   {{8, 0}, {4, 1}, {6, 2}} -> 0, {{8, 0}, {4, 1}, {6, 6}} -> 0, 
   {{8, 0}, {4, 1}, {7, 4}} -> 0, {{8, 0}, {4, 1}, {8, 0}} -> 0, 
   {{8, 0}, {4, 1}, {8, 8}} -> 0, {{8, 0}, {4, 4}, {0, 0}} -> 0, 
   {{8, 0}, {4, 4}, {0, 8}} -> 0, {{8, 0}, {4, 4}, {1, 4}} -> 0, 
   {{8, 0}, {4, 4}, {2, 2}} -> 0, {{8, 0}, {4, 4}, {2, 6}} -> 0, 
   {{8, 0}, {4, 4}, {3, 3}} -> 0, {{8, 0}, {4, 4}, {3, 5}} -> 0, 
   {{8, 0}, {4, 4}, {4, 1}} -> 0, {{8, 0}, {4, 4}, {4, 4}} -> -1, 
   {{8, 0}, {4, 4}, {4, 7}} -> 0, {{8, 0}, {4, 4}, {5, 3}} -> 0, 
   {{8, 0}, {4, 4}, {5, 5}} -> 0, {{8, 0}, {4, 4}, {6, 2}} -> 0, 
   {{8, 0}, {4, 4}, {6, 6}} -> 0, {{8, 0}, {4, 4}, {7, 4}} -> 0, 
   {{8, 0}, {4, 4}, {8, 0}} -> 0, {{8, 0}, {4, 4}, {8, 8}} -> 0, 
   {{8, 0}, {4, 7}, {0, 0}} -> 0, {{8, 0}, {4, 7}, {0, 8}} -> 0, 
   {{8, 0}, {4, 7}, {1, 4}} -> 0, {{8, 0}, {4, 7}, {2, 2}} -> 0, 
   {{8, 0}, {4, 7}, {2, 6}} -> 0, {{8, 0}, {4, 7}, {3, 3}} -> 0, 
   {{8, 0}, {4, 7}, {3, 5}} -> 0, {{8, 0}, {4, 7}, {4, 1}} -> 0, 
   {{8, 0}, {4, 7}, {4, 4}} -> 0, {{8, 0}, {4, 7}, {4, 7}} -> 1, 
   {{8, 0}, {4, 7}, {5, 3}} -> 0, {{8, 0}, {4, 7}, {5, 5}} -> 0, 
   {{8, 0}, {4, 7}, {6, 2}} -> 0, {{8, 0}, {4, 7}, {6, 6}} -> 0, 
   {{8, 0}, {4, 7}, {7, 4}} -> 0, {{8, 0}, {4, 7}, {8, 0}} -> 0, 
   {{8, 0}, {4, 7}, {8, 8}} -> 0, {{8, 0}, {5, 3}, {0, 0}} -> 0, 
   {{8, 0}, {5, 3}, {0, 8}} -> 0, {{8, 0}, {5, 3}, {1, 4}} -> 0, 
   {{8, 0}, {5, 3}, {2, 2}} -> 0, {{8, 0}, {5, 3}, {2, 6}} -> 0, 
   {{8, 0}, {5, 3}, {3, 3}} -> -I, {{8, 0}, {5, 3}, {3, 5}} -> 0, 
   {{8, 0}, {5, 3}, {4, 1}} -> 0, {{8, 0}, {5, 3}, {4, 4}} -> 0, 
   {{8, 0}, {5, 3}, {4, 7}} -> 0, {{8, 0}, {5, 3}, {5, 3}} -> 0, 
   {{8, 0}, {5, 3}, {5, 5}} -> 0, {{8, 0}, {5, 3}, {6, 2}} -> 0, 
   {{8, 0}, {5, 3}, {6, 6}} -> 0, {{8, 0}, {5, 3}, {7, 4}} -> 0, 
   {{8, 0}, {5, 3}, {8, 0}} -> 0, {{8, 0}, {5, 3}, {8, 8}} -> 0, 
   {{8, 0}, {5, 5}, {0, 0}} -> 0, {{8, 0}, {5, 5}, {0, 8}} -> 0, 
   {{8, 0}, {5, 5}, {1, 4}} -> 0, {{8, 0}, {5, 5}, {2, 2}} -> 0, 
   {{8, 0}, {5, 5}, {2, 6}} -> 0, {{8, 0}, {5, 5}, {3, 3}} -> 0, 
   {{8, 0}, {5, 5}, {3, 5}} -> I, {{8, 0}, {5, 5}, {4, 1}} -> 0, 
   {{8, 0}, {5, 5}, {4, 4}} -> 0, {{8, 0}, {5, 5}, {4, 7}} -> 0, 
   {{8, 0}, {5, 5}, {5, 3}} -> 0, {{8, 0}, {5, 5}, {5, 5}} -> 0, 
   {{8, 0}, {5, 5}, {6, 2}} -> 0, {{8, 0}, {5, 5}, {6, 6}} -> 0, 
   {{8, 0}, {5, 5}, {7, 4}} -> 0, {{8, 0}, {5, 5}, {8, 0}} -> 0, 
   {{8, 0}, {5, 5}, {8, 8}} -> 0, {{8, 0}, {6, 2}, {0, 0}} -> 0, 
   {{8, 0}, {6, 2}, {0, 8}} -> 0, {{8, 0}, {6, 2}, {1, 4}} -> 0, 
   {{8, 0}, {6, 2}, {2, 2}} -> 1, {{8, 0}, {6, 2}, {2, 6}} -> 0, 
   {{8, 0}, {6, 2}, {3, 3}} -> 0, {{8, 0}, {6, 2}, {3, 5}} -> 0, 
   {{8, 0}, {6, 2}, {4, 1}} -> 0, {{8, 0}, {6, 2}, {4, 4}} -> 0, 
   {{8, 0}, {6, 2}, {4, 7}} -> 0, {{8, 0}, {6, 2}, {5, 3}} -> 0, 
   {{8, 0}, {6, 2}, {5, 5}} -> 0, {{8, 0}, {6, 2}, {6, 2}} -> 0, 
   {{8, 0}, {6, 2}, {6, 6}} -> 0, {{8, 0}, {6, 2}, {7, 4}} -> 0, 
   {{8, 0}, {6, 2}, {8, 0}} -> 0, {{8, 0}, {6, 2}, {8, 8}} -> 0, 
   {{8, 0}, {6, 6}, {0, 0}} -> 0, {{8, 0}, {6, 6}, {0, 8}} -> 0, 
   {{8, 0}, {6, 6}, {1, 4}} -> 0, {{8, 0}, {6, 6}, {2, 2}} -> 0, 
   {{8, 0}, {6, 6}, {2, 6}} -> 1, {{8, 0}, {6, 6}, {3, 3}} -> 0, 
   {{8, 0}, {6, 6}, {3, 5}} -> 0, {{8, 0}, {6, 6}, {4, 1}} -> 0, 
   {{8, 0}, {6, 6}, {4, 4}} -> 0, {{8, 0}, {6, 6}, {4, 7}} -> 0, 
   {{8, 0}, {6, 6}, {5, 3}} -> 0, {{8, 0}, {6, 6}, {5, 5}} -> 0, 
   {{8, 0}, {6, 6}, {6, 2}} -> 0, {{8, 0}, {6, 6}, {6, 6}} -> 0, 
   {{8, 0}, {6, 6}, {7, 4}} -> 0, {{8, 0}, {6, 6}, {8, 0}} -> 0, 
   {{8, 0}, {6, 6}, {8, 8}} -> 0, {{8, 0}, {7, 4}, {0, 0}} -> 0, 
   {{8, 0}, {7, 4}, {0, 8}} -> 0, {{8, 0}, {7, 4}, {1, 4}} -> -I, 
   {{8, 0}, {7, 4}, {2, 2}} -> 0, {{8, 0}, {7, 4}, {2, 6}} -> 0, 
   {{8, 0}, {7, 4}, {3, 3}} -> 0, {{8, 0}, {7, 4}, {3, 5}} -> 0, 
   {{8, 0}, {7, 4}, {4, 1}} -> 0, {{8, 0}, {7, 4}, {4, 4}} -> 0, 
   {{8, 0}, {7, 4}, {4, 7}} -> 0, {{8, 0}, {7, 4}, {5, 3}} -> 0, 
   {{8, 0}, {7, 4}, {5, 5}} -> 0, {{8, 0}, {7, 4}, {6, 2}} -> 0, 
   {{8, 0}, {7, 4}, {6, 6}} -> 0, {{8, 0}, {7, 4}, {7, 4}} -> 0, 
   {{8, 0}, {7, 4}, {8, 0}} -> 0, {{8, 0}, {7, 4}, {8, 8}} -> 0, 
   {{8, 0}, {8, 0}, {0, 0}} -> 1, {{8, 0}, {8, 0}, {0, 8}} -> 0, 
   {{8, 0}, {8, 0}, {1, 4}} -> 0, {{8, 0}, {8, 0}, {2, 2}} -> 0, 
   {{8, 0}, {8, 0}, {2, 6}} -> 0, {{8, 0}, {8, 0}, {3, 3}} -> 0, 
   {{8, 0}, {8, 0}, {3, 5}} -> 0, {{8, 0}, {8, 0}, {4, 1}} -> 0, 
   {{8, 0}, {8, 0}, {4, 4}} -> 0, {{8, 0}, {8, 0}, {4, 7}} -> 0, 
   {{8, 0}, {8, 0}, {5, 3}} -> 0, {{8, 0}, {8, 0}, {5, 5}} -> 0, 
   {{8, 0}, {8, 0}, {6, 2}} -> 0, {{8, 0}, {8, 0}, {6, 6}} -> 0, 
   {{8, 0}, {8, 0}, {7, 4}} -> 0, {{8, 0}, {8, 0}, {8, 0}} -> 0, 
   {{8, 0}, {8, 0}, {8, 8}} -> 0, {{8, 0}, {8, 8}, {0, 0}} -> 0, 
   {{8, 0}, {8, 8}, {0, 8}} -> 1, {{8, 0}, {8, 8}, {1, 4}} -> 0, 
   {{8, 0}, {8, 8}, {2, 2}} -> 0, {{8, 0}, {8, 8}, {2, 6}} -> 0, 
   {{8, 0}, {8, 8}, {3, 3}} -> 0, {{8, 0}, {8, 8}, {3, 5}} -> 0, 
   {{8, 0}, {8, 8}, {4, 1}} -> 0, {{8, 0}, {8, 8}, {4, 4}} -> 0, 
   {{8, 0}, {8, 8}, {4, 7}} -> 0, {{8, 0}, {8, 8}, {5, 3}} -> 0, 
   {{8, 0}, {8, 8}, {5, 5}} -> 0, {{8, 0}, {8, 8}, {6, 2}} -> 0, 
   {{8, 0}, {8, 8}, {6, 6}} -> 0, {{8, 0}, {8, 8}, {7, 4}} -> 0, 
   {{8, 0}, {8, 8}, {8, 0}} -> 0, {{8, 0}, {8, 8}, {8, 8}} -> 0, 
   {{8, 8}, {0, 0}, {0, 0}} -> 0, {{8, 8}, {0, 0}, {0, 8}} -> 0, 
   {{8, 8}, {0, 0}, {1, 4}} -> 0, {{8, 8}, {0, 0}, {2, 2}} -> 0, 
   {{8, 8}, {0, 0}, {2, 6}} -> 0, {{8, 8}, {0, 0}, {3, 3}} -> 0, 
   {{8, 8}, {0, 0}, {3, 5}} -> 0, {{8, 8}, {0, 0}, {4, 1}} -> 0, 
   {{8, 8}, {0, 0}, {4, 4}} -> 0, {{8, 8}, {0, 0}, {4, 7}} -> 0, 
   {{8, 8}, {0, 0}, {5, 3}} -> 0, {{8, 8}, {0, 0}, {5, 5}} -> 0, 
   {{8, 8}, {0, 0}, {6, 2}} -> 0, {{8, 8}, {0, 0}, {6, 6}} -> 0, 
   {{8, 8}, {0, 0}, {7, 4}} -> 0, {{8, 8}, {0, 0}, {8, 0}} -> 0, 
   {{8, 8}, {0, 0}, {8, 8}} -> 1, {{8, 8}, {0, 8}, {0, 0}} -> 0, 
   {{8, 8}, {0, 8}, {0, 8}} -> 0, {{8, 8}, {0, 8}, {1, 4}} -> 0, 
   {{8, 8}, {0, 8}, {2, 2}} -> 0, {{8, 8}, {0, 8}, {2, 6}} -> 0, 
   {{8, 8}, {0, 8}, {3, 3}} -> 0, {{8, 8}, {0, 8}, {3, 5}} -> 0, 
   {{8, 8}, {0, 8}, {4, 1}} -> 0, {{8, 8}, {0, 8}, {4, 4}} -> 0, 
   {{8, 8}, {0, 8}, {4, 7}} -> 0, {{8, 8}, {0, 8}, {5, 3}} -> 0, 
   {{8, 8}, {0, 8}, {5, 5}} -> 0, {{8, 8}, {0, 8}, {6, 2}} -> 0, 
   {{8, 8}, {0, 8}, {6, 6}} -> 0, {{8, 8}, {0, 8}, {7, 4}} -> 0, 
   {{8, 8}, {0, 8}, {8, 0}} -> 1, {{8, 8}, {0, 8}, {8, 8}} -> 0, 
   {{8, 8}, {1, 4}, {0, 0}} -> 0, {{8, 8}, {1, 4}, {0, 8}} -> 0, 
   {{8, 8}, {1, 4}, {1, 4}} -> 0, {{8, 8}, {1, 4}, {2, 2}} -> 0, 
   {{8, 8}, {1, 4}, {2, 6}} -> 0, {{8, 8}, {1, 4}, {3, 3}} -> 0, 
   {{8, 8}, {1, 4}, {3, 5}} -> 0, {{8, 8}, {1, 4}, {4, 1}} -> 0, 
   {{8, 8}, {1, 4}, {4, 4}} -> 0, {{8, 8}, {1, 4}, {4, 7}} -> 0, 
   {{8, 8}, {1, 4}, {5, 3}} -> 0, {{8, 8}, {1, 4}, {5, 5}} -> 0, 
   {{8, 8}, {1, 4}, {6, 2}} -> 0, {{8, 8}, {1, 4}, {6, 6}} -> 0, 
   {{8, 8}, {1, 4}, {7, 4}} -> I, {{8, 8}, {1, 4}, {8, 0}} -> 0, 
   {{8, 8}, {1, 4}, {8, 8}} -> 0, {{8, 8}, {2, 2}, {0, 0}} -> 0, 
   {{8, 8}, {2, 2}, {0, 8}} -> 0, {{8, 8}, {2, 2}, {1, 4}} -> 0, 
   {{8, 8}, {2, 2}, {2, 2}} -> 0, {{8, 8}, {2, 2}, {2, 6}} -> 0, 
   {{8, 8}, {2, 2}, {3, 3}} -> 0, {{8, 8}, {2, 2}, {3, 5}} -> 0, 
   {{8, 8}, {2, 2}, {4, 1}} -> 0, {{8, 8}, {2, 2}, {4, 4}} -> 0, 
   {{8, 8}, {2, 2}, {4, 7}} -> 0, {{8, 8}, {2, 2}, {5, 3}} -> 0, 
   {{8, 8}, {2, 2}, {5, 5}} -> 0, {{8, 8}, {2, 2}, {6, 2}} -> 0, 
   {{8, 8}, {2, 2}, {6, 6}} -> 1, {{8, 8}, {2, 2}, {7, 4}} -> 0, 
   {{8, 8}, {2, 2}, {8, 0}} -> 0, {{8, 8}, {2, 2}, {8, 8}} -> 0, 
   {{8, 8}, {2, 6}, {0, 0}} -> 0, {{8, 8}, {2, 6}, {0, 8}} -> 0, 
   {{8, 8}, {2, 6}, {1, 4}} -> 0, {{8, 8}, {2, 6}, {2, 2}} -> 0, 
   {{8, 8}, {2, 6}, {2, 6}} -> 0, {{8, 8}, {2, 6}, {3, 3}} -> 0, 
   {{8, 8}, {2, 6}, {3, 5}} -> 0, {{8, 8}, {2, 6}, {4, 1}} -> 0, 
   {{8, 8}, {2, 6}, {4, 4}} -> 0, {{8, 8}, {2, 6}, {4, 7}} -> 0, 
   {{8, 8}, {2, 6}, {5, 3}} -> 0, {{8, 8}, {2, 6}, {5, 5}} -> 0, 
   {{8, 8}, {2, 6}, {6, 2}} -> 1, {{8, 8}, {2, 6}, {6, 6}} -> 0, 
   {{8, 8}, {2, 6}, {7, 4}} -> 0, {{8, 8}, {2, 6}, {8, 0}} -> 0, 
   {{8, 8}, {2, 6}, {8, 8}} -> 0, {{8, 8}, {3, 3}, {0, 0}} -> 0, 
   {{8, 8}, {3, 3}, {0, 8}} -> 0, {{8, 8}, {3, 3}, {1, 4}} -> 0, 
   {{8, 8}, {3, 3}, {2, 2}} -> 0, {{8, 8}, {3, 3}, {2, 6}} -> 0, 
   {{8, 8}, {3, 3}, {3, 3}} -> 0, {{8, 8}, {3, 3}, {3, 5}} -> 0, 
   {{8, 8}, {3, 3}, {4, 1}} -> 0, {{8, 8}, {3, 3}, {4, 4}} -> 0, 
   {{8, 8}, {3, 3}, {4, 7}} -> 0, {{8, 8}, {3, 3}, {5, 3}} -> 0, 
   {{8, 8}, {3, 3}, {5, 5}} -> 1, {{8, 8}, {3, 3}, {6, 2}} -> 0, 
   {{8, 8}, {3, 3}, {6, 6}} -> 0, {{8, 8}, {3, 3}, {7, 4}} -> 0, 
   {{8, 8}, {3, 3}, {8, 0}} -> 0, {{8, 8}, {3, 3}, {8, 8}} -> 0, 
   {{8, 8}, {3, 5}, {0, 0}} -> 0, {{8, 8}, {3, 5}, {0, 8}} -> 0, 
   {{8, 8}, {3, 5}, {1, 4}} -> 0, {{8, 8}, {3, 5}, {2, 2}} -> 0, 
   {{8, 8}, {3, 5}, {2, 6}} -> 0, {{8, 8}, {3, 5}, {3, 3}} -> 0, 
   {{8, 8}, {3, 5}, {3, 5}} -> 0, {{8, 8}, {3, 5}, {4, 1}} -> 0, 
   {{8, 8}, {3, 5}, {4, 4}} -> 0, {{8, 8}, {3, 5}, {4, 7}} -> 0, 
   {{8, 8}, {3, 5}, {5, 3}} -> 1, {{8, 8}, {3, 5}, {5, 5}} -> 0, 
   {{8, 8}, {3, 5}, {6, 2}} -> 0, {{8, 8}, {3, 5}, {6, 6}} -> 0, 
   {{8, 8}, {3, 5}, {7, 4}} -> 0, {{8, 8}, {3, 5}, {8, 0}} -> 0, 
   {{8, 8}, {3, 5}, {8, 8}} -> 0, {{8, 8}, {4, 1}, {0, 0}} -> 0, 
   {{8, 8}, {4, 1}, {0, 8}} -> 0, {{8, 8}, {4, 1}, {1, 4}} -> 0, 
   {{8, 8}, {4, 1}, {2, 2}} -> 0, {{8, 8}, {4, 1}, {2, 6}} -> 0, 
   {{8, 8}, {4, 1}, {3, 3}} -> 0, {{8, 8}, {4, 1}, {3, 5}} -> 0, 
   {{8, 8}, {4, 1}, {4, 1}} -> 0, {{8, 8}, {4, 1}, {4, 4}} -> 0, 
   {{8, 8}, {4, 1}, {4, 7}} -> I, {{8, 8}, {4, 1}, {5, 3}} -> 0, 
   {{8, 8}, {4, 1}, {5, 5}} -> 0, {{8, 8}, {4, 1}, {6, 2}} -> 0, 
   {{8, 8}, {4, 1}, {6, 6}} -> 0, {{8, 8}, {4, 1}, {7, 4}} -> 0, 
   {{8, 8}, {4, 1}, {8, 0}} -> 0, {{8, 8}, {4, 1}, {8, 8}} -> 0, 
   {{8, 8}, {4, 4}, {0, 0}} -> 0, {{8, 8}, {4, 4}, {0, 8}} -> 0, 
   {{8, 8}, {4, 4}, {1, 4}} -> 0, {{8, 8}, {4, 4}, {2, 2}} -> 0, 
   {{8, 8}, {4, 4}, {2, 6}} -> 0, {{8, 8}, {4, 4}, {3, 3}} -> 0, 
   {{8, 8}, {4, 4}, {3, 5}} -> 0, {{8, 8}, {4, 4}, {4, 1}} -> 0, 
   {{8, 8}, {4, 4}, {4, 4}} -> 1, {{8, 8}, {4, 4}, {4, 7}} -> 0, 
   {{8, 8}, {4, 4}, {5, 3}} -> 0, {{8, 8}, {4, 4}, {5, 5}} -> 0, 
   {{8, 8}, {4, 4}, {6, 2}} -> 0, {{8, 8}, {4, 4}, {6, 6}} -> 0, 
   {{8, 8}, {4, 4}, {7, 4}} -> 0, {{8, 8}, {4, 4}, {8, 0}} -> 0, 
   {{8, 8}, {4, 4}, {8, 8}} -> 0, {{8, 8}, {4, 7}, {0, 0}} -> 0, 
   {{8, 8}, {4, 7}, {0, 8}} -> 0, {{8, 8}, {4, 7}, {1, 4}} -> 0, 
   {{8, 8}, {4, 7}, {2, 2}} -> 0, {{8, 8}, {4, 7}, {2, 6}} -> 0, 
   {{8, 8}, {4, 7}, {3, 3}} -> 0, {{8, 8}, {4, 7}, {3, 5}} -> 0, 
   {{8, 8}, {4, 7}, {4, 1}} -> -I, {{8, 8}, {4, 7}, {4, 4}} -> 0, 
   {{8, 8}, {4, 7}, {4, 7}} -> 0, {{8, 8}, {4, 7}, {5, 3}} -> 0, 
   {{8, 8}, {4, 7}, {5, 5}} -> 0, {{8, 8}, {4, 7}, {6, 2}} -> 0, 
   {{8, 8}, {4, 7}, {6, 6}} -> 0, {{8, 8}, {4, 7}, {7, 4}} -> 0, 
   {{8, 8}, {4, 7}, {8, 0}} -> 0, {{8, 8}, {4, 7}, {8, 8}} -> 0, 
   {{8, 8}, {5, 3}, {0, 0}} -> 0, {{8, 8}, {5, 3}, {0, 8}} -> 0, 
   {{8, 8}, {5, 3}, {1, 4}} -> 0, {{8, 8}, {5, 3}, {2, 2}} -> 0, 
   {{8, 8}, {5, 3}, {2, 6}} -> 0, {{8, 8}, {5, 3}, {3, 3}} -> 0, 
   {{8, 8}, {5, 3}, {3, 5}} -> 1, {{8, 8}, {5, 3}, {4, 1}} -> 0, 
   {{8, 8}, {5, 3}, {4, 4}} -> 0, {{8, 8}, {5, 3}, {4, 7}} -> 0, 
   {{8, 8}, {5, 3}, {5, 3}} -> 0, {{8, 8}, {5, 3}, {5, 5}} -> 0, 
   {{8, 8}, {5, 3}, {6, 2}} -> 0, {{8, 8}, {5, 3}, {6, 6}} -> 0, 
   {{8, 8}, {5, 3}, {7, 4}} -> 0, {{8, 8}, {5, 3}, {8, 0}} -> 0, 
   {{8, 8}, {5, 3}, {8, 8}} -> 0, {{8, 8}, {5, 5}, {0, 0}} -> 0, 
   {{8, 8}, {5, 5}, {0, 8}} -> 0, {{8, 8}, {5, 5}, {1, 4}} -> 0, 
   {{8, 8}, {5, 5}, {2, 2}} -> 0, {{8, 8}, {5, 5}, {2, 6}} -> 0, 
   {{8, 8}, {5, 5}, {3, 3}} -> 1, {{8, 8}, {5, 5}, {3, 5}} -> 0, 
   {{8, 8}, {5, 5}, {4, 1}} -> 0, {{8, 8}, {5, 5}, {4, 4}} -> 0, 
   {{8, 8}, {5, 5}, {4, 7}} -> 0, {{8, 8}, {5, 5}, {5, 3}} -> 0, 
   {{8, 8}, {5, 5}, {5, 5}} -> 0, {{8, 8}, {5, 5}, {6, 2}} -> 0, 
   {{8, 8}, {5, 5}, {6, 6}} -> 0, {{8, 8}, {5, 5}, {7, 4}} -> 0, 
   {{8, 8}, {5, 5}, {8, 0}} -> 0, {{8, 8}, {5, 5}, {8, 8}} -> 0, 
   {{8, 8}, {6, 2}, {0, 0}} -> 0, {{8, 8}, {6, 2}, {0, 8}} -> 0, 
   {{8, 8}, {6, 2}, {1, 4}} -> 0, {{8, 8}, {6, 2}, {2, 2}} -> 0, 
   {{8, 8}, {6, 2}, {2, 6}} -> 1, {{8, 8}, {6, 2}, {3, 3}} -> 0, 
   {{8, 8}, {6, 2}, {3, 5}} -> 0, {{8, 8}, {6, 2}, {4, 1}} -> 0, 
   {{8, 8}, {6, 2}, {4, 4}} -> 0, {{8, 8}, {6, 2}, {4, 7}} -> 0, 
   {{8, 8}, {6, 2}, {5, 3}} -> 0, {{8, 8}, {6, 2}, {5, 5}} -> 0, 
   {{8, 8}, {6, 2}, {6, 2}} -> 0, {{8, 8}, {6, 2}, {6, 6}} -> 0, 
   {{8, 8}, {6, 2}, {7, 4}} -> 0, {{8, 8}, {6, 2}, {8, 0}} -> 0, 
   {{8, 8}, {6, 2}, {8, 8}} -> 0, {{8, 8}, {6, 6}, {0, 0}} -> 0, 
   {{8, 8}, {6, 6}, {0, 8}} -> 0, {{8, 8}, {6, 6}, {1, 4}} -> 0, 
   {{8, 8}, {6, 6}, {2, 2}} -> 1, {{8, 8}, {6, 6}, {2, 6}} -> 0, 
   {{8, 8}, {6, 6}, {3, 3}} -> 0, {{8, 8}, {6, 6}, {3, 5}} -> 0, 
   {{8, 8}, {6, 6}, {4, 1}} -> 0, {{8, 8}, {6, 6}, {4, 4}} -> 0, 
   {{8, 8}, {6, 6}, {4, 7}} -> 0, {{8, 8}, {6, 6}, {5, 3}} -> 0, 
   {{8, 8}, {6, 6}, {5, 5}} -> 0, {{8, 8}, {6, 6}, {6, 2}} -> 0, 
   {{8, 8}, {6, 6}, {6, 6}} -> 0, {{8, 8}, {6, 6}, {7, 4}} -> 0, 
   {{8, 8}, {6, 6}, {8, 0}} -> 0, {{8, 8}, {6, 6}, {8, 8}} -> 0, 
   {{8, 8}, {7, 4}, {0, 0}} -> 0, {{8, 8}, {7, 4}, {0, 8}} -> 0, 
   {{8, 8}, {7, 4}, {1, 4}} -> -I, {{8, 8}, {7, 4}, {2, 2}} -> 0, 
   {{8, 8}, {7, 4}, {2, 6}} -> 0, {{8, 8}, {7, 4}, {3, 3}} -> 0, 
   {{8, 8}, {7, 4}, {3, 5}} -> 0, {{8, 8}, {7, 4}, {4, 1}} -> 0, 
   {{8, 8}, {7, 4}, {4, 4}} -> 0, {{8, 8}, {7, 4}, {4, 7}} -> 0, 
   {{8, 8}, {7, 4}, {5, 3}} -> 0, {{8, 8}, {7, 4}, {5, 5}} -> 0, 
   {{8, 8}, {7, 4}, {6, 2}} -> 0, {{8, 8}, {7, 4}, {6, 6}} -> 0, 
   {{8, 8}, {7, 4}, {7, 4}} -> 0, {{8, 8}, {7, 4}, {8, 0}} -> 0, 
   {{8, 8}, {7, 4}, {8, 8}} -> 0, {{8, 8}, {8, 0}, {0, 0}} -> 0, 
   {{8, 8}, {8, 0}, {0, 8}} -> 1, {{8, 8}, {8, 0}, {1, 4}} -> 0, 
   {{8, 8}, {8, 0}, {2, 2}} -> 0, {{8, 8}, {8, 0}, {2, 6}} -> 0, 
   {{8, 8}, {8, 0}, {3, 3}} -> 0, {{8, 8}, {8, 0}, {3, 5}} -> 0, 
   {{8, 8}, {8, 0}, {4, 1}} -> 0, {{8, 8}, {8, 0}, {4, 4}} -> 0, 
   {{8, 8}, {8, 0}, {4, 7}} -> 0, {{8, 8}, {8, 0}, {5, 3}} -> 0, 
   {{8, 8}, {8, 0}, {5, 5}} -> 0, {{8, 8}, {8, 0}, {6, 2}} -> 0, 
   {{8, 8}, {8, 0}, {6, 6}} -> 0, {{8, 8}, {8, 0}, {7, 4}} -> 0, 
   {{8, 8}, {8, 0}, {8, 0}} -> 0, {{8, 8}, {8, 0}, {8, 8}} -> 0, 
   {{8, 8}, {8, 8}, {0, 0}} -> 1, {{8, 8}, {8, 8}, {0, 8}} -> 0, 
   {{8, 8}, {8, 8}, {1, 4}} -> 0, {{8, 8}, {8, 8}, {2, 2}} -> 0, 
   {{8, 8}, {8, 8}, {2, 6}} -> 0, {{8, 8}, {8, 8}, {3, 3}} -> 0, 
   {{8, 8}, {8, 8}, {3, 5}} -> 0, {{8, 8}, {8, 8}, {4, 1}} -> 0, 
   {{8, 8}, {8, 8}, {4, 4}} -> 0, {{8, 8}, {8, 8}, {4, 7}} -> 0, 
   {{8, 8}, {8, 8}, {5, 3}} -> 0, {{8, 8}, {8, 8}, {5, 5}} -> 0, 
   {{8, 8}, {8, 8}, {6, 2}} -> 0, {{8, 8}, {8, 8}, {6, 6}} -> 0, 
   {{8, 8}, {8, 8}, {7, 4}} -> 0, {{8, 8}, {8, 8}, {8, 0}} -> 0, 
   {{8, 8}, {8, 8}, {8, 8}} -> 0|>, "Reconstruction" -> 
  <|"Method" -> "RootApproximant on ABBA squares, followed by solved signs", 
   "Status" -> 
    "Numerically recognized algebraic candidates; not a symbolic proof", 
   "WorkingPrecision" -> 50, "RootDegree" -> Automatic, 
   "Tolerance" -> 1/10000000000000000000000000, 
   "MinimumSquareReliableDigits" -> 47.490286936354806, 
   "MaximumSquareError" -> 0``47.490286936354806, 
   "MaximumXError" -> 0``47.79131693201879, "MaximumAlphaError" -> 
    0``47.79131693201879|>, "SolverSummary" -> <|"ABBACorrelators" -> 169, 
   "ABBAEquations" -> 68, "KnownEtas" -> <|1 -> 1, 2 -> -1, 3 -> 1, 4 -> -1, 
     5 -> -1, 6 -> -1, 7 -> 1, 8 -> -1, 9 -> 0, 10 -> 1, 11 -> 1, 12 -> 1, 
     13 -> 1, 14 -> -1, 15 -> 1, 16 -> -1, 17 -> 1, 18 -> 1, 19 -> 1, 
     20 -> -1, 21 -> 1, 22 -> 1, 23 -> 0, 24 -> -1, 25 -> 1, 26 -> 0, 
     27 -> -1, 28 -> 1, 29 -> 0, 30 -> 1, 31 -> 0, 32 -> 1|>, 
   "ZeroIndices" -> {9, 23, 26, 29, 31}, "StageHistory" -> 
    {<|"Stage" -> "ABBA", "NewEquations" -> 68, "FixpointIterations" -> 2, 
      "NewManifestRelations" -> 14, "TrivialEquationsRemoved" -> 54, 
      "NewEquationContradictions" -> 0, "KnownEtas" -> 24, 
      "PairRelations" -> 2, "ParityConstraints" -> 0, 
      "ResidualEquations" -> 0|>, <|"Stage" -> "AAAB", 
      "CorrelatorsProcessed" -> 156, "CorrelatorsTotal" -> 156, 
      "KnownEtas" -> 31, "RelationGroups" -> 3, "ParityConstraints" -> 0, 
      "ResidualEquations" -> 0, "ManifestlyZeroCorrelators" -> 0, 
      "EquationGenerationFailures" -> 0, "Contradictions" -> 0, 
      "Failures" -> 0, "ElapsedSeconds" -> 14.454443`6.|>, 
     <|"Stage" -> "AABC", "CorrelatorsProcessed" -> 23, 
      "CorrelatorsTotal" -> 858, "KnownEtas" -> 32, "RelationGroups" -> 3, 
      "ParityConstraints" -> 0, "ResidualEquations" -> 0, 
      "ManifestlyZeroCorrelators" -> 0, "EquationGenerationFailures" -> 0, 
      "Contradictions" -> 0, "Failures" -> 0, "ElapsedSeconds" -> 
       0.87547`6.|>}, "StagesSkippedAfterAllSignsKnown" -> {"ABCD"}, 
   "Contradictions" -> 0, "GenerationFailures" -> 0, 
   "MaximumABBAResidual" -> 
    2.73983030929971568663679373718686906052033013232851450453`47.68516095728\
739*^-58, "RetainedEquationCount" -> 0, "MaximumRetainedResidual" -> 0, 
   "RetainedResidualCheckScope" -> "Consistency of inherited reduced \
equations; reduction can lose numerical accuracy. A numerical zero here does \
not certify the requested crossing tolerance. Separate direct exhaustive \
verification is required.", "ElapsedSeconds" -> 28.570553|>, 
 "CacheFile" -> "e7_workflow/runs/wp100_guard20/case_k0_kp1/sixj_wp120.wl", 
 "Convention" -> "QuantumGroup6j_num_wp50.wl:ordered-phase-convention-v1"|>


==> anc/data/E7/p5/coefficients.json <==
{
  "schema_version": 1,
  "kind": "E7CoefficientTable",
  "parameters": {
    "pp": 18,
    "k": 0,
    "kp": 5
  },
  "number_of_coefficients": 32,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [
    9,
    23,
    26,
    29,
    31
  ],
  "source_ope_file": "e7_workflow/runs/wp100_guard20/case_k0_kp5/ope_exact.wl",
  "source_ope_sha256": "aeac4da95147bc8f31dbb9d3292787852a7413c9fc4f949bf360a359bfdbaecb",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "e7_workflow/vendor/triplet_classification_E7.wl",
    "sha256": "f9f8474e1f96e63d0ce69e59b2c7a697f7ce3112669d39568b50779a0ae3e868",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "Root[-2 + #1^4 & , 2, 0]",
      "display_inputform": "2^(1/4)",
      "tex": "\\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          1,
          4
        ],
        [
          1,
          4
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          1,
          4
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "Root[-1 + 2*#1^4 & , 1, 0]",
      "display_inputform": "-2^(-1/4)",
      "tex": "-\\frac{1}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          2,
          2
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          4,
          1
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          1,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-1 + 2*#1^4 & , 1, 0]",
      "display_inputform": "-2^(-1/4)",
      "tex": "-\\frac{1}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "-1/2*Sqrt[3]",
      "display_inputform": "-1/2*Sqrt[3]",
      "tex": "-\\frac{\\sqrt{3}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          3,
          5
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "-1/2*Sqrt[3]",
      "display_inputform": "-1/2*Sqrt[3]",
      "tex": "-\\frac{\\sqrt{3}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          5,
          3
        ]
      ]
    },
    {
      "index": 19,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 20,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          4,
          1
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 21,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 22,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 23,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          5
        ]
      ]
    },
    {
      "index": 24,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 25,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 26,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          3
        ]
      ]
    },
    {
      "index": 27,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 28,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          4,
          1
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 29,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 30,
      "inputform": "Root[-2 + #1^4 & , 2, 0]",
      "display_inputform": "2^(1/4)",
      "tex": "\\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          4,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 31,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          4,
          1
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 32,
      "inputform": "Sqrt[2]",
      "display_inputform": "Sqrt[2]",
      "tex": "\\sqrt{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          4,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    }
  ]
}


==> anc/data/E7/p5/coefficients.md <==
# E7 coefficient table

Parameters: **k = 0, k' = 5, p' = 18**.

The 32 rows use the original numbered class convention. Class 0 is the separate normalization class and equals 1. The table contains exact expressions reconstructed by the bootstrap solver; crossing verification is recorded separately.

Each representative lists the three fields for which the coefficient is $x_i = \alpha[A,B,C]$. Representative identities and displayed radical forms were checked by exact algebraic reduction.

Zero coefficients: 9, 23, 26, 29, 31.

| Index | Representative fields A, B, C | Exact coefficient $x_i$ |
| ---: | :--- | :--- |
| 1 | $(1,4), (1,4), (1,4)$ | $\sqrt[4]{2}$ |
| 2 | $(1,4), (1,4), (2,2)$ | $-1$ |
| 3 | $(1,4), (2,2), (2,2)$ | $-\frac{1}{\sqrt[4]{2}}$ |
| 4 | $(1,4), (2,2), (3,3)$ | $\frac{1}{\sqrt[4]{2}}$ |
| 5 | $(1,4), (3,3), (3,3)$ | $\frac{1}{\sqrt[4]{2}}$ |
| 6 | $(1,4), (3,3), (4,1)$ | $\frac{1}{\sqrt{2}}$ |
| 7 | $(1,4), (3,3), (4,4)$ | $\frac{1}{\sqrt[4]{2}}$ |
| 8 | $(1,4), (4,1), (4,4)$ | $1$ |
| 9 | $(1,4), (4,4), (4,4)$ | $0$ |
| 10 | $(2,2), (2,2), (2,2)$ | $1$ |
| 11 | $(2,2), (2,2), (3,3)$ | $1$ |
| 12 | $(2,2), (2,2), (4,1)$ | $-\frac{1}{\sqrt[4]{2}}$ |
| 13 | $(2,2), (2,2), (4,4)$ | $\frac{1}{\sqrt{2}}$ |
| 14 | $(2,2), (3,3), (3,3)$ | $-\frac{1}{2}$ |
| 15 | $(2,2), (3,3), (3,5)$ | $-\frac{\sqrt{3}}{2}$ |
| 16 | $(2,2), (3,3), (4,1)$ | $\frac{1}{\sqrt[4]{2}}$ |
| 17 | $(2,2), (3,3), (4,4)$ | $\frac{1}{\sqrt{2}}$ |
| 18 | $(2,2), (3,3), (5,3)$ | $-\frac{\sqrt{3}}{2}$ |
| 19 | $(2,2), (3,3), (5,5)$ | $\frac{1}{2}$ |
| 20 | $(2,2), (4,1), (4,1)$ | $-1$ |
| 21 | $(2,2), (4,4), (4,4)$ | $1$ |
| 22 | $(3,3), (3,3), (3,3)$ | $1$ |
| 23 | $(3,3), (3,3), (3,5)$ | $0$ |
| 24 | $(3,3), (3,3), (4,1)$ | $\frac{1}{\sqrt[4]{2}}$ |
| 25 | $(3,3), (3,3), (4,4)$ | $\frac{1}{\sqrt{2}}$ |
| 26 | $(3,3), (3,3), (5,3)$ | $0$ |
| 27 | $(3,3), (3,3), (5,5)$ | $-1$ |
| 28 | $(3,3), (4,1), (4,4)$ | $\frac{1}{\sqrt[4]{2}}$ |
| 29 | $(3,3), (4,4), (4,4)$ | $0$ |
| 30 | $(4,1), (4,1), (4,1)$ | $\sqrt[4]{2}$ |
| 31 | $(4,1), (4,4), (4,4)$ | $0$ |
| 32 | $(4,4), (4,4), (4,4)$ | $\sqrt{2}$ |

Machine-readable forms: [JSON](coefficients.json) and [exact Wolfram association](coefficients.wl).


==> anc/data/E7/p5/coefficients.wl <==
(* Exact x[1] through x[32], indexed by integer class number. *)
<|1 -> Root[-2 + #1^4 & , 2, 0], 2 -> -1, 3 -> Root[-1 + 2*#1^4 & , 1, 0], 4 -> Root[-1 + 2*#1^4 & , 2, 0], 5 -> Root[-1 + 2*#1^4 & , 2, 0], 6 -> 1/Sqrt[2], 7 -> Root[-1 + 2*#1^4 & , 2, 0], 8 -> 1, 9 -> 0, 10 -> 1, 11 -> 1, 12 -> Root[-1 + 2*#1^4 & , 1, 0], 13 -> 1/Sqrt[2], 14 -> -1/2, 15 -> -1/2*Sqrt[3], 16 -> Root[-1 + 2*#1^4 & , 2, 0], 17 -> 1/Sqrt[2], 18 -> -1/2*Sqrt[3], 19 -> 1/2, 20 -> -1, 21 -> 1, 22 -> 1, 23 -> 0, 24 -> Root[-1 + 2*#1^4 & , 2, 0], 25 -> 1/Sqrt[2], 26 -> 0, 27 -> -1, 28 -> Root[-1 + 2*#1^4 & , 2, 0], 29 -> 0, 30 -> Root[-2 + #1^4 & , 2, 0], 31 -> 0, 32 -> Sqrt[2]|>


==> anc/data/E7/p5/ope.json <==
{
	"schema_version":1,
	"kind":"ADEExactOPETensor",
	"model":"E7",
	"parameters":{
		"pp":18,
		"k":0,
		"kp":5
	},
	"fields2":[
		[
			0,
			0
		],
		[
			0,
			16
		],
		[
			2,
			8
		],
		[
			4,
			4
		],
		[
			4,
			12
		],
		[
			6,
			6
		],
		[
			6,
			10
		],
		[
			8,
			2
		],
		[
			8,
			8
		],
		[
			8,
			14
		],
		[
			10,
			6
		],
		[
			10,
			10
		],
		[
			12,
			4
		],
		[
			12,
			12
		],
		[
			14,
			8
		],
		[
			16,
			0
		],
		[
			16,
			16
		]
	],
	"exact_value_format":"Wolfram Language InputForm; exact algebraic expressions, not decimal approximations",
	"exact_values":[
		"1",
		"0",
		"-1",
		"-I",
		"I",
		"Root[-2 + #1^4 & , 2, 0]",
		"Root[-1 + 2*#1^4 & , 1, 0]",
		"Root[-1 + 2*#1^4 & , 4, 0]",
		"Root[-1 + 2*#1^4 & , 2, 0]",
		"Root[-1 + 2*#1^4 & , 3, 0]",
		"1\/Sqrt[2]",
		"(-I)\/Sqrt[2]",
		"-(1\/Sqrt[2])",
		"I\/Sqrt[2]",
		"-1\/2",
		"-1\/2*Sqrt[3]",
		"1\/2",
		"Sqrt[3]\/2",
		"(I\/2)*Sqrt[3]",
		"I\/2",
		"-1\/2*I",
		"(-1\/2*I)*Sqrt[3]",
		"Sqrt[2]"
	],
	"alpha_indices":[
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		5,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		6,
		7,
		8,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		7,
		8,
		9,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		9,
		8,
		6,
		10,
		8,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		8,
		8,
		12,
		6,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		10,
		1,
		0,
		1,
		12,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		8,
		0,
		1,
		4,
		8,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		11,
		1,
		3,
		1,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		6,
		11,
		8,
		6,
		7,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		8,
		11,
		8,
		8,
		9,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		9,
		8,
		7,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		8,
		7,
		6,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		3,
		5,
		4,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		6,
		7,
		8,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		6,
		0,
		1,
		0,
		1,
		6,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		1,
		2,
		1,
		3,
		1,
		13,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		0,
		1,
		14,
		15,
		8,
		10,
		1,
		15,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		4,
		17,
		14,
		1,
		12,
		9,
		14,
		15,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		8,
		1,
		2,
		1,
		1,
		6,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		13,
		10,
		10,
		1,
		0,
		1,
		10,
		10,
		13,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		9,
		1,
		1,
		2,
		1,
		7,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		14,
		8,
		12,
		1,
		14,
		15,
		4,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		17,
		1,
		10,
		9,
		17,
		14,
		1,
		0,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		13,
		1,
		3,
		1,
		2,
		1,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		1,
		0,
		1,
		0,
		7,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		7,
		6,
		9,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		7,
		8,
		9,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		1,
		2,
		1,
		4,
		1,
		13,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		8,
		2,
		1,
		0,
		1,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		0,
		18,
		19,
		1,
		13,
		8,
		20,
		18,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		1,
		20,
		18,
		9,
		11,
		1,
		21,
		20,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		7,
		1,
		1,
		2,
		1,
		9,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		13,
		13,
		1,
		4,
		1,
		13,
		13,
		12,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		6,
		1,
		0,
		1,
		1,
		8,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		21,
		1,
		11,
		8,
		18,
		19,
		1,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		18,
		19,
		9,
		13,
		1,
		20,
		18,
		0,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		7,
		1,
		0,
		1,
		2,
		9,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		13,
		1,
		4,
		1,
		2,
		1,
		8,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		8,
		7,
		6,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		9,
		8,
		8,
		10,
		8,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		0,
		1,
		14,
		17,
		8,
		10,
		1,
		17,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		0,
		18,
		20,
		1,
		13,
		6,
		19,
		18,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		8,
		14,
		18,
		0,
		1,
		8,
		10,
		1,
		1,
		2,
		18,
		16,
		1,
		1,
		1,
		1,
		0,
		6,
		15,
		19,
		1,
		0,
		1,
		10,
		7,
		2,
		1,
		20,
		15,
		1,
		1,
		1,
		1,
		1,
		10,
		8,
		1,
		8,
		1,
		1,
		8,
		1,
		8,
		1,
		9,
		1,
		13,
		1,
		1,
		1,
		1,
		8,
		10,
		13,
		10,
		12,
		8,
		1,
		9,
		12,
		10,
		13,
		10,
		9,
		1,
		1,
		1,
		1,
		11,
		1,
		8,
		1,
		7,
		1,
		7,
		1,
		1,
		7,
		1,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		15,
		20,
		1,
		2,
		6,
		10,
		1,
		0,
		1,
		19,
		15,
		7,
		0,
		1,
		1,
		1,
		1,
		16,
		18,
		2,
		1,
		1,
		10,
		9,
		1,
		0,
		18,
		14,
		9,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		18,
		19,
		9,
		13,
		1,
		20,
		18,
		0,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		17,
		1,
		10,
		9,
		17,
		14,
		1,
		0,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		7,
		10,
		7,
		7,
		8,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		9,
		6,
		8,
		10,
		8,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		3,
		15,
		14,
		1,
		10,
		9,
		14,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		4,
		1,
		19,
		18,
		7,
		13,
		1,
		21,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		8,
		17,
		20,
		1,
		0,
		1,
		12,
		7,
		2,
		1,
		19,
		17,
		1,
		1,
		1,
		0,
		1,
		8,
		14,
		18,
		0,
		1,
		8,
		10,
		1,
		1,
		2,
		18,
		16,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		9,
		1,
		8,
		1,
		8,
		1,
		1,
		8,
		1,
		8,
		11,
		1,
		1,
		1,
		1,
		6,
		12,
		11,
		10,
		10,
		6,
		1,
		9,
		12,
		12,
		11,
		12,
		7,
		1,
		1,
		1,
		1,
		11,
		9,
		1,
		7,
		1,
		1,
		9,
		1,
		7,
		1,
		6,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		14,
		21,
		2,
		1,
		1,
		12,
		9,
		1,
		0,
		21,
		16,
		7,
		1,
		2,
		1,
		1,
		1,
		15,
		20,
		1,
		2,
		6,
		10,
		1,
		0,
		1,
		19,
		15,
		7,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		18,
		1,
		13,
		6,
		21,
		20,
		1,
		4,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		15,
		16,
		6,
		10,
		1,
		16,
		17,
		3,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		7,
		12,
		9,
		7,
		8,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		12,
		1,
		0,
		1,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		8,
		1,
		2,
		1,
		1,
		8,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		9,
		1,
		1,
		0,
		1,
		9,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		10,
		8,
		1,
		8,
		1,
		1,
		8,
		1,
		6,
		1,
		9,
		1,
		11,
		1,
		1,
		1,
		1,
		10,
		1,
		7,
		1,
		8,
		1,
		6,
		1,
		1,
		6,
		1,
		6,
		11,
		1,
		1,
		0,
		1,
		1,
		2,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		2,
		1,
		1,
		1,
		0,
		1,
		1,
		8,
		8,
		1,
		1,
		1,
		8,
		8,
		1,
		1,
		4,
		1,
		1,
		1,
		4,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		3,
		1,
		1,
		3,
		1,
		1,
		12,
		6,
		1,
		8,
		1,
		1,
		6,
		1,
		8,
		1,
		7,
		1,
		11,
		1,
		1,
		1,
		1,
		12,
		1,
		9,
		1,
		8,
		1,
		8,
		1,
		1,
		8,
		1,
		8,
		11,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		9,
		1,
		4,
		1,
		1,
		9,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		8,
		1,
		1,
		4,
		1,
		8,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		11,
		1,
		3,
		1,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		0,
		1,
		3,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		13,
		10,
		12,
		1,
		0,
		1,
		12,
		10,
		13,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		13,
		11,
		1,
		4,
		1,
		11,
		13,
		12,
		13,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		13,
		10,
		10,
		8,
		1,
		7,
		10,
		10,
		13,
		10,
		7,
		1,
		1,
		1,
		1,
		8,
		10,
		13,
		12,
		10,
		8,
		1,
		9,
		12,
		10,
		13,
		10,
		7,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		8,
		6,
		1,
		1,
		1,
		6,
		8,
		1,
		1,
		3,
		1,
		1,
		0,
		0,
		1,
		0,
		4,
		1,
		1,
		1,
		22,
		1,
		1,
		1,
		4,
		0,
		1,
		0,
		0,
		1,
		1,
		4,
		1,
		1,
		9,
		9,
		1,
		1,
		1,
		7,
		7,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		8,
		10,
		13,
		12,
		12,
		8,
		1,
		7,
		10,
		10,
		13,
		10,
		9,
		1,
		1,
		1,
		1,
		8,
		10,
		13,
		10,
		12,
		8,
		1,
		9,
		12,
		10,
		13,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		13,
		11,
		1,
		4,
		1,
		11,
		13,
		12,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		13,
		10,
		12,
		1,
		0,
		1,
		12,
		10,
		13,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		7,
		4,
		1,
		0,
		9,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		11,
		1,
		4,
		1,
		11,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		9,
		1,
		1,
		2,
		1,
		9,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		8,
		1,
		2,
		1,
		1,
		8,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		6,
		1,
		7,
		1,
		9,
		1,
		1,
		9,
		1,
		9,
		10,
		1,
		1,
		1,
		1,
		11,
		9,
		1,
		7,
		1,
		1,
		9,
		1,
		9,
		1,
		6,
		1,
		12,
		1,
		1,
		1,
		3,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		4,
		1,
		1,
		4,
		1,
		1,
		3,
		1,
		1,
		7,
		9,
		1,
		1,
		1,
		7,
		9,
		1,
		1,
		0,
		1,
		1,
		0,
		1,
		1,
		2,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		2,
		1,
		1,
		1,
		11,
		1,
		8,
		1,
		7,
		1,
		7,
		1,
		1,
		7,
		1,
		7,
		10,
		1,
		1,
		1,
		1,
		13,
		7,
		1,
		7,
		1,
		1,
		7,
		1,
		7,
		1,
		8,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		6,
		1,
		1,
		4,
		1,
		6,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		7,
		1,
		3,
		1,
		1,
		7,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		10,
		1,
		0,
		1,
		12,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		8,
		11,
		8,
		8,
		9,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		15,
		14,
		6,
		10,
		1,
		14,
		17,
		3,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		21,
		1,
		13,
		8,
		18,
		20,
		1,
		4,
		6,
		1,
		1,
		1,
		1,
		1,
		17,
		19,
		1,
		2,
		8,
		12,
		1,
		0,
		1,
		20,
		17,
		7,
		2,
		1,
		1,
		1,
		1,
		14,
		21,
		2,
		1,
		1,
		12,
		7,
		1,
		0,
		21,
		16,
		9,
		1,
		2,
		1,
		1,
		10,
		8,
		1,
		6,
		1,
		1,
		8,
		1,
		8,
		1,
		9,
		1,
		11,
		1,
		1,
		1,
		1,
		6,
		12,
		11,
		10,
		12,
		6,
		1,
		7,
		10,
		12,
		11,
		12,
		9,
		1,
		1,
		1,
		1,
		11,
		1,
		8,
		1,
		9,
		1,
		7,
		1,
		1,
		7,
		1,
		7,
		12,
		1,
		1,
		0,
		1,
		8,
		14,
		18,
		0,
		1,
		8,
		10,
		1,
		1,
		2,
		18,
		16,
		1,
		1,
		1,
		1,
		0,
		6,
		15,
		19,
		1,
		0,
		1,
		10,
		7,
		2,
		1,
		20,
		15,
		1,
		1,
		1,
		1,
		1,
		7,
		4,
		1,
		19,
		21,
		7,
		13,
		1,
		18,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		3,
		15,
		16,
		1,
		10,
		7,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		7,
		7,
		11,
		9,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		8,
		13,
		6,
		8,
		9,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		15,
		1,
		10,
		7,
		15,
		14,
		1,
		0,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		18,
		20,
		9,
		13,
		1,
		19,
		18,
		0,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		16,
		18,
		2,
		1,
		1,
		10,
		7,
		1,
		0,
		18,
		14,
		7,
		1,
		0,
		1,
		1,
		1,
		17,
		19,
		1,
		2,
		8,
		12,
		1,
		0,
		1,
		20,
		17,
		7,
		2,
		1,
		1,
		1,
		12,
		1,
		9,
		1,
		6,
		1,
		8,
		1,
		1,
		8,
		1,
		8,
		13,
		1,
		1,
		1,
		1,
		8,
		10,
		13,
		10,
		10,
		8,
		1,
		7,
		10,
		10,
		13,
		10,
		7,
		1,
		1,
		1,
		1,
		11,
		9,
		1,
		9,
		1,
		1,
		9,
		1,
		7,
		1,
		6,
		1,
		12,
		1,
		1,
		1,
		2,
		8,
		17,
		20,
		1,
		0,
		1,
		12,
		7,
		2,
		1,
		19,
		17,
		1,
		1,
		1,
		0,
		1,
		8,
		14,
		18,
		0,
		1,
		8,
		10,
		1,
		1,
		2,
		18,
		16,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		0,
		18,
		19,
		1,
		13,
		8,
		20,
		18,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		0,
		1,
		14,
		15,
		8,
		10,
		1,
		15,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		9,
		7,
		11,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		9,
		8,
		7,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		13,
		1,
		4,
		1,
		2,
		1,
		6,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		9,
		1,
		0,
		1,
		2,
		7,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		18,
		20,
		9,
		13,
		1,
		19,
		18,
		0,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		18,
		1,
		11,
		6,
		21,
		19,
		1,
		3,
		8,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		9,
		1,
		4,
		1,
		1,
		7,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		13,
		13,
		1,
		4,
		1,
		13,
		13,
		12,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		6,
		1,
		1,
		4,
		1,
		8,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		1,
		20,
		21,
		9,
		11,
		1,
		18,
		20,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		0,
		18,
		20,
		1,
		13,
		6,
		19,
		18,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		8,
		2,
		1,
		0,
		1,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		7,
		1,
		2,
		1,
		4,
		1,
		13,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		8,
		9,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		8,
		7,
		6,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		9,
		1,
		0,
		1,
		0,
		9,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		13,
		1,
		3,
		1,
		2,
		1,
		6,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		15,
		1,
		10,
		7,
		15,
		14,
		1,
		0,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		16,
		8,
		12,
		1,
		16,
		15,
		4,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		6,
		1,
		1,
		3,
		1,
		8,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		13,
		10,
		10,
		1,
		0,
		1,
		10,
		10,
		13,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		9,
		1,
		4,
		1,
		1,
		7,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		4,
		17,
		16,
		1,
		12,
		7,
		16,
		15,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		0,
		1,
		14,
		17,
		8,
		10,
		1,
		17,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		7,
		1,
		2,
		1,
		3,
		1,
		13,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		6,
		0,
		1,
		0,
		1,
		6,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		7,
		8,
		9,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		4,
		5,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		9,
		8,
		7,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		6,
		9,
		8,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		9,
		10,
		7,
		9,
		6,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		7,
		10,
		7,
		7,
		8,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		11,
		1,
		4,
		1,
		11,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		7,
		3,
		1,
		0,
		9,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		12,
		1,
		0,
		1,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		7,
		9,
		11,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		7,
		7,
		13,
		7,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		6,
		7,
		8,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		6,
		7,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		5,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1
	],
	"index_convention":"Zero-based exact_values indices; tuples(fields2, repeat=3), last field varying fastest. Flat index (i*N+j)*N+k.",
	"ordered_triples":4913,
	"source_workflow_file":"e7_workflow\/runs\/wp100_guard20\/case_k0_kp5\/ope_exact.wl",
	"original_source_sha256":"aeac4da95147bc8f31dbb9d3292787852a7413c9fc4f949bf360a359bfdbaecb",
	"packaged_native_file":"ope_exact.wl",
	"packaged_native_sha256":"9d653dd0f7a4af742ee6b2138bd0c8738203e50731095fa38984fbdf218acd3e",
	"metadata_edit":"Removed the preparation-machine workspace prefix from archival path metadata only; exact tensor, X, fields, and parameters unchanged."
}

==> anc/data/E7/p5/ope_exact.wl <==
<|"SchemaVersion" -> 1, "Kind" -> "E7AnalyticOPE", 
 "Parameters" -> <|"pp" -> 18, "k" -> 0, "kp" -> 5|>, 
 "Fields" -> {{0, 0}, {0, 8}, {1, 4}, {2, 2}, {2, 6}, {3, 3}, {3, 5}, {4, 1}, 
   {4, 4}, {4, 7}, {5, 3}, {5, 5}, {6, 2}, {6, 6}, {7, 4}, {8, 0}, {8, 8}}, 
 "X" -> <|1 -> Root[-2 + #1^4 & , 2, 0], 2 -> -1, 
   3 -> Root[-1 + 2*#1^4 & , 1, 0], 4 -> Root[-1 + 2*#1^4 & , 2, 0], 
   5 -> Root[-1 + 2*#1^4 & , 2, 0], 6 -> 1/Sqrt[2], 
   7 -> Root[-1 + 2*#1^4 & , 2, 0], 8 -> 1, 9 -> 0, 10 -> 1, 11 -> 1, 
   12 -> Root[-1 + 2*#1^4 & , 1, 0], 13 -> 1/Sqrt[2], 14 -> -1/2, 
   15 -> -1/2*Sqrt[3], 16 -> Root[-1 + 2*#1^4 & , 2, 0], 17 -> 1/Sqrt[2], 
   18 -> -1/2*Sqrt[3], 19 -> 1/2, 20 -> -1, 21 -> 1, 22 -> 1, 23 -> 0, 
   24 -> Root[-1 + 2*#1^4 & , 2, 0], 25 -> 1/Sqrt[2], 26 -> 0, 27 -> -1, 
   28 -> Root[-1 + 2*#1^4 & , 2, 0], 29 -> 0, 30 -> Root[-2 + #1^4 & , 2, 0], 
   31 -> 0, 32 -> Sqrt[2]|>, "Alpha" -> <|{{0, 0}, {0, 0}, {0, 0}} -> 1, 
   {{0, 0}, {0, 0}, {0, 8}} -> 0, {{0, 0}, {0, 0}, {1, 4}} -> 0, 
   {{0, 0}, {0, 0}, {2, 2}} -> 0, {{0, 0}, {0, 0}, {2, 6}} -> 0, 
   {{0, 0}, {0, 0}, {3, 3}} -> 0, {{0, 0}, {0, 0}, {3, 5}} -> 0, 
   {{0, 0}, {0, 0}, {4, 1}} -> 0, {{0, 0}, {0, 0}, {4, 4}} -> 0, 
   {{0, 0}, {0, 0}, {4, 7}} -> 0, {{0, 0}, {0, 0}, {5, 3}} -> 0, 
   {{0, 0}, {0, 0}, {5, 5}} -> 0, {{0, 0}, {0, 0}, {6, 2}} -> 0, 
   {{0, 0}, {0, 0}, {6, 6}} -> 0, {{0, 0}, {0, 0}, {7, 4}} -> 0, 
   {{0, 0}, {0, 0}, {8, 0}} -> 0, {{0, 0}, {0, 0}, {8, 8}} -> 0, 
   {{0, 0}, {0, 8}, {0, 0}} -> 0, {{0, 0}, {0, 8}, {0, 8}} -> 1, 
   {{0, 0}, {0, 8}, {1, 4}} -> 0, {{0, 0}, {0, 8}, {2, 2}} -> 0, 
   {{0, 0}, {0, 8}, {2, 6}} -> 0, {{0, 0}, {0, 8}, {3, 3}} -> 0, 
   {{0, 0}, {0, 8}, {3, 5}} -> 0, {{0, 0}, {0, 8}, {4, 1}} -> 0, 
   {{0, 0}, {0, 8}, {4, 4}} -> 0, {{0, 0}, {0, 8}, {4, 7}} -> 0, 
   {{0, 0}, {0, 8}, {5, 3}} -> 0, {{0, 0}, {0, 8}, {5, 5}} -> 0, 
   {{0, 0}, {0, 8}, {6, 2}} -> 0, {{0, 0}, {0, 8}, {6, 6}} -> 0, 
   {{0, 0}, {0, 8}, {7, 4}} -> 0, {{0, 0}, {0, 8}, {8, 0}} -> 0, 
   {{0, 0}, {0, 8}, {8, 8}} -> 0, {{0, 0}, {1, 4}, {0, 0}} -> 0, 
   {{0, 0}, {1, 4}, {0, 8}} -> 0, {{0, 0}, {1, 4}, {1, 4}} -> 1, 
   {{0, 0}, {1, 4}, {2, 2}} -> 0, {{0, 0}, {1, 4}, {2, 6}} -> 0, 
   {{0, 0}, {1, 4}, {3, 3}} -> 0, {{0, 0}, {1, 4}, {3, 5}} -> 0, 
   {{0, 0}, {1, 4}, {4, 1}} -> 0, {{0, 0}, {1, 4}, {4, 4}} -> 0, 
   {{0, 0}, {1, 4}, {4, 7}} -> 0, {{0, 0}, {1, 4}, {5, 3}} -> 0, 
   {{0, 0}, {1, 4}, {5, 5}} -> 0, {{0, 0}, {1, 4}, {6, 2}} -> 0, 
   {{0, 0}, {1, 4}, {6, 6}} -> 0, {{0, 0}, {1, 4}, {7, 4}} -> 0, 
   {{0, 0}, {1, 4}, {8, 0}} -> 0, {{0, 0}, {1, 4}, {8, 8}} -> 0, 
   {{0, 0}, {2, 2}, {0, 0}} -> 0, {{0, 0}, {2, 2}, {0, 8}} -> 0, 
   {{0, 0}, {2, 2}, {1, 4}} -> 0, {{0, 0}, {2, 2}, {2, 2}} -> 1, 
   {{0, 0}, {2, 2}, {2, 6}} -> 0, {{0, 0}, {2, 2}, {3, 3}} -> 0, 
   {{0, 0}, {2, 2}, {3, 5}} -> 0, {{0, 0}, {2, 2}, {4, 1}} -> 0, 
   {{0, 0}, {2, 2}, {4, 4}} -> 0, {{0, 0}, {2, 2}, {4, 7}} -> 0, 
   {{0, 0}, {2, 2}, {5, 3}} -> 0, {{0, 0}, {2, 2}, {5, 5}} -> 0, 
   {{0, 0}, {2, 2}, {6, 2}} -> 0, {{0, 0}, {2, 2}, {6, 6}} -> 0, 
   {{0, 0}, {2, 2}, {7, 4}} -> 0, {{0, 0}, {2, 2}, {8, 0}} -> 0, 
   {{0, 0}, {2, 2}, {8, 8}} -> 0, {{0, 0}, {2, 6}, {0, 0}} -> 0, 
   {{0, 0}, {2, 6}, {0, 8}} -> 0, {{0, 0}, {2, 6}, {1, 4}} -> 0, 
   {{0, 0}, {2, 6}, {2, 2}} -> 0, {{0, 0}, {2, 6}, {2, 6}} -> 1, 
   {{0, 0}, {2, 6}, {3, 3}} -> 0, {{0, 0}, {2, 6}, {3, 5}} -> 0, 
   {{0, 0}, {2, 6}, {4, 1}} -> 0, {{0, 0}, {2, 6}, {4, 4}} -> 0, 
   {{0, 0}, {2, 6}, {4, 7}} -> 0, {{0, 0}, {2, 6}, {5, 3}} -> 0, 
   {{0, 0}, {2, 6}, {5, 5}} -> 0, {{0, 0}, {2, 6}, {6, 2}} -> 0, 
   {{0, 0}, {2, 6}, {6, 6}} -> 0, {{0, 0}, {2, 6}, {7, 4}} -> 0, 
   {{0, 0}, {2, 6}, {8, 0}} -> 0, {{0, 0}, {2, 6}, {8, 8}} -> 0, 
   {{0, 0}, {3, 3}, {0, 0}} -> 0, {{0, 0}, {3, 3}, {0, 8}} -> 0, 
   {{0, 0}, {3, 3}, {1, 4}} -> 0, {{0, 0}, {3, 3}, {2, 2}} -> 0, 
   {{0, 0}, {3, 3}, {2, 6}} -> 0, {{0, 0}, {3, 3}, {3, 3}} -> 1, 
   {{0, 0}, {3, 3}, {3, 5}} -> 0, {{0, 0}, {3, 3}, {4, 1}} -> 0, 
   {{0, 0}, {3, 3}, {4, 4}} -> 0, {{0, 0}, {3, 3}, {4, 7}} -> 0, 
   {{0, 0}, {3, 3}, {5, 3}} -> 0, {{0, 0}, {3, 3}, {5, 5}} -> 0, 
   {{0, 0}, {3, 3}, {6, 2}} -> 0, {{0, 0}, {3, 3}, {6, 6}} -> 0, 
   {{0, 0}, {3, 3}, {7, 4}} -> 0, {{0, 0}, {3, 3}, {8, 0}} -> 0, 
   {{0, 0}, {3, 3}, {8, 8}} -> 0, {{0, 0}, {3, 5}, {0, 0}} -> 0, 
   {{0, 0}, {3, 5}, {0, 8}} -> 0, {{0, 0}, {3, 5}, {1, 4}} -> 0, 
   {{0, 0}, {3, 5}, {2, 2}} -> 0, {{0, 0}, {3, 5}, {2, 6}} -> 0, 
   {{0, 0}, {3, 5}, {3, 3}} -> 0, {{0, 0}, {3, 5}, {3, 5}} -> 1, 
   {{0, 0}, {3, 5}, {4, 1}} -> 0, {{0, 0}, {3, 5}, {4, 4}} -> 0, 
   {{0, 0}, {3, 5}, {4, 7}} -> 0, {{0, 0}, {3, 5}, {5, 3}} -> 0, 
   {{0, 0}, {3, 5}, {5, 5}} -> 0, {{0, 0}, {3, 5}, {6, 2}} -> 0, 
   {{0, 0}, {3, 5}, {6, 6}} -> 0, {{0, 0}, {3, 5}, {7, 4}} -> 0, 
   {{0, 0}, {3, 5}, {8, 0}} -> 0, {{0, 0}, {3, 5}, {8, 8}} -> 0, 
   {{0, 0}, {4, 1}, {0, 0}} -> 0, {{0, 0}, {4, 1}, {0, 8}} -> 0, 
   {{0, 0}, {4, 1}, {1, 4}} -> 0, {{0, 0}, {4, 1}, {2, 2}} -> 0, 
   {{0, 0}, {4, 1}, {2, 6}} -> 0, {{0, 0}, {4, 1}, {3, 3}} -> 0, 
   {{0, 0}, {4, 1}, {3, 5}} -> 0, {{0, 0}, {4, 1}, {4, 1}} -> 1, 
   {{0, 0}, {4, 1}, {4, 4}} -> 0, {{0, 0}, {4, 1}, {4, 7}} -> 0, 
   {{0, 0}, {4, 1}, {5, 3}} -> 0, {{0, 0}, {4, 1}, {5, 5}} -> 0, 
   {{0, 0}, {4, 1}, {6, 2}} -> 0, {{0, 0}, {4, 1}, {6, 6}} -> 0, 
   {{0, 0}, {4, 1}, {7, 4}} -> 0, {{0, 0}, {4, 1}, {8, 0}} -> 0, 
   {{0, 0}, {4, 1}, {8, 8}} -> 0, {{0, 0}, {4, 4}, {0, 0}} -> 0, 
   {{0, 0}, {4, 4}, {0, 8}} -> 0, {{0, 0}, {4, 4}, {1, 4}} -> 0, 
   {{0, 0}, {4, 4}, {2, 2}} -> 0, {{0, 0}, {4, 4}, {2, 6}} -> 0, 
   {{0, 0}, {4, 4}, {3, 3}} -> 0, {{0, 0}, {4, 4}, {3, 5}} -> 0, 
   {{0, 0}, {4, 4}, {4, 1}} -> 0, {{0, 0}, {4, 4}, {4, 4}} -> 1, 
   {{0, 0}, {4, 4}, {4, 7}} -> 0, {{0, 0}, {4, 4}, {5, 3}} -> 0, 
   {{0, 0}, {4, 4}, {5, 5}} -> 0, {{0, 0}, {4, 4}, {6, 2}} -> 0, 
   {{0, 0}, {4, 4}, {6, 6}} -> 0, {{0, 0}, {4, 4}, {7, 4}} -> 0, 
   {{0, 0}, {4, 4}, {8, 0}} -> 0, {{0, 0}, {4, 4}, {8, 8}} -> 0, 
   {{0, 0}, {4, 7}, {0, 0}} -> 0, {{0, 0}, {4, 7}, {0, 8}} -> 0, 
   {{0, 0}, {4, 7}, {1, 4}} -> 0, {{0, 0}, {4, 7}, {2, 2}} -> 0, 
   {{0, 0}, {4, 7}, {2, 6}} -> 0, {{0, 0}, {4, 7}, {3, 3}} -> 0, 
   {{0, 0}, {4, 7}, {3, 5}} -> 0, {{0, 0}, {4, 7}, {4, 1}} -> 0, 
   {{0, 0}, {4, 7}, {4, 4}} -> 0, {{0, 0}, {4, 7}, {4, 7}} -> 1, 
   {{0, 0}, {4, 7}, {5, 3}} -> 0, {{0, 0}, {4, 7}, {5, 5}} -> 0, 
   {{0, 0}, {4, 7}, {6, 2}} -> 0, {{0, 0}, {4, 7}, {6, 6}} -> 0, 
   {{0, 0}, {4, 7}, {7, 4}} -> 0, {{0, 0}, {4, 7}, {8, 0}} -> 0, 
   {{0, 0}, {4, 7}, {8, 8}} -> 0, {{0, 0}, {5, 3}, {0, 0}} -> 0, 
   {{0, 0}, {5, 3}, {0, 8}} -> 0, {{0, 0}, {5, 3}, {1, 4}} -> 0, 
   {{0, 0}, {5, 3}, {2, 2}} -> 0, {{0, 0}, {5, 3}, {2, 6}} -> 0, 
   {{0, 0}, {5, 3}, {3, 3}} -> 0, {{0, 0}, {5, 3}, {3, 5}} -> 0, 
   {{0, 0}, {5, 3}, {4, 1}} -> 0, {{0, 0}, {5, 3}, {4, 4}} -> 0, 
   {{0, 0}, {5, 3}, {4, 7}} -> 0, {{0, 0}, {5, 3}, {5, 3}} -> 1, 
   {{0, 0}, {5, 3}, {5, 5}} -> 0, {{0, 0}, {5, 3}, {6, 2}} -> 0, 
   {{0, 0}, {5, 3}, {6, 6}} -> 0, {{0, 0}, {5, 3}, {7, 4}} -> 0, 
   {{0, 0}, {5, 3}, {8, 0}} -> 0, {{0, 0}, {5, 3}, {8, 8}} -> 0, 
   {{0, 0}, {5, 5}, {0, 0}} -> 0, {{0, 0}, {5, 5}, {0, 8}} -> 0, 
   {{0, 0}, {5, 5}, {1, 4}} -> 0, {{0, 0}, {5, 5}, {2, 2}} -> 0, 
   {{0, 0}, {5, 5}, {2, 6}} -> 0, {{0, 0}, {5, 5}, {3, 3}} -> 0, 
   {{0, 0}, {5, 5}, {3, 5}} -> 0, {{0, 0}, {5, 5}, {4, 1}} -> 0, 
   {{0, 0}, {5, 5}, {4, 4}} -> 0, {{0, 0}, {5, 5}, {4, 7}} -> 0, 
   {{0, 0}, {5, 5}, {5, 3}} -> 0, {{0, 0}, {5, 5}, {5, 5}} -> 1, 
   {{0, 0}, {5, 5}, {6, 2}} -> 0, {{0, 0}, {5, 5}, {6, 6}} -> 0, 
   {{0, 0}, {5, 5}, {7, 4}} -> 0, {{0, 0}, {5, 5}, {8, 0}} -> 0, 
   {{0, 0}, {5, 5}, {8, 8}} -> 0, {{0, 0}, {6, 2}, {0, 0}} -> 0, 
   {{0, 0}, {6, 2}, {0, 8}} -> 0, {{0, 0}, {6, 2}, {1, 4}} -> 0, 
   {{0, 0}, {6, 2}, {2, 2}} -> 0, {{0, 0}, {6, 2}, {2, 6}} -> 0, 
   {{0, 0}, {6, 2}, {3, 3}} -> 0, {{0, 0}, {6, 2}, {3, 5}} -> 0, 
   {{0, 0}, {6, 2}, {4, 1}} -> 0, {{0, 0}, {6, 2}, {4, 4}} -> 0, 
   {{0, 0}, {6, 2}, {4, 7}} -> 0, {{0, 0}, {6, 2}, {5, 3}} -> 0, 
   {{0, 0}, {6, 2}, {5, 5}} -> 0, {{0, 0}, {6, 2}, {6, 2}} -> 1, 
   {{0, 0}, {6, 2}, {6, 6}} -> 0, {{0, 0}, {6, 2}, {7, 4}} -> 0, 
   {{0, 0}, {6, 2}, {8, 0}} -> 0, {{0, 0}, {6, 2}, {8, 8}} -> 0, 
   {{0, 0}, {6, 6}, {0, 0}} -> 0, {{0, 0}, {6, 6}, {0, 8}} -> 0, 
   {{0, 0}, {6, 6}, {1, 4}} -> 0, {{0, 0}, {6, 6}, {2, 2}} -> 0, 
   {{0, 0}, {6, 6}, {2, 6}} -> 0, {{0, 0}, {6, 6}, {3, 3}} -> 0, 
   {{0, 0}, {6, 6}, {3, 5}} -> 0, {{0, 0}, {6, 6}, {4, 1}} -> 0, 
   {{0, 0}, {6, 6}, {4, 4}} -> 0, {{0, 0}, {6, 6}, {4, 7}} -> 0, 
   {{0, 0}, {6, 6}, {5, 3}} -> 0, {{0, 0}, {6, 6}, {5, 5}} -> 0, 
   {{0, 0}, {6, 6}, {6, 2}} -> 0, {{0, 0}, {6, 6}, {6, 6}} -> 1, 
   {{0, 0}, {6, 6}, {7, 4}} -> 0, {{0, 0}, {6, 6}, {8, 0}} -> 0, 
   {{0, 0}, {6, 6}, {8, 8}} -> 0, {{0, 0}, {7, 4}, {0, 0}} -> 0, 
   {{0, 0}, {7, 4}, {0, 8}} -> 0, {{0, 0}, {7, 4}, {1, 4}} -> 0, 
   {{0, 0}, {7, 4}, {2, 2}} -> 0, {{0, 0}, {7, 4}, {2, 6}} -> 0, 
   {{0, 0}, {7, 4}, {3, 3}} -> 0, {{0, 0}, {7, 4}, {3, 5}} -> 0, 
   {{0, 0}, {7, 4}, {4, 1}} -> 0, {{0, 0}, {7, 4}, {4, 4}} -> 0, 
   {{0, 0}, {7, 4}, {4, 7}} -> 0, {{0, 0}, {7, 4}, {5, 3}} -> 0, 
   {{0, 0}, {7, 4}, {5, 5}} -> 0, {{0, 0}, {7, 4}, {6, 2}} -> 0, 
   {{0, 0}, {7, 4}, {6, 6}} -> 0, {{0, 0}, {7, 4}, {7, 4}} -> 1, 
   {{0, 0}, {7, 4}, {8, 0}} -> 0, {{0, 0}, {7, 4}, {8, 8}} -> 0, 
   {{0, 0}, {8, 0}, {0, 0}} -> 0, {{0, 0}, {8, 0}, {0, 8}} -> 0, 
   {{0, 0}, {8, 0}, {1, 4}} -> 0, {{0, 0}, {8, 0}, {2, 2}} -> 0, 
   {{0, 0}, {8, 0}, {2, 6}} -> 0, {{0, 0}, {8, 0}, {3, 3}} -> 0, 
   {{0, 0}, {8, 0}, {3, 5}} -> 0, {{0, 0}, {8, 0}, {4, 1}} -> 0, 
   {{0, 0}, {8, 0}, {4, 4}} -> 0, {{0, 0}, {8, 0}, {4, 7}} -> 0, 
   {{0, 0}, {8, 0}, {5, 3}} -> 0, {{0, 0}, {8, 0}, {5, 5}} -> 0, 
   {{0, 0}, {8, 0}, {6, 2}} -> 0, {{0, 0}, {8, 0}, {6, 6}} -> 0, 
   {{0, 0}, {8, 0}, {7, 4}} -> 0, {{0, 0}, {8, 0}, {8, 0}} -> 1, 
   {{0, 0}, {8, 0}, {8, 8}} -> 0, {{0, 0}, {8, 8}, {0, 0}} -> 0, 
   {{0, 0}, {8, 8}, {0, 8}} -> 0, {{0, 0}, {8, 8}, {1, 4}} -> 0, 
   {{0, 0}, {8, 8}, {2, 2}} -> 0, {{0, 0}, {8, 8}, {2, 6}} -> 0, 
   {{0, 0}, {8, 8}, {3, 3}} -> 0, {{0, 0}, {8, 8}, {3, 5}} -> 0, 
   {{0, 0}, {8, 8}, {4, 1}} -> 0, {{0, 0}, {8, 8}, {4, 4}} -> 0, 
   {{0, 0}, {8, 8}, {4, 7}} -> 0, {{0, 0}, {8, 8}, {5, 3}} -> 0, 
   {{0, 0}, {8, 8}, {5, 5}} -> 0, {{0, 0}, {8, 8}, {6, 2}} -> 0, 
   {{0, 0}, {8, 8}, {6, 6}} -> 0, {{0, 0}, {8, 8}, {7, 4}} -> 0, 
   {{0, 0}, {8, 8}, {8, 0}} -> 0, {{0, 0}, {8, 8}, {8, 8}} -> 1, 
   {{0, 8}, {0, 0}, {0, 0}} -> 0, {{0, 8}, {0, 0}, {0, 8}} -> 1, 
   {{0, 8}, {0, 0}, {1, 4}} -> 0, {{0, 8}, {0, 0}, {2, 2}} -> 0, 
   {{0, 8}, {0, 0}, {2, 6}} -> 0, {{0, 8}, {0, 0}, {3, 3}} -> 0, 
   {{0, 8}, {0, 0}, {3, 5}} -> 0, {{0, 8}, {0, 0}, {4, 1}} -> 0, 
   {{0, 8}, {0, 0}, {4, 4}} -> 0, {{0, 8}, {0, 0}, {4, 7}} -> 0, 
   {{0, 8}, {0, 0}, {5, 3}} -> 0, {{0, 8}, {0, 0}, {5, 5}} -> 0, 
   {{0, 8}, {0, 0}, {6, 2}} -> 0, {{0, 8}, {0, 0}, {6, 6}} -> 0, 
   {{0, 8}, {0, 0}, {7, 4}} -> 0, {{0, 8}, {0, 0}, {8, 0}} -> 0, 
   {{0, 8}, {0, 0}, {8, 8}} -> 0, {{0, 8}, {0, 8}, {0, 0}} -> 1, 
   {{0, 8}, {0, 8}, {0, 8}} -> 0, {{0, 8}, {0, 8}, {1, 4}} -> 0, 
   {{0, 8}, {0, 8}, {2, 2}} -> 0, {{0, 8}, {0, 8}, {2, 6}} -> 0, 
   {{0, 8}, {0, 8}, {3, 3}} -> 0, {{0, 8}, {0, 8}, {3, 5}} -> 0, 
   {{0, 8}, {0, 8}, {4, 1}} -> 0, {{0, 8}, {0, 8}, {4, 4}} -> 0, 
   {{0, 8}, {0, 8}, {4, 7}} -> 0, {{0, 8}, {0, 8}, {5, 3}} -> 0, 
   {{0, 8}, {0, 8}, {5, 5}} -> 0, {{0, 8}, {0, 8}, {6, 2}} -> 0, 
   {{0, 8}, {0, 8}, {6, 6}} -> 0, {{0, 8}, {0, 8}, {7, 4}} -> 0, 
   {{0, 8}, {0, 8}, {8, 0}} -> 0, {{0, 8}, {0, 8}, {8, 8}} -> 0, 
   {{0, 8}, {1, 4}, {0, 0}} -> 0, {{0, 8}, {1, 4}, {0, 8}} -> 0, 
   {{0, 8}, {1, 4}, {1, 4}} -> -1, {{0, 8}, {1, 4}, {2, 2}} -> 0, 
   {{0, 8}, {1, 4}, {2, 6}} -> 0, {{0, 8}, {1, 4}, {3, 3}} -> 0, 
   {{0, 8}, {1, 4}, {3, 5}} -> 0, {{0, 8}, {1, 4}, {4, 1}} -> 0, 
   {{0, 8}, {1, 4}, {4, 4}} -> 0, {{0, 8}, {1, 4}, {4, 7}} -> 0, 
   {{0, 8}, {1, 4}, {5, 3}} -> 0, {{0, 8}, {1, 4}, {5, 5}} -> 0, 
   {{0, 8}, {1, 4}, {6, 2}} -> 0, {{0, 8}, {1, 4}, {6, 6}} -> 0, 
   {{0, 8}, {1, 4}, {7, 4}} -> 0, {{0, 8}, {1, 4}, {8, 0}} -> 0, 
   {{0, 8}, {1, 4}, {8, 8}} -> 0, {{0, 8}, {2, 2}, {0, 0}} -> 0, 
   {{0, 8}, {2, 2}, {0, 8}} -> 0, {{0, 8}, {2, 2}, {1, 4}} -> 0, 
   {{0, 8}, {2, 2}, {2, 2}} -> 0, {{0, 8}, {2, 2}, {2, 6}} -> -I, 
   {{0, 8}, {2, 2}, {3, 3}} -> 0, {{0, 8}, {2, 2}, {3, 5}} -> 0, 
   {{0, 8}, {2, 2}, {4, 1}} -> 0, {{0, 8}, {2, 2}, {4, 4}} -> 0, 
   {{0, 8}, {2, 2}, {4, 7}} -> 0, {{0, 8}, {2, 2}, {5, 3}} -> 0, 
   {{0, 8}, {2, 2}, {5, 5}} -> 0, {{0, 8}, {2, 2}, {6, 2}} -> 0, 
   {{0, 8}, {2, 2}, {6, 6}} -> 0, {{0, 8}, {2, 2}, {7, 4}} -> 0, 
   {{0, 8}, {2, 2}, {8, 0}} -> 0, {{0, 8}, {2, 2}, {8, 8}} -> 0, 
   {{0, 8}, {2, 6}, {0, 0}} -> 0, {{0, 8}, {2, 6}, {0, 8}} -> 0, 
   {{0, 8}, {2, 6}, {1, 4}} -> 0, {{0, 8}, {2, 6}, {2, 2}} -> -I, 
   {{0, 8}, {2, 6}, {2, 6}} -> 0, {{0, 8}, {2, 6}, {3, 3}} -> 0, 
   {{0, 8}, {2, 6}, {3, 5}} -> 0, {{0, 8}, {2, 6}, {4, 1}} -> 0, 
   {{0, 8}, {2, 6}, {4, 4}} -> 0, {{0, 8}, {2, 6}, {4, 7}} -> 0, 
   {{0, 8}, {2, 6}, {5, 3}} -> 0, {{0, 8}, {2, 6}, {5, 5}} -> 0, 
   {{0, 8}, {2, 6}, {6, 2}} -> 0, {{0, 8}, {2, 6}, {6, 6}} -> 0, 
   {{0, 8}, {2, 6}, {7, 4}} -> 0, {{0, 8}, {2, 6}, {8, 0}} -> 0, 
   {{0, 8}, {2, 6}, {8, 8}} -> 0, {{0, 8}, {3, 3}, {0, 0}} -> 0, 
   {{0, 8}, {3, 3}, {0, 8}} -> 0, {{0, 8}, {3, 3}, {1, 4}} -> 0, 
   {{0, 8}, {3, 3}, {2, 2}} -> 0, {{0, 8}, {3, 3}, {2, 6}} -> 0, 
   {{0, 8}, {3, 3}, {3, 3}} -> 0, {{0, 8}, {3, 3}, {3, 5}} -> 1, 
   {{0, 8}, {3, 3}, {4, 1}} -> 0, {{0, 8}, {3, 3}, {4, 4}} -> 0, 
   {{0, 8}, {3, 3}, {4, 7}} -> 0, {{0, 8}, {3, 3}, {5, 3}} -> 0, 
   {{0, 8}, {3, 3}, {5, 5}} -> 0, {{0, 8}, {3, 3}, {6, 2}} -> 0, 
   {{0, 8}, {3, 3}, {6, 6}} -> 0, {{0, 8}, {3, 3}, {7, 4}} -> 0, 
   {{0, 8}, {3, 3}, {8, 0}} -> 0, {{0, 8}, {3, 3}, {8, 8}} -> 0, 
   {{0, 8}, {3, 5}, {0, 0}} -> 0, {{0, 8}, {3, 5}, {0, 8}} -> 0, 
   {{0, 8}, {3, 5}, {1, 4}} -> 0, {{0, 8}, {3, 5}, {2, 2}} -> 0, 
   {{0, 8}, {3, 5}, {2, 6}} -> 0, {{0, 8}, {3, 5}, {3, 3}} -> -1, 
   {{0, 8}, {3, 5}, {3, 5}} -> 0, {{0, 8}, {3, 5}, {4, 1}} -> 0, 
   {{0, 8}, {3, 5}, {4, 4}} -> 0, {{0, 8}, {3, 5}, {4, 7}} -> 0, 
   {{0, 8}, {3, 5}, {5, 3}} -> 0, {{0, 8}, {3, 5}, {5, 5}} -> 0, 
   {{0, 8}, {3, 5}, {6, 2}} -> 0, {{0, 8}, {3, 5}, {6, 6}} -> 0, 
   {{0, 8}, {3, 5}, {7, 4}} -> 0, {{0, 8}, {3, 5}, {8, 0}} -> 0, 
   {{0, 8}, {3, 5}, {8, 8}} -> 0, {{0, 8}, {4, 1}, {0, 0}} -> 0, 
   {{0, 8}, {4, 1}, {0, 8}} -> 0, {{0, 8}, {4, 1}, {1, 4}} -> 0, 
   {{0, 8}, {4, 1}, {2, 2}} -> 0, {{0, 8}, {4, 1}, {2, 6}} -> 0, 
   {{0, 8}, {4, 1}, {3, 3}} -> 0, {{0, 8}, {4, 1}, {3, 5}} -> 0, 
   {{0, 8}, {4, 1}, {4, 1}} -> 0, {{0, 8}, {4, 1}, {4, 4}} -> 0, 
   {{0, 8}, {4, 1}, {4, 7}} -> I, {{0, 8}, {4, 1}, {5, 3}} -> 0, 
   {{0, 8}, {4, 1}, {5, 5}} -> 0, {{0, 8}, {4, 1}, {6, 2}} -> 0, 
   {{0, 8}, {4, 1}, {6, 6}} -> 0, {{0, 8}, {4, 1}, {7, 4}} -> 0, 
   {{0, 8}, {4, 1}, {8, 0}} -> 0, {{0, 8}, {4, 1}, {8, 8}} -> 0, 
   {{0, 8}, {4, 4}, {0, 0}} -> 0, {{0, 8}, {4, 4}, {0, 8}} -> 0, 
   {{0, 8}, {4, 4}, {1, 4}} -> 0, {{0, 8}, {4, 4}, {2, 2}} -> 0, 
   {{0, 8}, {4, 4}, {2, 6}} -> 0, {{0, 8}, {4, 4}, {3, 3}} -> 0, 
   {{0, 8}, {4, 4}, {3, 5}} -> 0, {{0, 8}, {4, 4}, {4, 1}} -> 0, 
   {{0, 8}, {4, 4}, {4, 4}} -> 1, {{0, 8}, {4, 4}, {4, 7}} -> 0, 
   {{0, 8}, {4, 4}, {5, 3}} -> 0, {{0, 8}, {4, 4}, {5, 5}} -> 0, 
   {{0, 8}, {4, 4}, {6, 2}} -> 0, {{0, 8}, {4, 4}, {6, 6}} -> 0, 
   {{0, 8}, {4, 4}, {7, 4}} -> 0, {{0, 8}, {4, 4}, {8, 0}} -> 0, 
   {{0, 8}, {4, 4}, {8, 8}} -> 0, {{0, 8}, {4, 7}, {0, 0}} -> 0, 
   {{0, 8}, {4, 7}, {0, 8}} -> 0, {{0, 8}, {4, 7}, {1, 4}} -> 0, 
   {{0, 8}, {4, 7}, {2, 2}} -> 0, {{0, 8}, {4, 7}, {2, 6}} -> 0, 
   {{0, 8}, {4, 7}, {3, 3}} -> 0, {{0, 8}, {4, 7}, {3, 5}} -> 0, 
   {{0, 8}, {4, 7}, {4, 1}} -> -I, {{0, 8}, {4, 7}, {4, 4}} -> 0, 
   {{0, 8}, {4, 7}, {4, 7}} -> 0, {{0, 8}, {4, 7}, {5, 3}} -> 0, 
   {{0, 8}, {4, 7}, {5, 5}} -> 0, {{0, 8}, {4, 7}, {6, 2}} -> 0, 
   {{0, 8}, {4, 7}, {6, 6}} -> 0, {{0, 8}, {4, 7}, {7, 4}} -> 0, 
   {{0, 8}, {4, 7}, {8, 0}} -> 0, {{0, 8}, {4, 7}, {8, 8}} -> 0, 
   {{0, 8}, {5, 3}, {0, 0}} -> 0, {{0, 8}, {5, 3}, {0, 8}} -> 0, 
   {{0, 8}, {5, 3}, {1, 4}} -> 0, {{0, 8}, {5, 3}, {2, 2}} -> 0, 
   {{0, 8}, {5, 3}, {2, 6}} -> 0, {{0, 8}, {5, 3}, {3, 3}} -> 0, 
   {{0, 8}, {5, 3}, {3, 5}} -> 0, {{0, 8}, {5, 3}, {4, 1}} -> 0, 
   {{0, 8}, {5, 3}, {4, 4}} -> 0, {{0, 8}, {5, 3}, {4, 7}} -> 0, 
   {{0, 8}, {5, 3}, {5, 3}} -> 0, {{0, 8}, {5, 3}, {5, 5}} -> 1, 
   {{0, 8}, {5, 3}, {6, 2}} -> 0, {{0, 8}, {5, 3}, {6, 6}} -> 0, 
   {{0, 8}, {5, 3}, {7, 4}} -> 0, {{0, 8}, {5, 3}, {8, 0}} -> 0, 
   {{0, 8}, {5, 3}, {8, 8}} -> 0, {{0, 8}, {5, 5}, {0, 0}} -> 0, 
   {{0, 8}, {5, 5}, {0, 8}} -> 0, {{0, 8}, {5, 5}, {1, 4}} -> 0, 
   {{0, 8}, {5, 5}, {2, 2}} -> 0, {{0, 8}, {5, 5}, {2, 6}} -> 0, 
   {{0, 8}, {5, 5}, {3, 3}} -> 0, {{0, 8}, {5, 5}, {3, 5}} -> 0, 
   {{0, 8}, {5, 5}, {4, 1}} -> 0, {{0, 8}, {5, 5}, {4, 4}} -> 0, 
   {{0, 8}, {5, 5}, {4, 7}} -> 0, {{0, 8}, {5, 5}, {5, 3}} -> -1, 
   {{0, 8}, {5, 5}, {5, 5}} -> 0, {{0, 8}, {5, 5}, {6, 2}} -> 0, 
   {{0, 8}, {5, 5}, {6, 6}} -> 0, {{0, 8}, {5, 5}, {7, 4}} -> 0, 
   {{0, 8}, {5, 5}, {8, 0}} -> 0, {{0, 8}, {5, 5}, {8, 8}} -> 0, 
   {{0, 8}, {6, 2}, {0, 0}} -> 0, {{0, 8}, {6, 2}, {0, 8}} -> 0, 
   {{0, 8}, {6, 2}, {1, 4}} -> 0, {{0, 8}, {6, 2}, {2, 2}} -> 0, 
   {{0, 8}, {6, 2}, {2, 6}} -> 0, {{0, 8}, {6, 2}, {3, 3}} -> 0, 
   {{0, 8}, {6, 2}, {3, 5}} -> 0, {{0, 8}, {6, 2}, {4, 1}} -> 0, 
   {{0, 8}, {6, 2}, {4, 4}} -> 0, {{0, 8}, {6, 2}, {4, 7}} -> 0, 
   {{0, 8}, {6, 2}, {5, 3}} -> 0, {{0, 8}, {6, 2}, {5, 5}} -> 0, 
   {{0, 8}, {6, 2}, {6, 2}} -> 0, {{0, 8}, {6, 2}, {6, 6}} -> I, 
   {{0, 8}, {6, 2}, {7, 4}} -> 0, {{0, 8}, {6, 2}, {8, 0}} -> 0, 
   {{0, 8}, {6, 2}, {8, 8}} -> 0, {{0, 8}, {6, 6}, {0, 0}} -> 0, 
   {{0, 8}, {6, 6}, {0, 8}} -> 0, {{0, 8}, {6, 6}, {1, 4}} -> 0, 
   {{0, 8}, {6, 6}, {2, 2}} -> 0, {{0, 8}, {6, 6}, {2, 6}} -> 0, 
   {{0, 8}, {6, 6}, {3, 3}} -> 0, {{0, 8}, {6, 6}, {3, 5}} -> 0, 
   {{0, 8}, {6, 6}, {4, 1}} -> 0, {{0, 8}, {6, 6}, {4, 4}} -> 0, 
   {{0, 8}, {6, 6}, {4, 7}} -> 0, {{0, 8}, {6, 6}, {5, 3}} -> 0, 
   {{0, 8}, {6, 6}, {5, 5}} -> 0, {{0, 8}, {6, 6}, {6, 2}} -> I, 
   {{0, 8}, {6, 6}, {6, 6}} -> 0, {{0, 8}, {6, 6}, {7, 4}} -> 0, 
   {{0, 8}, {6, 6}, {8, 0}} -> 0, {{0, 8}, {6, 6}, {8, 8}} -> 0, 
   {{0, 8}, {7, 4}, {0, 0}} -> 0, {{0, 8}, {7, 4}, {0, 8}} -> 0, 
   {{0, 8}, {7, 4}, {1, 4}} -> 0, {{0, 8}, {7, 4}, {2, 2}} -> 0, 
   {{0, 8}, {7, 4}, {2, 6}} -> 0, {{0, 8}, {7, 4}, {3, 3}} -> 0, 
   {{0, 8}, {7, 4}, {3, 5}} -> 0, {{0, 8}, {7, 4}, {4, 1}} -> 0, 
   {{0, 8}, {7, 4}, {4, 4}} -> 0, {{0, 8}, {7, 4}, {4, 7}} -> 0, 
   {{0, 8}, {7, 4}, {5, 3}} -> 0, {{0, 8}, {7, 4}, {5, 5}} -> 0, 
   {{0, 8}, {7, 4}, {6, 2}} -> 0, {{0, 8}, {7, 4}, {6, 6}} -> 0, 
   {{0, 8}, {7, 4}, {7, 4}} -> -1, {{0, 8}, {7, 4}, {8, 0}} -> 0, 
   {{0, 8}, {7, 4}, {8, 8}} -> 0, {{0, 8}, {8, 0}, {0, 0}} -> 0, 
   {{0, 8}, {8, 0}, {0, 8}} -> 0, {{0, 8}, {8, 0}, {1, 4}} -> 0, 
   {{0, 8}, {8, 0}, {2, 2}} -> 0, {{0, 8}, {8, 0}, {2, 6}} -> 0, 
   {{0, 8}, {8, 0}, {3, 3}} -> 0, {{0, 8}, {8, 0}, {3, 5}} -> 0, 
   {{0, 8}, {8, 0}, {4, 1}} -> 0, {{0, 8}, {8, 0}, {4, 4}} -> 0, 
   {{0, 8}, {8, 0}, {4, 7}} -> 0, {{0, 8}, {8, 0}, {5, 3}} -> 0, 
   {{0, 8}, {8, 0}, {5, 5}} -> 0, {{0, 8}, {8, 0}, {6, 2}} -> 0, 
   {{0, 8}, {8, 0}, {6, 6}} -> 0, {{0, 8}, {8, 0}, {7, 4}} -> 0, 
   {{0, 8}, {8, 0}, {8, 0}} -> 0, {{0, 8}, {8, 0}, {8, 8}} -> 1, 
   {{0, 8}, {8, 8}, {0, 0}} -> 0, {{0, 8}, {8, 8}, {0, 8}} -> 0, 
   {{0, 8}, {8, 8}, {1, 4}} -> 0, {{0, 8}, {8, 8}, {2, 2}} -> 0, 
   {{0, 8}, {8, 8}, {2, 6}} -> 0, {{0, 8}, {8, 8}, {3, 3}} -> 0, 
   {{0, 8}, {8, 8}, {3, 5}} -> 0, {{0, 8}, {8, 8}, {4, 1}} -> 0, 
   {{0, 8}, {8, 8}, {4, 4}} -> 0, {{0, 8}, {8, 8}, {4, 7}} -> 0, 
   {{0, 8}, {8, 8}, {5, 3}} -> 0, {{0, 8}, {8, 8}, {5, 5}} -> 0, 
   {{0, 8}, {8, 8}, {6, 2}} -> 0, {{0, 8}, {8, 8}, {6, 6}} -> 0, 
   {{0, 8}, {8, 8}, {7, 4}} -> 0, {{0, 8}, {8, 8}, {8, 0}} -> 1, 
   {{0, 8}, {8, 8}, {8, 8}} -> 0, {{1, 4}, {0, 0}, {0, 0}} -> 0, 
   {{1, 4}, {0, 0}, {0, 8}} -> 0, {{1, 4}, {0, 0}, {1, 4}} -> 1, 
   {{1, 4}, {0, 0}, {2, 2}} -> 0, {{1, 4}, {0, 0}, {2, 6}} -> 0, 
   {{1, 4}, {0, 0}, {3, 3}} -> 0, {{1, 4}, {0, 0}, {3, 5}} -> 0, 
   {{1, 4}, {0, 0}, {4, 1}} -> 0, {{1, 4}, {0, 0}, {4, 4}} -> 0, 
   {{1, 4}, {0, 0}, {4, 7}} -> 0, {{1, 4}, {0, 0}, {5, 3}} -> 0, 
   {{1, 4}, {0, 0}, {5, 5}} -> 0, {{1, 4}, {0, 0}, {6, 2}} -> 0, 
   {{1, 4}, {0, 0}, {6, 6}} -> 0, {{1, 4}, {0, 0}, {7, 4}} -> 0, 
   {{1, 4}, {0, 0}, {8, 0}} -> 0, {{1, 4}, {0, 0}, {8, 8}} -> 0, 
   {{1, 4}, {0, 8}, {0, 0}} -> 0, {{1, 4}, {0, 8}, {0, 8}} -> 0, 
   {{1, 4}, {0, 8}, {1, 4}} -> -1, {{1, 4}, {0, 8}, {2, 2}} -> 0, 
   {{1, 4}, {0, 8}, {2, 6}} -> 0, {{1, 4}, {0, 8}, {3, 3}} -> 0, 
   {{1, 4}, {0, 8}, {3, 5}} -> 0, {{1, 4}, {0, 8}, {4, 1}} -> 0, 
   {{1, 4}, {0, 8}, {4, 4}} -> 0, {{1, 4}, {0, 8}, {4, 7}} -> 0, 
   {{1, 4}, {0, 8}, {5, 3}} -> 0, {{1, 4}, {0, 8}, {5, 5}} -> 0, 
   {{1, 4}, {0, 8}, {6, 2}} -> 0, {{1, 4}, {0, 8}, {6, 6}} -> 0, 
   {{1, 4}, {0, 8}, {7, 4}} -> 0, {{1, 4}, {0, 8}, {8, 0}} -> 0, 
   {{1, 4}, {0, 8}, {8, 8}} -> 0, {{1, 4}, {1, 4}, {0, 0}} -> 1, 
   {{1, 4}, {1, 4}, {0, 8}} -> -1, {{1, 4}, {1, 4}, {1, 4}} -> 
    Root[-2 + #1^4 & , 2, 0], {{1, 4}, {1, 4}, {2, 2}} -> -1, 
   {{1, 4}, {1, 4}, {2, 6}} -> I, {{1, 4}, {1, 4}, {3, 3}} -> 0, 
   {{1, 4}, {1, 4}, {3, 5}} -> 0, {{1, 4}, {1, 4}, {4, 1}} -> 0, 
   {{1, 4}, {1, 4}, {4, 4}} -> 0, {{1, 4}, {1, 4}, {4, 7}} -> 0, 
   {{1, 4}, {1, 4}, {5, 3}} -> 0, {{1, 4}, {1, 4}, {5, 5}} -> 0, 
   {{1, 4}, {1, 4}, {6, 2}} -> 0, {{1, 4}, {1, 4}, {6, 6}} -> 0, 
   {{1, 4}, {1, 4}, {7, 4}} -> 0, {{1, 4}, {1, 4}, {8, 0}} -> 0, 
   {{1, 4}, {1, 4}, {8, 8}} -> 0, {{1, 4}, {2, 2}, {0, 0}} -> 0, 
   {{1, 4}, {2, 2}, {0, 8}} -> 0, {{1, 4}, {2, 2}, {1, 4}} -> -1, 
   {{1, 4}, {2, 2}, {2, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{1, 4}, {2, 2}, {2, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{1, 4}, {2, 2}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {2, 2}, {3, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {2, 2}, {4, 1}} -> 0, {{1, 4}, {2, 2}, {4, 4}} -> 0, 
   {{1, 4}, {2, 2}, {4, 7}} -> 0, {{1, 4}, {2, 2}, {5, 3}} -> 0, 
   {{1, 4}, {2, 2}, {5, 5}} -> 0, {{1, 4}, {2, 2}, {6, 2}} -> 0, 
   {{1, 4}, {2, 2}, {6, 6}} -> 0, {{1, 4}, {2, 2}, {7, 4}} -> 0, 
   {{1, 4}, {2, 2}, {8, 0}} -> 0, {{1, 4}, {2, 2}, {8, 8}} -> 0, 
   {{1, 4}, {2, 6}, {0, 0}} -> 0, {{1, 4}, {2, 6}, {0, 8}} -> 0, 
   {{1, 4}, {2, 6}, {1, 4}} -> I, {{1, 4}, {2, 6}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{1, 4}, {2, 6}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {2, 6}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{1, 4}, {2, 6}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{1, 4}, {2, 6}, {4, 1}} -> 0, 
   {{1, 4}, {2, 6}, {4, 4}} -> 0, {{1, 4}, {2, 6}, {4, 7}} -> 0, 
   {{1, 4}, {2, 6}, {5, 3}} -> 0, {{1, 4}, {2, 6}, {5, 5}} -> 0, 
   {{1, 4}, {2, 6}, {6, 2}} -> 0, {{1, 4}, {2, 6}, {6, 6}} -> 0, 
   {{1, 4}, {2, 6}, {7, 4}} -> 0, {{1, 4}, {2, 6}, {8, 0}} -> 0, 
   {{1, 4}, {2, 6}, {8, 8}} -> 0, {{1, 4}, {3, 3}, {0, 0}} -> 0, 
   {{1, 4}, {3, 3}, {0, 8}} -> 0, {{1, 4}, {3, 3}, {1, 4}} -> 0, 
   {{1, 4}, {3, 3}, {2, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {3, 3}, {2, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{1, 4}, {3, 3}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {3, 3}, {3, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{1, 4}, {3, 3}, {4, 1}} -> 1/Sqrt[2], {{1, 4}, {3, 3}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {3, 3}, {4, 7}} -> (-I)/Sqrt[2], 
   {{1, 4}, {3, 3}, {5, 3}} -> 0, {{1, 4}, {3, 3}, {5, 5}} -> 0, 
   {{1, 4}, {3, 3}, {6, 2}} -> 0, {{1, 4}, {3, 3}, {6, 6}} -> 0, 
   {{1, 4}, {3, 3}, {7, 4}} -> 0, {{1, 4}, {3, 3}, {8, 0}} -> 0, 
   {{1, 4}, {3, 3}, {8, 8}} -> 0, {{1, 4}, {3, 5}, {0, 0}} -> 0, 
   {{1, 4}, {3, 5}, {0, 8}} -> 0, {{1, 4}, {3, 5}, {1, 4}} -> 0, 
   {{1, 4}, {3, 5}, {2, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{1, 4}, {3, 5}, {2, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{1, 4}, {3, 5}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {3, 5}, {3, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {3, 5}, {4, 1}} -> -(1/Sqrt[2]), {{1, 4}, {3, 5}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{1, 4}, {3, 5}, {4, 7}} -> (-I)/Sqrt[2], 
   {{1, 4}, {3, 5}, {5, 3}} -> 0, {{1, 4}, {3, 5}, {5, 5}} -> 0, 
   {{1, 4}, {3, 5}, {6, 2}} -> 0, {{1, 4}, {3, 5}, {6, 6}} -> 0, 
   {{1, 4}, {3, 5}, {7, 4}} -> 0, {{1, 4}, {3, 5}, {8, 0}} -> 0, 
   {{1, 4}, {3, 5}, {8, 8}} -> 0, {{1, 4}, {4, 1}, {0, 0}} -> 0, 
   {{1, 4}, {4, 1}, {0, 8}} -> 0, {{1, 4}, {4, 1}, {1, 4}} -> 0, 
   {{1, 4}, {4, 1}, {2, 2}} -> 0, {{1, 4}, {4, 1}, {2, 6}} -> 0, 
   {{1, 4}, {4, 1}, {3, 3}} -> 1/Sqrt[2], {{1, 4}, {4, 1}, {3, 5}} -> 
    1/Sqrt[2], {{1, 4}, {4, 1}, {4, 1}} -> 0, {{1, 4}, {4, 1}, {4, 4}} -> 1, 
   {{1, 4}, {4, 1}, {4, 7}} -> 0, {{1, 4}, {4, 1}, {5, 3}} -> -(1/Sqrt[2]), 
   {{1, 4}, {4, 1}, {5, 5}} -> -(1/Sqrt[2]), {{1, 4}, {4, 1}, {6, 2}} -> 0, 
   {{1, 4}, {4, 1}, {6, 6}} -> 0, {{1, 4}, {4, 1}, {7, 4}} -> 0, 
   {{1, 4}, {4, 1}, {8, 0}} -> 0, {{1, 4}, {4, 1}, {8, 8}} -> 0, 
   {{1, 4}, {4, 4}, {0, 0}} -> 0, {{1, 4}, {4, 4}, {0, 8}} -> 0, 
   {{1, 4}, {4, 4}, {1, 4}} -> 0, {{1, 4}, {4, 4}, {2, 2}} -> 0, 
   {{1, 4}, {4, 4}, {2, 6}} -> 0, {{1, 4}, {4, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {4, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {4, 4}, {4, 1}} -> 1, 
   {{1, 4}, {4, 4}, {4, 4}} -> 0, {{1, 4}, {4, 4}, {4, 7}} -> I, 
   {{1, 4}, {4, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {4, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {4, 4}, {6, 2}} -> 0, {{1, 4}, {4, 4}, {6, 6}} -> 0, 
   {{1, 4}, {4, 4}, {7, 4}} -> 0, {{1, 4}, {4, 4}, {8, 0}} -> 0, 
   {{1, 4}, {4, 4}, {8, 8}} -> 0, {{1, 4}, {4, 7}, {0, 0}} -> 0, 
   {{1, 4}, {4, 7}, {0, 8}} -> 0, {{1, 4}, {4, 7}, {1, 4}} -> 0, 
   {{1, 4}, {4, 7}, {2, 2}} -> 0, {{1, 4}, {4, 7}, {2, 6}} -> 0, 
   {{1, 4}, {4, 7}, {3, 3}} -> I/Sqrt[2], {{1, 4}, {4, 7}, {3, 5}} -> 
    (-I)/Sqrt[2], {{1, 4}, {4, 7}, {4, 1}} -> 0, {{1, 4}, {4, 7}, {4, 4}} -> 
    -I, {{1, 4}, {4, 7}, {4, 7}} -> 0, {{1, 4}, {4, 7}, {5, 3}} -> 
    (-I)/Sqrt[2], {{1, 4}, {4, 7}, {5, 5}} -> I/Sqrt[2], 
   {{1, 4}, {4, 7}, {6, 2}} -> 0, {{1, 4}, {4, 7}, {6, 6}} -> 0, 
   {{1, 4}, {4, 7}, {7, 4}} -> 0, {{1, 4}, {4, 7}, {8, 0}} -> 0, 
   {{1, 4}, {4, 7}, {8, 8}} -> 0, {{1, 4}, {5, 3}, {0, 0}} -> 0, 
   {{1, 4}, {5, 3}, {0, 8}} -> 0, {{1, 4}, {5, 3}, {1, 4}} -> 0, 
   {{1, 4}, {5, 3}, {2, 2}} -> 0, {{1, 4}, {5, 3}, {2, 6}} -> 0, 
   {{1, 4}, {5, 3}, {3, 3}} -> 0, {{1, 4}, {5, 3}, {3, 5}} -> 0, 
   {{1, 4}, {5, 3}, {4, 1}} -> 1/Sqrt[2], {{1, 4}, {5, 3}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{1, 4}, {5, 3}, {4, 7}} -> (-I)/Sqrt[2], 
   {{1, 4}, {5, 3}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {5, 3}, {5, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{1, 4}, {5, 3}, {6, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{1, 4}, {5, 3}, {6, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{1, 4}, {5, 3}, {7, 4}} -> 0, {{1, 4}, {5, 3}, {8, 0}} -> 0, 
   {{1, 4}, {5, 3}, {8, 8}} -> 0, {{1, 4}, {5, 5}, {0, 0}} -> 0, 
   {{1, 4}, {5, 5}, {0, 8}} -> 0, {{1, 4}, {5, 5}, {1, 4}} -> 0, 
   {{1, 4}, {5, 5}, {2, 2}} -> 0, {{1, 4}, {5, 5}, {2, 6}} -> 0, 
   {{1, 4}, {5, 5}, {3, 3}} -> 0, {{1, 4}, {5, 5}, {3, 5}} -> 0, 
   {{1, 4}, {5, 5}, {4, 1}} -> -(1/Sqrt[2]), {{1, 4}, {5, 5}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {5, 5}, {4, 7}} -> (-I)/Sqrt[2], 
   {{1, 4}, {5, 5}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {5, 5}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {5, 5}, {6, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{1, 4}, {5, 5}, {6, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {5, 5}, {7, 4}} -> 0, {{1, 4}, {5, 5}, {8, 0}} -> 0, 
   {{1, 4}, {5, 5}, {8, 8}} -> 0, {{1, 4}, {6, 2}, {0, 0}} -> 0, 
   {{1, 4}, {6, 2}, {0, 8}} -> 0, {{1, 4}, {6, 2}, {1, 4}} -> 0, 
   {{1, 4}, {6, 2}, {2, 2}} -> 0, {{1, 4}, {6, 2}, {2, 6}} -> 0, 
   {{1, 4}, {6, 2}, {3, 3}} -> 0, {{1, 4}, {6, 2}, {3, 5}} -> 0, 
   {{1, 4}, {6, 2}, {4, 1}} -> 0, {{1, 4}, {6, 2}, {4, 4}} -> 0, 
   {{1, 4}, {6, 2}, {4, 7}} -> 0, {{1, 4}, {6, 2}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{1, 4}, {6, 2}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{1, 4}, {6, 2}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {6, 2}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{1, 4}, {6, 2}, {7, 4}} -> 1, 
   {{1, 4}, {6, 2}, {8, 0}} -> 0, {{1, 4}, {6, 2}, {8, 8}} -> 0, 
   {{1, 4}, {6, 6}, {0, 0}} -> 0, {{1, 4}, {6, 6}, {0, 8}} -> 0, 
   {{1, 4}, {6, 6}, {1, 4}} -> 0, {{1, 4}, {6, 6}, {2, 2}} -> 0, 
   {{1, 4}, {6, 6}, {2, 6}} -> 0, {{1, 4}, {6, 6}, {3, 3}} -> 0, 
   {{1, 4}, {6, 6}, {3, 5}} -> 0, {{1, 4}, {6, 6}, {4, 1}} -> 0, 
   {{1, 4}, {6, 6}, {4, 4}} -> 0, {{1, 4}, {6, 6}, {4, 7}} -> 0, 
   {{1, 4}, {6, 6}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {6, 6}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {6, 6}, {6, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{1, 4}, {6, 6}, {6, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{1, 4}, {6, 6}, {7, 4}} -> I, {{1, 4}, {6, 6}, {8, 0}} -> 0, 
   {{1, 4}, {6, 6}, {8, 8}} -> 0, {{1, 4}, {7, 4}, {0, 0}} -> 0, 
   {{1, 4}, {7, 4}, {0, 8}} -> 0, {{1, 4}, {7, 4}, {1, 4}} -> 0, 
   {{1, 4}, {7, 4}, {2, 2}} -> 0, {{1, 4}, {7, 4}, {2, 6}} -> 0, 
   {{1, 4}, {7, 4}, {3, 3}} -> 0, {{1, 4}, {7, 4}, {3, 5}} -> 0, 
   {{1, 4}, {7, 4}, {4, 1}} -> 0, {{1, 4}, {7, 4}, {4, 4}} -> 0, 
   {{1, 4}, {7, 4}, {4, 7}} -> 0, {{1, 4}, {7, 4}, {5, 3}} -> 0, 
   {{1, 4}, {7, 4}, {5, 5}} -> 0, {{1, 4}, {7, 4}, {6, 2}} -> -1, 
   {{1, 4}, {7, 4}, {6, 6}} -> -I, {{1, 4}, {7, 4}, {7, 4}} -> 
    Root[-2 + #1^4 & , 2, 0], {{1, 4}, {7, 4}, {8, 0}} -> I, 
   {{1, 4}, {7, 4}, {8, 8}} -> -I, {{1, 4}, {8, 0}, {0, 0}} -> 0, 
   {{1, 4}, {8, 0}, {0, 8}} -> 0, {{1, 4}, {8, 0}, {1, 4}} -> 0, 
   {{1, 4}, {8, 0}, {2, 2}} -> 0, {{1, 4}, {8, 0}, {2, 6}} -> 0, 
   {{1, 4}, {8, 0}, {3, 3}} -> 0, {{1, 4}, {8, 0}, {3, 5}} -> 0, 
   {{1, 4}, {8, 0}, {4, 1}} -> 0, {{1, 4}, {8, 0}, {4, 4}} -> 0, 
   {{1, 4}, {8, 0}, {4, 7}} -> 0, {{1, 4}, {8, 0}, {5, 3}} -> 0, 
   {{1, 4}, {8, 0}, {5, 5}} -> 0, {{1, 4}, {8, 0}, {6, 2}} -> 0, 
   {{1, 4}, {8, 0}, {6, 6}} -> 0, {{1, 4}, {8, 0}, {7, 4}} -> -I, 
   {{1, 4}, {8, 0}, {8, 0}} -> 0, {{1, 4}, {8, 0}, {8, 8}} -> 0, 
   {{1, 4}, {8, 8}, {0, 0}} -> 0, {{1, 4}, {8, 8}, {0, 8}} -> 0, 
   {{1, 4}, {8, 8}, {1, 4}} -> 0, {{1, 4}, {8, 8}, {2, 2}} -> 0, 
   {{1, 4}, {8, 8}, {2, 6}} -> 0, {{1, 4}, {8, 8}, {3, 3}} -> 0, 
   {{1, 4}, {8, 8}, {3, 5}} -> 0, {{1, 4}, {8, 8}, {4, 1}} -> 0, 
   {{1, 4}, {8, 8}, {4, 4}} -> 0, {{1, 4}, {8, 8}, {4, 7}} -> 0, 
   {{1, 4}, {8, 8}, {5, 3}} -> 0, {{1, 4}, {8, 8}, {5, 5}} -> 0, 
   {{1, 4}, {8, 8}, {6, 2}} -> 0, {{1, 4}, {8, 8}, {6, 6}} -> 0, 
   {{1, 4}, {8, 8}, {7, 4}} -> I, {{1, 4}, {8, 8}, {8, 0}} -> 0, 
   {{1, 4}, {8, 8}, {8, 8}} -> 0, {{2, 2}, {0, 0}, {0, 0}} -> 0, 
   {{2, 2}, {0, 0}, {0, 8}} -> 0, {{2, 2}, {0, 0}, {1, 4}} -> 0, 
   {{2, 2}, {0, 0}, {2, 2}} -> 1, {{2, 2}, {0, 0}, {2, 6}} -> 0, 
   {{2, 2}, {0, 0}, {3, 3}} -> 0, {{2, 2}, {0, 0}, {3, 5}} -> 0, 
   {{2, 2}, {0, 0}, {4, 1}} -> 0, {{2, 2}, {0, 0}, {4, 4}} -> 0, 
   {{2, 2}, {0, 0}, {4, 7}} -> 0, {{2, 2}, {0, 0}, {5, 3}} -> 0, 
   {{2, 2}, {0, 0}, {5, 5}} -> 0, {{2, 2}, {0, 0}, {6, 2}} -> 0, 
   {{2, 2}, {0, 0}, {6, 6}} -> 0, {{2, 2}, {0, 0}, {7, 4}} -> 0, 
   {{2, 2}, {0, 0}, {8, 0}} -> 0, {{2, 2}, {0, 0}, {8, 8}} -> 0, 
   {{2, 2}, {0, 8}, {0, 0}} -> 0, {{2, 2}, {0, 8}, {0, 8}} -> 0, 
   {{2, 2}, {0, 8}, {1, 4}} -> 0, {{2, 2}, {0, 8}, {2, 2}} -> 0, 
   {{2, 2}, {0, 8}, {2, 6}} -> -I, {{2, 2}, {0, 8}, {3, 3}} -> 0, 
   {{2, 2}, {0, 8}, {3, 5}} -> 0, {{2, 2}, {0, 8}, {4, 1}} -> 0, 
   {{2, 2}, {0, 8}, {4, 4}} -> 0, {{2, 2}, {0, 8}, {4, 7}} -> 0, 
   {{2, 2}, {0, 8}, {5, 3}} -> 0, {{2, 2}, {0, 8}, {5, 5}} -> 0, 
   {{2, 2}, {0, 8}, {6, 2}} -> 0, {{2, 2}, {0, 8}, {6, 6}} -> 0, 
   {{2, 2}, {0, 8}, {7, 4}} -> 0, {{2, 2}, {0, 8}, {8, 0}} -> 0, 
   {{2, 2}, {0, 8}, {8, 8}} -> 0, {{2, 2}, {1, 4}, {0, 0}} -> 0, 
   {{2, 2}, {1, 4}, {0, 8}} -> 0, {{2, 2}, {1, 4}, {1, 4}} -> -1, 
   {{2, 2}, {1, 4}, {2, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 2}, {1, 4}, {2, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{2, 2}, {1, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 2}, {1, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 2}, {1, 4}, {4, 1}} -> 0, {{2, 2}, {1, 4}, {4, 4}} -> 0, 
   {{2, 2}, {1, 4}, {4, 7}} -> 0, {{2, 2}, {1, 4}, {5, 3}} -> 0, 
   {{2, 2}, {1, 4}, {5, 5}} -> 0, {{2, 2}, {1, 4}, {6, 2}} -> 0, 
   {{2, 2}, {1, 4}, {6, 6}} -> 0, {{2, 2}, {1, 4}, {7, 4}} -> 0, 
   {{2, 2}, {1, 4}, {8, 0}} -> 0, {{2, 2}, {1, 4}, {8, 8}} -> 0, 
   {{2, 2}, {2, 2}, {0, 0}} -> 1, {{2, 2}, {2, 2}, {0, 8}} -> 0, 
   {{2, 2}, {2, 2}, {1, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 2}, {2, 2}, {2, 2}} -> 1, {{2, 2}, {2, 2}, {2, 6}} -> 0, 
   {{2, 2}, {2, 2}, {3, 3}} -> 1, {{2, 2}, {2, 2}, {3, 5}} -> 0, 
   {{2, 2}, {2, 2}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 2}, {2, 2}, {4, 4}} -> 1/Sqrt[2], {{2, 2}, {2, 2}, {4, 7}} -> 0, 
   {{2, 2}, {2, 2}, {5, 3}} -> 0, {{2, 2}, {2, 2}, {5, 5}} -> 0, 
   {{2, 2}, {2, 2}, {6, 2}} -> 0, {{2, 2}, {2, 2}, {6, 6}} -> 0, 
   {{2, 2}, {2, 2}, {7, 4}} -> 0, {{2, 2}, {2, 2}, {8, 0}} -> 0, 
   {{2, 2}, {2, 2}, {8, 8}} -> 0, {{2, 2}, {2, 6}, {0, 0}} -> 0, 
   {{2, 2}, {2, 6}, {0, 8}} -> -I, {{2, 2}, {2, 6}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 2}, {2, 6}, {2, 2}} -> 0, 
   {{2, 2}, {2, 6}, {2, 6}} -> -1, {{2, 2}, {2, 6}, {3, 3}} -> 0, 
   {{2, 2}, {2, 6}, {3, 5}} -> -I, {{2, 2}, {2, 6}, {4, 1}} -> 0, 
   {{2, 2}, {2, 6}, {4, 4}} -> I/Sqrt[2], {{2, 2}, {2, 6}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 2}, {2, 6}, {5, 3}} -> 0, 
   {{2, 2}, {2, 6}, {5, 5}} -> 0, {{2, 2}, {2, 6}, {6, 2}} -> 0, 
   {{2, 2}, {2, 6}, {6, 6}} -> 0, {{2, 2}, {2, 6}, {7, 4}} -> 0, 
   {{2, 2}, {2, 6}, {8, 0}} -> 0, {{2, 2}, {2, 6}, {8, 8}} -> 0, 
   {{2, 2}, {3, 3}, {0, 0}} -> 0, {{2, 2}, {3, 3}, {0, 8}} -> 0, 
   {{2, 2}, {3, 3}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 2}, {3, 3}, {2, 2}} -> 1, {{2, 2}, {3, 3}, {2, 6}} -> 0, 
   {{2, 2}, {3, 3}, {3, 3}} -> -1/2, {{2, 2}, {3, 3}, {3, 5}} -> 
    -1/2*Sqrt[3], {{2, 2}, {3, 3}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 2}, {3, 3}, {4, 4}} -> 1/Sqrt[2], {{2, 2}, {3, 3}, {4, 7}} -> 0, 
   {{2, 2}, {3, 3}, {5, 3}} -> -1/2*Sqrt[3], {{2, 2}, {3, 3}, {5, 5}} -> 1/2, 
   {{2, 2}, {3, 3}, {6, 2}} -> 0, {{2, 2}, {3, 3}, {6, 6}} -> 0, 
   {{2, 2}, {3, 3}, {7, 4}} -> 0, {{2, 2}, {3, 3}, {8, 0}} -> 0, 
   {{2, 2}, {3, 3}, {8, 8}} -> 0, {{2, 2}, {3, 5}, {0, 0}} -> 0, 
   {{2, 2}, {3, 5}, {0, 8}} -> 0, {{2, 2}, {3, 5}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 2}, {3, 5}, {2, 2}} -> 0, 
   {{2, 2}, {3, 5}, {2, 6}} -> I, {{2, 2}, {3, 5}, {3, 3}} -> Sqrt[3]/2, 
   {{2, 2}, {3, 5}, {3, 5}} -> -1/2, {{2, 2}, {3, 5}, {4, 1}} -> 0, 
   {{2, 2}, {3, 5}, {4, 4}} -> -(1/Sqrt[2]), {{2, 2}, {3, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {3, 5}, {5, 3}} -> -1/2, 
   {{2, 2}, {3, 5}, {5, 5}} -> -1/2*Sqrt[3], {{2, 2}, {3, 5}, {6, 2}} -> 0, 
   {{2, 2}, {3, 5}, {6, 6}} -> 0, {{2, 2}, {3, 5}, {7, 4}} -> 0, 
   {{2, 2}, {3, 5}, {8, 0}} -> 0, {{2, 2}, {3, 5}, {8, 8}} -> 0, 
   {{2, 2}, {4, 1}, {0, 0}} -> 0, {{2, 2}, {4, 1}, {0, 8}} -> 0, 
   {{2, 2}, {4, 1}, {1, 4}} -> 0, {{2, 2}, {4, 1}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 2}, {4, 1}, {2, 6}} -> 0, 
   {{2, 2}, {4, 1}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 2}, {4, 1}, {3, 5}} -> 0, {{2, 2}, {4, 1}, {4, 1}} -> -1, 
   {{2, 2}, {4, 1}, {4, 4}} -> 0, {{2, 2}, {4, 1}, {4, 7}} -> 0, 
   {{2, 2}, {4, 1}, {5, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 2}, {4, 1}, {5, 5}} -> 0, {{2, 2}, {4, 1}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 2}, {4, 1}, {6, 6}} -> 0, 
   {{2, 2}, {4, 1}, {7, 4}} -> 0, {{2, 2}, {4, 1}, {8, 0}} -> 0, 
   {{2, 2}, {4, 1}, {8, 8}} -> 0, {{2, 2}, {4, 4}, {0, 0}} -> 0, 
   {{2, 2}, {4, 4}, {0, 8}} -> 0, {{2, 2}, {4, 4}, {1, 4}} -> 0, 
   {{2, 2}, {4, 4}, {2, 2}} -> 1/Sqrt[2], {{2, 2}, {4, 4}, {2, 6}} -> 
    I/Sqrt[2], {{2, 2}, {4, 4}, {3, 3}} -> 1/Sqrt[2], 
   {{2, 2}, {4, 4}, {3, 5}} -> 1/Sqrt[2], {{2, 2}, {4, 4}, {4, 1}} -> 0, 
   {{2, 2}, {4, 4}, {4, 4}} -> 1, {{2, 2}, {4, 4}, {4, 7}} -> 0, 
   {{2, 2}, {4, 4}, {5, 3}} -> 1/Sqrt[2], {{2, 2}, {4, 4}, {5, 5}} -> 
    1/Sqrt[2], {{2, 2}, {4, 4}, {6, 2}} -> I/Sqrt[2], 
   {{2, 2}, {4, 4}, {6, 6}} -> 1/Sqrt[2], {{2, 2}, {4, 4}, {7, 4}} -> 0, 
   {{2, 2}, {4, 4}, {8, 0}} -> 0, {{2, 2}, {4, 4}, {8, 8}} -> 0, 
   {{2, 2}, {4, 7}, {0, 0}} -> 0, {{2, 2}, {4, 7}, {0, 8}} -> 0, 
   {{2, 2}, {4, 7}, {1, 4}} -> 0, {{2, 2}, {4, 7}, {2, 2}} -> 0, 
   {{2, 2}, {4, 7}, {2, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 2}, {4, 7}, {3, 3}} -> 0, {{2, 2}, {4, 7}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {4, 7}, {4, 1}} -> 0, 
   {{2, 2}, {4, 7}, {4, 4}} -> 0, {{2, 2}, {4, 7}, {4, 7}} -> -1, 
   {{2, 2}, {4, 7}, {5, 3}} -> 0, {{2, 2}, {4, 7}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 2}, {4, 7}, {6, 2}} -> 0, 
   {{2, 2}, {4, 7}, {6, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 2}, {4, 7}, {7, 4}} -> 0, {{2, 2}, {4, 7}, {8, 0}} -> 0, 
   {{2, 2}, {4, 7}, {8, 8}} -> 0, {{2, 2}, {5, 3}, {0, 0}} -> 0, 
   {{2, 2}, {5, 3}, {0, 8}} -> 0, {{2, 2}, {5, 3}, {1, 4}} -> 0, 
   {{2, 2}, {5, 3}, {2, 2}} -> 0, {{2, 2}, {5, 3}, {2, 6}} -> 0, 
   {{2, 2}, {5, 3}, {3, 3}} -> Sqrt[3]/2, {{2, 2}, {5, 3}, {3, 5}} -> -1/2, 
   {{2, 2}, {5, 3}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 2}, {5, 3}, {4, 4}} -> -(1/Sqrt[2]), {{2, 2}, {5, 3}, {4, 7}} -> 0, 
   {{2, 2}, {5, 3}, {5, 3}} -> -1/2, {{2, 2}, {5, 3}, {5, 5}} -> 
    -1/2*Sqrt[3], {{2, 2}, {5, 3}, {6, 2}} -> I, {{2, 2}, {5, 3}, {6, 6}} -> 
    0, {{2, 2}, {5, 3}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 2}, {5, 3}, {8, 0}} -> 0, {{2, 2}, {5, 3}, {8, 8}} -> 0, 
   {{2, 2}, {5, 5}, {0, 0}} -> 0, {{2, 2}, {5, 5}, {0, 8}} -> 0, 
   {{2, 2}, {5, 5}, {1, 4}} -> 0, {{2, 2}, {5, 5}, {2, 2}} -> 0, 
   {{2, 2}, {5, 5}, {2, 6}} -> 0, {{2, 2}, {5, 5}, {3, 3}} -> 1/2, 
   {{2, 2}, {5, 5}, {3, 5}} -> Sqrt[3]/2, {{2, 2}, {5, 5}, {4, 1}} -> 0, 
   {{2, 2}, {5, 5}, {4, 4}} -> 1/Sqrt[2], {{2, 2}, {5, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {5, 5}, {5, 3}} -> Sqrt[3]/2, 
   {{2, 2}, {5, 5}, {5, 5}} -> -1/2, {{2, 2}, {5, 5}, {6, 2}} -> 0, 
   {{2, 2}, {5, 5}, {6, 6}} -> 1, {{2, 2}, {5, 5}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {5, 5}, {8, 0}} -> 0, 
   {{2, 2}, {5, 5}, {8, 8}} -> 0, {{2, 2}, {6, 2}, {0, 0}} -> 0, 
   {{2, 2}, {6, 2}, {0, 8}} -> 0, {{2, 2}, {6, 2}, {1, 4}} -> 0, 
   {{2, 2}, {6, 2}, {2, 2}} -> 0, {{2, 2}, {6, 2}, {2, 6}} -> 0, 
   {{2, 2}, {6, 2}, {3, 3}} -> 0, {{2, 2}, {6, 2}, {3, 5}} -> 0, 
   {{2, 2}, {6, 2}, {4, 1}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{2, 2}, {6, 2}, {4, 4}} -> I/Sqrt[2], {{2, 2}, {6, 2}, {4, 7}} -> 0, 
   {{2, 2}, {6, 2}, {5, 3}} -> -I, {{2, 2}, {6, 2}, {5, 5}} -> 0, 
   {{2, 2}, {6, 2}, {6, 2}} -> -1, {{2, 2}, {6, 2}, {6, 6}} -> 0, 
   {{2, 2}, {6, 2}, {7, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 2}, {6, 2}, {8, 0}} -> -I, {{2, 2}, {6, 2}, {8, 8}} -> 0, 
   {{2, 2}, {6, 6}, {0, 0}} -> 0, {{2, 2}, {6, 6}, {0, 8}} -> 0, 
   {{2, 2}, {6, 6}, {1, 4}} -> 0, {{2, 2}, {6, 6}, {2, 2}} -> 0, 
   {{2, 2}, {6, 6}, {2, 6}} -> 0, {{2, 2}, {6, 6}, {3, 3}} -> 0, 
   {{2, 2}, {6, 6}, {3, 5}} -> 0, {{2, 2}, {6, 6}, {4, 1}} -> 0, 
   {{2, 2}, {6, 6}, {4, 4}} -> 1/Sqrt[2], {{2, 2}, {6, 6}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 2}, {6, 6}, {5, 3}} -> 0, 
   {{2, 2}, {6, 6}, {5, 5}} -> 1, {{2, 2}, {6, 6}, {6, 2}} -> 0, 
   {{2, 2}, {6, 6}, {6, 6}} -> 1, {{2, 2}, {6, 6}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 2}, {6, 6}, {8, 0}} -> 0, 
   {{2, 2}, {6, 6}, {8, 8}} -> 1, {{2, 2}, {7, 4}, {0, 0}} -> 0, 
   {{2, 2}, {7, 4}, {0, 8}} -> 0, {{2, 2}, {7, 4}, {1, 4}} -> 0, 
   {{2, 2}, {7, 4}, {2, 2}} -> 0, {{2, 2}, {7, 4}, {2, 6}} -> 0, 
   {{2, 2}, {7, 4}, {3, 3}} -> 0, {{2, 2}, {7, 4}, {3, 5}} -> 0, 
   {{2, 2}, {7, 4}, {4, 1}} -> 0, {{2, 2}, {7, 4}, {4, 4}} -> 0, 
   {{2, 2}, {7, 4}, {4, 7}} -> 0, {{2, 2}, {7, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {7, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 2}, {7, 4}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 2}, {7, 4}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {7, 4}, {7, 4}} -> -1, 
   {{2, 2}, {7, 4}, {8, 0}} -> 0, {{2, 2}, {7, 4}, {8, 8}} -> 0, 
   {{2, 2}, {8, 0}, {0, 0}} -> 0, {{2, 2}, {8, 0}, {0, 8}} -> 0, 
   {{2, 2}, {8, 0}, {1, 4}} -> 0, {{2, 2}, {8, 0}, {2, 2}} -> 0, 
   {{2, 2}, {8, 0}, {2, 6}} -> 0, {{2, 2}, {8, 0}, {3, 3}} -> 0, 
   {{2, 2}, {8, 0}, {3, 5}} -> 0, {{2, 2}, {8, 0}, {4, 1}} -> 0, 
   {{2, 2}, {8, 0}, {4, 4}} -> 0, {{2, 2}, {8, 0}, {4, 7}} -> 0, 
   {{2, 2}, {8, 0}, {5, 3}} -> 0, {{2, 2}, {8, 0}, {5, 5}} -> 0, 
   {{2, 2}, {8, 0}, {6, 2}} -> -I, {{2, 2}, {8, 0}, {6, 6}} -> 0, 
   {{2, 2}, {8, 0}, {7, 4}} -> 0, {{2, 2}, {8, 0}, {8, 0}} -> 0, 
   {{2, 2}, {8, 0}, {8, 8}} -> 0, {{2, 2}, {8, 8}, {0, 0}} -> 0, 
   {{2, 2}, {8, 8}, {0, 8}} -> 0, {{2, 2}, {8, 8}, {1, 4}} -> 0, 
   {{2, 2}, {8, 8}, {2, 2}} -> 0, {{2, 2}, {8, 8}, {2, 6}} -> 0, 
   {{2, 2}, {8, 8}, {3, 3}} -> 0, {{2, 2}, {8, 8}, {3, 5}} -> 0, 
   {{2, 2}, {8, 8}, {4, 1}} -> 0, {{2, 2}, {8, 8}, {4, 4}} -> 0, 
   {{2, 2}, {8, 8}, {4, 7}} -> 0, {{2, 2}, {8, 8}, {5, 3}} -> 0, 
   {{2, 2}, {8, 8}, {5, 5}} -> 0, {{2, 2}, {8, 8}, {6, 2}} -> 0, 
   {{2, 2}, {8, 8}, {6, 6}} -> 1, {{2, 2}, {8, 8}, {7, 4}} -> 0, 
   {{2, 2}, {8, 8}, {8, 0}} -> 0, {{2, 2}, {8, 8}, {8, 8}} -> 0, 
   {{2, 6}, {0, 0}, {0, 0}} -> 0, {{2, 6}, {0, 0}, {0, 8}} -> 0, 
   {{2, 6}, {0, 0}, {1, 4}} -> 0, {{2, 6}, {0, 0}, {2, 2}} -> 0, 
   {{2, 6}, {0, 0}, {2, 6}} -> 1, {{2, 6}, {0, 0}, {3, 3}} -> 0, 
   {{2, 6}, {0, 0}, {3, 5}} -> 0, {{2, 6}, {0, 0}, {4, 1}} -> 0, 
   {{2, 6}, {0, 0}, {4, 4}} -> 0, {{2, 6}, {0, 0}, {4, 7}} -> 0, 
   {{2, 6}, {0, 0}, {5, 3}} -> 0, {{2, 6}, {0, 0}, {5, 5}} -> 0, 
   {{2, 6}, {0, 0}, {6, 2}} -> 0, {{2, 6}, {0, 0}, {6, 6}} -> 0, 
   {{2, 6}, {0, 0}, {7, 4}} -> 0, {{2, 6}, {0, 0}, {8, 0}} -> 0, 
   {{2, 6}, {0, 0}, {8, 8}} -> 0, {{2, 6}, {0, 8}, {0, 0}} -> 0, 
   {{2, 6}, {0, 8}, {0, 8}} -> 0, {{2, 6}, {0, 8}, {1, 4}} -> 0, 
   {{2, 6}, {0, 8}, {2, 2}} -> -I, {{2, 6}, {0, 8}, {2, 6}} -> 0, 
   {{2, 6}, {0, 8}, {3, 3}} -> 0, {{2, 6}, {0, 8}, {3, 5}} -> 0, 
   {{2, 6}, {0, 8}, {4, 1}} -> 0, {{2, 6}, {0, 8}, {4, 4}} -> 0, 
   {{2, 6}, {0, 8}, {4, 7}} -> 0, {{2, 6}, {0, 8}, {5, 3}} -> 0, 
   {{2, 6}, {0, 8}, {5, 5}} -> 0, {{2, 6}, {0, 8}, {6, 2}} -> 0, 
   {{2, 6}, {0, 8}, {6, 6}} -> 0, {{2, 6}, {0, 8}, {7, 4}} -> 0, 
   {{2, 6}, {0, 8}, {8, 0}} -> 0, {{2, 6}, {0, 8}, {8, 8}} -> 0, 
   {{2, 6}, {1, 4}, {0, 0}} -> 0, {{2, 6}, {1, 4}, {0, 8}} -> 0, 
   {{2, 6}, {1, 4}, {1, 4}} -> I, {{2, 6}, {1, 4}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 6}, {1, 4}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 6}, {1, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 6}, {1, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 6}, {1, 4}, {4, 1}} -> 0, 
   {{2, 6}, {1, 4}, {4, 4}} -> 0, {{2, 6}, {1, 4}, {4, 7}} -> 0, 
   {{2, 6}, {1, 4}, {5, 3}} -> 0, {{2, 6}, {1, 4}, {5, 5}} -> 0, 
   {{2, 6}, {1, 4}, {6, 2}} -> 0, {{2, 6}, {1, 4}, {6, 6}} -> 0, 
   {{2, 6}, {1, 4}, {7, 4}} -> 0, {{2, 6}, {1, 4}, {8, 0}} -> 0, 
   {{2, 6}, {1, 4}, {8, 8}} -> 0, {{2, 6}, {2, 2}, {0, 0}} -> 0, 
   {{2, 6}, {2, 2}, {0, 8}} -> -I, {{2, 6}, {2, 2}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 6}, {2, 2}, {2, 2}} -> 0, 
   {{2, 6}, {2, 2}, {2, 6}} -> -1, {{2, 6}, {2, 2}, {3, 3}} -> 0, 
   {{2, 6}, {2, 2}, {3, 5}} -> I, {{2, 6}, {2, 2}, {4, 1}} -> 0, 
   {{2, 6}, {2, 2}, {4, 4}} -> I/Sqrt[2], {{2, 6}, {2, 2}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 6}, {2, 2}, {5, 3}} -> 0, 
   {{2, 6}, {2, 2}, {5, 5}} -> 0, {{2, 6}, {2, 2}, {6, 2}} -> 0, 
   {{2, 6}, {2, 2}, {6, 6}} -> 0, {{2, 6}, {2, 2}, {7, 4}} -> 0, 
   {{2, 6}, {2, 2}, {8, 0}} -> 0, {{2, 6}, {2, 2}, {8, 8}} -> 0, 
   {{2, 6}, {2, 6}, {0, 0}} -> 1, {{2, 6}, {2, 6}, {0, 8}} -> 0, 
   {{2, 6}, {2, 6}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 6}, {2, 6}, {2, 2}} -> -1, {{2, 6}, {2, 6}, {2, 6}} -> 0, 
   {{2, 6}, {2, 6}, {3, 3}} -> 1, {{2, 6}, {2, 6}, {3, 5}} -> 0, 
   {{2, 6}, {2, 6}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 6}, {2, 6}, {4, 4}} -> -(1/Sqrt[2]), {{2, 6}, {2, 6}, {4, 7}} -> 0, 
   {{2, 6}, {2, 6}, {5, 3}} -> 0, {{2, 6}, {2, 6}, {5, 5}} -> 0, 
   {{2, 6}, {2, 6}, {6, 2}} -> 0, {{2, 6}, {2, 6}, {6, 6}} -> 0, 
   {{2, 6}, {2, 6}, {7, 4}} -> 0, {{2, 6}, {2, 6}, {8, 0}} -> 0, 
   {{2, 6}, {2, 6}, {8, 8}} -> 0, {{2, 6}, {3, 3}, {0, 0}} -> 0, 
   {{2, 6}, {3, 3}, {0, 8}} -> 0, {{2, 6}, {3, 3}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 6}, {3, 3}, {2, 2}} -> 0, 
   {{2, 6}, {3, 3}, {2, 6}} -> 1, {{2, 6}, {3, 3}, {3, 3}} -> (I/2)*Sqrt[3], 
   {{2, 6}, {3, 3}, {3, 5}} -> I/2, {{2, 6}, {3, 3}, {4, 1}} -> 0, 
   {{2, 6}, {3, 3}, {4, 4}} -> I/Sqrt[2], {{2, 6}, {3, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 6}, {3, 3}, {5, 3}} -> -1/2*I, 
   {{2, 6}, {3, 3}, {5, 5}} -> (I/2)*Sqrt[3], {{2, 6}, {3, 3}, {6, 2}} -> 0, 
   {{2, 6}, {3, 3}, {6, 6}} -> 0, {{2, 6}, {3, 3}, {7, 4}} -> 0, 
   {{2, 6}, {3, 3}, {8, 0}} -> 0, {{2, 6}, {3, 3}, {8, 8}} -> 0, 
   {{2, 6}, {3, 5}, {0, 0}} -> 0, {{2, 6}, {3, 5}, {0, 8}} -> 0, 
   {{2, 6}, {3, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 6}, {3, 5}, {2, 2}} -> -I, {{2, 6}, {3, 5}, {2, 6}} -> 0, 
   {{2, 6}, {3, 5}, {3, 3}} -> -1/2*I, {{2, 6}, {3, 5}, {3, 5}} -> 
    (I/2)*Sqrt[3], {{2, 6}, {3, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 6}, {3, 5}, {4, 4}} -> (-I)/Sqrt[2], {{2, 6}, {3, 5}, {4, 7}} -> 0, 
   {{2, 6}, {3, 5}, {5, 3}} -> (-1/2*I)*Sqrt[3], {{2, 6}, {3, 5}, {5, 5}} -> 
    -1/2*I, {{2, 6}, {3, 5}, {6, 2}} -> 0, {{2, 6}, {3, 5}, {6, 6}} -> 0, 
   {{2, 6}, {3, 5}, {7, 4}} -> 0, {{2, 6}, {3, 5}, {8, 0}} -> 0, 
   {{2, 6}, {3, 5}, {8, 8}} -> 0, {{2, 6}, {4, 1}, {0, 0}} -> 0, 
   {{2, 6}, {4, 1}, {0, 8}} -> 0, {{2, 6}, {4, 1}, {1, 4}} -> 0, 
   {{2, 6}, {4, 1}, {2, 2}} -> 0, {{2, 6}, {4, 1}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 6}, {4, 1}, {3, 3}} -> 0, 
   {{2, 6}, {4, 1}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{2, 6}, {4, 1}, {4, 1}} -> 0, {{2, 6}, {4, 1}, {4, 4}} -> 0, 
   {{2, 6}, {4, 1}, {4, 7}} -> -1, {{2, 6}, {4, 1}, {5, 3}} -> 0, 
   {{2, 6}, {4, 1}, {5, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 6}, {4, 1}, {6, 2}} -> 0, {{2, 6}, {4, 1}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 6}, {4, 1}, {7, 4}} -> 0, 
   {{2, 6}, {4, 1}, {8, 0}} -> 0, {{2, 6}, {4, 1}, {8, 8}} -> 0, 
   {{2, 6}, {4, 4}, {0, 0}} -> 0, {{2, 6}, {4, 4}, {0, 8}} -> 0, 
   {{2, 6}, {4, 4}, {1, 4}} -> 0, {{2, 6}, {4, 4}, {2, 2}} -> I/Sqrt[2], 
   {{2, 6}, {4, 4}, {2, 6}} -> -(1/Sqrt[2]), {{2, 6}, {4, 4}, {3, 3}} -> 
    I/Sqrt[2], {{2, 6}, {4, 4}, {3, 5}} -> I/Sqrt[2], 
   {{2, 6}, {4, 4}, {4, 1}} -> 0, {{2, 6}, {4, 4}, {4, 4}} -> I, 
   {{2, 6}, {4, 4}, {4, 7}} -> 0, {{2, 6}, {4, 4}, {5, 3}} -> I/Sqrt[2], 
   {{2, 6}, {4, 4}, {5, 5}} -> I/Sqrt[2], {{2, 6}, {4, 4}, {6, 2}} -> 
    -(1/Sqrt[2]), {{2, 6}, {4, 4}, {6, 6}} -> I/Sqrt[2], 
   {{2, 6}, {4, 4}, {7, 4}} -> 0, {{2, 6}, {4, 4}, {8, 0}} -> 0, 
   {{2, 6}, {4, 4}, {8, 8}} -> 0, {{2, 6}, {4, 7}, {0, 0}} -> 0, 
   {{2, 6}, {4, 7}, {0, 8}} -> 0, {{2, 6}, {4, 7}, {1, 4}} -> 0, 
   {{2, 6}, {4, 7}, {2, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 6}, {4, 7}, {2, 6}} -> 0, {{2, 6}, {4, 7}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 6}, {4, 7}, {3, 5}} -> 0, 
   {{2, 6}, {4, 7}, {4, 1}} -> 1, {{2, 6}, {4, 7}, {4, 4}} -> 0, 
   {{2, 6}, {4, 7}, {4, 7}} -> 0, {{2, 6}, {4, 7}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 6}, {4, 7}, {5, 5}} -> 0, 
   {{2, 6}, {4, 7}, {6, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 6}, {4, 7}, {6, 6}} -> 0, {{2, 6}, {4, 7}, {7, 4}} -> 0, 
   {{2, 6}, {4, 7}, {8, 0}} -> 0, {{2, 6}, {4, 7}, {8, 8}} -> 0, 
   {{2, 6}, {5, 3}, {0, 0}} -> 0, {{2, 6}, {5, 3}, {0, 8}} -> 0, 
   {{2, 6}, {5, 3}, {1, 4}} -> 0, {{2, 6}, {5, 3}, {2, 2}} -> 0, 
   {{2, 6}, {5, 3}, {2, 6}} -> 0, {{2, 6}, {5, 3}, {3, 3}} -> I/2, 
   {{2, 6}, {5, 3}, {3, 5}} -> (-1/2*I)*Sqrt[3], {{2, 6}, {5, 3}, {4, 1}} -> 
    0, {{2, 6}, {5, 3}, {4, 4}} -> (-I)/Sqrt[2], {{2, 6}, {5, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 6}, {5, 3}, {5, 3}} -> (I/2)*Sqrt[3], 
   {{2, 6}, {5, 3}, {5, 5}} -> I/2, {{2, 6}, {5, 3}, {6, 2}} -> 0, 
   {{2, 6}, {5, 3}, {6, 6}} -> -I, {{2, 6}, {5, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 6}, {5, 3}, {8, 0}} -> 0, 
   {{2, 6}, {5, 3}, {8, 8}} -> 0, {{2, 6}, {5, 5}, {0, 0}} -> 0, 
   {{2, 6}, {5, 5}, {0, 8}} -> 0, {{2, 6}, {5, 5}, {1, 4}} -> 0, 
   {{2, 6}, {5, 5}, {2, 2}} -> 0, {{2, 6}, {5, 5}, {2, 6}} -> 0, 
   {{2, 6}, {5, 5}, {3, 3}} -> (I/2)*Sqrt[3], {{2, 6}, {5, 5}, {3, 5}} -> 
    I/2, {{2, 6}, {5, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 6}, {5, 5}, {4, 4}} -> I/Sqrt[2], {{2, 6}, {5, 5}, {4, 7}} -> 0, 
   {{2, 6}, {5, 5}, {5, 3}} -> -1/2*I, {{2, 6}, {5, 5}, {5, 5}} -> 
    (I/2)*Sqrt[3], {{2, 6}, {5, 5}, {6, 2}} -> 1, 
   {{2, 6}, {5, 5}, {6, 6}} -> 0, {{2, 6}, {5, 5}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 6}, {5, 5}, {8, 0}} -> 0, 
   {{2, 6}, {5, 5}, {8, 8}} -> 0, {{2, 6}, {6, 2}, {0, 0}} -> 0, 
   {{2, 6}, {6, 2}, {0, 8}} -> 0, {{2, 6}, {6, 2}, {1, 4}} -> 0, 
   {{2, 6}, {6, 2}, {2, 2}} -> 0, {{2, 6}, {6, 2}, {2, 6}} -> 0, 
   {{2, 6}, {6, 2}, {3, 3}} -> 0, {{2, 6}, {6, 2}, {3, 5}} -> 0, 
   {{2, 6}, {6, 2}, {4, 1}} -> 0, {{2, 6}, {6, 2}, {4, 4}} -> -(1/Sqrt[2]), 
   {{2, 6}, {6, 2}, {4, 7}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{2, 6}, {6, 2}, {5, 3}} -> 0, {{2, 6}, {6, 2}, {5, 5}} -> 1, 
   {{2, 6}, {6, 2}, {6, 2}} -> 0, {{2, 6}, {6, 2}, {6, 6}} -> -1, 
   {{2, 6}, {6, 2}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 6}, {6, 2}, {8, 0}} -> 0, {{2, 6}, {6, 2}, {8, 8}} -> -1, 
   {{2, 6}, {6, 6}, {0, 0}} -> 0, {{2, 6}, {6, 6}, {0, 8}} -> 0, 
   {{2, 6}, {6, 6}, {1, 4}} -> 0, {{2, 6}, {6, 6}, {2, 2}} -> 0, 
   {{2, 6}, {6, 6}, {2, 6}} -> 0, {{2, 6}, {6, 6}, {3, 3}} -> 0, 
   {{2, 6}, {6, 6}, {3, 5}} -> 0, {{2, 6}, {6, 6}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 6}, {6, 6}, {4, 4}} -> I/Sqrt[2], 
   {{2, 6}, {6, 6}, {4, 7}} -> 0, {{2, 6}, {6, 6}, {5, 3}} -> I, 
   {{2, 6}, {6, 6}, {5, 5}} -> 0, {{2, 6}, {6, 6}, {6, 2}} -> -1, 
   {{2, 6}, {6, 6}, {6, 6}} -> 0, {{2, 6}, {6, 6}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 6}, {6, 6}, {8, 0}} -> I, 
   {{2, 6}, {6, 6}, {8, 8}} -> 0, {{2, 6}, {7, 4}, {0, 0}} -> 0, 
   {{2, 6}, {7, 4}, {0, 8}} -> 0, {{2, 6}, {7, 4}, {1, 4}} -> 0, 
   {{2, 6}, {7, 4}, {2, 2}} -> 0, {{2, 6}, {7, 4}, {2, 6}} -> 0, 
   {{2, 6}, {7, 4}, {3, 3}} -> 0, {{2, 6}, {7, 4}, {3, 5}} -> 0, 
   {{2, 6}, {7, 4}, {4, 1}} -> 0, {{2, 6}, {7, 4}, {4, 4}} -> 0, 
   {{2, 6}, {7, 4}, {4, 7}} -> 0, {{2, 6}, {7, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 6}, {7, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 6}, {7, 4}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 6}, {7, 4}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 6}, {7, 4}, {7, 4}} -> I, 
   {{2, 6}, {7, 4}, {8, 0}} -> 0, {{2, 6}, {7, 4}, {8, 8}} -> 0, 
   {{2, 6}, {8, 0}, {0, 0}} -> 0, {{2, 6}, {8, 0}, {0, 8}} -> 0, 
   {{2, 6}, {8, 0}, {1, 4}} -> 0, {{2, 6}, {8, 0}, {2, 2}} -> 0, 
   {{2, 6}, {8, 0}, {2, 6}} -> 0, {{2, 6}, {8, 0}, {3, 3}} -> 0, 
   {{2, 6}, {8, 0}, {3, 5}} -> 0, {{2, 6}, {8, 0}, {4, 1}} -> 0, 
   {{2, 6}, {8, 0}, {4, 4}} -> 0, {{2, 6}, {8, 0}, {4, 7}} -> 0, 
   {{2, 6}, {8, 0}, {5, 3}} -> 0, {{2, 6}, {8, 0}, {5, 5}} -> 0, 
   {{2, 6}, {8, 0}, {6, 2}} -> 0, {{2, 6}, {8, 0}, {6, 6}} -> I, 
   {{2, 6}, {8, 0}, {7, 4}} -> 0, {{2, 6}, {8, 0}, {8, 0}} -> 0, 
   {{2, 6}, {8, 0}, {8, 8}} -> 0, {{2, 6}, {8, 8}, {0, 0}} -> 0, 
   {{2, 6}, {8, 8}, {0, 8}} -> 0, {{2, 6}, {8, 8}, {1, 4}} -> 0, 
   {{2, 6}, {8, 8}, {2, 2}} -> 0, {{2, 6}, {8, 8}, {2, 6}} -> 0, 
   {{2, 6}, {8, 8}, {3, 3}} -> 0, {{2, 6}, {8, 8}, {3, 5}} -> 0, 
   {{2, 6}, {8, 8}, {4, 1}} -> 0, {{2, 6}, {8, 8}, {4, 4}} -> 0, 
   {{2, 6}, {8, 8}, {4, 7}} -> 0, {{2, 6}, {8, 8}, {5, 3}} -> 0, 
   {{2, 6}, {8, 8}, {5, 5}} -> 0, {{2, 6}, {8, 8}, {6, 2}} -> -1, 
   {{2, 6}, {8, 8}, {6, 6}} -> 0, {{2, 6}, {8, 8}, {7, 4}} -> 0, 
   {{2, 6}, {8, 8}, {8, 0}} -> 0, {{2, 6}, {8, 8}, {8, 8}} -> 0, 
   {{3, 3}, {0, 0}, {0, 0}} -> 0, {{3, 3}, {0, 0}, {0, 8}} -> 0, 
   {{3, 3}, {0, 0}, {1, 4}} -> 0, {{3, 3}, {0, 0}, {2, 2}} -> 0, 
   {{3, 3}, {0, 0}, {2, 6}} -> 0, {{3, 3}, {0, 0}, {3, 3}} -> 1, 
   {{3, 3}, {0, 0}, {3, 5}} -> 0, {{3, 3}, {0, 0}, {4, 1}} -> 0, 
   {{3, 3}, {0, 0}, {4, 4}} -> 0, {{3, 3}, {0, 0}, {4, 7}} -> 0, 
   {{3, 3}, {0, 0}, {5, 3}} -> 0, {{3, 3}, {0, 0}, {5, 5}} -> 0, 
   {{3, 3}, {0, 0}, {6, 2}} -> 0, {{3, 3}, {0, 0}, {6, 6}} -> 0, 
   {{3, 3}, {0, 0}, {7, 4}} -> 0, {{3, 3}, {0, 0}, {8, 0}} -> 0, 
   {{3, 3}, {0, 0}, {8, 8}} -> 0, {{3, 3}, {0, 8}, {0, 0}} -> 0, 
   {{3, 3}, {0, 8}, {0, 8}} -> 0, {{3, 3}, {0, 8}, {1, 4}} -> 0, 
   {{3, 3}, {0, 8}, {2, 2}} -> 0, {{3, 3}, {0, 8}, {2, 6}} -> 0, 
   {{3, 3}, {0, 8}, {3, 3}} -> 0, {{3, 3}, {0, 8}, {3, 5}} -> -1, 
   {{3, 3}, {0, 8}, {4, 1}} -> 0, {{3, 3}, {0, 8}, {4, 4}} -> 0, 
   {{3, 3}, {0, 8}, {4, 7}} -> 0, {{3, 3}, {0, 8}, {5, 3}} -> 0, 
   {{3, 3}, {0, 8}, {5, 5}} -> 0, {{3, 3}, {0, 8}, {6, 2}} -> 0, 
   {{3, 3}, {0, 8}, {6, 6}} -> 0, {{3, 3}, {0, 8}, {7, 4}} -> 0, 
   {{3, 3}, {0, 8}, {8, 0}} -> 0, {{3, 3}, {0, 8}, {8, 8}} -> 0, 
   {{3, 3}, {1, 4}, {0, 0}} -> 0, {{3, 3}, {1, 4}, {0, 8}} -> 0, 
   {{3, 3}, {1, 4}, {1, 4}} -> 0, {{3, 3}, {1, 4}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {1, 4}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 3}, {1, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {1, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {1, 4}, {4, 1}} -> 1/Sqrt[2], 
   {{3, 3}, {1, 4}, {4, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 3}, {1, 4}, {4, 7}} -> I/Sqrt[2], {{3, 3}, {1, 4}, {5, 3}} -> 0, 
   {{3, 3}, {1, 4}, {5, 5}} -> 0, {{3, 3}, {1, 4}, {6, 2}} -> 0, 
   {{3, 3}, {1, 4}, {6, 6}} -> 0, {{3, 3}, {1, 4}, {7, 4}} -> 0, 
   {{3, 3}, {1, 4}, {8, 0}} -> 0, {{3, 3}, {1, 4}, {8, 8}} -> 0, 
   {{3, 3}, {2, 2}, {0, 0}} -> 0, {{3, 3}, {2, 2}, {0, 8}} -> 0, 
   {{3, 3}, {2, 2}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 3}, {2, 2}, {2, 2}} -> 1, {{3, 3}, {2, 2}, {2, 6}} -> 0, 
   {{3, 3}, {2, 2}, {3, 3}} -> -1/2, {{3, 3}, {2, 2}, {3, 5}} -> Sqrt[3]/2, 
   {{3, 3}, {2, 2}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 3}, {2, 2}, {4, 4}} -> 1/Sqrt[2], {{3, 3}, {2, 2}, {4, 7}} -> 0, 
   {{3, 3}, {2, 2}, {5, 3}} -> Sqrt[3]/2, {{3, 3}, {2, 2}, {5, 5}} -> 1/2, 
   {{3, 3}, {2, 2}, {6, 2}} -> 0, {{3, 3}, {2, 2}, {6, 6}} -> 0, 
   {{3, 3}, {2, 2}, {7, 4}} -> 0, {{3, 3}, {2, 2}, {8, 0}} -> 0, 
   {{3, 3}, {2, 2}, {8, 8}} -> 0, {{3, 3}, {2, 6}, {0, 0}} -> 0, 
   {{3, 3}, {2, 6}, {0, 8}} -> 0, {{3, 3}, {2, 6}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 3}, {2, 6}, {2, 2}} -> 0, 
   {{3, 3}, {2, 6}, {2, 6}} -> 1, {{3, 3}, {2, 6}, {3, 3}} -> (I/2)*Sqrt[3], 
   {{3, 3}, {2, 6}, {3, 5}} -> -1/2*I, {{3, 3}, {2, 6}, {4, 1}} -> 0, 
   {{3, 3}, {2, 6}, {4, 4}} -> I/Sqrt[2], {{3, 3}, {2, 6}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 3}, {2, 6}, {5, 3}} -> I/2, 
   {{3, 3}, {2, 6}, {5, 5}} -> (I/2)*Sqrt[3], {{3, 3}, {2, 6}, {6, 2}} -> 0, 
   {{3, 3}, {2, 6}, {6, 6}} -> 0, {{3, 3}, {2, 6}, {7, 4}} -> 0, 
   {{3, 3}, {2, 6}, {8, 0}} -> 0, {{3, 3}, {2, 6}, {8, 8}} -> 0, 
   {{3, 3}, {3, 3}, {0, 0}} -> 1, {{3, 3}, {3, 3}, {0, 8}} -> 0, 
   {{3, 3}, {3, 3}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 3}, {3, 3}, {2, 2}} -> -1/2, {{3, 3}, {3, 3}, {2, 6}} -> 
    (I/2)*Sqrt[3], {{3, 3}, {3, 3}, {3, 3}} -> 1, 
   {{3, 3}, {3, 3}, {3, 5}} -> 0, {{3, 3}, {3, 3}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {3, 3}, {4, 4}} -> 1/Sqrt[2], 
   {{3, 3}, {3, 3}, {4, 7}} -> 0, {{3, 3}, {3, 3}, {5, 3}} -> 0, 
   {{3, 3}, {3, 3}, {5, 5}} -> -1, {{3, 3}, {3, 3}, {6, 2}} -> (I/2)*Sqrt[3], 
   {{3, 3}, {3, 3}, {6, 6}} -> 1/2, {{3, 3}, {3, 3}, {7, 4}} -> 0, 
   {{3, 3}, {3, 3}, {8, 0}} -> 0, {{3, 3}, {3, 3}, {8, 8}} -> 0, 
   {{3, 3}, {3, 5}, {0, 0}} -> 0, {{3, 3}, {3, 5}, {0, 8}} -> 1, 
   {{3, 3}, {3, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 3}, {3, 5}, {2, 2}} -> -1/2*Sqrt[3], {{3, 3}, {3, 5}, {2, 6}} -> I/2, 
   {{3, 3}, {3, 5}, {3, 3}} -> 0, {{3, 3}, {3, 5}, {3, 5}} -> 1, 
   {{3, 3}, {3, 5}, {4, 1}} -> 0, {{3, 3}, {3, 5}, {4, 4}} -> 1/Sqrt[2], 
   {{3, 3}, {3, 5}, {4, 7}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {3, 5}, {5, 3}} -> -1, {{3, 3}, {3, 5}, {5, 5}} -> 0, 
   {{3, 3}, {3, 5}, {6, 2}} -> -1/2*I, {{3, 3}, {3, 5}, {6, 6}} -> 
    -1/2*Sqrt[3], {{3, 3}, {3, 5}, {7, 4}} -> 0, {{3, 3}, {3, 5}, {8, 0}} -> 
    0, {{3, 3}, {3, 5}, {8, 8}} -> 0, {{3, 3}, {4, 1}, {0, 0}} -> 0, 
   {{3, 3}, {4, 1}, {0, 8}} -> 0, {{3, 3}, {4, 1}, {1, 4}} -> 1/Sqrt[2], 
   {{3, 3}, {4, 1}, {2, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 3}, {4, 1}, {2, 6}} -> 0, {{3, 3}, {4, 1}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {4, 1}, {3, 5}} -> 0, 
   {{3, 3}, {4, 1}, {4, 1}} -> 0, {{3, 3}, {4, 1}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {4, 1}, {4, 7}} -> 0, 
   {{3, 3}, {4, 1}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 3}, {4, 1}, {5, 5}} -> 0, {{3, 3}, {4, 1}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 3}, {4, 1}, {6, 6}} -> 0, 
   {{3, 3}, {4, 1}, {7, 4}} -> I/Sqrt[2], {{3, 3}, {4, 1}, {8, 0}} -> 0, 
   {{3, 3}, {4, 1}, {8, 8}} -> 0, {{3, 3}, {4, 4}, {0, 0}} -> 0, 
   {{3, 3}, {4, 4}, {0, 8}} -> 0, {{3, 3}, {4, 4}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {4, 4}, {2, 2}} -> 1/Sqrt[2], 
   {{3, 3}, {4, 4}, {2, 6}} -> I/Sqrt[2], {{3, 3}, {4, 4}, {3, 3}} -> 
    1/Sqrt[2], {{3, 3}, {4, 4}, {3, 5}} -> -(1/Sqrt[2]), 
   {{3, 3}, {4, 4}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 3}, {4, 4}, {4, 4}} -> 0, {{3, 3}, {4, 4}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 3}, {4, 4}, {5, 3}} -> -(1/Sqrt[2]), 
   {{3, 3}, {4, 4}, {5, 5}} -> 1/Sqrt[2], {{3, 3}, {4, 4}, {6, 2}} -> 
    I/Sqrt[2], {{3, 3}, {4, 4}, {6, 6}} -> 1/Sqrt[2], 
   {{3, 3}, {4, 4}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 3}, {4, 4}, {8, 0}} -> 0, {{3, 3}, {4, 4}, {8, 8}} -> 0, 
   {{3, 3}, {4, 7}, {0, 0}} -> 0, {{3, 3}, {4, 7}, {0, 8}} -> 0, 
   {{3, 3}, {4, 7}, {1, 4}} -> (-I)/Sqrt[2], {{3, 3}, {4, 7}, {2, 2}} -> 0, 
   {{3, 3}, {4, 7}, {2, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 3}, {4, 7}, {3, 3}} -> 0, {{3, 3}, {4, 7}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 3}, {4, 7}, {4, 1}} -> 0, 
   {{3, 3}, {4, 7}, {4, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {4, 7}, {4, 7}} -> 0, {{3, 3}, {4, 7}, {5, 3}} -> 0, 
   {{3, 3}, {4, 7}, {5, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {4, 7}, {6, 2}} -> 0, {{3, 3}, {4, 7}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 3}, {4, 7}, {7, 4}} -> 1/Sqrt[2], 
   {{3, 3}, {4, 7}, {8, 0}} -> 0, {{3, 3}, {4, 7}, {8, 8}} -> 0, 
   {{3, 3}, {5, 3}, {0, 0}} -> 0, {{3, 3}, {5, 3}, {0, 8}} -> 0, 
   {{3, 3}, {5, 3}, {1, 4}} -> 0, {{3, 3}, {5, 3}, {2, 2}} -> -1/2*Sqrt[3], 
   {{3, 3}, {5, 3}, {2, 6}} -> -1/2*I, {{3, 3}, {5, 3}, {3, 3}} -> 0, 
   {{3, 3}, {5, 3}, {3, 5}} -> -1, {{3, 3}, {5, 3}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 3}, {5, 3}, {4, 4}} -> 1/Sqrt[2], 
   {{3, 3}, {5, 3}, {4, 7}} -> 0, {{3, 3}, {5, 3}, {5, 3}} -> 1, 
   {{3, 3}, {5, 3}, {5, 5}} -> 0, {{3, 3}, {5, 3}, {6, 2}} -> I/2, 
   {{3, 3}, {5, 3}, {6, 6}} -> -1/2*Sqrt[3], {{3, 3}, {5, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 3}, {5, 3}, {8, 0}} -> 1, 
   {{3, 3}, {5, 3}, {8, 8}} -> 0, {{3, 3}, {5, 5}, {0, 0}} -> 0, 
   {{3, 3}, {5, 5}, {0, 8}} -> 0, {{3, 3}, {5, 5}, {1, 4}} -> 0, 
   {{3, 3}, {5, 5}, {2, 2}} -> 1/2, {{3, 3}, {5, 5}, {2, 6}} -> 
    (I/2)*Sqrt[3], {{3, 3}, {5, 5}, {3, 3}} -> -1, 
   {{3, 3}, {5, 5}, {3, 5}} -> 0, {{3, 3}, {5, 5}, {4, 1}} -> 0, 
   {{3, 3}, {5, 5}, {4, 4}} -> 1/Sqrt[2], {{3, 3}, {5, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 3}, {5, 5}, {5, 3}} -> 0, 
   {{3, 3}, {5, 5}, {5, 5}} -> 1, {{3, 3}, {5, 5}, {6, 2}} -> (I/2)*Sqrt[3], 
   {{3, 3}, {5, 5}, {6, 6}} -> -1/2, {{3, 3}, {5, 5}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 3}, {5, 5}, {8, 0}} -> 0, 
   {{3, 3}, {5, 5}, {8, 8}} -> 1, {{3, 3}, {6, 2}, {0, 0}} -> 0, 
   {{3, 3}, {6, 2}, {0, 8}} -> 0, {{3, 3}, {6, 2}, {1, 4}} -> 0, 
   {{3, 3}, {6, 2}, {2, 2}} -> 0, {{3, 3}, {6, 2}, {2, 6}} -> 0, 
   {{3, 3}, {6, 2}, {3, 3}} -> (I/2)*Sqrt[3], {{3, 3}, {6, 2}, {3, 5}} -> 
    I/2, {{3, 3}, {6, 2}, {4, 1}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 3}, {6, 2}, {4, 4}} -> I/Sqrt[2], {{3, 3}, {6, 2}, {4, 7}} -> 0, 
   {{3, 3}, {6, 2}, {5, 3}} -> -1/2*I, {{3, 3}, {6, 2}, {5, 5}} -> 
    (I/2)*Sqrt[3], {{3, 3}, {6, 2}, {6, 2}} -> 1, 
   {{3, 3}, {6, 2}, {6, 6}} -> 0, {{3, 3}, {6, 2}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 3}, {6, 2}, {8, 0}} -> 0, 
   {{3, 3}, {6, 2}, {8, 8}} -> 0, {{3, 3}, {6, 6}, {0, 0}} -> 0, 
   {{3, 3}, {6, 6}, {0, 8}} -> 0, {{3, 3}, {6, 6}, {1, 4}} -> 0, 
   {{3, 3}, {6, 6}, {2, 2}} -> 0, {{3, 3}, {6, 6}, {2, 6}} -> 0, 
   {{3, 3}, {6, 6}, {3, 3}} -> 1/2, {{3, 3}, {6, 6}, {3, 5}} -> Sqrt[3]/2, 
   {{3, 3}, {6, 6}, {4, 1}} -> 0, {{3, 3}, {6, 6}, {4, 4}} -> 1/Sqrt[2], 
   {{3, 3}, {6, 6}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 3}, {6, 6}, {5, 3}} -> Sqrt[3]/2, {{3, 3}, {6, 6}, {5, 5}} -> -1/2, 
   {{3, 3}, {6, 6}, {6, 2}} -> 0, {{3, 3}, {6, 6}, {6, 6}} -> 1, 
   {{3, 3}, {6, 6}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 3}, {6, 6}, {8, 0}} -> 0, {{3, 3}, {6, 6}, {8, 8}} -> 0, 
   {{3, 3}, {7, 4}, {0, 0}} -> 0, {{3, 3}, {7, 4}, {0, 8}} -> 0, 
   {{3, 3}, {7, 4}, {1, 4}} -> 0, {{3, 3}, {7, 4}, {2, 2}} -> 0, 
   {{3, 3}, {7, 4}, {2, 6}} -> 0, {{3, 3}, {7, 4}, {3, 3}} -> 0, 
   {{3, 3}, {7, 4}, {3, 5}} -> 0, {{3, 3}, {7, 4}, {4, 1}} -> (-I)/Sqrt[2], 
   {{3, 3}, {7, 4}, {4, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {7, 4}, {4, 7}} -> 1/Sqrt[2], {{3, 3}, {7, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 3}, {7, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 3}, {7, 4}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {7, 4}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 3}, {7, 4}, {7, 4}} -> 0, 
   {{3, 3}, {7, 4}, {8, 0}} -> 0, {{3, 3}, {7, 4}, {8, 8}} -> 0, 
   {{3, 3}, {8, 0}, {0, 0}} -> 0, {{3, 3}, {8, 0}, {0, 8}} -> 0, 
   {{3, 3}, {8, 0}, {1, 4}} -> 0, {{3, 3}, {8, 0}, {2, 2}} -> 0, 
   {{3, 3}, {8, 0}, {2, 6}} -> 0, {{3, 3}, {8, 0}, {3, 3}} -> 0, 
   {{3, 3}, {8, 0}, {3, 5}} -> 0, {{3, 3}, {8, 0}, {4, 1}} -> 0, 
   {{3, 3}, {8, 0}, {4, 4}} -> 0, {{3, 3}, {8, 0}, {4, 7}} -> 0, 
   {{3, 3}, {8, 0}, {5, 3}} -> -1, {{3, 3}, {8, 0}, {5, 5}} -> 0, 
   {{3, 3}, {8, 0}, {6, 2}} -> 0, {{3, 3}, {8, 0}, {6, 6}} -> 0, 
   {{3, 3}, {8, 0}, {7, 4}} -> 0, {{3, 3}, {8, 0}, {8, 0}} -> 0, 
   {{3, 3}, {8, 0}, {8, 8}} -> 0, {{3, 3}, {8, 8}, {0, 0}} -> 0, 
   {{3, 3}, {8, 8}, {0, 8}} -> 0, {{3, 3}, {8, 8}, {1, 4}} -> 0, 
   {{3, 3}, {8, 8}, {2, 2}} -> 0, {{3, 3}, {8, 8}, {2, 6}} -> 0, 
   {{3, 3}, {8, 8}, {3, 3}} -> 0, {{3, 3}, {8, 8}, {3, 5}} -> 0, 
   {{3, 3}, {8, 8}, {4, 1}} -> 0, {{3, 3}, {8, 8}, {4, 4}} -> 0, 
   {{3, 3}, {8, 8}, {4, 7}} -> 0, {{3, 3}, {8, 8}, {5, 3}} -> 0, 
   {{3, 3}, {8, 8}, {5, 5}} -> 1, {{3, 3}, {8, 8}, {6, 2}} -> 0, 
   {{3, 3}, {8, 8}, {6, 6}} -> 0, {{3, 3}, {8, 8}, {7, 4}} -> 0, 
   {{3, 3}, {8, 8}, {8, 0}} -> 0, {{3, 3}, {8, 8}, {8, 8}} -> 0, 
   {{3, 5}, {0, 0}, {0, 0}} -> 0, {{3, 5}, {0, 0}, {0, 8}} -> 0, 
   {{3, 5}, {0, 0}, {1, 4}} -> 0, {{3, 5}, {0, 0}, {2, 2}} -> 0, 
   {{3, 5}, {0, 0}, {2, 6}} -> 0, {{3, 5}, {0, 0}, {3, 3}} -> 0, 
   {{3, 5}, {0, 0}, {3, 5}} -> 1, {{3, 5}, {0, 0}, {4, 1}} -> 0, 
   {{3, 5}, {0, 0}, {4, 4}} -> 0, {{3, 5}, {0, 0}, {4, 7}} -> 0, 
   {{3, 5}, {0, 0}, {5, 3}} -> 0, {{3, 5}, {0, 0}, {5, 5}} -> 0, 
   {{3, 5}, {0, 0}, {6, 2}} -> 0, {{3, 5}, {0, 0}, {6, 6}} -> 0, 
   {{3, 5}, {0, 0}, {7, 4}} -> 0, {{3, 5}, {0, 0}, {8, 0}} -> 0, 
   {{3, 5}, {0, 0}, {8, 8}} -> 0, {{3, 5}, {0, 8}, {0, 0}} -> 0, 
   {{3, 5}, {0, 8}, {0, 8}} -> 0, {{3, 5}, {0, 8}, {1, 4}} -> 0, 
   {{3, 5}, {0, 8}, {2, 2}} -> 0, {{3, 5}, {0, 8}, {2, 6}} -> 0, 
   {{3, 5}, {0, 8}, {3, 3}} -> 1, {{3, 5}, {0, 8}, {3, 5}} -> 0, 
   {{3, 5}, {0, 8}, {4, 1}} -> 0, {{3, 5}, {0, 8}, {4, 4}} -> 0, 
   {{3, 5}, {0, 8}, {4, 7}} -> 0, {{3, 5}, {0, 8}, {5, 3}} -> 0, 
   {{3, 5}, {0, 8}, {5, 5}} -> 0, {{3, 5}, {0, 8}, {6, 2}} -> 0, 
   {{3, 5}, {0, 8}, {6, 6}} -> 0, {{3, 5}, {0, 8}, {7, 4}} -> 0, 
   {{3, 5}, {0, 8}, {8, 0}} -> 0, {{3, 5}, {0, 8}, {8, 8}} -> 0, 
   {{3, 5}, {1, 4}, {0, 0}} -> 0, {{3, 5}, {1, 4}, {0, 8}} -> 0, 
   {{3, 5}, {1, 4}, {1, 4}} -> 0, {{3, 5}, {1, 4}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {1, 4}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 5}, {1, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 5}, {1, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {1, 4}, {4, 1}} -> 1/Sqrt[2], 
   {{3, 5}, {1, 4}, {4, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 5}, {1, 4}, {4, 7}} -> (-I)/Sqrt[2], {{3, 5}, {1, 4}, {5, 3}} -> 0, 
   {{3, 5}, {1, 4}, {5, 5}} -> 0, {{3, 5}, {1, 4}, {6, 2}} -> 0, 
   {{3, 5}, {1, 4}, {6, 6}} -> 0, {{3, 5}, {1, 4}, {7, 4}} -> 0, 
   {{3, 5}, {1, 4}, {8, 0}} -> 0, {{3, 5}, {1, 4}, {8, 8}} -> 0, 
   {{3, 5}, {2, 2}, {0, 0}} -> 0, {{3, 5}, {2, 2}, {0, 8}} -> 0, 
   {{3, 5}, {2, 2}, {1, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 5}, {2, 2}, {2, 2}} -> 0, {{3, 5}, {2, 2}, {2, 6}} -> -I, 
   {{3, 5}, {2, 2}, {3, 3}} -> -1/2*Sqrt[3], {{3, 5}, {2, 2}, {3, 5}} -> 
    -1/2, {{3, 5}, {2, 2}, {4, 1}} -> 0, {{3, 5}, {2, 2}, {4, 4}} -> 
    1/Sqrt[2], {{3, 5}, {2, 2}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 5}, {2, 2}, {5, 3}} -> -1/2, {{3, 5}, {2, 2}, {5, 5}} -> Sqrt[3]/2, 
   {{3, 5}, {2, 2}, {6, 2}} -> 0, {{3, 5}, {2, 2}, {6, 6}} -> 0, 
   {{3, 5}, {2, 2}, {7, 4}} -> 0, {{3, 5}, {2, 2}, {8, 0}} -> 0, 
   {{3, 5}, {2, 2}, {8, 8}} -> 0, {{3, 5}, {2, 6}, {0, 0}} -> 0, 
   {{3, 5}, {2, 6}, {0, 8}} -> 0, {{3, 5}, {2, 6}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 5}, {2, 6}, {2, 2}} -> I, 
   {{3, 5}, {2, 6}, {2, 6}} -> 0, {{3, 5}, {2, 6}, {3, 3}} -> I/2, 
   {{3, 5}, {2, 6}, {3, 5}} -> (I/2)*Sqrt[3], {{3, 5}, {2, 6}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 5}, {2, 6}, {4, 4}} -> I/Sqrt[2], 
   {{3, 5}, {2, 6}, {4, 7}} -> 0, {{3, 5}, {2, 6}, {5, 3}} -> 
    (-1/2*I)*Sqrt[3], {{3, 5}, {2, 6}, {5, 5}} -> I/2, 
   {{3, 5}, {2, 6}, {6, 2}} -> 0, {{3, 5}, {2, 6}, {6, 6}} -> 0, 
   {{3, 5}, {2, 6}, {7, 4}} -> 0, {{3, 5}, {2, 6}, {8, 0}} -> 0, 
   {{3, 5}, {2, 6}, {8, 8}} -> 0, {{3, 5}, {3, 3}, {0, 0}} -> 0, 
   {{3, 5}, {3, 3}, {0, 8}} -> -1, {{3, 5}, {3, 3}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {3, 3}, {2, 2}} -> Sqrt[3]/2, 
   {{3, 5}, {3, 3}, {2, 6}} -> -1/2*I, {{3, 5}, {3, 3}, {3, 3}} -> 0, 
   {{3, 5}, {3, 3}, {3, 5}} -> 1, {{3, 5}, {3, 3}, {4, 1}} -> 0, 
   {{3, 5}, {3, 3}, {4, 4}} -> -(1/Sqrt[2]), {{3, 5}, {3, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 5}, {3, 3}, {5, 3}} -> -1, 
   {{3, 5}, {3, 3}, {5, 5}} -> 0, {{3, 5}, {3, 3}, {6, 2}} -> I/2, 
   {{3, 5}, {3, 3}, {6, 6}} -> Sqrt[3]/2, {{3, 5}, {3, 3}, {7, 4}} -> 0, 
   {{3, 5}, {3, 3}, {8, 0}} -> 0, {{3, 5}, {3, 3}, {8, 8}} -> 0, 
   {{3, 5}, {3, 5}, {0, 0}} -> 1, {{3, 5}, {3, 5}, {0, 8}} -> 0, 
   {{3, 5}, {3, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 5}, {3, 5}, {2, 2}} -> -1/2, {{3, 5}, {3, 5}, {2, 6}} -> 
    (I/2)*Sqrt[3], {{3, 5}, {3, 5}, {3, 3}} -> 1, 
   {{3, 5}, {3, 5}, {3, 5}} -> 0, {{3, 5}, {3, 5}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {3, 5}, {4, 4}} -> 1/Sqrt[2], 
   {{3, 5}, {3, 5}, {4, 7}} -> 0, {{3, 5}, {3, 5}, {5, 3}} -> 0, 
   {{3, 5}, {3, 5}, {5, 5}} -> -1, {{3, 5}, {3, 5}, {6, 2}} -> (I/2)*Sqrt[3], 
   {{3, 5}, {3, 5}, {6, 6}} -> 1/2, {{3, 5}, {3, 5}, {7, 4}} -> 0, 
   {{3, 5}, {3, 5}, {8, 0}} -> 0, {{3, 5}, {3, 5}, {8, 8}} -> 0, 
   {{3, 5}, {4, 1}, {0, 0}} -> 0, {{3, 5}, {4, 1}, {0, 8}} -> 0, 
   {{3, 5}, {4, 1}, {1, 4}} -> -(1/Sqrt[2]), {{3, 5}, {4, 1}, {2, 2}} -> 0, 
   {{3, 5}, {4, 1}, {2, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 5}, {4, 1}, {3, 3}} -> 0, {{3, 5}, {4, 1}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {4, 1}, {4, 1}} -> 0, 
   {{3, 5}, {4, 1}, {4, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 5}, {4, 1}, {4, 7}} -> 0, {{3, 5}, {4, 1}, {5, 3}} -> 0, 
   {{3, 5}, {4, 1}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 5}, {4, 1}, {6, 2}} -> 0, {{3, 5}, {4, 1}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {4, 1}, {7, 4}} -> (-I)/Sqrt[2], 
   {{3, 5}, {4, 1}, {8, 0}} -> 0, {{3, 5}, {4, 1}, {8, 8}} -> 0, 
   {{3, 5}, {4, 4}, {0, 0}} -> 0, {{3, 5}, {4, 4}, {0, 8}} -> 0, 
   {{3, 5}, {4, 4}, {1, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 5}, {4, 4}, {2, 2}} -> -(1/Sqrt[2]), {{3, 5}, {4, 4}, {2, 6}} -> 
    (-I)/Sqrt[2], {{3, 5}, {4, 4}, {3, 3}} -> 1/Sqrt[2], 
   {{3, 5}, {4, 4}, {3, 5}} -> 1/Sqrt[2], {{3, 5}, {4, 4}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 5}, {4, 4}, {4, 4}} -> 0, 
   {{3, 5}, {4, 4}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 5}, {4, 4}, {5, 3}} -> -(1/Sqrt[2]), {{3, 5}, {4, 4}, {5, 5}} -> 
    -(1/Sqrt[2]), {{3, 5}, {4, 4}, {6, 2}} -> (-I)/Sqrt[2], 
   {{3, 5}, {4, 4}, {6, 6}} -> -(1/Sqrt[2]), {{3, 5}, {4, 4}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 5}, {4, 4}, {8, 0}} -> 0, 
   {{3, 5}, {4, 4}, {8, 8}} -> 0, {{3, 5}, {4, 7}, {0, 0}} -> 0, 
   {{3, 5}, {4, 7}, {0, 8}} -> 0, {{3, 5}, {4, 7}, {1, 4}} -> (-I)/Sqrt[2], 
   {{3, 5}, {4, 7}, {2, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 5}, {4, 7}, {2, 6}} -> 0, {{3, 5}, {4, 7}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 5}, {4, 7}, {3, 5}} -> 0, 
   {{3, 5}, {4, 7}, {4, 1}} -> 0, {{3, 5}, {4, 7}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 5}, {4, 7}, {4, 7}} -> 0, 
   {{3, 5}, {4, 7}, {5, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 5}, {4, 7}, {5, 5}} -> 0, {{3, 5}, {4, 7}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 5}, {4, 7}, {6, 6}} -> 0, 
   {{3, 5}, {4, 7}, {7, 4}} -> 1/Sqrt[2], {{3, 5}, {4, 7}, {8, 0}} -> 0, 
   {{3, 5}, {4, 7}, {8, 8}} -> 0, {{3, 5}, {5, 3}, {0, 0}} -> 0, 
   {{3, 5}, {5, 3}, {0, 8}} -> 0, {{3, 5}, {5, 3}, {1, 4}} -> 0, 
   {{3, 5}, {5, 3}, {2, 2}} -> -1/2, {{3, 5}, {5, 3}, {2, 6}} -> 
    (-1/2*I)*Sqrt[3], {{3, 5}, {5, 3}, {3, 3}} -> -1, 
   {{3, 5}, {5, 3}, {3, 5}} -> 0, {{3, 5}, {5, 3}, {4, 1}} -> 0, 
   {{3, 5}, {5, 3}, {4, 4}} -> -(1/Sqrt[2]), {{3, 5}, {5, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 5}, {5, 3}, {5, 3}} -> 0, 
   {{3, 5}, {5, 3}, {5, 5}} -> 1, {{3, 5}, {5, 3}, {6, 2}} -> 
    (-1/2*I)*Sqrt[3], {{3, 5}, {5, 3}, {6, 6}} -> 1/2, 
   {{3, 5}, {5, 3}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 5}, {5, 3}, {8, 0}} -> 0, {{3, 5}, {5, 3}, {8, 8}} -> -1, 
   {{3, 5}, {5, 5}, {0, 0}} -> 0, {{3, 5}, {5, 5}, {0, 8}} -> 0, 
   {{3, 5}, {5, 5}, {1, 4}} -> 0, {{3, 5}, {5, 5}, {2, 2}} -> -1/2*Sqrt[3], 
   {{3, 5}, {5, 5}, {2, 6}} -> -1/2*I, {{3, 5}, {5, 5}, {3, 3}} -> 0, 
   {{3, 5}, {5, 5}, {3, 5}} -> -1, {{3, 5}, {5, 5}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 5}, {5, 5}, {4, 4}} -> 1/Sqrt[2], 
   {{3, 5}, {5, 5}, {4, 7}} -> 0, {{3, 5}, {5, 5}, {5, 3}} -> 1, 
   {{3, 5}, {5, 5}, {5, 5}} -> 0, {{3, 5}, {5, 5}, {6, 2}} -> I/2, 
   {{3, 5}, {5, 5}, {6, 6}} -> -1/2*Sqrt[3], {{3, 5}, {5, 5}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 5}, {5, 5}, {8, 0}} -> 1, 
   {{3, 5}, {5, 5}, {8, 8}} -> 0, {{3, 5}, {6, 2}, {0, 0}} -> 0, 
   {{3, 5}, {6, 2}, {0, 8}} -> 0, {{3, 5}, {6, 2}, {1, 4}} -> 0, 
   {{3, 5}, {6, 2}, {2, 2}} -> 0, {{3, 5}, {6, 2}, {2, 6}} -> 0, 
   {{3, 5}, {6, 2}, {3, 3}} -> -1/2*I, {{3, 5}, {6, 2}, {3, 5}} -> 
    (I/2)*Sqrt[3], {{3, 5}, {6, 2}, {4, 1}} -> 0, 
   {{3, 5}, {6, 2}, {4, 4}} -> I/Sqrt[2], {{3, 5}, {6, 2}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 5}, {6, 2}, {5, 3}} -> (-1/2*I)*Sqrt[3], 
   {{3, 5}, {6, 2}, {5, 5}} -> -1/2*I, {{3, 5}, {6, 2}, {6, 2}} -> 0, 
   {{3, 5}, {6, 2}, {6, 6}} -> I, {{3, 5}, {6, 2}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {6, 2}, {8, 0}} -> 0, 
   {{3, 5}, {6, 2}, {8, 8}} -> 0, {{3, 5}, {6, 6}, {0, 0}} -> 0, 
   {{3, 5}, {6, 6}, {0, 8}} -> 0, {{3, 5}, {6, 6}, {1, 4}} -> 0, 
   {{3, 5}, {6, 6}, {2, 2}} -> 0, {{3, 5}, {6, 6}, {2, 6}} -> 0, 
   {{3, 5}, {6, 6}, {3, 3}} -> -1/2*Sqrt[3], {{3, 5}, {6, 6}, {3, 5}} -> 1/2, 
   {{3, 5}, {6, 6}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 5}, {6, 6}, {4, 4}} -> 1/Sqrt[2], {{3, 5}, {6, 6}, {4, 7}} -> 0, 
   {{3, 5}, {6, 6}, {5, 3}} -> 1/2, {{3, 5}, {6, 6}, {5, 5}} -> Sqrt[3]/2, 
   {{3, 5}, {6, 6}, {6, 2}} -> -I, {{3, 5}, {6, 6}, {6, 6}} -> 0, 
   {{3, 5}, {6, 6}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 5}, {6, 6}, {8, 0}} -> 0, {{3, 5}, {6, 6}, {8, 8}} -> 0, 
   {{3, 5}, {7, 4}, {0, 0}} -> 0, {{3, 5}, {7, 4}, {0, 8}} -> 0, 
   {{3, 5}, {7, 4}, {1, 4}} -> 0, {{3, 5}, {7, 4}, {2, 2}} -> 0, 
   {{3, 5}, {7, 4}, {2, 6}} -> 0, {{3, 5}, {7, 4}, {3, 3}} -> 0, 
   {{3, 5}, {7, 4}, {3, 5}} -> 0, {{3, 5}, {7, 4}, {4, 1}} -> (-I)/Sqrt[2], 
   {{3, 5}, {7, 4}, {4, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 5}, {7, 4}, {4, 7}} -> -(1/Sqrt[2]), {{3, 5}, {7, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 5}, {7, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 5}, {7, 4}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {7, 4}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 5}, {7, 4}, {7, 4}} -> 0, 
   {{3, 5}, {7, 4}, {8, 0}} -> 0, {{3, 5}, {7, 4}, {8, 8}} -> 0, 
   {{3, 5}, {8, 0}, {0, 0}} -> 0, {{3, 5}, {8, 0}, {0, 8}} -> 0, 
   {{3, 5}, {8, 0}, {1, 4}} -> 0, {{3, 5}, {8, 0}, {2, 2}} -> 0, 
   {{3, 5}, {8, 0}, {2, 6}} -> 0, {{3, 5}, {8, 0}, {3, 3}} -> 0, 
   {{3, 5}, {8, 0}, {3, 5}} -> 0, {{3, 5}, {8, 0}, {4, 1}} -> 0, 
   {{3, 5}, {8, 0}, {4, 4}} -> 0, {{3, 5}, {8, 0}, {4, 7}} -> 0, 
   {{3, 5}, {8, 0}, {5, 3}} -> 0, {{3, 5}, {8, 0}, {5, 5}} -> -1, 
   {{3, 5}, {8, 0}, {6, 2}} -> 0, {{3, 5}, {8, 0}, {6, 6}} -> 0, 
   {{3, 5}, {8, 0}, {7, 4}} -> 0, {{3, 5}, {8, 0}, {8, 0}} -> 0, 
   {{3, 5}, {8, 0}, {8, 8}} -> 0, {{3, 5}, {8, 8}, {0, 0}} -> 0, 
   {{3, 5}, {8, 8}, {0, 8}} -> 0, {{3, 5}, {8, 8}, {1, 4}} -> 0, 
   {{3, 5}, {8, 8}, {2, 2}} -> 0, {{3, 5}, {8, 8}, {2, 6}} -> 0, 
   {{3, 5}, {8, 8}, {3, 3}} -> 0, {{3, 5}, {8, 8}, {3, 5}} -> 0, 
   {{3, 5}, {8, 8}, {4, 1}} -> 0, {{3, 5}, {8, 8}, {4, 4}} -> 0, 
   {{3, 5}, {8, 8}, {4, 7}} -> 0, {{3, 5}, {8, 8}, {5, 3}} -> -1, 
   {{3, 5}, {8, 8}, {5, 5}} -> 0, {{3, 5}, {8, 8}, {6, 2}} -> 0, 
   {{3, 5}, {8, 8}, {6, 6}} -> 0, {{3, 5}, {8, 8}, {7, 4}} -> 0, 
   {{3, 5}, {8, 8}, {8, 0}} -> 0, {{3, 5}, {8, 8}, {8, 8}} -> 0, 
   {{4, 1}, {0, 0}, {0, 0}} -> 0, {{4, 1}, {0, 0}, {0, 8}} -> 0, 
   {{4, 1}, {0, 0}, {1, 4}} -> 0, {{4, 1}, {0, 0}, {2, 2}} -> 0, 
   {{4, 1}, {0, 0}, {2, 6}} -> 0, {{4, 1}, {0, 0}, {3, 3}} -> 0, 
   {{4, 1}, {0, 0}, {3, 5}} -> 0, {{4, 1}, {0, 0}, {4, 1}} -> 1, 
   {{4, 1}, {0, 0}, {4, 4}} -> 0, {{4, 1}, {0, 0}, {4, 7}} -> 0, 
   {{4, 1}, {0, 0}, {5, 3}} -> 0, {{4, 1}, {0, 0}, {5, 5}} -> 0, 
   {{4, 1}, {0, 0}, {6, 2}} -> 0, {{4, 1}, {0, 0}, {6, 6}} -> 0, 
   {{4, 1}, {0, 0}, {7, 4}} -> 0, {{4, 1}, {0, 0}, {8, 0}} -> 0, 
   {{4, 1}, {0, 0}, {8, 8}} -> 0, {{4, 1}, {0, 8}, {0, 0}} -> 0, 
   {{4, 1}, {0, 8}, {0, 8}} -> 0, {{4, 1}, {0, 8}, {1, 4}} -> 0, 
   {{4, 1}, {0, 8}, {2, 2}} -> 0, {{4, 1}, {0, 8}, {2, 6}} -> 0, 
   {{4, 1}, {0, 8}, {3, 3}} -> 0, {{4, 1}, {0, 8}, {3, 5}} -> 0, 
   {{4, 1}, {0, 8}, {4, 1}} -> 0, {{4, 1}, {0, 8}, {4, 4}} -> 0, 
   {{4, 1}, {0, 8}, {4, 7}} -> -I, {{4, 1}, {0, 8}, {5, 3}} -> 0, 
   {{4, 1}, {0, 8}, {5, 5}} -> 0, {{4, 1}, {0, 8}, {6, 2}} -> 0, 
   {{4, 1}, {0, 8}, {6, 6}} -> 0, {{4, 1}, {0, 8}, {7, 4}} -> 0, 
   {{4, 1}, {0, 8}, {8, 0}} -> 0, {{4, 1}, {0, 8}, {8, 8}} -> 0, 
   {{4, 1}, {1, 4}, {0, 0}} -> 0, {{4, 1}, {1, 4}, {0, 8}} -> 0, 
   {{4, 1}, {1, 4}, {1, 4}} -> 0, {{4, 1}, {1, 4}, {2, 2}} -> 0, 
   {{4, 1}, {1, 4}, {2, 6}} -> 0, {{4, 1}, {1, 4}, {3, 3}} -> 1/Sqrt[2], 
   {{4, 1}, {1, 4}, {3, 5}} -> -(1/Sqrt[2]), {{4, 1}, {1, 4}, {4, 1}} -> 0, 
   {{4, 1}, {1, 4}, {4, 4}} -> 1, {{4, 1}, {1, 4}, {4, 7}} -> 0, 
   {{4, 1}, {1, 4}, {5, 3}} -> 1/Sqrt[2], {{4, 1}, {1, 4}, {5, 5}} -> 
    -(1/Sqrt[2]), {{4, 1}, {1, 4}, {6, 2}} -> 0, {{4, 1}, {1, 4}, {6, 6}} -> 
    0, {{4, 1}, {1, 4}, {7, 4}} -> 0, {{4, 1}, {1, 4}, {8, 0}} -> 0, 
   {{4, 1}, {1, 4}, {8, 8}} -> 0, {{4, 1}, {2, 2}, {0, 0}} -> 0, 
   {{4, 1}, {2, 2}, {0, 8}} -> 0, {{4, 1}, {2, 2}, {1, 4}} -> 0, 
   {{4, 1}, {2, 2}, {2, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 1}, {2, 2}, {2, 6}} -> 0, {{4, 1}, {2, 2}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {2, 2}, {3, 5}} -> 0, 
   {{4, 1}, {2, 2}, {4, 1}} -> -1, {{4, 1}, {2, 2}, {4, 4}} -> 0, 
   {{4, 1}, {2, 2}, {4, 7}} -> 0, {{4, 1}, {2, 2}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {2, 2}, {5, 5}} -> 0, 
   {{4, 1}, {2, 2}, {6, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 1}, {2, 2}, {6, 6}} -> 0, {{4, 1}, {2, 2}, {7, 4}} -> 0, 
   {{4, 1}, {2, 2}, {8, 0}} -> 0, {{4, 1}, {2, 2}, {8, 8}} -> 0, 
   {{4, 1}, {2, 6}, {0, 0}} -> 0, {{4, 1}, {2, 6}, {0, 8}} -> 0, 
   {{4, 1}, {2, 6}, {1, 4}} -> 0, {{4, 1}, {2, 6}, {2, 2}} -> 0, 
   {{4, 1}, {2, 6}, {2, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {2, 6}, {3, 3}} -> 0, {{4, 1}, {2, 6}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 1}, {2, 6}, {4, 1}} -> 0, 
   {{4, 1}, {2, 6}, {4, 4}} -> 0, {{4, 1}, {2, 6}, {4, 7}} -> 1, 
   {{4, 1}, {2, 6}, {5, 3}} -> 0, {{4, 1}, {2, 6}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 1}, {2, 6}, {6, 2}} -> 0, 
   {{4, 1}, {2, 6}, {6, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 1}, {2, 6}, {7, 4}} -> 0, {{4, 1}, {2, 6}, {8, 0}} -> 0, 
   {{4, 1}, {2, 6}, {8, 8}} -> 0, {{4, 1}, {3, 3}, {0, 0}} -> 0, 
   {{4, 1}, {3, 3}, {0, 8}} -> 0, {{4, 1}, {3, 3}, {1, 4}} -> 1/Sqrt[2], 
   {{4, 1}, {3, 3}, {2, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {3, 3}, {2, 6}} -> 0, {{4, 1}, {3, 3}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {3, 3}, {3, 5}} -> 0, 
   {{4, 1}, {3, 3}, {4, 1}} -> 0, {{4, 1}, {3, 3}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {3, 3}, {4, 7}} -> 0, 
   {{4, 1}, {3, 3}, {5, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 1}, {3, 3}, {5, 5}} -> 0, {{4, 1}, {3, 3}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 1}, {3, 3}, {6, 6}} -> 0, 
   {{4, 1}, {3, 3}, {7, 4}} -> (-I)/Sqrt[2], {{4, 1}, {3, 3}, {8, 0}} -> 0, 
   {{4, 1}, {3, 3}, {8, 8}} -> 0, {{4, 1}, {3, 5}, {0, 0}} -> 0, 
   {{4, 1}, {3, 5}, {0, 8}} -> 0, {{4, 1}, {3, 5}, {1, 4}} -> 1/Sqrt[2], 
   {{4, 1}, {3, 5}, {2, 2}} -> 0, {{4, 1}, {3, 5}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 1}, {3, 5}, {3, 3}} -> 0, 
   {{4, 1}, {3, 5}, {3, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {3, 5}, {4, 1}} -> 0, {{4, 1}, {3, 5}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 1}, {3, 5}, {4, 7}} -> 0, 
   {{4, 1}, {3, 5}, {5, 3}} -> 0, {{4, 1}, {3, 5}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 1}, {3, 5}, {6, 2}} -> 0, 
   {{4, 1}, {3, 5}, {6, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 1}, {3, 5}, {7, 4}} -> (-I)/Sqrt[2], {{4, 1}, {3, 5}, {8, 0}} -> 0, 
   {{4, 1}, {3, 5}, {8, 8}} -> 0, {{4, 1}, {4, 1}, {0, 0}} -> 1, 
   {{4, 1}, {4, 1}, {0, 8}} -> 0, {{4, 1}, {4, 1}, {1, 4}} -> 0, 
   {{4, 1}, {4, 1}, {2, 2}} -> -1, {{4, 1}, {4, 1}, {2, 6}} -> 0, 
   {{4, 1}, {4, 1}, {3, 3}} -> 0, {{4, 1}, {4, 1}, {3, 5}} -> 0, 
   {{4, 1}, {4, 1}, {4, 1}} -> Root[-2 + #1^4 & , 2, 0], 
   {{4, 1}, {4, 1}, {4, 4}} -> 0, {{4, 1}, {4, 1}, {4, 7}} -> 0, 
   {{4, 1}, {4, 1}, {5, 3}} -> 0, {{4, 1}, {4, 1}, {5, 5}} -> 0, 
   {{4, 1}, {4, 1}, {6, 2}} -> I, {{4, 1}, {4, 1}, {6, 6}} -> 0, 
   {{4, 1}, {4, 1}, {7, 4}} -> 0, {{4, 1}, {4, 1}, {8, 0}} -> -1, 
   {{4, 1}, {4, 1}, {8, 8}} -> 0, {{4, 1}, {4, 4}, {0, 0}} -> 0, 
   {{4, 1}, {4, 4}, {0, 8}} -> 0, {{4, 1}, {4, 4}, {1, 4}} -> 1, 
   {{4, 1}, {4, 4}, {2, 2}} -> 0, {{4, 1}, {4, 4}, {2, 6}} -> 0, 
   {{4, 1}, {4, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {4, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {4, 4}, {4, 1}} -> 0, {{4, 1}, {4, 4}, {4, 4}} -> 0, 
   {{4, 1}, {4, 4}, {4, 7}} -> 0, {{4, 1}, {4, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {4, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {4, 4}, {6, 2}} -> 0, 
   {{4, 1}, {4, 4}, {6, 6}} -> 0, {{4, 1}, {4, 4}, {7, 4}} -> I, 
   {{4, 1}, {4, 4}, {8, 0}} -> 0, {{4, 1}, {4, 4}, {8, 8}} -> 0, 
   {{4, 1}, {4, 7}, {0, 0}} -> 0, {{4, 1}, {4, 7}, {0, 8}} -> I, 
   {{4, 1}, {4, 7}, {1, 4}} -> 0, {{4, 1}, {4, 7}, {2, 2}} -> 0, 
   {{4, 1}, {4, 7}, {2, 6}} -> -1, {{4, 1}, {4, 7}, {3, 3}} -> 0, 
   {{4, 1}, {4, 7}, {3, 5}} -> 0, {{4, 1}, {4, 7}, {4, 1}} -> 0, 
   {{4, 1}, {4, 7}, {4, 4}} -> 0, {{4, 1}, {4, 7}, {4, 7}} -> 
    Root[-2 + #1^4 & , 2, 0], {{4, 1}, {4, 7}, {5, 3}} -> 0, 
   {{4, 1}, {4, 7}, {5, 5}} -> 0, {{4, 1}, {4, 7}, {6, 2}} -> 0, 
   {{4, 1}, {4, 7}, {6, 6}} -> -I, {{4, 1}, {4, 7}, {7, 4}} -> 0, 
   {{4, 1}, {4, 7}, {8, 0}} -> 0, {{4, 1}, {4, 7}, {8, 8}} -> -I, 
   {{4, 1}, {5, 3}, {0, 0}} -> 0, {{4, 1}, {5, 3}, {0, 8}} -> 0, 
   {{4, 1}, {5, 3}, {1, 4}} -> -(1/Sqrt[2]), {{4, 1}, {5, 3}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 1}, {5, 3}, {2, 6}} -> 0, 
   {{4, 1}, {5, 3}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {5, 3}, {3, 5}} -> 0, {{4, 1}, {5, 3}, {4, 1}} -> 0, 
   {{4, 1}, {5, 3}, {4, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 1}, {5, 3}, {4, 7}} -> 0, {{4, 1}, {5, 3}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {5, 3}, {5, 5}} -> 0, 
   {{4, 1}, {5, 3}, {6, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 1}, {5, 3}, {6, 6}} -> 0, {{4, 1}, {5, 3}, {7, 4}} -> (-I)/Sqrt[2], 
   {{4, 1}, {5, 3}, {8, 0}} -> 0, {{4, 1}, {5, 3}, {8, 8}} -> 0, 
   {{4, 1}, {5, 5}, {0, 0}} -> 0, {{4, 1}, {5, 5}, {0, 8}} -> 0, 
   {{4, 1}, {5, 5}, {1, 4}} -> -(1/Sqrt[2]), {{4, 1}, {5, 5}, {2, 2}} -> 0, 
   {{4, 1}, {5, 5}, {2, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 1}, {5, 5}, {3, 3}} -> 0, {{4, 1}, {5, 5}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {5, 5}, {4, 1}} -> 0, 
   {{4, 1}, {5, 5}, {4, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {5, 5}, {4, 7}} -> 0, {{4, 1}, {5, 5}, {5, 3}} -> 0, 
   {{4, 1}, {5, 5}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {5, 5}, {6, 2}} -> 0, {{4, 1}, {5, 5}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {5, 5}, {7, 4}} -> (-I)/Sqrt[2], 
   {{4, 1}, {5, 5}, {8, 0}} -> 0, {{4, 1}, {5, 5}, {8, 8}} -> 0, 
   {{4, 1}, {6, 2}, {0, 0}} -> 0, {{4, 1}, {6, 2}, {0, 8}} -> 0, 
   {{4, 1}, {6, 2}, {1, 4}} -> 0, {{4, 1}, {6, 2}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 1}, {6, 2}, {2, 6}} -> 0, 
   {{4, 1}, {6, 2}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 1}, {6, 2}, {3, 5}} -> 0, {{4, 1}, {6, 2}, {4, 1}} -> I, 
   {{4, 1}, {6, 2}, {4, 4}} -> 0, {{4, 1}, {6, 2}, {4, 7}} -> 0, 
   {{4, 1}, {6, 2}, {5, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 1}, {6, 2}, {5, 5}} -> 0, {{4, 1}, {6, 2}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {6, 2}, {6, 6}} -> 0, 
   {{4, 1}, {6, 2}, {7, 4}} -> 0, {{4, 1}, {6, 2}, {8, 0}} -> 0, 
   {{4, 1}, {6, 2}, {8, 8}} -> 0, {{4, 1}, {6, 6}, {0, 0}} -> 0, 
   {{4, 1}, {6, 6}, {0, 8}} -> 0, {{4, 1}, {6, 6}, {1, 4}} -> 0, 
   {{4, 1}, {6, 6}, {2, 2}} -> 0, {{4, 1}, {6, 6}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 1}, {6, 6}, {3, 3}} -> 0, 
   {{4, 1}, {6, 6}, {3, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {6, 6}, {4, 1}} -> 0, {{4, 1}, {6, 6}, {4, 4}} -> 0, 
   {{4, 1}, {6, 6}, {4, 7}} -> I, {{4, 1}, {6, 6}, {5, 3}} -> 0, 
   {{4, 1}, {6, 6}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {6, 6}, {6, 2}} -> 0, {{4, 1}, {6, 6}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 1}, {6, 6}, {7, 4}} -> 0, 
   {{4, 1}, {6, 6}, {8, 0}} -> 0, {{4, 1}, {6, 6}, {8, 8}} -> 0, 
   {{4, 1}, {7, 4}, {0, 0}} -> 0, {{4, 1}, {7, 4}, {0, 8}} -> 0, 
   {{4, 1}, {7, 4}, {1, 4}} -> 0, {{4, 1}, {7, 4}, {2, 2}} -> 0, 
   {{4, 1}, {7, 4}, {2, 6}} -> 0, {{4, 1}, {7, 4}, {3, 3}} -> I/Sqrt[2], 
   {{4, 1}, {7, 4}, {3, 5}} -> (-I)/Sqrt[2], {{4, 1}, {7, 4}, {4, 1}} -> 0, 
   {{4, 1}, {7, 4}, {4, 4}} -> -I, {{4, 1}, {7, 4}, {4, 7}} -> 0, 
   {{4, 1}, {7, 4}, {5, 3}} -> (-I)/Sqrt[2], {{4, 1}, {7, 4}, {5, 5}} -> 
    I/Sqrt[2], {{4, 1}, {7, 4}, {6, 2}} -> 0, {{4, 1}, {7, 4}, {6, 6}} -> 0, 
   {{4, 1}, {7, 4}, {7, 4}} -> 0, {{4, 1}, {7, 4}, {8, 0}} -> 0, 
   {{4, 1}, {7, 4}, {8, 8}} -> 0, {{4, 1}, {8, 0}, {0, 0}} -> 0, 
   {{4, 1}, {8, 0}, {0, 8}} -> 0, {{4, 1}, {8, 0}, {1, 4}} -> 0, 
   {{4, 1}, {8, 0}, {2, 2}} -> 0, {{4, 1}, {8, 0}, {2, 6}} -> 0, 
   {{4, 1}, {8, 0}, {3, 3}} -> 0, {{4, 1}, {8, 0}, {3, 5}} -> 0, 
   {{4, 1}, {8, 0}, {4, 1}} -> -1, {{4, 1}, {8, 0}, {4, 4}} -> 0, 
   {{4, 1}, {8, 0}, {4, 7}} -> 0, {{4, 1}, {8, 0}, {5, 3}} -> 0, 
   {{4, 1}, {8, 0}, {5, 5}} -> 0, {{4, 1}, {8, 0}, {6, 2}} -> 0, 
   {{4, 1}, {8, 0}, {6, 6}} -> 0, {{4, 1}, {8, 0}, {7, 4}} -> 0, 
   {{4, 1}, {8, 0}, {8, 0}} -> 0, {{4, 1}, {8, 0}, {8, 8}} -> 0, 
   {{4, 1}, {8, 8}, {0, 0}} -> 0, {{4, 1}, {8, 8}, {0, 8}} -> 0, 
   {{4, 1}, {8, 8}, {1, 4}} -> 0, {{4, 1}, {8, 8}, {2, 2}} -> 0, 
   {{4, 1}, {8, 8}, {2, 6}} -> 0, {{4, 1}, {8, 8}, {3, 3}} -> 0, 
   {{4, 1}, {8, 8}, {3, 5}} -> 0, {{4, 1}, {8, 8}, {4, 1}} -> 0, 
   {{4, 1}, {8, 8}, {4, 4}} -> 0, {{4, 1}, {8, 8}, {4, 7}} -> I, 
   {{4, 1}, {8, 8}, {5, 3}} -> 0, {{4, 1}, {8, 8}, {5, 5}} -> 0, 
   {{4, 1}, {8, 8}, {6, 2}} -> 0, {{4, 1}, {8, 8}, {6, 6}} -> 0, 
   {{4, 1}, {8, 8}, {7, 4}} -> 0, {{4, 1}, {8, 8}, {8, 0}} -> 0, 
   {{4, 1}, {8, 8}, {8, 8}} -> 0, {{4, 4}, {0, 0}, {0, 0}} -> 0, 
   {{4, 4}, {0, 0}, {0, 8}} -> 0, {{4, 4}, {0, 0}, {1, 4}} -> 0, 
   {{4, 4}, {0, 0}, {2, 2}} -> 0, {{4, 4}, {0, 0}, {2, 6}} -> 0, 
   {{4, 4}, {0, 0}, {3, 3}} -> 0, {{4, 4}, {0, 0}, {3, 5}} -> 0, 
   {{4, 4}, {0, 0}, {4, 1}} -> 0, {{4, 4}, {0, 0}, {4, 4}} -> 1, 
   {{4, 4}, {0, 0}, {4, 7}} -> 0, {{4, 4}, {0, 0}, {5, 3}} -> 0, 
   {{4, 4}, {0, 0}, {5, 5}} -> 0, {{4, 4}, {0, 0}, {6, 2}} -> 0, 
   {{4, 4}, {0, 0}, {6, 6}} -> 0, {{4, 4}, {0, 0}, {7, 4}} -> 0, 
   {{4, 4}, {0, 0}, {8, 0}} -> 0, {{4, 4}, {0, 0}, {8, 8}} -> 0, 
   {{4, 4}, {0, 8}, {0, 0}} -> 0, {{4, 4}, {0, 8}, {0, 8}} -> 0, 
   {{4, 4}, {0, 8}, {1, 4}} -> 0, {{4, 4}, {0, 8}, {2, 2}} -> 0, 
   {{4, 4}, {0, 8}, {2, 6}} -> 0, {{4, 4}, {0, 8}, {3, 3}} -> 0, 
   {{4, 4}, {0, 8}, {3, 5}} -> 0, {{4, 4}, {0, 8}, {4, 1}} -> 0, 
   {{4, 4}, {0, 8}, {4, 4}} -> 1, {{4, 4}, {0, 8}, {4, 7}} -> 0, 
   {{4, 4}, {0, 8}, {5, 3}} -> 0, {{4, 4}, {0, 8}, {5, 5}} -> 0, 
   {{4, 4}, {0, 8}, {6, 2}} -> 0, {{4, 4}, {0, 8}, {6, 6}} -> 0, 
   {{4, 4}, {0, 8}, {7, 4}} -> 0, {{4, 4}, {0, 8}, {8, 0}} -> 0, 
   {{4, 4}, {0, 8}, {8, 8}} -> 0, {{4, 4}, {1, 4}, {0, 0}} -> 0, 
   {{4, 4}, {1, 4}, {0, 8}} -> 0, {{4, 4}, {1, 4}, {1, 4}} -> 0, 
   {{4, 4}, {1, 4}, {2, 2}} -> 0, {{4, 4}, {1, 4}, {2, 6}} -> 0, 
   {{4, 4}, {1, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 4}, {1, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 4}, {1, 4}, {4, 1}} -> 1, {{4, 4}, {1, 4}, {4, 4}} -> 0, 
   {{4, 4}, {1, 4}, {4, 7}} -> -I, {{4, 4}, {1, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 4}, {1, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 4}, {1, 4}, {6, 2}} -> 0, 
   {{4, 4}, {1, 4}, {6, 6}} -> 0, {{4, 4}, {1, 4}, {7, 4}} -> 0, 
   {{4, 4}, {1, 4}, {8, 0}} -> 0, {{4, 4}, {1, 4}, {8, 8}} -> 0, 
   {{4, 4}, {2, 2}, {0, 0}} -> 0, {{4, 4}, {2, 2}, {0, 8}} -> 0, 
   {{4, 4}, {2, 2}, {1, 4}} -> 0, {{4, 4}, {2, 2}, {2, 2}} -> 1/Sqrt[2], 
   {{4, 4}, {2, 2}, {2, 6}} -> I/Sqrt[2], {{4, 4}, {2, 2}, {3, 3}} -> 
    1/Sqrt[2], {{4, 4}, {2, 2}, {3, 5}} -> -(1/Sqrt[2]), 
   {{4, 4}, {2, 2}, {4, 1}} -> 0, {{4, 4}, {2, 2}, {4, 4}} -> 1, 
   {{4, 4}, {2, 2}, {4, 7}} -> 0, {{4, 4}, {2, 2}, {5, 3}} -> -(1/Sqrt[2]), 
   {{4, 4}, {2, 2}, {5, 5}} -> 1/Sqrt[2], {{4, 4}, {2, 2}, {6, 2}} -> 
    I/Sqrt[2], {{4, 4}, {2, 2}, {6, 6}} -> 1/Sqrt[2], 
   {{4, 4}, {2, 2}, {7, 4}} -> 0, {{4, 4}, {2, 2}, {8, 0}} -> 0, 
   {{4, 4}, {2, 2}, {8, 8}} -> 0, {{4, 4}, {2, 6}, {0, 0}} -> 0, 
   {{4, 4}, {2, 6}, {0, 8}} -> 0, {{4, 4}, {2, 6}, {1, 4}} -> 0, 
   {{4, 4}, {2, 6}, {2, 2}} -> I/Sqrt[2], {{4, 4}, {2, 6}, {2, 6}} -> 
    -(1/Sqrt[2]), {{4, 4}, {2, 6}, {3, 3}} -> I/Sqrt[2], 
   {{4, 4}, {2, 6}, {3, 5}} -> (-I)/Sqrt[2], {{4, 4}, {2, 6}, {4, 1}} -> 0, 
   {{4, 4}, {2, 6}, {4, 4}} -> I, {{4, 4}, {2, 6}, {4, 7}} -> 0, 
   {{4, 4}, {2, 6}, {5, 3}} -> (-I)/Sqrt[2], {{4, 4}, {2, 6}, {5, 5}} -> 
    I/Sqrt[2], {{4, 4}, {2, 6}, {6, 2}} -> -(1/Sqrt[2]), 
   {{4, 4}, {2, 6}, {6, 6}} -> I/Sqrt[2], {{4, 4}, {2, 6}, {7, 4}} -> 0, 
   {{4, 4}, {2, 6}, {8, 0}} -> 0, {{4, 4}, {2, 6}, {8, 8}} -> 0, 
   {{4, 4}, {3, 3}, {0, 0}} -> 0, {{4, 4}, {3, 3}, {0, 8}} -> 0, 
   {{4, 4}, {3, 3}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 4}, {3, 3}, {2, 2}} -> 1/Sqrt[2], {{4, 4}, {3, 3}, {2, 6}} -> 
    I/Sqrt[2], {{4, 4}, {3, 3}, {3, 3}} -> 1/Sqrt[2], 
   {{4, 4}, {3, 3}, {3, 5}} -> 1/Sqrt[2], {{4, 4}, {3, 3}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 4}, {3, 3}, {4, 4}} -> 0, 
   {{4, 4}, {3, 3}, {4, 7}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 4}, {3, 3}, {5, 3}} -> 1/Sqrt[2], {{4, 4}, {3, 3}, {5, 5}} -> 
    1/Sqrt[2], {{4, 4}, {3, 3}, {6, 2}} -> I/Sqrt[2], 
   {{4, 4}, {3, 3}, {6, 6}} -> 1/Sqrt[2], {{4, 4}, {3, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 4}, {3, 3}, {8, 0}} -> 0, 
   {{4, 4}, {3, 3}, {8, 8}} -> 0, {{4, 4}, {3, 5}, {0, 0}} -> 0, 
   {{4, 4}, {3, 5}, {0, 8}} -> 0, {{4, 4}, {3, 5}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 4}, {3, 5}, {2, 2}} -> 1/Sqrt[2], 
   {{4, 4}, {3, 5}, {2, 6}} -> I/Sqrt[2], {{4, 4}, {3, 5}, {3, 3}} -> 
    -(1/Sqrt[2]), {{4, 4}, {3, 5}, {3, 5}} -> 1/Sqrt[2], 
   {{4, 4}, {3, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 4}, {3, 5}, {4, 4}} -> 0, {{4, 4}, {3, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 4}, {3, 5}, {5, 3}} -> -(1/Sqrt[2]), 
   {{4, 4}, {3, 5}, {5, 5}} -> 1/Sqrt[2], {{4, 4}, {3, 5}, {6, 2}} -> 
    I/Sqrt[2], {{4, 4}, {3, 5}, {6, 6}} -> 1/Sqrt[2], 
   {{4, 4}, {3, 5}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 4}, {3, 5}, {8, 0}} -> 0, {{4, 4}, {3, 5}, {8, 8}} -> 0, 
   {{4, 4}, {4, 1}, {0, 0}} -> 0, {{4, 4}, {4, 1}, {0, 8}} -> 0, 
   {{4, 4}, {4, 1}, {1, 4}} -> 1, {{4, 4}, {4, 1}, {2, 2}} -> 0, 
   {{4, 4}, {4, 1}, {2, 6}} -> 0, {{4, 4}, {4, 1}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 4}, {4, 1}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 4}, {4, 1}, {4, 1}} -> 0, 
   {{4, 4}, {4, 1}, {4, 4}} -> 0, {{4, 4}, {4, 1}, {4, 7}} -> 0, 
   {{4, 4}, {4, 1}, {5, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 4}, {4, 1}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 4}, {4, 1}, {6, 2}} -> 0, {{4, 4}, {4, 1}, {6, 6}} -> 0, 
   {{4, 4}, {4, 1}, {7, 4}} -> -I, {{4, 4}, {4, 1}, {8, 0}} -> 0, 
   {{4, 4}, {4, 1}, {8, 8}} -> 0, {{4, 4}, {4, 4}, {0, 0}} -> 1, 
   {{4, 4}, {4, 4}, {0, 8}} -> 1, {{4, 4}, {4, 4}, {1, 4}} -> 0, 
   {{4, 4}, {4, 4}, {2, 2}} -> 1, {{4, 4}, {4, 4}, {2, 6}} -> I, 
   {{4, 4}, {4, 4}, {3, 3}} -> 0, {{4, 4}, {4, 4}, {3, 5}} -> 0, 
   {{4, 4}, {4, 4}, {4, 1}} -> 0, {{4, 4}, {4, 4}, {4, 4}} -> Sqrt[2], 
   {{4, 4}, {4, 4}, {4, 7}} -> 0, {{4, 4}, {4, 4}, {5, 3}} -> 0, 
   {{4, 4}, {4, 4}, {5, 5}} -> 0, {{4, 4}, {4, 4}, {6, 2}} -> I, 
   {{4, 4}, {4, 4}, {6, 6}} -> 1, {{4, 4}, {4, 4}, {7, 4}} -> 0, 
   {{4, 4}, {4, 4}, {8, 0}} -> 1, {{4, 4}, {4, 4}, {8, 8}} -> 1, 
   {{4, 4}, {4, 7}, {0, 0}} -> 0, {{4, 4}, {4, 7}, {0, 8}} -> 0, 
   {{4, 4}, {4, 7}, {1, 4}} -> I, {{4, 4}, {4, 7}, {2, 2}} -> 0, 
   {{4, 4}, {4, 7}, {2, 6}} -> 0, {{4, 4}, {4, 7}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 4}, {4, 7}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 4}, {4, 7}, {4, 1}} -> 0, 
   {{4, 4}, {4, 7}, {4, 4}} -> 0, {{4, 4}, {4, 7}, {4, 7}} -> 0, 
   {{4, 4}, {4, 7}, {5, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 4}, {4, 7}, {5, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 4}, {4, 7}, {6, 2}} -> 0, {{4, 4}, {4, 7}, {6, 6}} -> 0, 
   {{4, 4}, {4, 7}, {7, 4}} -> 1, {{4, 4}, {4, 7}, {8, 0}} -> 0, 
   {{4, 4}, {4, 7}, {8, 8}} -> 0, {{4, 4}, {5, 3}, {0, 0}} -> 0, 
   {{4, 4}, {5, 3}, {0, 8}} -> 0, {{4, 4}, {5, 3}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 4}, {5, 3}, {2, 2}} -> 1/Sqrt[2], 
   {{4, 4}, {5, 3}, {2, 6}} -> I/Sqrt[2], {{4, 4}, {5, 3}, {3, 3}} -> 
    -(1/Sqrt[2]), {{4, 4}, {5, 3}, {3, 5}} -> -(1/Sqrt[2]), 
   {{4, 4}, {5, 3}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 4}, {5, 3}, {4, 4}} -> 0, {{4, 4}, {5, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 4}, {5, 3}, {5, 3}} -> 1/Sqrt[2], 
   {{4, 4}, {5, 3}, {5, 5}} -> 1/Sqrt[2], {{4, 4}, {5, 3}, {6, 2}} -> 
    I/Sqrt[2], {{4, 4}, {5, 3}, {6, 6}} -> 1/Sqrt[2], 
   {{4, 4}, {5, 3}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 4}, {5, 3}, {8, 0}} -> 0, {{4, 4}, {5, 3}, {8, 8}} -> 0, 
   {{4, 4}, {5, 5}, {0, 0}} -> 0, {{4, 4}, {5, 5}, {0, 8}} -> 0, 
   {{4, 4}, {5, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 4}, {5, 5}, {2, 2}} -> 1/Sqrt[2], {{4, 4}, {5, 5}, {2, 6}} -> 
    I/Sqrt[2], {{4, 4}, {5, 5}, {3, 3}} -> 1/Sqrt[2], 
   {{4, 4}, {5, 5}, {3, 5}} -> -(1/Sqrt[2]), {{4, 4}, {5, 5}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 4}, {5, 5}, {4, 4}} -> 0, 
   {{4, 4}, {5, 5}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 4}, {5, 5}, {5, 3}} -> -(1/Sqrt[2]), {{4, 4}, {5, 5}, {5, 5}} -> 
    1/Sqrt[2], {{4, 4}, {5, 5}, {6, 2}} -> I/Sqrt[2], 
   {{4, 4}, {5, 5}, {6, 6}} -> 1/Sqrt[2], {{4, 4}, {5, 5}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 4}, {5, 5}, {8, 0}} -> 0, 
   {{4, 4}, {5, 5}, {8, 8}} -> 0, {{4, 4}, {6, 2}, {0, 0}} -> 0, 
   {{4, 4}, {6, 2}, {0, 8}} -> 0, {{4, 4}, {6, 2}, {1, 4}} -> 0, 
   {{4, 4}, {6, 2}, {2, 2}} -> I/Sqrt[2], {{4, 4}, {6, 2}, {2, 6}} -> 
    -(1/Sqrt[2]), {{4, 4}, {6, 2}, {3, 3}} -> I/Sqrt[2], 
   {{4, 4}, {6, 2}, {3, 5}} -> (-I)/Sqrt[2], {{4, 4}, {6, 2}, {4, 1}} -> 0, 
   {{4, 4}, {6, 2}, {4, 4}} -> I, {{4, 4}, {6, 2}, {4, 7}} -> 0, 
   {{4, 4}, {6, 2}, {5, 3}} -> (-I)/Sqrt[2], {{4, 4}, {6, 2}, {5, 5}} -> 
    I/Sqrt[2], {{4, 4}, {6, 2}, {6, 2}} -> -(1/Sqrt[2]), 
   {{4, 4}, {6, 2}, {6, 6}} -> I/Sqrt[2], {{4, 4}, {6, 2}, {7, 4}} -> 0, 
   {{4, 4}, {6, 2}, {8, 0}} -> 0, {{4, 4}, {6, 2}, {8, 8}} -> 0, 
   {{4, 4}, {6, 6}, {0, 0}} -> 0, {{4, 4}, {6, 6}, {0, 8}} -> 0, 
   {{4, 4}, {6, 6}, {1, 4}} -> 0, {{4, 4}, {6, 6}, {2, 2}} -> 1/Sqrt[2], 
   {{4, 4}, {6, 6}, {2, 6}} -> I/Sqrt[2], {{4, 4}, {6, 6}, {3, 3}} -> 
    1/Sqrt[2], {{4, 4}, {6, 6}, {3, 5}} -> -(1/Sqrt[2]), 
   {{4, 4}, {6, 6}, {4, 1}} -> 0, {{4, 4}, {6, 6}, {4, 4}} -> 1, 
   {{4, 4}, {6, 6}, {4, 7}} -> 0, {{4, 4}, {6, 6}, {5, 3}} -> -(1/Sqrt[2]), 
   {{4, 4}, {6, 6}, {5, 5}} -> 1/Sqrt[2], {{4, 4}, {6, 6}, {6, 2}} -> 
    I/Sqrt[2], {{4, 4}, {6, 6}, {6, 6}} -> 1/Sqrt[2], 
   {{4, 4}, {6, 6}, {7, 4}} -> 0, {{4, 4}, {6, 6}, {8, 0}} -> 0, 
   {{4, 4}, {6, 6}, {8, 8}} -> 0, {{4, 4}, {7, 4}, {0, 0}} -> 0, 
   {{4, 4}, {7, 4}, {0, 8}} -> 0, {{4, 4}, {7, 4}, {1, 4}} -> 0, 
   {{4, 4}, {7, 4}, {2, 2}} -> 0, {{4, 4}, {7, 4}, {2, 6}} -> 0, 
   {{4, 4}, {7, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 4}, {7, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 4}, {7, 4}, {4, 1}} -> I, {{4, 4}, {7, 4}, {4, 4}} -> 0, 
   {{4, 4}, {7, 4}, {4, 7}} -> 1, {{4, 4}, {7, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 4}, {7, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 4}, {7, 4}, {6, 2}} -> 0, 
   {{4, 4}, {7, 4}, {6, 6}} -> 0, {{4, 4}, {7, 4}, {7, 4}} -> 0, 
   {{4, 4}, {7, 4}, {8, 0}} -> 0, {{4, 4}, {7, 4}, {8, 8}} -> 0, 
   {{4, 4}, {8, 0}, {0, 0}} -> 0, {{4, 4}, {8, 0}, {0, 8}} -> 0, 
   {{4, 4}, {8, 0}, {1, 4}} -> 0, {{4, 4}, {8, 0}, {2, 2}} -> 0, 
   {{4, 4}, {8, 0}, {2, 6}} -> 0, {{4, 4}, {8, 0}, {3, 3}} -> 0, 
   {{4, 4}, {8, 0}, {3, 5}} -> 0, {{4, 4}, {8, 0}, {4, 1}} -> 0, 
   {{4, 4}, {8, 0}, {4, 4}} -> 1, {{4, 4}, {8, 0}, {4, 7}} -> 0, 
   {{4, 4}, {8, 0}, {5, 3}} -> 0, {{4, 4}, {8, 0}, {5, 5}} -> 0, 
   {{4, 4}, {8, 0}, {6, 2}} -> 0, {{4, 4}, {8, 0}, {6, 6}} -> 0, 
   {{4, 4}, {8, 0}, {7, 4}} -> 0, {{4, 4}, {8, 0}, {8, 0}} -> 0, 
   {{4, 4}, {8, 0}, {8, 8}} -> 0, {{4, 4}, {8, 8}, {0, 0}} -> 0, 
   {{4, 4}, {8, 8}, {0, 8}} -> 0, {{4, 4}, {8, 8}, {1, 4}} -> 0, 
   {{4, 4}, {8, 8}, {2, 2}} -> 0, {{4, 4}, {8, 8}, {2, 6}} -> 0, 
   {{4, 4}, {8, 8}, {3, 3}} -> 0, {{4, 4}, {8, 8}, {3, 5}} -> 0, 
   {{4, 4}, {8, 8}, {4, 1}} -> 0, {{4, 4}, {8, 8}, {4, 4}} -> 1, 
   {{4, 4}, {8, 8}, {4, 7}} -> 0, {{4, 4}, {8, 8}, {5, 3}} -> 0, 
   {{4, 4}, {8, 8}, {5, 5}} -> 0, {{4, 4}, {8, 8}, {6, 2}} -> 0, 
   {{4, 4}, {8, 8}, {6, 6}} -> 0, {{4, 4}, {8, 8}, {7, 4}} -> 0, 
   {{4, 4}, {8, 8}, {8, 0}} -> 0, {{4, 4}, {8, 8}, {8, 8}} -> 0, 
   {{4, 7}, {0, 0}, {0, 0}} -> 0, {{4, 7}, {0, 0}, {0, 8}} -> 0, 
   {{4, 7}, {0, 0}, {1, 4}} -> 0, {{4, 7}, {0, 0}, {2, 2}} -> 0, 
   {{4, 7}, {0, 0}, {2, 6}} -> 0, {{4, 7}, {0, 0}, {3, 3}} -> 0, 
   {{4, 7}, {0, 0}, {3, 5}} -> 0, {{4, 7}, {0, 0}, {4, 1}} -> 0, 
   {{4, 7}, {0, 0}, {4, 4}} -> 0, {{4, 7}, {0, 0}, {4, 7}} -> 1, 
   {{4, 7}, {0, 0}, {5, 3}} -> 0, {{4, 7}, {0, 0}, {5, 5}} -> 0, 
   {{4, 7}, {0, 0}, {6, 2}} -> 0, {{4, 7}, {0, 0}, {6, 6}} -> 0, 
   {{4, 7}, {0, 0}, {7, 4}} -> 0, {{4, 7}, {0, 0}, {8, 0}} -> 0, 
   {{4, 7}, {0, 0}, {8, 8}} -> 0, {{4, 7}, {0, 8}, {0, 0}} -> 0, 
   {{4, 7}, {0, 8}, {0, 8}} -> 0, {{4, 7}, {0, 8}, {1, 4}} -> 0, 
   {{4, 7}, {0, 8}, {2, 2}} -> 0, {{4, 7}, {0, 8}, {2, 6}} -> 0, 
   {{4, 7}, {0, 8}, {3, 3}} -> 0, {{4, 7}, {0, 8}, {3, 5}} -> 0, 
   {{4, 7}, {0, 8}, {4, 1}} -> I, {{4, 7}, {0, 8}, {4, 4}} -> 0, 
   {{4, 7}, {0, 8}, {4, 7}} -> 0, {{4, 7}, {0, 8}, {5, 3}} -> 0, 
   {{4, 7}, {0, 8}, {5, 5}} -> 0, {{4, 7}, {0, 8}, {6, 2}} -> 0, 
   {{4, 7}, {0, 8}, {6, 6}} -> 0, {{4, 7}, {0, 8}, {7, 4}} -> 0, 
   {{4, 7}, {0, 8}, {8, 0}} -> 0, {{4, 7}, {0, 8}, {8, 8}} -> 0, 
   {{4, 7}, {1, 4}, {0, 0}} -> 0, {{4, 7}, {1, 4}, {0, 8}} -> 0, 
   {{4, 7}, {1, 4}, {1, 4}} -> 0, {{4, 7}, {1, 4}, {2, 2}} -> 0, 
   {{4, 7}, {1, 4}, {2, 6}} -> 0, {{4, 7}, {1, 4}, {3, 3}} -> (-I)/Sqrt[2], 
   {{4, 7}, {1, 4}, {3, 5}} -> (-I)/Sqrt[2], {{4, 7}, {1, 4}, {4, 1}} -> 0, 
   {{4, 7}, {1, 4}, {4, 4}} -> I, {{4, 7}, {1, 4}, {4, 7}} -> 0, 
   {{4, 7}, {1, 4}, {5, 3}} -> (-I)/Sqrt[2], {{4, 7}, {1, 4}, {5, 5}} -> 
    (-I)/Sqrt[2], {{4, 7}, {1, 4}, {6, 2}} -> 0, {{4, 7}, {1, 4}, {6, 6}} -> 
    0, {{4, 7}, {1, 4}, {7, 4}} -> 0, {{4, 7}, {1, 4}, {8, 0}} -> 0, 
   {{4, 7}, {1, 4}, {8, 8}} -> 0, {{4, 7}, {2, 2}, {0, 0}} -> 0, 
   {{4, 7}, {2, 2}, {0, 8}} -> 0, {{4, 7}, {2, 2}, {1, 4}} -> 0, 
   {{4, 7}, {2, 2}, {2, 2}} -> 0, {{4, 7}, {2, 2}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 7}, {2, 2}, {3, 3}} -> 0, 
   {{4, 7}, {2, 2}, {3, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {2, 2}, {4, 1}} -> 0, {{4, 7}, {2, 2}, {4, 4}} -> 0, 
   {{4, 7}, {2, 2}, {4, 7}} -> -1, {{4, 7}, {2, 2}, {5, 3}} -> 0, 
   {{4, 7}, {2, 2}, {5, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {2, 2}, {6, 2}} -> 0, {{4, 7}, {2, 2}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {2, 2}, {7, 4}} -> 0, 
   {{4, 7}, {2, 2}, {8, 0}} -> 0, {{4, 7}, {2, 2}, {8, 8}} -> 0, 
   {{4, 7}, {2, 6}, {0, 0}} -> 0, {{4, 7}, {2, 6}, {0, 8}} -> 0, 
   {{4, 7}, {2, 6}, {1, 4}} -> 0, {{4, 7}, {2, 6}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 7}, {2, 6}, {2, 6}} -> 0, 
   {{4, 7}, {2, 6}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 7}, {2, 6}, {3, 5}} -> 0, {{4, 7}, {2, 6}, {4, 1}} -> -1, 
   {{4, 7}, {2, 6}, {4, 4}} -> 0, {{4, 7}, {2, 6}, {4, 7}} -> 0, 
   {{4, 7}, {2, 6}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 7}, {2, 6}, {5, 5}} -> 0, {{4, 7}, {2, 6}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {2, 6}, {6, 6}} -> 0, 
   {{4, 7}, {2, 6}, {7, 4}} -> 0, {{4, 7}, {2, 6}, {8, 0}} -> 0, 
   {{4, 7}, {2, 6}, {8, 8}} -> 0, {{4, 7}, {3, 3}, {0, 0}} -> 0, 
   {{4, 7}, {3, 3}, {0, 8}} -> 0, {{4, 7}, {3, 3}, {1, 4}} -> I/Sqrt[2], 
   {{4, 7}, {3, 3}, {2, 2}} -> 0, {{4, 7}, {3, 3}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 7}, {3, 3}, {3, 3}} -> 0, 
   {{4, 7}, {3, 3}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {3, 3}, {4, 1}} -> 0, {{4, 7}, {3, 3}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {3, 3}, {4, 7}} -> 0, 
   {{4, 7}, {3, 3}, {5, 3}} -> 0, {{4, 7}, {3, 3}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {3, 3}, {6, 2}} -> 0, 
   {{4, 7}, {3, 3}, {6, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {3, 3}, {7, 4}} -> 1/Sqrt[2], {{4, 7}, {3, 3}, {8, 0}} -> 0, 
   {{4, 7}, {3, 3}, {8, 8}} -> 0, {{4, 7}, {3, 5}, {0, 0}} -> 0, 
   {{4, 7}, {3, 5}, {0, 8}} -> 0, {{4, 7}, {3, 5}, {1, 4}} -> (-I)/Sqrt[2], 
   {{4, 7}, {3, 5}, {2, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {3, 5}, {2, 6}} -> 0, {{4, 7}, {3, 5}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {3, 5}, {3, 5}} -> 0, 
   {{4, 7}, {3, 5}, {4, 1}} -> 0, {{4, 7}, {3, 5}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {3, 5}, {4, 7}} -> 0, 
   {{4, 7}, {3, 5}, {5, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {3, 5}, {5, 5}} -> 0, {{4, 7}, {3, 5}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 7}, {3, 5}, {6, 6}} -> 0, 
   {{4, 7}, {3, 5}, {7, 4}} -> -(1/Sqrt[2]), {{4, 7}, {3, 5}, {8, 0}} -> 0, 
   {{4, 7}, {3, 5}, {8, 8}} -> 0, {{4, 7}, {4, 1}, {0, 0}} -> 0, 
   {{4, 7}, {4, 1}, {0, 8}} -> -I, {{4, 7}, {4, 1}, {1, 4}} -> 0, 
   {{4, 7}, {4, 1}, {2, 2}} -> 0, {{4, 7}, {4, 1}, {2, 6}} -> 1, 
   {{4, 7}, {4, 1}, {3, 3}} -> 0, {{4, 7}, {4, 1}, {3, 5}} -> 0, 
   {{4, 7}, {4, 1}, {4, 1}} -> 0, {{4, 7}, {4, 1}, {4, 4}} -> 0, 
   {{4, 7}, {4, 1}, {4, 7}} -> Root[-2 + #1^4 & , 2, 0], 
   {{4, 7}, {4, 1}, {5, 3}} -> 0, {{4, 7}, {4, 1}, {5, 5}} -> 0, 
   {{4, 7}, {4, 1}, {6, 2}} -> 0, {{4, 7}, {4, 1}, {6, 6}} -> I, 
   {{4, 7}, {4, 1}, {7, 4}} -> 0, {{4, 7}, {4, 1}, {8, 0}} -> 0, 
   {{4, 7}, {4, 1}, {8, 8}} -> I, {{4, 7}, {4, 4}, {0, 0}} -> 0, 
   {{4, 7}, {4, 4}, {0, 8}} -> 0, {{4, 7}, {4, 4}, {1, 4}} -> -I, 
   {{4, 7}, {4, 4}, {2, 2}} -> 0, {{4, 7}, {4, 4}, {2, 6}} -> 0, 
   {{4, 7}, {4, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {4, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {4, 4}, {4, 1}} -> 0, {{4, 7}, {4, 4}, {4, 4}} -> 0, 
   {{4, 7}, {4, 4}, {4, 7}} -> 0, {{4, 7}, {4, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {4, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {4, 4}, {6, 2}} -> 0, 
   {{4, 7}, {4, 4}, {6, 6}} -> 0, {{4, 7}, {4, 4}, {7, 4}} -> 1, 
   {{4, 7}, {4, 4}, {8, 0}} -> 0, {{4, 7}, {4, 4}, {8, 8}} -> 0, 
   {{4, 7}, {4, 7}, {0, 0}} -> 1, {{4, 7}, {4, 7}, {0, 8}} -> 0, 
   {{4, 7}, {4, 7}, {1, 4}} -> 0, {{4, 7}, {4, 7}, {2, 2}} -> -1, 
   {{4, 7}, {4, 7}, {2, 6}} -> 0, {{4, 7}, {4, 7}, {3, 3}} -> 0, 
   {{4, 7}, {4, 7}, {3, 5}} -> 0, {{4, 7}, {4, 7}, {4, 1}} -> 
    Root[-2 + #1^4 & , 2, 0], {{4, 7}, {4, 7}, {4, 4}} -> 0, 
   {{4, 7}, {4, 7}, {4, 7}} -> 0, {{4, 7}, {4, 7}, {5, 3}} -> 0, 
   {{4, 7}, {4, 7}, {5, 5}} -> 0, {{4, 7}, {4, 7}, {6, 2}} -> I, 
   {{4, 7}, {4, 7}, {6, 6}} -> 0, {{4, 7}, {4, 7}, {7, 4}} -> 0, 
   {{4, 7}, {4, 7}, {8, 0}} -> -1, {{4, 7}, {4, 7}, {8, 8}} -> 0, 
   {{4, 7}, {5, 3}, {0, 0}} -> 0, {{4, 7}, {5, 3}, {0, 8}} -> 0, 
   {{4, 7}, {5, 3}, {1, 4}} -> (-I)/Sqrt[2], {{4, 7}, {5, 3}, {2, 2}} -> 0, 
   {{4, 7}, {5, 3}, {2, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 7}, {5, 3}, {3, 3}} -> 0, {{4, 7}, {5, 3}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {5, 3}, {4, 1}} -> 0, 
   {{4, 7}, {5, 3}, {4, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {5, 3}, {4, 7}} -> 0, {{4, 7}, {5, 3}, {5, 3}} -> 0, 
   {{4, 7}, {5, 3}, {5, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {5, 3}, {6, 2}} -> 0, {{4, 7}, {5, 3}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {5, 3}, {7, 4}} -> 1/Sqrt[2], 
   {{4, 7}, {5, 3}, {8, 0}} -> 0, {{4, 7}, {5, 3}, {8, 8}} -> 0, 
   {{4, 7}, {5, 5}, {0, 0}} -> 0, {{4, 7}, {5, 5}, {0, 8}} -> 0, 
   {{4, 7}, {5, 5}, {1, 4}} -> I/Sqrt[2], {{4, 7}, {5, 5}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {5, 5}, {2, 6}} -> 0, 
   {{4, 7}, {5, 5}, {3, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {5, 5}, {3, 5}} -> 0, {{4, 7}, {5, 5}, {4, 1}} -> 0, 
   {{4, 7}, {5, 5}, {4, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {5, 5}, {4, 7}} -> 0, {{4, 7}, {5, 5}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {5, 5}, {5, 5}} -> 0, 
   {{4, 7}, {5, 5}, {6, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 7}, {5, 5}, {6, 6}} -> 0, {{4, 7}, {5, 5}, {7, 4}} -> -(1/Sqrt[2]), 
   {{4, 7}, {5, 5}, {8, 0}} -> 0, {{4, 7}, {5, 5}, {8, 8}} -> 0, 
   {{4, 7}, {6, 2}, {0, 0}} -> 0, {{4, 7}, {6, 2}, {0, 8}} -> 0, 
   {{4, 7}, {6, 2}, {1, 4}} -> 0, {{4, 7}, {6, 2}, {2, 2}} -> 0, 
   {{4, 7}, {6, 2}, {2, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {6, 2}, {3, 3}} -> 0, {{4, 7}, {6, 2}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 7}, {6, 2}, {4, 1}} -> 0, 
   {{4, 7}, {6, 2}, {4, 4}} -> 0, {{4, 7}, {6, 2}, {4, 7}} -> I, 
   {{4, 7}, {6, 2}, {5, 3}} -> 0, {{4, 7}, {6, 2}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 7}, {6, 2}, {6, 2}} -> 0, 
   {{4, 7}, {6, 2}, {6, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 7}, {6, 2}, {7, 4}} -> 0, {{4, 7}, {6, 2}, {8, 0}} -> 0, 
   {{4, 7}, {6, 2}, {8, 8}} -> 0, {{4, 7}, {6, 6}, {0, 0}} -> 0, 
   {{4, 7}, {6, 6}, {0, 8}} -> 0, {{4, 7}, {6, 6}, {1, 4}} -> 0, 
   {{4, 7}, {6, 6}, {2, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {6, 6}, {2, 6}} -> 0, {{4, 7}, {6, 6}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {6, 6}, {3, 5}} -> 0, 
   {{4, 7}, {6, 6}, {4, 1}} -> -I, {{4, 7}, {6, 6}, {4, 4}} -> 0, 
   {{4, 7}, {6, 6}, {4, 7}} -> 0, {{4, 7}, {6, 6}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {6, 6}, {5, 5}} -> 0, 
   {{4, 7}, {6, 6}, {6, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 7}, {6, 6}, {6, 6}} -> 0, {{4, 7}, {6, 6}, {7, 4}} -> 0, 
   {{4, 7}, {6, 6}, {8, 0}} -> 0, {{4, 7}, {6, 6}, {8, 8}} -> 0, 
   {{4, 7}, {7, 4}, {0, 0}} -> 0, {{4, 7}, {7, 4}, {0, 8}} -> 0, 
   {{4, 7}, {7, 4}, {1, 4}} -> 0, {{4, 7}, {7, 4}, {2, 2}} -> 0, 
   {{4, 7}, {7, 4}, {2, 6}} -> 0, {{4, 7}, {7, 4}, {3, 3}} -> 1/Sqrt[2], 
   {{4, 7}, {7, 4}, {3, 5}} -> 1/Sqrt[2], {{4, 7}, {7, 4}, {4, 1}} -> 0, 
   {{4, 7}, {7, 4}, {4, 4}} -> 1, {{4, 7}, {7, 4}, {4, 7}} -> 0, 
   {{4, 7}, {7, 4}, {5, 3}} -> -(1/Sqrt[2]), {{4, 7}, {7, 4}, {5, 5}} -> 
    -(1/Sqrt[2]), {{4, 7}, {7, 4}, {6, 2}} -> 0, {{4, 7}, {7, 4}, {6, 6}} -> 
    0, {{4, 7}, {7, 4}, {7, 4}} -> 0, {{4, 7}, {7, 4}, {8, 0}} -> 0, 
   {{4, 7}, {7, 4}, {8, 8}} -> 0, {{4, 7}, {8, 0}, {0, 0}} -> 0, 
   {{4, 7}, {8, 0}, {0, 8}} -> 0, {{4, 7}, {8, 0}, {1, 4}} -> 0, 
   {{4, 7}, {8, 0}, {2, 2}} -> 0, {{4, 7}, {8, 0}, {2, 6}} -> 0, 
   {{4, 7}, {8, 0}, {3, 3}} -> 0, {{4, 7}, {8, 0}, {3, 5}} -> 0, 
   {{4, 7}, {8, 0}, {4, 1}} -> 0, {{4, 7}, {8, 0}, {4, 4}} -> 0, 
   {{4, 7}, {8, 0}, {4, 7}} -> -1, {{4, 7}, {8, 0}, {5, 3}} -> 0, 
   {{4, 7}, {8, 0}, {5, 5}} -> 0, {{4, 7}, {8, 0}, {6, 2}} -> 0, 
   {{4, 7}, {8, 0}, {6, 6}} -> 0, {{4, 7}, {8, 0}, {7, 4}} -> 0, 
   {{4, 7}, {8, 0}, {8, 0}} -> 0, {{4, 7}, {8, 0}, {8, 8}} -> 0, 
   {{4, 7}, {8, 8}, {0, 0}} -> 0, {{4, 7}, {8, 8}, {0, 8}} -> 0, 
   {{4, 7}, {8, 8}, {1, 4}} -> 0, {{4, 7}, {8, 8}, {2, 2}} -> 0, 
   {{4, 7}, {8, 8}, {2, 6}} -> 0, {{4, 7}, {8, 8}, {3, 3}} -> 0, 
   {{4, 7}, {8, 8}, {3, 5}} -> 0, {{4, 7}, {8, 8}, {4, 1}} -> -I, 
   {{4, 7}, {8, 8}, {4, 4}} -> 0, {{4, 7}, {8, 8}, {4, 7}} -> 0, 
   {{4, 7}, {8, 8}, {5, 3}} -> 0, {{4, 7}, {8, 8}, {5, 5}} -> 0, 
   {{4, 7}, {8, 8}, {6, 2}} -> 0, {{4, 7}, {8, 8}, {6, 6}} -> 0, 
   {{4, 7}, {8, 8}, {7, 4}} -> 0, {{4, 7}, {8, 8}, {8, 0}} -> 0, 
   {{4, 7}, {8, 8}, {8, 8}} -> 0, {{5, 3}, {0, 0}, {0, 0}} -> 0, 
   {{5, 3}, {0, 0}, {0, 8}} -> 0, {{5, 3}, {0, 0}, {1, 4}} -> 0, 
   {{5, 3}, {0, 0}, {2, 2}} -> 0, {{5, 3}, {0, 0}, {2, 6}} -> 0, 
   {{5, 3}, {0, 0}, {3, 3}} -> 0, {{5, 3}, {0, 0}, {3, 5}} -> 0, 
   {{5, 3}, {0, 0}, {4, 1}} -> 0, {{5, 3}, {0, 0}, {4, 4}} -> 0, 
   {{5, 3}, {0, 0}, {4, 7}} -> 0, {{5, 3}, {0, 0}, {5, 3}} -> 1, 
   {{5, 3}, {0, 0}, {5, 5}} -> 0, {{5, 3}, {0, 0}, {6, 2}} -> 0, 
   {{5, 3}, {0, 0}, {6, 6}} -> 0, {{5, 3}, {0, 0}, {7, 4}} -> 0, 
   {{5, 3}, {0, 0}, {8, 0}} -> 0, {{5, 3}, {0, 0}, {8, 8}} -> 0, 
   {{5, 3}, {0, 8}, {0, 0}} -> 0, {{5, 3}, {0, 8}, {0, 8}} -> 0, 
   {{5, 3}, {0, 8}, {1, 4}} -> 0, {{5, 3}, {0, 8}, {2, 2}} -> 0, 
   {{5, 3}, {0, 8}, {2, 6}} -> 0, {{5, 3}, {0, 8}, {3, 3}} -> 0, 
   {{5, 3}, {0, 8}, {3, 5}} -> 0, {{5, 3}, {0, 8}, {4, 1}} -> 0, 
   {{5, 3}, {0, 8}, {4, 4}} -> 0, {{5, 3}, {0, 8}, {4, 7}} -> 0, 
   {{5, 3}, {0, 8}, {5, 3}} -> 0, {{5, 3}, {0, 8}, {5, 5}} -> -1, 
   {{5, 3}, {0, 8}, {6, 2}} -> 0, {{5, 3}, {0, 8}, {6, 6}} -> 0, 
   {{5, 3}, {0, 8}, {7, 4}} -> 0, {{5, 3}, {0, 8}, {8, 0}} -> 0, 
   {{5, 3}, {0, 8}, {8, 8}} -> 0, {{5, 3}, {1, 4}, {0, 0}} -> 0, 
   {{5, 3}, {1, 4}, {0, 8}} -> 0, {{5, 3}, {1, 4}, {1, 4}} -> 0, 
   {{5, 3}, {1, 4}, {2, 2}} -> 0, {{5, 3}, {1, 4}, {2, 6}} -> 0, 
   {{5, 3}, {1, 4}, {3, 3}} -> 0, {{5, 3}, {1, 4}, {3, 5}} -> 0, 
   {{5, 3}, {1, 4}, {4, 1}} -> -(1/Sqrt[2]), {{5, 3}, {1, 4}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {1, 4}, {4, 7}} -> (-I)/Sqrt[2], 
   {{5, 3}, {1, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 3}, {1, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 3}, {1, 4}, {6, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 3}, {1, 4}, {6, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 3}, {1, 4}, {7, 4}} -> 0, {{5, 3}, {1, 4}, {8, 0}} -> 0, 
   {{5, 3}, {1, 4}, {8, 8}} -> 0, {{5, 3}, {2, 2}, {0, 0}} -> 0, 
   {{5, 3}, {2, 2}, {0, 8}} -> 0, {{5, 3}, {2, 2}, {1, 4}} -> 0, 
   {{5, 3}, {2, 2}, {2, 2}} -> 0, {{5, 3}, {2, 2}, {2, 6}} -> 0, 
   {{5, 3}, {2, 2}, {3, 3}} -> -1/2*Sqrt[3], {{5, 3}, {2, 2}, {3, 5}} -> 
    -1/2, {{5, 3}, {2, 2}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 3}, {2, 2}, {4, 4}} -> 1/Sqrt[2], {{5, 3}, {2, 2}, {4, 7}} -> 0, 
   {{5, 3}, {2, 2}, {5, 3}} -> -1/2, {{5, 3}, {2, 2}, {5, 5}} -> Sqrt[3]/2, 
   {{5, 3}, {2, 2}, {6, 2}} -> -I, {{5, 3}, {2, 2}, {6, 6}} -> 0, 
   {{5, 3}, {2, 2}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 3}, {2, 2}, {8, 0}} -> 0, {{5, 3}, {2, 2}, {8, 8}} -> 0, 
   {{5, 3}, {2, 6}, {0, 0}} -> 0, {{5, 3}, {2, 6}, {0, 8}} -> 0, 
   {{5, 3}, {2, 6}, {1, 4}} -> 0, {{5, 3}, {2, 6}, {2, 2}} -> 0, 
   {{5, 3}, {2, 6}, {2, 6}} -> 0, {{5, 3}, {2, 6}, {3, 3}} -> -1/2*I, 
   {{5, 3}, {2, 6}, {3, 5}} -> (-1/2*I)*Sqrt[3], {{5, 3}, {2, 6}, {4, 1}} -> 
    0, {{5, 3}, {2, 6}, {4, 4}} -> I/Sqrt[2], {{5, 3}, {2, 6}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {2, 6}, {5, 3}} -> (I/2)*Sqrt[3], 
   {{5, 3}, {2, 6}, {5, 5}} -> -1/2*I, {{5, 3}, {2, 6}, {6, 2}} -> 0, 
   {{5, 3}, {2, 6}, {6, 6}} -> I, {{5, 3}, {2, 6}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 3}, {2, 6}, {8, 0}} -> 0, 
   {{5, 3}, {2, 6}, {8, 8}} -> 0, {{5, 3}, {3, 3}, {0, 0}} -> 0, 
   {{5, 3}, {3, 3}, {0, 8}} -> 0, {{5, 3}, {3, 3}, {1, 4}} -> 0, 
   {{5, 3}, {3, 3}, {2, 2}} -> Sqrt[3]/2, {{5, 3}, {3, 3}, {2, 6}} -> I/2, 
   {{5, 3}, {3, 3}, {3, 3}} -> 0, {{5, 3}, {3, 3}, {3, 5}} -> -1, 
   {{5, 3}, {3, 3}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 3}, {3, 3}, {4, 4}} -> -(1/Sqrt[2]), {{5, 3}, {3, 3}, {4, 7}} -> 0, 
   {{5, 3}, {3, 3}, {5, 3}} -> 1, {{5, 3}, {3, 3}, {5, 5}} -> 0, 
   {{5, 3}, {3, 3}, {6, 2}} -> -1/2*I, {{5, 3}, {3, 3}, {6, 6}} -> Sqrt[3]/2, 
   {{5, 3}, {3, 3}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 3}, {3, 3}, {8, 0}} -> -1, {{5, 3}, {3, 3}, {8, 8}} -> 0, 
   {{5, 3}, {3, 5}, {0, 0}} -> 0, {{5, 3}, {3, 5}, {0, 8}} -> 0, 
   {{5, 3}, {3, 5}, {1, 4}} -> 0, {{5, 3}, {3, 5}, {2, 2}} -> -1/2, 
   {{5, 3}, {3, 5}, {2, 6}} -> (-1/2*I)*Sqrt[3], {{5, 3}, {3, 5}, {3, 3}} -> 
    -1, {{5, 3}, {3, 5}, {3, 5}} -> 0, {{5, 3}, {3, 5}, {4, 1}} -> 0, 
   {{5, 3}, {3, 5}, {4, 4}} -> -(1/Sqrt[2]), {{5, 3}, {3, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 3}, {3, 5}, {5, 3}} -> 0, 
   {{5, 3}, {3, 5}, {5, 5}} -> 1, {{5, 3}, {3, 5}, {6, 2}} -> 
    (-1/2*I)*Sqrt[3], {{5, 3}, {3, 5}, {6, 6}} -> 1/2, 
   {{5, 3}, {3, 5}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 3}, {3, 5}, {8, 0}} -> 0, {{5, 3}, {3, 5}, {8, 8}} -> -1, 
   {{5, 3}, {4, 1}, {0, 0}} -> 0, {{5, 3}, {4, 1}, {0, 8}} -> 0, 
   {{5, 3}, {4, 1}, {1, 4}} -> 1/Sqrt[2], {{5, 3}, {4, 1}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {4, 1}, {2, 6}} -> 0, 
   {{5, 3}, {4, 1}, {3, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 3}, {4, 1}, {3, 5}} -> 0, {{5, 3}, {4, 1}, {4, 1}} -> 0, 
   {{5, 3}, {4, 1}, {4, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 3}, {4, 1}, {4, 7}} -> 0, {{5, 3}, {4, 1}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {4, 1}, {5, 5}} -> 0, 
   {{5, 3}, {4, 1}, {6, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 3}, {4, 1}, {6, 6}} -> 0, {{5, 3}, {4, 1}, {7, 4}} -> (-I)/Sqrt[2], 
   {{5, 3}, {4, 1}, {8, 0}} -> 0, {{5, 3}, {4, 1}, {8, 8}} -> 0, 
   {{5, 3}, {4, 4}, {0, 0}} -> 0, {{5, 3}, {4, 4}, {0, 8}} -> 0, 
   {{5, 3}, {4, 4}, {1, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 3}, {4, 4}, {2, 2}} -> -(1/Sqrt[2]), {{5, 3}, {4, 4}, {2, 6}} -> 
    (-I)/Sqrt[2], {{5, 3}, {4, 4}, {3, 3}} -> 1/Sqrt[2], 
   {{5, 3}, {4, 4}, {3, 5}} -> -(1/Sqrt[2]), {{5, 3}, {4, 4}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 3}, {4, 4}, {4, 4}} -> 0, 
   {{5, 3}, {4, 4}, {4, 7}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 3}, {4, 4}, {5, 3}} -> 1/Sqrt[2], {{5, 3}, {4, 4}, {5, 5}} -> 
    -(1/Sqrt[2]), {{5, 3}, {4, 4}, {6, 2}} -> (-I)/Sqrt[2], 
   {{5, 3}, {4, 4}, {6, 6}} -> -(1/Sqrt[2]), {{5, 3}, {4, 4}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 3}, {4, 4}, {8, 0}} -> 0, 
   {{5, 3}, {4, 4}, {8, 8}} -> 0, {{5, 3}, {4, 7}, {0, 0}} -> 0, 
   {{5, 3}, {4, 7}, {0, 8}} -> 0, {{5, 3}, {4, 7}, {1, 4}} -> (-I)/Sqrt[2], 
   {{5, 3}, {4, 7}, {2, 2}} -> 0, {{5, 3}, {4, 7}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {4, 7}, {3, 3}} -> 0, 
   {{5, 3}, {4, 7}, {3, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 3}, {4, 7}, {4, 1}} -> 0, {{5, 3}, {4, 7}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 3}, {4, 7}, {4, 7}} -> 0, 
   {{5, 3}, {4, 7}, {5, 3}} -> 0, {{5, 3}, {4, 7}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 3}, {4, 7}, {6, 2}} -> 0, 
   {{5, 3}, {4, 7}, {6, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 3}, {4, 7}, {7, 4}} -> -(1/Sqrt[2]), {{5, 3}, {4, 7}, {8, 0}} -> 0, 
   {{5, 3}, {4, 7}, {8, 8}} -> 0, {{5, 3}, {5, 3}, {0, 0}} -> 1, 
   {{5, 3}, {5, 3}, {0, 8}} -> 0, {{5, 3}, {5, 3}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {5, 3}, {2, 2}} -> -1/2, 
   {{5, 3}, {5, 3}, {2, 6}} -> (I/2)*Sqrt[3], {{5, 3}, {5, 3}, {3, 3}} -> 1, 
   {{5, 3}, {5, 3}, {3, 5}} -> 0, {{5, 3}, {5, 3}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {5, 3}, {4, 4}} -> 1/Sqrt[2], 
   {{5, 3}, {5, 3}, {4, 7}} -> 0, {{5, 3}, {5, 3}, {5, 3}} -> 0, 
   {{5, 3}, {5, 3}, {5, 5}} -> -1, {{5, 3}, {5, 3}, {6, 2}} -> (I/2)*Sqrt[3], 
   {{5, 3}, {5, 3}, {6, 6}} -> 1/2, {{5, 3}, {5, 3}, {7, 4}} -> 0, 
   {{5, 3}, {5, 3}, {8, 0}} -> 0, {{5, 3}, {5, 3}, {8, 8}} -> 0, 
   {{5, 3}, {5, 5}, {0, 0}} -> 0, {{5, 3}, {5, 5}, {0, 8}} -> 1, 
   {{5, 3}, {5, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 3}, {5, 5}, {2, 2}} -> -1/2*Sqrt[3], {{5, 3}, {5, 5}, {2, 6}} -> I/2, 
   {{5, 3}, {5, 5}, {3, 3}} -> 0, {{5, 3}, {5, 5}, {3, 5}} -> 1, 
   {{5, 3}, {5, 5}, {4, 1}} -> 0, {{5, 3}, {5, 5}, {4, 4}} -> 1/Sqrt[2], 
   {{5, 3}, {5, 5}, {4, 7}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 3}, {5, 5}, {5, 3}} -> -1, {{5, 3}, {5, 5}, {5, 5}} -> 0, 
   {{5, 3}, {5, 5}, {6, 2}} -> -1/2*I, {{5, 3}, {5, 5}, {6, 6}} -> 
    -1/2*Sqrt[3], {{5, 3}, {5, 5}, {7, 4}} -> 0, {{5, 3}, {5, 5}, {8, 0}} -> 
    0, {{5, 3}, {5, 5}, {8, 8}} -> 0, {{5, 3}, {6, 2}, {0, 0}} -> 0, 
   {{5, 3}, {6, 2}, {0, 8}} -> 0, {{5, 3}, {6, 2}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 3}, {6, 2}, {2, 2}} -> I, 
   {{5, 3}, {6, 2}, {2, 6}} -> 0, {{5, 3}, {6, 2}, {3, 3}} -> I/2, 
   {{5, 3}, {6, 2}, {3, 5}} -> (-1/2*I)*Sqrt[3], {{5, 3}, {6, 2}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 3}, {6, 2}, {4, 4}} -> I/Sqrt[2], 
   {{5, 3}, {6, 2}, {4, 7}} -> 0, {{5, 3}, {6, 2}, {5, 3}} -> (I/2)*Sqrt[3], 
   {{5, 3}, {6, 2}, {5, 5}} -> I/2, {{5, 3}, {6, 2}, {6, 2}} -> 0, 
   {{5, 3}, {6, 2}, {6, 6}} -> 0, {{5, 3}, {6, 2}, {7, 4}} -> 0, 
   {{5, 3}, {6, 2}, {8, 0}} -> 0, {{5, 3}, {6, 2}, {8, 8}} -> 0, 
   {{5, 3}, {6, 6}, {0, 0}} -> 0, {{5, 3}, {6, 6}, {0, 8}} -> 0, 
   {{5, 3}, {6, 6}, {1, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 3}, {6, 6}, {2, 2}} -> 0, {{5, 3}, {6, 6}, {2, 6}} -> -I, 
   {{5, 3}, {6, 6}, {3, 3}} -> -1/2*Sqrt[3], {{5, 3}, {6, 6}, {3, 5}} -> 1/2, 
   {{5, 3}, {6, 6}, {4, 1}} -> 0, {{5, 3}, {6, 6}, {4, 4}} -> 1/Sqrt[2], 
   {{5, 3}, {6, 6}, {4, 7}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 3}, {6, 6}, {5, 3}} -> 1/2, {{5, 3}, {6, 6}, {5, 5}} -> Sqrt[3]/2, 
   {{5, 3}, {6, 6}, {6, 2}} -> 0, {{5, 3}, {6, 6}, {6, 6}} -> 0, 
   {{5, 3}, {6, 6}, {7, 4}} -> 0, {{5, 3}, {6, 6}, {8, 0}} -> 0, 
   {{5, 3}, {6, 6}, {8, 8}} -> 0, {{5, 3}, {7, 4}, {0, 0}} -> 0, 
   {{5, 3}, {7, 4}, {0, 8}} -> 0, {{5, 3}, {7, 4}, {1, 4}} -> 0, 
   {{5, 3}, {7, 4}, {2, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 3}, {7, 4}, {2, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 3}, {7, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 3}, {7, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 3}, {7, 4}, {4, 1}} -> (-I)/Sqrt[2], {{5, 3}, {7, 4}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 3}, {7, 4}, {4, 7}} -> 1/Sqrt[2], 
   {{5, 3}, {7, 4}, {5, 3}} -> 0, {{5, 3}, {7, 4}, {5, 5}} -> 0, 
   {{5, 3}, {7, 4}, {6, 2}} -> 0, {{5, 3}, {7, 4}, {6, 6}} -> 0, 
   {{5, 3}, {7, 4}, {7, 4}} -> 0, {{5, 3}, {7, 4}, {8, 0}} -> 0, 
   {{5, 3}, {7, 4}, {8, 8}} -> 0, {{5, 3}, {8, 0}, {0, 0}} -> 0, 
   {{5, 3}, {8, 0}, {0, 8}} -> 0, {{5, 3}, {8, 0}, {1, 4}} -> 0, 
   {{5, 3}, {8, 0}, {2, 2}} -> 0, {{5, 3}, {8, 0}, {2, 6}} -> 0, 
   {{5, 3}, {8, 0}, {3, 3}} -> 1, {{5, 3}, {8, 0}, {3, 5}} -> 0, 
   {{5, 3}, {8, 0}, {4, 1}} -> 0, {{5, 3}, {8, 0}, {4, 4}} -> 0, 
   {{5, 3}, {8, 0}, {4, 7}} -> 0, {{5, 3}, {8, 0}, {5, 3}} -> 0, 
   {{5, 3}, {8, 0}, {5, 5}} -> 0, {{5, 3}, {8, 0}, {6, 2}} -> 0, 
   {{5, 3}, {8, 0}, {6, 6}} -> 0, {{5, 3}, {8, 0}, {7, 4}} -> 0, 
   {{5, 3}, {8, 0}, {8, 0}} -> 0, {{5, 3}, {8, 0}, {8, 8}} -> 0, 
   {{5, 3}, {8, 8}, {0, 0}} -> 0, {{5, 3}, {8, 8}, {0, 8}} -> 0, 
   {{5, 3}, {8, 8}, {1, 4}} -> 0, {{5, 3}, {8, 8}, {2, 2}} -> 0, 
   {{5, 3}, {8, 8}, {2, 6}} -> 0, {{5, 3}, {8, 8}, {3, 3}} -> 0, 
   {{5, 3}, {8, 8}, {3, 5}} -> -1, {{5, 3}, {8, 8}, {4, 1}} -> 0, 
   {{5, 3}, {8, 8}, {4, 4}} -> 0, {{5, 3}, {8, 8}, {4, 7}} -> 0, 
   {{5, 3}, {8, 8}, {5, 3}} -> 0, {{5, 3}, {8, 8}, {5, 5}} -> 0, 
   {{5, 3}, {8, 8}, {6, 2}} -> 0, {{5, 3}, {8, 8}, {6, 6}} -> 0, 
   {{5, 3}, {8, 8}, {7, 4}} -> 0, {{5, 3}, {8, 8}, {8, 0}} -> 0, 
   {{5, 3}, {8, 8}, {8, 8}} -> 0, {{5, 5}, {0, 0}, {0, 0}} -> 0, 
   {{5, 5}, {0, 0}, {0, 8}} -> 0, {{5, 5}, {0, 0}, {1, 4}} -> 0, 
   {{5, 5}, {0, 0}, {2, 2}} -> 0, {{5, 5}, {0, 0}, {2, 6}} -> 0, 
   {{5, 5}, {0, 0}, {3, 3}} -> 0, {{5, 5}, {0, 0}, {3, 5}} -> 0, 
   {{5, 5}, {0, 0}, {4, 1}} -> 0, {{5, 5}, {0, 0}, {4, 4}} -> 0, 
   {{5, 5}, {0, 0}, {4, 7}} -> 0, {{5, 5}, {0, 0}, {5, 3}} -> 0, 
   {{5, 5}, {0, 0}, {5, 5}} -> 1, {{5, 5}, {0, 0}, {6, 2}} -> 0, 
   {{5, 5}, {0, 0}, {6, 6}} -> 0, {{5, 5}, {0, 0}, {7, 4}} -> 0, 
   {{5, 5}, {0, 0}, {8, 0}} -> 0, {{5, 5}, {0, 0}, {8, 8}} -> 0, 
   {{5, 5}, {0, 8}, {0, 0}} -> 0, {{5, 5}, {0, 8}, {0, 8}} -> 0, 
   {{5, 5}, {0, 8}, {1, 4}} -> 0, {{5, 5}, {0, 8}, {2, 2}} -> 0, 
   {{5, 5}, {0, 8}, {2, 6}} -> 0, {{5, 5}, {0, 8}, {3, 3}} -> 0, 
   {{5, 5}, {0, 8}, {3, 5}} -> 0, {{5, 5}, {0, 8}, {4, 1}} -> 0, 
   {{5, 5}, {0, 8}, {4, 4}} -> 0, {{5, 5}, {0, 8}, {4, 7}} -> 0, 
   {{5, 5}, {0, 8}, {5, 3}} -> 1, {{5, 5}, {0, 8}, {5, 5}} -> 0, 
   {{5, 5}, {0, 8}, {6, 2}} -> 0, {{5, 5}, {0, 8}, {6, 6}} -> 0, 
   {{5, 5}, {0, 8}, {7, 4}} -> 0, {{5, 5}, {0, 8}, {8, 0}} -> 0, 
   {{5, 5}, {0, 8}, {8, 8}} -> 0, {{5, 5}, {1, 4}, {0, 0}} -> 0, 
   {{5, 5}, {1, 4}, {0, 8}} -> 0, {{5, 5}, {1, 4}, {1, 4}} -> 0, 
   {{5, 5}, {1, 4}, {2, 2}} -> 0, {{5, 5}, {1, 4}, {2, 6}} -> 0, 
   {{5, 5}, {1, 4}, {3, 3}} -> 0, {{5, 5}, {1, 4}, {3, 5}} -> 0, 
   {{5, 5}, {1, 4}, {4, 1}} -> -(1/Sqrt[2]), {{5, 5}, {1, 4}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {1, 4}, {4, 7}} -> I/Sqrt[2], 
   {{5, 5}, {1, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 5}, {1, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {1, 4}, {6, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 5}, {1, 4}, {6, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {1, 4}, {7, 4}} -> 0, {{5, 5}, {1, 4}, {8, 0}} -> 0, 
   {{5, 5}, {1, 4}, {8, 8}} -> 0, {{5, 5}, {2, 2}, {0, 0}} -> 0, 
   {{5, 5}, {2, 2}, {0, 8}} -> 0, {{5, 5}, {2, 2}, {1, 4}} -> 0, 
   {{5, 5}, {2, 2}, {2, 2}} -> 0, {{5, 5}, {2, 2}, {2, 6}} -> 0, 
   {{5, 5}, {2, 2}, {3, 3}} -> 1/2, {{5, 5}, {2, 2}, {3, 5}} -> -1/2*Sqrt[3], 
   {{5, 5}, {2, 2}, {4, 1}} -> 0, {{5, 5}, {2, 2}, {4, 4}} -> 1/Sqrt[2], 
   {{5, 5}, {2, 2}, {4, 7}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {2, 2}, {5, 3}} -> -1/2*Sqrt[3], {{5, 5}, {2, 2}, {5, 5}} -> 
    -1/2, {{5, 5}, {2, 2}, {6, 2}} -> 0, {{5, 5}, {2, 2}, {6, 6}} -> 1, 
   {{5, 5}, {2, 2}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {2, 2}, {8, 0}} -> 0, {{5, 5}, {2, 2}, {8, 8}} -> 0, 
   {{5, 5}, {2, 6}, {0, 0}} -> 0, {{5, 5}, {2, 6}, {0, 8}} -> 0, 
   {{5, 5}, {2, 6}, {1, 4}} -> 0, {{5, 5}, {2, 6}, {2, 2}} -> 0, 
   {{5, 5}, {2, 6}, {2, 6}} -> 0, {{5, 5}, {2, 6}, {3, 3}} -> (I/2)*Sqrt[3], 
   {{5, 5}, {2, 6}, {3, 5}} -> -1/2*I, {{5, 5}, {2, 6}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 5}, {2, 6}, {4, 4}} -> I/Sqrt[2], 
   {{5, 5}, {2, 6}, {4, 7}} -> 0, {{5, 5}, {2, 6}, {5, 3}} -> I/2, 
   {{5, 5}, {2, 6}, {5, 5}} -> (I/2)*Sqrt[3], {{5, 5}, {2, 6}, {6, 2}} -> 1, 
   {{5, 5}, {2, 6}, {6, 6}} -> 0, {{5, 5}, {2, 6}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {2, 6}, {8, 0}} -> 0, 
   {{5, 5}, {2, 6}, {8, 8}} -> 0, {{5, 5}, {3, 3}, {0, 0}} -> 0, 
   {{5, 5}, {3, 3}, {0, 8}} -> 0, {{5, 5}, {3, 3}, {1, 4}} -> 0, 
   {{5, 5}, {3, 3}, {2, 2}} -> 1/2, {{5, 5}, {3, 3}, {2, 6}} -> 
    (I/2)*Sqrt[3], {{5, 5}, {3, 3}, {3, 3}} -> -1, 
   {{5, 5}, {3, 3}, {3, 5}} -> 0, {{5, 5}, {3, 3}, {4, 1}} -> 0, 
   {{5, 5}, {3, 3}, {4, 4}} -> 1/Sqrt[2], {{5, 5}, {3, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 5}, {3, 3}, {5, 3}} -> 0, 
   {{5, 5}, {3, 3}, {5, 5}} -> 1, {{5, 5}, {3, 3}, {6, 2}} -> (I/2)*Sqrt[3], 
   {{5, 5}, {3, 3}, {6, 6}} -> -1/2, {{5, 5}, {3, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 5}, {3, 3}, {8, 0}} -> 0, 
   {{5, 5}, {3, 3}, {8, 8}} -> 1, {{5, 5}, {3, 5}, {0, 0}} -> 0, 
   {{5, 5}, {3, 5}, {0, 8}} -> 0, {{5, 5}, {3, 5}, {1, 4}} -> 0, 
   {{5, 5}, {3, 5}, {2, 2}} -> Sqrt[3]/2, {{5, 5}, {3, 5}, {2, 6}} -> I/2, 
   {{5, 5}, {3, 5}, {3, 3}} -> 0, {{5, 5}, {3, 5}, {3, 5}} -> -1, 
   {{5, 5}, {3, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {3, 5}, {4, 4}} -> -(1/Sqrt[2]), {{5, 5}, {3, 5}, {4, 7}} -> 0, 
   {{5, 5}, {3, 5}, {5, 3}} -> 1, {{5, 5}, {3, 5}, {5, 5}} -> 0, 
   {{5, 5}, {3, 5}, {6, 2}} -> -1/2*I, {{5, 5}, {3, 5}, {6, 6}} -> Sqrt[3]/2, 
   {{5, 5}, {3, 5}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {3, 5}, {8, 0}} -> -1, {{5, 5}, {3, 5}, {8, 8}} -> 0, 
   {{5, 5}, {4, 1}, {0, 0}} -> 0, {{5, 5}, {4, 1}, {0, 8}} -> 0, 
   {{5, 5}, {4, 1}, {1, 4}} -> -(1/Sqrt[2]), {{5, 5}, {4, 1}, {2, 2}} -> 0, 
   {{5, 5}, {4, 1}, {2, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 5}, {4, 1}, {3, 3}} -> 0, {{5, 5}, {4, 1}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 5}, {4, 1}, {4, 1}} -> 0, 
   {{5, 5}, {4, 1}, {4, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {4, 1}, {4, 7}} -> 0, {{5, 5}, {4, 1}, {5, 3}} -> 0, 
   {{5, 5}, {4, 1}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {4, 1}, {6, 2}} -> 0, {{5, 5}, {4, 1}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {4, 1}, {7, 4}} -> I/Sqrt[2], 
   {{5, 5}, {4, 1}, {8, 0}} -> 0, {{5, 5}, {4, 1}, {8, 8}} -> 0, 
   {{5, 5}, {4, 4}, {0, 0}} -> 0, {{5, 5}, {4, 4}, {0, 8}} -> 0, 
   {{5, 5}, {4, 4}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {4, 4}, {2, 2}} -> 1/Sqrt[2], {{5, 5}, {4, 4}, {2, 6}} -> 
    I/Sqrt[2], {{5, 5}, {4, 4}, {3, 3}} -> 1/Sqrt[2], 
   {{5, 5}, {4, 4}, {3, 5}} -> 1/Sqrt[2], {{5, 5}, {4, 4}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {4, 4}, {4, 4}} -> 0, 
   {{5, 5}, {4, 4}, {4, 7}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {4, 4}, {5, 3}} -> 1/Sqrt[2], {{5, 5}, {4, 4}, {5, 5}} -> 
    1/Sqrt[2], {{5, 5}, {4, 4}, {6, 2}} -> I/Sqrt[2], 
   {{5, 5}, {4, 4}, {6, 6}} -> 1/Sqrt[2], {{5, 5}, {4, 4}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 5}, {4, 4}, {8, 0}} -> 0, 
   {{5, 5}, {4, 4}, {8, 8}} -> 0, {{5, 5}, {4, 7}, {0, 0}} -> 0, 
   {{5, 5}, {4, 7}, {0, 8}} -> 0, {{5, 5}, {4, 7}, {1, 4}} -> (-I)/Sqrt[2], 
   {{5, 5}, {4, 7}, {2, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 5}, {4, 7}, {2, 6}} -> 0, {{5, 5}, {4, 7}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 5}, {4, 7}, {3, 5}} -> 0, 
   {{5, 5}, {4, 7}, {4, 1}} -> 0, {{5, 5}, {4, 7}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 5}, {4, 7}, {4, 7}} -> 0, 
   {{5, 5}, {4, 7}, {5, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {4, 7}, {5, 5}} -> 0, {{5, 5}, {4, 7}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 5}, {4, 7}, {6, 6}} -> 0, 
   {{5, 5}, {4, 7}, {7, 4}} -> -(1/Sqrt[2]), {{5, 5}, {4, 7}, {8, 0}} -> 0, 
   {{5, 5}, {4, 7}, {8, 8}} -> 0, {{5, 5}, {5, 3}, {0, 0}} -> 0, 
   {{5, 5}, {5, 3}, {0, 8}} -> -1, {{5, 5}, {5, 3}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {5, 3}, {2, 2}} -> Sqrt[3]/2, 
   {{5, 5}, {5, 3}, {2, 6}} -> -1/2*I, {{5, 5}, {5, 3}, {3, 3}} -> 0, 
   {{5, 5}, {5, 3}, {3, 5}} -> 1, {{5, 5}, {5, 3}, {4, 1}} -> 0, 
   {{5, 5}, {5, 3}, {4, 4}} -> -(1/Sqrt[2]), {{5, 5}, {5, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 5}, {5, 3}, {5, 3}} -> -1, 
   {{5, 5}, {5, 3}, {5, 5}} -> 0, {{5, 5}, {5, 3}, {6, 2}} -> I/2, 
   {{5, 5}, {5, 3}, {6, 6}} -> Sqrt[3]/2, {{5, 5}, {5, 3}, {7, 4}} -> 0, 
   {{5, 5}, {5, 3}, {8, 0}} -> 0, {{5, 5}, {5, 3}, {8, 8}} -> 0, 
   {{5, 5}, {5, 5}, {0, 0}} -> 1, {{5, 5}, {5, 5}, {0, 8}} -> 0, 
   {{5, 5}, {5, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {5, 5}, {2, 2}} -> -1/2, {{5, 5}, {5, 5}, {2, 6}} -> 
    (I/2)*Sqrt[3], {{5, 5}, {5, 5}, {3, 3}} -> 1, 
   {{5, 5}, {5, 5}, {3, 5}} -> 0, {{5, 5}, {5, 5}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {5, 5}, {4, 4}} -> 1/Sqrt[2], 
   {{5, 5}, {5, 5}, {4, 7}} -> 0, {{5, 5}, {5, 5}, {5, 3}} -> 0, 
   {{5, 5}, {5, 5}, {5, 5}} -> -1, {{5, 5}, {5, 5}, {6, 2}} -> (I/2)*Sqrt[3], 
   {{5, 5}, {5, 5}, {6, 6}} -> 1/2, {{5, 5}, {5, 5}, {7, 4}} -> 0, 
   {{5, 5}, {5, 5}, {8, 0}} -> 0, {{5, 5}, {5, 5}, {8, 8}} -> 0, 
   {{5, 5}, {6, 2}, {0, 0}} -> 0, {{5, 5}, {6, 2}, {0, 8}} -> 0, 
   {{5, 5}, {6, 2}, {1, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 5}, {6, 2}, {2, 2}} -> 0, {{5, 5}, {6, 2}, {2, 6}} -> 1, 
   {{5, 5}, {6, 2}, {3, 3}} -> (I/2)*Sqrt[3], {{5, 5}, {6, 2}, {3, 5}} -> 
    I/2, {{5, 5}, {6, 2}, {4, 1}} -> 0, {{5, 5}, {6, 2}, {4, 4}} -> 
    I/Sqrt[2], {{5, 5}, {6, 2}, {4, 7}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {6, 2}, {5, 3}} -> -1/2*I, {{5, 5}, {6, 2}, {5, 5}} -> 
    (I/2)*Sqrt[3], {{5, 5}, {6, 2}, {6, 2}} -> 0, 
   {{5, 5}, {6, 2}, {6, 6}} -> 0, {{5, 5}, {6, 2}, {7, 4}} -> 0, 
   {{5, 5}, {6, 2}, {8, 0}} -> 0, {{5, 5}, {6, 2}, {8, 8}} -> 0, 
   {{5, 5}, {6, 6}, {0, 0}} -> 0, {{5, 5}, {6, 6}, {0, 8}} -> 0, 
   {{5, 5}, {6, 6}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {6, 6}, {2, 2}} -> 1, {{5, 5}, {6, 6}, {2, 6}} -> 0, 
   {{5, 5}, {6, 6}, {3, 3}} -> -1/2, {{5, 5}, {6, 6}, {3, 5}} -> 
    -1/2*Sqrt[3], {{5, 5}, {6, 6}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {6, 6}, {4, 4}} -> 1/Sqrt[2], {{5, 5}, {6, 6}, {4, 7}} -> 0, 
   {{5, 5}, {6, 6}, {5, 3}} -> -1/2*Sqrt[3], {{5, 5}, {6, 6}, {5, 5}} -> 1/2, 
   {{5, 5}, {6, 6}, {6, 2}} -> 0, {{5, 5}, {6, 6}, {6, 6}} -> 0, 
   {{5, 5}, {6, 6}, {7, 4}} -> 0, {{5, 5}, {6, 6}, {8, 0}} -> 0, 
   {{5, 5}, {6, 6}, {8, 8}} -> 0, {{5, 5}, {7, 4}, {0, 0}} -> 0, 
   {{5, 5}, {7, 4}, {0, 8}} -> 0, {{5, 5}, {7, 4}, {1, 4}} -> 0, 
   {{5, 5}, {7, 4}, {2, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 5}, {7, 4}, {2, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 5}, {7, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 5}, {7, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {7, 4}, {4, 1}} -> (-I)/Sqrt[2], {{5, 5}, {7, 4}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 5}, {7, 4}, {4, 7}} -> -(1/Sqrt[2]), 
   {{5, 5}, {7, 4}, {5, 3}} -> 0, {{5, 5}, {7, 4}, {5, 5}} -> 0, 
   {{5, 5}, {7, 4}, {6, 2}} -> 0, {{5, 5}, {7, 4}, {6, 6}} -> 0, 
   {{5, 5}, {7, 4}, {7, 4}} -> 0, {{5, 5}, {7, 4}, {8, 0}} -> 0, 
   {{5, 5}, {7, 4}, {8, 8}} -> 0, {{5, 5}, {8, 0}, {0, 0}} -> 0, 
   {{5, 5}, {8, 0}, {0, 8}} -> 0, {{5, 5}, {8, 0}, {1, 4}} -> 0, 
   {{5, 5}, {8, 0}, {2, 2}} -> 0, {{5, 5}, {8, 0}, {2, 6}} -> 0, 
   {{5, 5}, {8, 0}, {3, 3}} -> 0, {{5, 5}, {8, 0}, {3, 5}} -> 1, 
   {{5, 5}, {8, 0}, {4, 1}} -> 0, {{5, 5}, {8, 0}, {4, 4}} -> 0, 
   {{5, 5}, {8, 0}, {4, 7}} -> 0, {{5, 5}, {8, 0}, {5, 3}} -> 0, 
   {{5, 5}, {8, 0}, {5, 5}} -> 0, {{5, 5}, {8, 0}, {6, 2}} -> 0, 
   {{5, 5}, {8, 0}, {6, 6}} -> 0, {{5, 5}, {8, 0}, {7, 4}} -> 0, 
   {{5, 5}, {8, 0}, {8, 0}} -> 0, {{5, 5}, {8, 0}, {8, 8}} -> 0, 
   {{5, 5}, {8, 8}, {0, 0}} -> 0, {{5, 5}, {8, 8}, {0, 8}} -> 0, 
   {{5, 5}, {8, 8}, {1, 4}} -> 0, {{5, 5}, {8, 8}, {2, 2}} -> 0, 
   {{5, 5}, {8, 8}, {2, 6}} -> 0, {{5, 5}, {8, 8}, {3, 3}} -> 1, 
   {{5, 5}, {8, 8}, {3, 5}} -> 0, {{5, 5}, {8, 8}, {4, 1}} -> 0, 
   {{5, 5}, {8, 8}, {4, 4}} -> 0, {{5, 5}, {8, 8}, {4, 7}} -> 0, 
   {{5, 5}, {8, 8}, {5, 3}} -> 0, {{5, 5}, {8, 8}, {5, 5}} -> 0, 
   {{5, 5}, {8, 8}, {6, 2}} -> 0, {{5, 5}, {8, 8}, {6, 6}} -> 0, 
   {{5, 5}, {8, 8}, {7, 4}} -> 0, {{5, 5}, {8, 8}, {8, 0}} -> 0, 
   {{5, 5}, {8, 8}, {8, 8}} -> 0, {{6, 2}, {0, 0}, {0, 0}} -> 0, 
   {{6, 2}, {0, 0}, {0, 8}} -> 0, {{6, 2}, {0, 0}, {1, 4}} -> 0, 
   {{6, 2}, {0, 0}, {2, 2}} -> 0, {{6, 2}, {0, 0}, {2, 6}} -> 0, 
   {{6, 2}, {0, 0}, {3, 3}} -> 0, {{6, 2}, {0, 0}, {3, 5}} -> 0, 
   {{6, 2}, {0, 0}, {4, 1}} -> 0, {{6, 2}, {0, 0}, {4, 4}} -> 0, 
   {{6, 2}, {0, 0}, {4, 7}} -> 0, {{6, 2}, {0, 0}, {5, 3}} -> 0, 
   {{6, 2}, {0, 0}, {5, 5}} -> 0, {{6, 2}, {0, 0}, {6, 2}} -> 1, 
   {{6, 2}, {0, 0}, {6, 6}} -> 0, {{6, 2}, {0, 0}, {7, 4}} -> 0, 
   {{6, 2}, {0, 0}, {8, 0}} -> 0, {{6, 2}, {0, 0}, {8, 8}} -> 0, 
   {{6, 2}, {0, 8}, {0, 0}} -> 0, {{6, 2}, {0, 8}, {0, 8}} -> 0, 
   {{6, 2}, {0, 8}, {1, 4}} -> 0, {{6, 2}, {0, 8}, {2, 2}} -> 0, 
   {{6, 2}, {0, 8}, {2, 6}} -> 0, {{6, 2}, {0, 8}, {3, 3}} -> 0, 
   {{6, 2}, {0, 8}, {3, 5}} -> 0, {{6, 2}, {0, 8}, {4, 1}} -> 0, 
   {{6, 2}, {0, 8}, {4, 4}} -> 0, {{6, 2}, {0, 8}, {4, 7}} -> 0, 
   {{6, 2}, {0, 8}, {5, 3}} -> 0, {{6, 2}, {0, 8}, {5, 5}} -> 0, 
   {{6, 2}, {0, 8}, {6, 2}} -> 0, {{6, 2}, {0, 8}, {6, 6}} -> I, 
   {{6, 2}, {0, 8}, {7, 4}} -> 0, {{6, 2}, {0, 8}, {8, 0}} -> 0, 
   {{6, 2}, {0, 8}, {8, 8}} -> 0, {{6, 2}, {1, 4}, {0, 0}} -> 0, 
   {{6, 2}, {1, 4}, {0, 8}} -> 0, {{6, 2}, {1, 4}, {1, 4}} -> 0, 
   {{6, 2}, {1, 4}, {2, 2}} -> 0, {{6, 2}, {1, 4}, {2, 6}} -> 0, 
   {{6, 2}, {1, 4}, {3, 3}} -> 0, {{6, 2}, {1, 4}, {3, 5}} -> 0, 
   {{6, 2}, {1, 4}, {4, 1}} -> 0, {{6, 2}, {1, 4}, {4, 4}} -> 0, 
   {{6, 2}, {1, 4}, {4, 7}} -> 0, {{6, 2}, {1, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 2}, {1, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 2}, {1, 4}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {1, 4}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 2}, {1, 4}, {7, 4}} -> -1, 
   {{6, 2}, {1, 4}, {8, 0}} -> 0, {{6, 2}, {1, 4}, {8, 8}} -> 0, 
   {{6, 2}, {2, 2}, {0, 0}} -> 0, {{6, 2}, {2, 2}, {0, 8}} -> 0, 
   {{6, 2}, {2, 2}, {1, 4}} -> 0, {{6, 2}, {2, 2}, {2, 2}} -> 0, 
   {{6, 2}, {2, 2}, {2, 6}} -> 0, {{6, 2}, {2, 2}, {3, 3}} -> 0, 
   {{6, 2}, {2, 2}, {3, 5}} -> 0, {{6, 2}, {2, 2}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 2}, {2, 2}, {4, 4}} -> I/Sqrt[2], 
   {{6, 2}, {2, 2}, {4, 7}} -> 0, {{6, 2}, {2, 2}, {5, 3}} -> I, 
   {{6, 2}, {2, 2}, {5, 5}} -> 0, {{6, 2}, {2, 2}, {6, 2}} -> -1, 
   {{6, 2}, {2, 2}, {6, 6}} -> 0, {{6, 2}, {2, 2}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{6, 2}, {2, 2}, {8, 0}} -> -I, 
   {{6, 2}, {2, 2}, {8, 8}} -> 0, {{6, 2}, {2, 6}, {0, 0}} -> 0, 
   {{6, 2}, {2, 6}, {0, 8}} -> 0, {{6, 2}, {2, 6}, {1, 4}} -> 0, 
   {{6, 2}, {2, 6}, {2, 2}} -> 0, {{6, 2}, {2, 6}, {2, 6}} -> 0, 
   {{6, 2}, {2, 6}, {3, 3}} -> 0, {{6, 2}, {2, 6}, {3, 5}} -> 0, 
   {{6, 2}, {2, 6}, {4, 1}} -> 0, {{6, 2}, {2, 6}, {4, 4}} -> -(1/Sqrt[2]), 
   {{6, 2}, {2, 6}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 2}, {2, 6}, {5, 3}} -> 0, {{6, 2}, {2, 6}, {5, 5}} -> 1, 
   {{6, 2}, {2, 6}, {6, 2}} -> 0, {{6, 2}, {2, 6}, {6, 6}} -> -1, 
   {{6, 2}, {2, 6}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 2}, {2, 6}, {8, 0}} -> 0, {{6, 2}, {2, 6}, {8, 8}} -> -1, 
   {{6, 2}, {3, 3}, {0, 0}} -> 0, {{6, 2}, {3, 3}, {0, 8}} -> 0, 
   {{6, 2}, {3, 3}, {1, 4}} -> 0, {{6, 2}, {3, 3}, {2, 2}} -> 0, 
   {{6, 2}, {3, 3}, {2, 6}} -> 0, {{6, 2}, {3, 3}, {3, 3}} -> (I/2)*Sqrt[3], 
   {{6, 2}, {3, 3}, {3, 5}} -> -1/2*I, {{6, 2}, {3, 3}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 2}, {3, 3}, {4, 4}} -> I/Sqrt[2], 
   {{6, 2}, {3, 3}, {4, 7}} -> 0, {{6, 2}, {3, 3}, {5, 3}} -> I/2, 
   {{6, 2}, {3, 3}, {5, 5}} -> (I/2)*Sqrt[3], {{6, 2}, {3, 3}, {6, 2}} -> 1, 
   {{6, 2}, {3, 3}, {6, 6}} -> 0, {{6, 2}, {3, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {3, 3}, {8, 0}} -> 0, 
   {{6, 2}, {3, 3}, {8, 8}} -> 0, {{6, 2}, {3, 5}, {0, 0}} -> 0, 
   {{6, 2}, {3, 5}, {0, 8}} -> 0, {{6, 2}, {3, 5}, {1, 4}} -> 0, 
   {{6, 2}, {3, 5}, {2, 2}} -> 0, {{6, 2}, {3, 5}, {2, 6}} -> 0, 
   {{6, 2}, {3, 5}, {3, 3}} -> I/2, {{6, 2}, {3, 5}, {3, 5}} -> 
    (I/2)*Sqrt[3], {{6, 2}, {3, 5}, {4, 1}} -> 0, 
   {{6, 2}, {3, 5}, {4, 4}} -> (-I)/Sqrt[2], {{6, 2}, {3, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{6, 2}, {3, 5}, {5, 3}} -> (-1/2*I)*Sqrt[3], 
   {{6, 2}, {3, 5}, {5, 5}} -> I/2, {{6, 2}, {3, 5}, {6, 2}} -> 0, 
   {{6, 2}, {3, 5}, {6, 6}} -> -I, {{6, 2}, {3, 5}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {3, 5}, {8, 0}} -> 0, 
   {{6, 2}, {3, 5}, {8, 8}} -> 0, {{6, 2}, {4, 1}, {0, 0}} -> 0, 
   {{6, 2}, {4, 1}, {0, 8}} -> 0, {{6, 2}, {4, 1}, {1, 4}} -> 0, 
   {{6, 2}, {4, 1}, {2, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 2}, {4, 1}, {2, 6}} -> 0, {{6, 2}, {4, 1}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 2}, {4, 1}, {3, 5}} -> 0, 
   {{6, 2}, {4, 1}, {4, 1}} -> I, {{6, 2}, {4, 1}, {4, 4}} -> 0, 
   {{6, 2}, {4, 1}, {4, 7}} -> 0, {{6, 2}, {4, 1}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 2}, {4, 1}, {5, 5}} -> 0, 
   {{6, 2}, {4, 1}, {6, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 2}, {4, 1}, {6, 6}} -> 0, {{6, 2}, {4, 1}, {7, 4}} -> 0, 
   {{6, 2}, {4, 1}, {8, 0}} -> 0, {{6, 2}, {4, 1}, {8, 8}} -> 0, 
   {{6, 2}, {4, 4}, {0, 0}} -> 0, {{6, 2}, {4, 4}, {0, 8}} -> 0, 
   {{6, 2}, {4, 4}, {1, 4}} -> 0, {{6, 2}, {4, 4}, {2, 2}} -> I/Sqrt[2], 
   {{6, 2}, {4, 4}, {2, 6}} -> -(1/Sqrt[2]), {{6, 2}, {4, 4}, {3, 3}} -> 
    I/Sqrt[2], {{6, 2}, {4, 4}, {3, 5}} -> I/Sqrt[2], 
   {{6, 2}, {4, 4}, {4, 1}} -> 0, {{6, 2}, {4, 4}, {4, 4}} -> I, 
   {{6, 2}, {4, 4}, {4, 7}} -> 0, {{6, 2}, {4, 4}, {5, 3}} -> I/Sqrt[2], 
   {{6, 2}, {4, 4}, {5, 5}} -> I/Sqrt[2], {{6, 2}, {4, 4}, {6, 2}} -> 
    -(1/Sqrt[2]), {{6, 2}, {4, 4}, {6, 6}} -> I/Sqrt[2], 
   {{6, 2}, {4, 4}, {7, 4}} -> 0, {{6, 2}, {4, 4}, {8, 0}} -> 0, 
   {{6, 2}, {4, 4}, {8, 8}} -> 0, {{6, 2}, {4, 7}, {0, 0}} -> 0, 
   {{6, 2}, {4, 7}, {0, 8}} -> 0, {{6, 2}, {4, 7}, {1, 4}} -> 0, 
   {{6, 2}, {4, 7}, {2, 2}} -> 0, {{6, 2}, {4, 7}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 2}, {4, 7}, {3, 3}} -> 0, 
   {{6, 2}, {4, 7}, {3, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 2}, {4, 7}, {4, 1}} -> 0, {{6, 2}, {4, 7}, {4, 4}} -> 0, 
   {{6, 2}, {4, 7}, {4, 7}} -> I, {{6, 2}, {4, 7}, {5, 3}} -> 0, 
   {{6, 2}, {4, 7}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 2}, {4, 7}, {6, 2}} -> 0, {{6, 2}, {4, 7}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{6, 2}, {4, 7}, {7, 4}} -> 0, 
   {{6, 2}, {4, 7}, {8, 0}} -> 0, {{6, 2}, {4, 7}, {8, 8}} -> 0, 
   {{6, 2}, {5, 3}, {0, 0}} -> 0, {{6, 2}, {5, 3}, {0, 8}} -> 0, 
   {{6, 2}, {5, 3}, {1, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 2}, {5, 3}, {2, 2}} -> -I, {{6, 2}, {5, 3}, {2, 6}} -> 0, 
   {{6, 2}, {5, 3}, {3, 3}} -> -1/2*I, {{6, 2}, {5, 3}, {3, 5}} -> 
    (-1/2*I)*Sqrt[3], {{6, 2}, {5, 3}, {4, 1}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 2}, {5, 3}, {4, 4}} -> (-I)/Sqrt[2], {{6, 2}, {5, 3}, {4, 7}} -> 0, 
   {{6, 2}, {5, 3}, {5, 3}} -> (I/2)*Sqrt[3], {{6, 2}, {5, 3}, {5, 5}} -> 
    -1/2*I, {{6, 2}, {5, 3}, {6, 2}} -> 0, {{6, 2}, {5, 3}, {6, 6}} -> 0, 
   {{6, 2}, {5, 3}, {7, 4}} -> 0, {{6, 2}, {5, 3}, {8, 0}} -> 0, 
   {{6, 2}, {5, 3}, {8, 8}} -> 0, {{6, 2}, {5, 5}, {0, 0}} -> 0, 
   {{6, 2}, {5, 5}, {0, 8}} -> 0, {{6, 2}, {5, 5}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 2}, {5, 5}, {2, 2}} -> 0, 
   {{6, 2}, {5, 5}, {2, 6}} -> 1, {{6, 2}, {5, 5}, {3, 3}} -> (I/2)*Sqrt[3], 
   {{6, 2}, {5, 5}, {3, 5}} -> -1/2*I, {{6, 2}, {5, 5}, {4, 1}} -> 0, 
   {{6, 2}, {5, 5}, {4, 4}} -> I/Sqrt[2], {{6, 2}, {5, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{6, 2}, {5, 5}, {5, 3}} -> I/2, 
   {{6, 2}, {5, 5}, {5, 5}} -> (I/2)*Sqrt[3], {{6, 2}, {5, 5}, {6, 2}} -> 0, 
   {{6, 2}, {5, 5}, {6, 6}} -> 0, {{6, 2}, {5, 5}, {7, 4}} -> 0, 
   {{6, 2}, {5, 5}, {8, 0}} -> 0, {{6, 2}, {5, 5}, {8, 8}} -> 0, 
   {{6, 2}, {6, 2}, {0, 0}} -> 1, {{6, 2}, {6, 2}, {0, 8}} -> 0, 
   {{6, 2}, {6, 2}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 2}, {6, 2}, {2, 2}} -> -1, {{6, 2}, {6, 2}, {2, 6}} -> 0, 
   {{6, 2}, {6, 2}, {3, 3}} -> 1, {{6, 2}, {6, 2}, {3, 5}} -> 0, 
   {{6, 2}, {6, 2}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 2}, {6, 2}, {4, 4}} -> -(1/Sqrt[2]), {{6, 2}, {6, 2}, {4, 7}} -> 0, 
   {{6, 2}, {6, 2}, {5, 3}} -> 0, {{6, 2}, {6, 2}, {5, 5}} -> 0, 
   {{6, 2}, {6, 2}, {6, 2}} -> 0, {{6, 2}, {6, 2}, {6, 6}} -> 0, 
   {{6, 2}, {6, 2}, {7, 4}} -> 0, {{6, 2}, {6, 2}, {8, 0}} -> 0, 
   {{6, 2}, {6, 2}, {8, 8}} -> 0, {{6, 2}, {6, 6}, {0, 0}} -> 0, 
   {{6, 2}, {6, 6}, {0, 8}} -> I, {{6, 2}, {6, 6}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 2}, {6, 6}, {2, 2}} -> 0, 
   {{6, 2}, {6, 6}, {2, 6}} -> -1, {{6, 2}, {6, 6}, {3, 3}} -> 0, 
   {{6, 2}, {6, 6}, {3, 5}} -> I, {{6, 2}, {6, 6}, {4, 1}} -> 0, 
   {{6, 2}, {6, 6}, {4, 4}} -> I/Sqrt[2], {{6, 2}, {6, 6}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {6, 6}, {5, 3}} -> 0, 
   {{6, 2}, {6, 6}, {5, 5}} -> 0, {{6, 2}, {6, 6}, {6, 2}} -> 0, 
   {{6, 2}, {6, 6}, {6, 6}} -> 0, {{6, 2}, {6, 6}, {7, 4}} -> 0, 
   {{6, 2}, {6, 6}, {8, 0}} -> 0, {{6, 2}, {6, 6}, {8, 8}} -> 0, 
   {{6, 2}, {7, 4}, {0, 0}} -> 0, {{6, 2}, {7, 4}, {0, 8}} -> 0, 
   {{6, 2}, {7, 4}, {1, 4}} -> 1, {{6, 2}, {7, 4}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {7, 4}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 2}, {7, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{6, 2}, {7, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {7, 4}, {4, 1}} -> 0, 
   {{6, 2}, {7, 4}, {4, 4}} -> 0, {{6, 2}, {7, 4}, {4, 7}} -> 0, 
   {{6, 2}, {7, 4}, {5, 3}} -> 0, {{6, 2}, {7, 4}, {5, 5}} -> 0, 
   {{6, 2}, {7, 4}, {6, 2}} -> 0, {{6, 2}, {7, 4}, {6, 6}} -> 0, 
   {{6, 2}, {7, 4}, {7, 4}} -> 0, {{6, 2}, {7, 4}, {8, 0}} -> 0, 
   {{6, 2}, {7, 4}, {8, 8}} -> 0, {{6, 2}, {8, 0}, {0, 0}} -> 0, 
   {{6, 2}, {8, 0}, {0, 8}} -> 0, {{6, 2}, {8, 0}, {1, 4}} -> 0, 
   {{6, 2}, {8, 0}, {2, 2}} -> -I, {{6, 2}, {8, 0}, {2, 6}} -> 0, 
   {{6, 2}, {8, 0}, {3, 3}} -> 0, {{6, 2}, {8, 0}, {3, 5}} -> 0, 
   {{6, 2}, {8, 0}, {4, 1}} -> 0, {{6, 2}, {8, 0}, {4, 4}} -> 0, 
   {{6, 2}, {8, 0}, {4, 7}} -> 0, {{6, 2}, {8, 0}, {5, 3}} -> 0, 
   {{6, 2}, {8, 0}, {5, 5}} -> 0, {{6, 2}, {8, 0}, {6, 2}} -> 0, 
   {{6, 2}, {8, 0}, {6, 6}} -> 0, {{6, 2}, {8, 0}, {7, 4}} -> 0, 
   {{6, 2}, {8, 0}, {8, 0}} -> 0, {{6, 2}, {8, 0}, {8, 8}} -> 0, 
   {{6, 2}, {8, 8}, {0, 0}} -> 0, {{6, 2}, {8, 8}, {0, 8}} -> 0, 
   {{6, 2}, {8, 8}, {1, 4}} -> 0, {{6, 2}, {8, 8}, {2, 2}} -> 0, 
   {{6, 2}, {8, 8}, {2, 6}} -> -1, {{6, 2}, {8, 8}, {3, 3}} -> 0, 
   {{6, 2}, {8, 8}, {3, 5}} -> 0, {{6, 2}, {8, 8}, {4, 1}} -> 0, 
   {{6, 2}, {8, 8}, {4, 4}} -> 0, {{6, 2}, {8, 8}, {4, 7}} -> 0, 
   {{6, 2}, {8, 8}, {5, 3}} -> 0, {{6, 2}, {8, 8}, {5, 5}} -> 0, 
   {{6, 2}, {8, 8}, {6, 2}} -> 0, {{6, 2}, {8, 8}, {6, 6}} -> 0, 
   {{6, 2}, {8, 8}, {7, 4}} -> 0, {{6, 2}, {8, 8}, {8, 0}} -> 0, 
   {{6, 2}, {8, 8}, {8, 8}} -> 0, {{6, 6}, {0, 0}, {0, 0}} -> 0, 
   {{6, 6}, {0, 0}, {0, 8}} -> 0, {{6, 6}, {0, 0}, {1, 4}} -> 0, 
   {{6, 6}, {0, 0}, {2, 2}} -> 0, {{6, 6}, {0, 0}, {2, 6}} -> 0, 
   {{6, 6}, {0, 0}, {3, 3}} -> 0, {{6, 6}, {0, 0}, {3, 5}} -> 0, 
   {{6, 6}, {0, 0}, {4, 1}} -> 0, {{6, 6}, {0, 0}, {4, 4}} -> 0, 
   {{6, 6}, {0, 0}, {4, 7}} -> 0, {{6, 6}, {0, 0}, {5, 3}} -> 0, 
   {{6, 6}, {0, 0}, {5, 5}} -> 0, {{6, 6}, {0, 0}, {6, 2}} -> 0, 
   {{6, 6}, {0, 0}, {6, 6}} -> 1, {{6, 6}, {0, 0}, {7, 4}} -> 0, 
   {{6, 6}, {0, 0}, {8, 0}} -> 0, {{6, 6}, {0, 0}, {8, 8}} -> 0, 
   {{6, 6}, {0, 8}, {0, 0}} -> 0, {{6, 6}, {0, 8}, {0, 8}} -> 0, 
   {{6, 6}, {0, 8}, {1, 4}} -> 0, {{6, 6}, {0, 8}, {2, 2}} -> 0, 
   {{6, 6}, {0, 8}, {2, 6}} -> 0, {{6, 6}, {0, 8}, {3, 3}} -> 0, 
   {{6, 6}, {0, 8}, {3, 5}} -> 0, {{6, 6}, {0, 8}, {4, 1}} -> 0, 
   {{6, 6}, {0, 8}, {4, 4}} -> 0, {{6, 6}, {0, 8}, {4, 7}} -> 0, 
   {{6, 6}, {0, 8}, {5, 3}} -> 0, {{6, 6}, {0, 8}, {5, 5}} -> 0, 
   {{6, 6}, {0, 8}, {6, 2}} -> I, {{6, 6}, {0, 8}, {6, 6}} -> 0, 
   {{6, 6}, {0, 8}, {7, 4}} -> 0, {{6, 6}, {0, 8}, {8, 0}} -> 0, 
   {{6, 6}, {0, 8}, {8, 8}} -> 0, {{6, 6}, {1, 4}, {0, 0}} -> 0, 
   {{6, 6}, {1, 4}, {0, 8}} -> 0, {{6, 6}, {1, 4}, {1, 4}} -> 0, 
   {{6, 6}, {1, 4}, {2, 2}} -> 0, {{6, 6}, {1, 4}, {2, 6}} -> 0, 
   {{6, 6}, {1, 4}, {3, 3}} -> 0, {{6, 6}, {1, 4}, {3, 5}} -> 0, 
   {{6, 6}, {1, 4}, {4, 1}} -> 0, {{6, 6}, {1, 4}, {4, 4}} -> 0, 
   {{6, 6}, {1, 4}, {4, 7}} -> 0, {{6, 6}, {1, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{6, 6}, {1, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 6}, {1, 4}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 6}, {1, 4}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{6, 6}, {1, 4}, {7, 4}} -> -I, 
   {{6, 6}, {1, 4}, {8, 0}} -> 0, {{6, 6}, {1, 4}, {8, 8}} -> 0, 
   {{6, 6}, {2, 2}, {0, 0}} -> 0, {{6, 6}, {2, 2}, {0, 8}} -> 0, 
   {{6, 6}, {2, 2}, {1, 4}} -> 0, {{6, 6}, {2, 2}, {2, 2}} -> 0, 
   {{6, 6}, {2, 2}, {2, 6}} -> 0, {{6, 6}, {2, 2}, {3, 3}} -> 0, 
   {{6, 6}, {2, 2}, {3, 5}} -> 0, {{6, 6}, {2, 2}, {4, 1}} -> 0, 
   {{6, 6}, {2, 2}, {4, 4}} -> 1/Sqrt[2], {{6, 6}, {2, 2}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 6}, {2, 2}, {5, 3}} -> 0, 
   {{6, 6}, {2, 2}, {5, 5}} -> 1, {{6, 6}, {2, 2}, {6, 2}} -> 0, 
   {{6, 6}, {2, 2}, {6, 6}} -> 1, {{6, 6}, {2, 2}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 6}, {2, 2}, {8, 0}} -> 0, 
   {{6, 6}, {2, 2}, {8, 8}} -> 1, {{6, 6}, {2, 6}, {0, 0}} -> 0, 
   {{6, 6}, {2, 6}, {0, 8}} -> 0, {{6, 6}, {2, 6}, {1, 4}} -> 0, 
   {{6, 6}, {2, 6}, {2, 2}} -> 0, {{6, 6}, {2, 6}, {2, 6}} -> 0, 
   {{6, 6}, {2, 6}, {3, 3}} -> 0, {{6, 6}, {2, 6}, {3, 5}} -> 0, 
   {{6, 6}, {2, 6}, {4, 1}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 6}, {2, 6}, {4, 4}} -> I/Sqrt[2], {{6, 6}, {2, 6}, {4, 7}} -> 0, 
   {{6, 6}, {2, 6}, {5, 3}} -> -I, {{6, 6}, {2, 6}, {5, 5}} -> 0, 
   {{6, 6}, {2, 6}, {6, 2}} -> -1, {{6, 6}, {2, 6}, {6, 6}} -> 0, 
   {{6, 6}, {2, 6}, {7, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 6}, {2, 6}, {8, 0}} -> I, {{6, 6}, {2, 6}, {8, 8}} -> 0, 
   {{6, 6}, {3, 3}, {0, 0}} -> 0, {{6, 6}, {3, 3}, {0, 8}} -> 0, 
   {{6, 6}, {3, 3}, {1, 4}} -> 0, {{6, 6}, {3, 3}, {2, 2}} -> 0, 
   {{6, 6}, {3, 3}, {2, 6}} -> 0, {{6, 6}, {3, 3}, {3, 3}} -> 1/2, 
   {{6, 6}, {3, 3}, {3, 5}} -> -1/2*Sqrt[3], {{6, 6}, {3, 3}, {4, 1}} -> 0, 
   {{6, 6}, {3, 3}, {4, 4}} -> 1/Sqrt[2], {{6, 6}, {3, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 6}, {3, 3}, {5, 3}} -> -1/2*Sqrt[3], 
   {{6, 6}, {3, 3}, {5, 5}} -> -1/2, {{6, 6}, {3, 3}, {6, 2}} -> 0, 
   {{6, 6}, {3, 3}, {6, 6}} -> 1, {{6, 6}, {3, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 6}, {3, 3}, {8, 0}} -> 0, 
   {{6, 6}, {3, 3}, {8, 8}} -> 0, {{6, 6}, {3, 5}, {0, 0}} -> 0, 
   {{6, 6}, {3, 5}, {0, 8}} -> 0, {{6, 6}, {3, 5}, {1, 4}} -> 0, 
   {{6, 6}, {3, 5}, {2, 2}} -> 0, {{6, 6}, {3, 5}, {2, 6}} -> 0, 
   {{6, 6}, {3, 5}, {3, 3}} -> Sqrt[3]/2, {{6, 6}, {3, 5}, {3, 5}} -> 1/2, 
   {{6, 6}, {3, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 6}, {3, 5}, {4, 4}} -> -(1/Sqrt[2]), {{6, 6}, {3, 5}, {4, 7}} -> 0, 
   {{6, 6}, {3, 5}, {5, 3}} -> 1/2, {{6, 6}, {3, 5}, {5, 5}} -> -1/2*Sqrt[3], 
   {{6, 6}, {3, 5}, {6, 2}} -> I, {{6, 6}, {3, 5}, {6, 6}} -> 0, 
   {{6, 6}, {3, 5}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 6}, {3, 5}, {8, 0}} -> 0, {{6, 6}, {3, 5}, {8, 8}} -> 0, 
   {{6, 6}, {4, 1}, {0, 0}} -> 0, {{6, 6}, {4, 1}, {0, 8}} -> 0, 
   {{6, 6}, {4, 1}, {1, 4}} -> 0, {{6, 6}, {4, 1}, {2, 2}} -> 0, 
   {{6, 6}, {4, 1}, {2, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 6}, {4, 1}, {3, 3}} -> 0, {{6, 6}, {4, 1}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{6, 6}, {4, 1}, {4, 1}} -> 0, 
   {{6, 6}, {4, 1}, {4, 4}} -> 0, {{6, 6}, {4, 1}, {4, 7}} -> -I, 
   {{6, 6}, {4, 1}, {5, 3}} -> 0, {{6, 6}, {4, 1}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 6}, {4, 1}, {6, 2}} -> 0, 
   {{6, 6}, {4, 1}, {6, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 6}, {4, 1}, {7, 4}} -> 0, {{6, 6}, {4, 1}, {8, 0}} -> 0, 
   {{6, 6}, {4, 1}, {8, 8}} -> 0, {{6, 6}, {4, 4}, {0, 0}} -> 0, 
   {{6, 6}, {4, 4}, {0, 8}} -> 0, {{6, 6}, {4, 4}, {1, 4}} -> 0, 
   {{6, 6}, {4, 4}, {2, 2}} -> 1/Sqrt[2], {{6, 6}, {4, 4}, {2, 6}} -> 
    I/Sqrt[2], {{6, 6}, {4, 4}, {3, 3}} -> 1/Sqrt[2], 
   {{6, 6}, {4, 4}, {3, 5}} -> 1/Sqrt[2], {{6, 6}, {4, 4}, {4, 1}} -> 0, 
   {{6, 6}, {4, 4}, {4, 4}} -> 1, {{6, 6}, {4, 4}, {4, 7}} -> 0, 
   {{6, 6}, {4, 4}, {5, 3}} -> 1/Sqrt[2], {{6, 6}, {4, 4}, {5, 5}} -> 
    1/Sqrt[2], {{6, 6}, {4, 4}, {6, 2}} -> I/Sqrt[2], 
   {{6, 6}, {4, 4}, {6, 6}} -> 1/Sqrt[2], {{6, 6}, {4, 4}, {7, 4}} -> 0, 
   {{6, 6}, {4, 4}, {8, 0}} -> 0, {{6, 6}, {4, 4}, {8, 8}} -> 0, 
   {{6, 6}, {4, 7}, {0, 0}} -> 0, {{6, 6}, {4, 7}, {0, 8}} -> 0, 
   {{6, 6}, {4, 7}, {1, 4}} -> 0, {{6, 6}, {4, 7}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 6}, {4, 7}, {2, 6}} -> 0, 
   {{6, 6}, {4, 7}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 6}, {4, 7}, {3, 5}} -> 0, {{6, 6}, {4, 7}, {4, 1}} -> I, 
   {{6, 6}, {4, 7}, {4, 4}} -> 0, {{6, 6}, {4, 7}, {4, 7}} -> 0, 
   {{6, 6}, {4, 7}, {5, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 6}, {4, 7}, {5, 5}} -> 0, {{6, 6}, {4, 7}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 6}, {4, 7}, {6, 6}} -> 0, 
   {{6, 6}, {4, 7}, {7, 4}} -> 0, {{6, 6}, {4, 7}, {8, 0}} -> 0, 
   {{6, 6}, {4, 7}, {8, 8}} -> 0, {{6, 6}, {5, 3}, {0, 0}} -> 0, 
   {{6, 6}, {5, 3}, {0, 8}} -> 0, {{6, 6}, {5, 3}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 6}, {5, 3}, {2, 2}} -> 0, 
   {{6, 6}, {5, 3}, {2, 6}} -> I, {{6, 6}, {5, 3}, {3, 3}} -> Sqrt[3]/2, 
   {{6, 6}, {5, 3}, {3, 5}} -> 1/2, {{6, 6}, {5, 3}, {4, 1}} -> 0, 
   {{6, 6}, {5, 3}, {4, 4}} -> -(1/Sqrt[2]), {{6, 6}, {5, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 6}, {5, 3}, {5, 3}} -> 1/2, 
   {{6, 6}, {5, 3}, {5, 5}} -> -1/2*Sqrt[3], {{6, 6}, {5, 3}, {6, 2}} -> 0, 
   {{6, 6}, {5, 3}, {6, 6}} -> 0, {{6, 6}, {5, 3}, {7, 4}} -> 0, 
   {{6, 6}, {5, 3}, {8, 0}} -> 0, {{6, 6}, {5, 3}, {8, 8}} -> 0, 
   {{6, 6}, {5, 5}, {0, 0}} -> 0, {{6, 6}, {5, 5}, {0, 8}} -> 0, 
   {{6, 6}, {5, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 6}, {5, 5}, {2, 2}} -> 1, {{6, 6}, {5, 5}, {2, 6}} -> 0, 
   {{6, 6}, {5, 5}, {3, 3}} -> -1/2, {{6, 6}, {5, 5}, {3, 5}} -> Sqrt[3]/2, 
   {{6, 6}, {5, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 6}, {5, 5}, {4, 4}} -> 1/Sqrt[2], {{6, 6}, {5, 5}, {4, 7}} -> 0, 
   {{6, 6}, {5, 5}, {5, 3}} -> Sqrt[3]/2, {{6, 6}, {5, 5}, {5, 5}} -> 1/2, 
   {{6, 6}, {5, 5}, {6, 2}} -> 0, {{6, 6}, {5, 5}, {6, 6}} -> 0, 
   {{6, 6}, {5, 5}, {7, 4}} -> 0, {{6, 6}, {5, 5}, {8, 0}} -> 0, 
   {{6, 6}, {5, 5}, {8, 8}} -> 0, {{6, 6}, {6, 2}, {0, 0}} -> 0, 
   {{6, 6}, {6, 2}, {0, 8}} -> I, {{6, 6}, {6, 2}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 6}, {6, 2}, {2, 2}} -> 0, 
   {{6, 6}, {6, 2}, {2, 6}} -> -1, {{6, 6}, {6, 2}, {3, 3}} -> 0, 
   {{6, 6}, {6, 2}, {3, 5}} -> -I, {{6, 6}, {6, 2}, {4, 1}} -> 0, 
   {{6, 6}, {6, 2}, {4, 4}} -> I/Sqrt[2], {{6, 6}, {6, 2}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{6, 6}, {6, 2}, {5, 3}} -> 0, 
   {{6, 6}, {6, 2}, {5, 5}} -> 0, {{6, 6}, {6, 2}, {6, 2}} -> 0, 
   {{6, 6}, {6, 2}, {6, 6}} -> 0, {{6, 6}, {6, 2}, {7, 4}} -> 0, 
   {{6, 6}, {6, 2}, {8, 0}} -> 0, {{6, 6}, {6, 2}, {8, 8}} -> 0, 
   {{6, 6}, {6, 6}, {0, 0}} -> 1, {{6, 6}, {6, 6}, {0, 8}} -> 0, 
   {{6, 6}, {6, 6}, {1, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 6}, {6, 6}, {2, 2}} -> 1, {{6, 6}, {6, 6}, {2, 6}} -> 0, 
   {{6, 6}, {6, 6}, {3, 3}} -> 1, {{6, 6}, {6, 6}, {3, 5}} -> 0, 
   {{6, 6}, {6, 6}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 6}, {6, 6}, {4, 4}} -> 1/Sqrt[2], {{6, 6}, {6, 6}, {4, 7}} -> 0, 
   {{6, 6}, {6, 6}, {5, 3}} -> 0, {{6, 6}, {6, 6}, {5, 5}} -> 0, 
   {{6, 6}, {6, 6}, {6, 2}} -> 0, {{6, 6}, {6, 6}, {6, 6}} -> 0, 
   {{6, 6}, {6, 6}, {7, 4}} -> 0, {{6, 6}, {6, 6}, {8, 0}} -> 0, 
   {{6, 6}, {6, 6}, {8, 8}} -> 0, {{6, 6}, {7, 4}, {0, 0}} -> 0, 
   {{6, 6}, {7, 4}, {0, 8}} -> 0, {{6, 6}, {7, 4}, {1, 4}} -> I, 
   {{6, 6}, {7, 4}, {2, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 6}, {7, 4}, {2, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 6}, {7, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 6}, {7, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 6}, {7, 4}, {4, 1}} -> 0, {{6, 6}, {7, 4}, {4, 4}} -> 0, 
   {{6, 6}, {7, 4}, {4, 7}} -> 0, {{6, 6}, {7, 4}, {5, 3}} -> 0, 
   {{6, 6}, {7, 4}, {5, 5}} -> 0, {{6, 6}, {7, 4}, {6, 2}} -> 0, 
   {{6, 6}, {7, 4}, {6, 6}} -> 0, {{6, 6}, {7, 4}, {7, 4}} -> 0, 
   {{6, 6}, {7, 4}, {8, 0}} -> 0, {{6, 6}, {7, 4}, {8, 8}} -> 0, 
   {{6, 6}, {8, 0}, {0, 0}} -> 0, {{6, 6}, {8, 0}, {0, 8}} -> 0, 
   {{6, 6}, {8, 0}, {1, 4}} -> 0, {{6, 6}, {8, 0}, {2, 2}} -> 0, 
   {{6, 6}, {8, 0}, {2, 6}} -> I, {{6, 6}, {8, 0}, {3, 3}} -> 0, 
   {{6, 6}, {8, 0}, {3, 5}} -> 0, {{6, 6}, {8, 0}, {4, 1}} -> 0, 
   {{6, 6}, {8, 0}, {4, 4}} -> 0, {{6, 6}, {8, 0}, {4, 7}} -> 0, 
   {{6, 6}, {8, 0}, {5, 3}} -> 0, {{6, 6}, {8, 0}, {5, 5}} -> 0, 
   {{6, 6}, {8, 0}, {6, 2}} -> 0, {{6, 6}, {8, 0}, {6, 6}} -> 0, 
   {{6, 6}, {8, 0}, {7, 4}} -> 0, {{6, 6}, {8, 0}, {8, 0}} -> 0, 
   {{6, 6}, {8, 0}, {8, 8}} -> 0, {{6, 6}, {8, 8}, {0, 0}} -> 0, 
   {{6, 6}, {8, 8}, {0, 8}} -> 0, {{6, 6}, {8, 8}, {1, 4}} -> 0, 
   {{6, 6}, {8, 8}, {2, 2}} -> 1, {{6, 6}, {8, 8}, {2, 6}} -> 0, 
   {{6, 6}, {8, 8}, {3, 3}} -> 0, {{6, 6}, {8, 8}, {3, 5}} -> 0, 
   {{6, 6}, {8, 8}, {4, 1}} -> 0, {{6, 6}, {8, 8}, {4, 4}} -> 0, 
   {{6, 6}, {8, 8}, {4, 7}} -> 0, {{6, 6}, {8, 8}, {5, 3}} -> 0, 
   {{6, 6}, {8, 8}, {5, 5}} -> 0, {{6, 6}, {8, 8}, {6, 2}} -> 0, 
   {{6, 6}, {8, 8}, {6, 6}} -> 0, {{6, 6}, {8, 8}, {7, 4}} -> 0, 
   {{6, 6}, {8, 8}, {8, 0}} -> 0, {{6, 6}, {8, 8}, {8, 8}} -> 0, 
   {{7, 4}, {0, 0}, {0, 0}} -> 0, {{7, 4}, {0, 0}, {0, 8}} -> 0, 
   {{7, 4}, {0, 0}, {1, 4}} -> 0, {{7, 4}, {0, 0}, {2, 2}} -> 0, 
   {{7, 4}, {0, 0}, {2, 6}} -> 0, {{7, 4}, {0, 0}, {3, 3}} -> 0, 
   {{7, 4}, {0, 0}, {3, 5}} -> 0, {{7, 4}, {0, 0}, {4, 1}} -> 0, 
   {{7, 4}, {0, 0}, {4, 4}} -> 0, {{7, 4}, {0, 0}, {4, 7}} -> 0, 
   {{7, 4}, {0, 0}, {5, 3}} -> 0, {{7, 4}, {0, 0}, {5, 5}} -> 0, 
   {{7, 4}, {0, 0}, {6, 2}} -> 0, {{7, 4}, {0, 0}, {6, 6}} -> 0, 
   {{7, 4}, {0, 0}, {7, 4}} -> 1, {{7, 4}, {0, 0}, {8, 0}} -> 0, 
   {{7, 4}, {0, 0}, {8, 8}} -> 0, {{7, 4}, {0, 8}, {0, 0}} -> 0, 
   {{7, 4}, {0, 8}, {0, 8}} -> 0, {{7, 4}, {0, 8}, {1, 4}} -> 0, 
   {{7, 4}, {0, 8}, {2, 2}} -> 0, {{7, 4}, {0, 8}, {2, 6}} -> 0, 
   {{7, 4}, {0, 8}, {3, 3}} -> 0, {{7, 4}, {0, 8}, {3, 5}} -> 0, 
   {{7, 4}, {0, 8}, {4, 1}} -> 0, {{7, 4}, {0, 8}, {4, 4}} -> 0, 
   {{7, 4}, {0, 8}, {4, 7}} -> 0, {{7, 4}, {0, 8}, {5, 3}} -> 0, 
   {{7, 4}, {0, 8}, {5, 5}} -> 0, {{7, 4}, {0, 8}, {6, 2}} -> 0, 
   {{7, 4}, {0, 8}, {6, 6}} -> 0, {{7, 4}, {0, 8}, {7, 4}} -> -1, 
   {{7, 4}, {0, 8}, {8, 0}} -> 0, {{7, 4}, {0, 8}, {8, 8}} -> 0, 
   {{7, 4}, {1, 4}, {0, 0}} -> 0, {{7, 4}, {1, 4}, {0, 8}} -> 0, 
   {{7, 4}, {1, 4}, {1, 4}} -> 0, {{7, 4}, {1, 4}, {2, 2}} -> 0, 
   {{7, 4}, {1, 4}, {2, 6}} -> 0, {{7, 4}, {1, 4}, {3, 3}} -> 0, 
   {{7, 4}, {1, 4}, {3, 5}} -> 0, {{7, 4}, {1, 4}, {4, 1}} -> 0, 
   {{7, 4}, {1, 4}, {4, 4}} -> 0, {{7, 4}, {1, 4}, {4, 7}} -> 0, 
   {{7, 4}, {1, 4}, {5, 3}} -> 0, {{7, 4}, {1, 4}, {5, 5}} -> 0, 
   {{7, 4}, {1, 4}, {6, 2}} -> 1, {{7, 4}, {1, 4}, {6, 6}} -> I, 
   {{7, 4}, {1, 4}, {7, 4}} -> Root[-2 + #1^4 & , 2, 0], 
   {{7, 4}, {1, 4}, {8, 0}} -> -I, {{7, 4}, {1, 4}, {8, 8}} -> I, 
   {{7, 4}, {2, 2}, {0, 0}} -> 0, {{7, 4}, {2, 2}, {0, 8}} -> 0, 
   {{7, 4}, {2, 2}, {1, 4}} -> 0, {{7, 4}, {2, 2}, {2, 2}} -> 0, 
   {{7, 4}, {2, 2}, {2, 6}} -> 0, {{7, 4}, {2, 2}, {3, 3}} -> 0, 
   {{7, 4}, {2, 2}, {3, 5}} -> 0, {{7, 4}, {2, 2}, {4, 1}} -> 0, 
   {{7, 4}, {2, 2}, {4, 4}} -> 0, {{7, 4}, {2, 2}, {4, 7}} -> 0, 
   {{7, 4}, {2, 2}, {5, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {2, 2}, {5, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {2, 2}, {6, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7, 4}, {2, 2}, {6, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {2, 2}, {7, 4}} -> -1, {{7, 4}, {2, 2}, {8, 0}} -> 0, 
   {{7, 4}, {2, 2}, {8, 8}} -> 0, {{7, 4}, {2, 6}, {0, 0}} -> 0, 
   {{7, 4}, {2, 6}, {0, 8}} -> 0, {{7, 4}, {2, 6}, {1, 4}} -> 0, 
   {{7, 4}, {2, 6}, {2, 2}} -> 0, {{7, 4}, {2, 6}, {2, 6}} -> 0, 
   {{7, 4}, {2, 6}, {3, 3}} -> 0, {{7, 4}, {2, 6}, {3, 5}} -> 0, 
   {{7, 4}, {2, 6}, {4, 1}} -> 0, {{7, 4}, {2, 6}, {4, 4}} -> 0, 
   {{7, 4}, {2, 6}, {4, 7}} -> 0, {{7, 4}, {2, 6}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{7, 4}, {2, 6}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{7, 4}, {2, 6}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{7, 4}, {2, 6}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{7, 4}, {2, 6}, {7, 4}} -> I, 
   {{7, 4}, {2, 6}, {8, 0}} -> 0, {{7, 4}, {2, 6}, {8, 8}} -> 0, 
   {{7, 4}, {3, 3}, {0, 0}} -> 0, {{7, 4}, {3, 3}, {0, 8}} -> 0, 
   {{7, 4}, {3, 3}, {1, 4}} -> 0, {{7, 4}, {3, 3}, {2, 2}} -> 0, 
   {{7, 4}, {3, 3}, {2, 6}} -> 0, {{7, 4}, {3, 3}, {3, 3}} -> 0, 
   {{7, 4}, {3, 3}, {3, 5}} -> 0, {{7, 4}, {3, 3}, {4, 1}} -> I/Sqrt[2], 
   {{7, 4}, {3, 3}, {4, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {3, 3}, {4, 7}} -> 1/Sqrt[2], {{7, 4}, {3, 3}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {3, 3}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{7, 4}, {3, 3}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{7, 4}, {3, 3}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{7, 4}, {3, 3}, {7, 4}} -> 0, 
   {{7, 4}, {3, 3}, {8, 0}} -> 0, {{7, 4}, {3, 3}, {8, 8}} -> 0, 
   {{7, 4}, {3, 5}, {0, 0}} -> 0, {{7, 4}, {3, 5}, {0, 8}} -> 0, 
   {{7, 4}, {3, 5}, {1, 4}} -> 0, {{7, 4}, {3, 5}, {2, 2}} -> 0, 
   {{7, 4}, {3, 5}, {2, 6}} -> 0, {{7, 4}, {3, 5}, {3, 3}} -> 0, 
   {{7, 4}, {3, 5}, {3, 5}} -> 0, {{7, 4}, {3, 5}, {4, 1}} -> (-I)/Sqrt[2], 
   {{7, 4}, {3, 5}, {4, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {3, 5}, {4, 7}} -> 1/Sqrt[2], {{7, 4}, {3, 5}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {3, 5}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {3, 5}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{7, 4}, {3, 5}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {3, 5}, {7, 4}} -> 0, 
   {{7, 4}, {3, 5}, {8, 0}} -> 0, {{7, 4}, {3, 5}, {8, 8}} -> 0, 
   {{7, 4}, {4, 1}, {0, 0}} -> 0, {{7, 4}, {4, 1}, {0, 8}} -> 0, 
   {{7, 4}, {4, 1}, {1, 4}} -> 0, {{7, 4}, {4, 1}, {2, 2}} -> 0, 
   {{7, 4}, {4, 1}, {2, 6}} -> 0, {{7, 4}, {4, 1}, {3, 3}} -> (-I)/Sqrt[2], 
   {{7, 4}, {4, 1}, {3, 5}} -> (-I)/Sqrt[2], {{7, 4}, {4, 1}, {4, 1}} -> 0, 
   {{7, 4}, {4, 1}, {4, 4}} -> I, {{7, 4}, {4, 1}, {4, 7}} -> 0, 
   {{7, 4}, {4, 1}, {5, 3}} -> (-I)/Sqrt[2], {{7, 4}, {4, 1}, {5, 5}} -> 
    (-I)/Sqrt[2], {{7, 4}, {4, 1}, {6, 2}} -> 0, {{7, 4}, {4, 1}, {6, 6}} -> 
    0, {{7, 4}, {4, 1}, {7, 4}} -> 0, {{7, 4}, {4, 1}, {8, 0}} -> 0, 
   {{7, 4}, {4, 1}, {8, 8}} -> 0, {{7, 4}, {4, 4}, {0, 0}} -> 0, 
   {{7, 4}, {4, 4}, {0, 8}} -> 0, {{7, 4}, {4, 4}, {1, 4}} -> 0, 
   {{7, 4}, {4, 4}, {2, 2}} -> 0, {{7, 4}, {4, 4}, {2, 6}} -> 0, 
   {{7, 4}, {4, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {4, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {4, 4}, {4, 1}} -> -I, {{7, 4}, {4, 4}, {4, 4}} -> 0, 
   {{7, 4}, {4, 4}, {4, 7}} -> 1, {{7, 4}, {4, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{7, 4}, {4, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{7, 4}, {4, 4}, {6, 2}} -> 0, 
   {{7, 4}, {4, 4}, {6, 6}} -> 0, {{7, 4}, {4, 4}, {7, 4}} -> 0, 
   {{7, 4}, {4, 4}, {8, 0}} -> 0, {{7, 4}, {4, 4}, {8, 8}} -> 0, 
   {{7, 4}, {4, 7}, {0, 0}} -> 0, {{7, 4}, {4, 7}, {0, 8}} -> 0, 
   {{7, 4}, {4, 7}, {1, 4}} -> 0, {{7, 4}, {4, 7}, {2, 2}} -> 0, 
   {{7, 4}, {4, 7}, {2, 6}} -> 0, {{7, 4}, {4, 7}, {3, 3}} -> 1/Sqrt[2], 
   {{7, 4}, {4, 7}, {3, 5}} -> -(1/Sqrt[2]), {{7, 4}, {4, 7}, {4, 1}} -> 0, 
   {{7, 4}, {4, 7}, {4, 4}} -> 1, {{7, 4}, {4, 7}, {4, 7}} -> 0, 
   {{7, 4}, {4, 7}, {5, 3}} -> 1/Sqrt[2], {{7, 4}, {4, 7}, {5, 5}} -> 
    -(1/Sqrt[2]), {{7, 4}, {4, 7}, {6, 2}} -> 0, {{7, 4}, {4, 7}, {6, 6}} -> 
    0, {{7, 4}, {4, 7}, {7, 4}} -> 0, {{7, 4}, {4, 7}, {8, 0}} -> 0, 
   {{7, 4}, {4, 7}, {8, 8}} -> 0, {{7, 4}, {5, 3}, {0, 0}} -> 0, 
   {{7, 4}, {5, 3}, {0, 8}} -> 0, {{7, 4}, {5, 3}, {1, 4}} -> 0, 
   {{7, 4}, {5, 3}, {2, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {5, 3}, {2, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7, 4}, {5, 3}, {3, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {5, 3}, {3, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {5, 3}, {4, 1}} -> (-I)/Sqrt[2], {{7, 4}, {5, 3}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{7, 4}, {5, 3}, {4, 7}} -> -(1/Sqrt[2]), 
   {{7, 4}, {5, 3}, {5, 3}} -> 0, {{7, 4}, {5, 3}, {5, 5}} -> 0, 
   {{7, 4}, {5, 3}, {6, 2}} -> 0, {{7, 4}, {5, 3}, {6, 6}} -> 0, 
   {{7, 4}, {5, 3}, {7, 4}} -> 0, {{7, 4}, {5, 3}, {8, 0}} -> 0, 
   {{7, 4}, {5, 3}, {8, 8}} -> 0, {{7, 4}, {5, 5}, {0, 0}} -> 0, 
   {{7, 4}, {5, 5}, {0, 8}} -> 0, {{7, 4}, {5, 5}, {1, 4}} -> 0, 
   {{7, 4}, {5, 5}, {2, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {5, 5}, {2, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7, 4}, {5, 5}, {3, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {5, 5}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {5, 5}, {4, 1}} -> I/Sqrt[2], {{7, 4}, {5, 5}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {5, 5}, {4, 7}} -> -(1/Sqrt[2]), 
   {{7, 4}, {5, 5}, {5, 3}} -> 0, {{7, 4}, {5, 5}, {5, 5}} -> 0, 
   {{7, 4}, {5, 5}, {6, 2}} -> 0, {{7, 4}, {5, 5}, {6, 6}} -> 0, 
   {{7, 4}, {5, 5}, {7, 4}} -> 0, {{7, 4}, {5, 5}, {8, 0}} -> 0, 
   {{7, 4}, {5, 5}, {8, 8}} -> 0, {{7, 4}, {6, 2}, {0, 0}} -> 0, 
   {{7, 4}, {6, 2}, {0, 8}} -> 0, {{7, 4}, {6, 2}, {1, 4}} -> -1, 
   {{7, 4}, {6, 2}, {2, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7, 4}, {6, 2}, {2, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {6, 2}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7, 4}, {6, 2}, {3, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7, 4}, {6, 2}, {4, 1}} -> 0, {{7, 4}, {6, 2}, {4, 4}} -> 0, 
   {{7, 4}, {6, 2}, {4, 7}} -> 0, {{7, 4}, {6, 2}, {5, 3}} -> 0, 
   {{7, 4}, {6, 2}, {5, 5}} -> 0, {{7, 4}, {6, 2}, {6, 2}} -> 0, 
   {{7, 4}, {6, 2}, {6, 6}} -> 0, {{7, 4}, {6, 2}, {7, 4}} -> 0, 
   {{7, 4}, {6, 2}, {8, 0}} -> 0, {{7, 4}, {6, 2}, {8, 8}} -> 0, 
   {{7, 4}, {6, 6}, {0, 0}} -> 0, {{7, 4}, {6, 6}, {0, 8}} -> 0, 
   {{7, 4}, {6, 6}, {1, 4}} -> -I, {{7, 4}, {6, 6}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{7, 4}, {6, 6}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{7, 4}, {6, 6}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {6, 6}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {6, 6}, {4, 1}} -> 0, 
   {{7, 4}, {6, 6}, {4, 4}} -> 0, {{7, 4}, {6, 6}, {4, 7}} -> 0, 
   {{7, 4}, {6, 6}, {5, 3}} -> 0, {{7, 4}, {6, 6}, {5, 5}} -> 0, 
   {{7, 4}, {6, 6}, {6, 2}} -> 0, {{7, 4}, {6, 6}, {6, 6}} -> 0, 
   {{7, 4}, {6, 6}, {7, 4}} -> 0, {{7, 4}, {6, 6}, {8, 0}} -> 0, 
   {{7, 4}, {6, 6}, {8, 8}} -> 0, {{7, 4}, {7, 4}, {0, 0}} -> 1, 
   {{7, 4}, {7, 4}, {0, 8}} -> -1, {{7, 4}, {7, 4}, {1, 4}} -> 
    Root[-2 + #1^4 & , 2, 0], {{7, 4}, {7, 4}, {2, 2}} -> -1, 
   {{7, 4}, {7, 4}, {2, 6}} -> I, {{7, 4}, {7, 4}, {3, 3}} -> 0, 
   {{7, 4}, {7, 4}, {3, 5}} -> 0, {{7, 4}, {7, 4}, {4, 1}} -> 0, 
   {{7, 4}, {7, 4}, {4, 4}} -> 0, {{7, 4}, {7, 4}, {4, 7}} -> 0, 
   {{7, 4}, {7, 4}, {5, 3}} -> 0, {{7, 4}, {7, 4}, {5, 5}} -> 0, 
   {{7, 4}, {7, 4}, {6, 2}} -> 0, {{7, 4}, {7, 4}, {6, 6}} -> 0, 
   {{7, 4}, {7, 4}, {7, 4}} -> 0, {{7, 4}, {7, 4}, {8, 0}} -> 0, 
   {{7, 4}, {7, 4}, {8, 8}} -> 0, {{7, 4}, {8, 0}, {0, 0}} -> 0, 
   {{7, 4}, {8, 0}, {0, 8}} -> 0, {{7, 4}, {8, 0}, {1, 4}} -> I, 
   {{7, 4}, {8, 0}, {2, 2}} -> 0, {{7, 4}, {8, 0}, {2, 6}} -> 0, 
   {{7, 4}, {8, 0}, {3, 3}} -> 0, {{7, 4}, {8, 0}, {3, 5}} -> 0, 
   {{7, 4}, {8, 0}, {4, 1}} -> 0, {{7, 4}, {8, 0}, {4, 4}} -> 0, 
   {{7, 4}, {8, 0}, {4, 7}} -> 0, {{7, 4}, {8, 0}, {5, 3}} -> 0, 
   {{7, 4}, {8, 0}, {5, 5}} -> 0, {{7, 4}, {8, 0}, {6, 2}} -> 0, 
   {{7, 4}, {8, 0}, {6, 6}} -> 0, {{7, 4}, {8, 0}, {7, 4}} -> 0, 
   {{7, 4}, {8, 0}, {8, 0}} -> 0, {{7, 4}, {8, 0}, {8, 8}} -> 0, 
   {{7, 4}, {8, 8}, {0, 0}} -> 0, {{7, 4}, {8, 8}, {0, 8}} -> 0, 
   {{7, 4}, {8, 8}, {1, 4}} -> -I, {{7, 4}, {8, 8}, {2, 2}} -> 0, 
   {{7, 4}, {8, 8}, {2, 6}} -> 0, {{7, 4}, {8, 8}, {3, 3}} -> 0, 
   {{7, 4}, {8, 8}, {3, 5}} -> 0, {{7, 4}, {8, 8}, {4, 1}} -> 0, 
   {{7, 4}, {8, 8}, {4, 4}} -> 0, {{7, 4}, {8, 8}, {4, 7}} -> 0, 
   {{7, 4}, {8, 8}, {5, 3}} -> 0, {{7, 4}, {8, 8}, {5, 5}} -> 0, 
   {{7, 4}, {8, 8}, {6, 2}} -> 0, {{7, 4}, {8, 8}, {6, 6}} -> 0, 
   {{7, 4}, {8, 8}, {7, 4}} -> 0, {{7, 4}, {8, 8}, {8, 0}} -> 0, 
   {{7, 4}, {8, 8}, {8, 8}} -> 0, {{8, 0}, {0, 0}, {0, 0}} -> 0, 
   {{8, 0}, {0, 0}, {0, 8}} -> 0, {{8, 0}, {0, 0}, {1, 4}} -> 0, 
   {{8, 0}, {0, 0}, {2, 2}} -> 0, {{8, 0}, {0, 0}, {2, 6}} -> 0, 
   {{8, 0}, {0, 0}, {3, 3}} -> 0, {{8, 0}, {0, 0}, {3, 5}} -> 0, 
   {{8, 0}, {0, 0}, {4, 1}} -> 0, {{8, 0}, {0, 0}, {4, 4}} -> 0, 
   {{8, 0}, {0, 0}, {4, 7}} -> 0, {{8, 0}, {0, 0}, {5, 3}} -> 0, 
   {{8, 0}, {0, 0}, {5, 5}} -> 0, {{8, 0}, {0, 0}, {6, 2}} -> 0, 
   {{8, 0}, {0, 0}, {6, 6}} -> 0, {{8, 0}, {0, 0}, {7, 4}} -> 0, 
   {{8, 0}, {0, 0}, {8, 0}} -> 1, {{8, 0}, {0, 0}, {8, 8}} -> 0, 
   {{8, 0}, {0, 8}, {0, 0}} -> 0, {{8, 0}, {0, 8}, {0, 8}} -> 0, 
   {{8, 0}, {0, 8}, {1, 4}} -> 0, {{8, 0}, {0, 8}, {2, 2}} -> 0, 
   {{8, 0}, {0, 8}, {2, 6}} -> 0, {{8, 0}, {0, 8}, {3, 3}} -> 0, 
   {{8, 0}, {0, 8}, {3, 5}} -> 0, {{8, 0}, {0, 8}, {4, 1}} -> 0, 
   {{8, 0}, {0, 8}, {4, 4}} -> 0, {{8, 0}, {0, 8}, {4, 7}} -> 0, 
   {{8, 0}, {0, 8}, {5, 3}} -> 0, {{8, 0}, {0, 8}, {5, 5}} -> 0, 
   {{8, 0}, {0, 8}, {6, 2}} -> 0, {{8, 0}, {0, 8}, {6, 6}} -> 0, 
   {{8, 0}, {0, 8}, {7, 4}} -> 0, {{8, 0}, {0, 8}, {8, 0}} -> 0, 
   {{8, 0}, {0, 8}, {8, 8}} -> 1, {{8, 0}, {1, 4}, {0, 0}} -> 0, 
   {{8, 0}, {1, 4}, {0, 8}} -> 0, {{8, 0}, {1, 4}, {1, 4}} -> 0, 
   {{8, 0}, {1, 4}, {2, 2}} -> 0, {{8, 0}, {1, 4}, {2, 6}} -> 0, 
   {{8, 0}, {1, 4}, {3, 3}} -> 0, {{8, 0}, {1, 4}, {3, 5}} -> 0, 
   {{8, 0}, {1, 4}, {4, 1}} -> 0, {{8, 0}, {1, 4}, {4, 4}} -> 0, 
   {{8, 0}, {1, 4}, {4, 7}} -> 0, {{8, 0}, {1, 4}, {5, 3}} -> 0, 
   {{8, 0}, {1, 4}, {5, 5}} -> 0, {{8, 0}, {1, 4}, {6, 2}} -> 0, 
   {{8, 0}, {1, 4}, {6, 6}} -> 0, {{8, 0}, {1, 4}, {7, 4}} -> I, 
   {{8, 0}, {1, 4}, {8, 0}} -> 0, {{8, 0}, {1, 4}, {8, 8}} -> 0, 
   {{8, 0}, {2, 2}, {0, 0}} -> 0, {{8, 0}, {2, 2}, {0, 8}} -> 0, 
   {{8, 0}, {2, 2}, {1, 4}} -> 0, {{8, 0}, {2, 2}, {2, 2}} -> 0, 
   {{8, 0}, {2, 2}, {2, 6}} -> 0, {{8, 0}, {2, 2}, {3, 3}} -> 0, 
   {{8, 0}, {2, 2}, {3, 5}} -> 0, {{8, 0}, {2, 2}, {4, 1}} -> 0, 
   {{8, 0}, {2, 2}, {4, 4}} -> 0, {{8, 0}, {2, 2}, {4, 7}} -> 0, 
   {{8, 0}, {2, 2}, {5, 3}} -> 0, {{8, 0}, {2, 2}, {5, 5}} -> 0, 
   {{8, 0}, {2, 2}, {6, 2}} -> -I, {{8, 0}, {2, 2}, {6, 6}} -> 0, 
   {{8, 0}, {2, 2}, {7, 4}} -> 0, {{8, 0}, {2, 2}, {8, 0}} -> 0, 
   {{8, 0}, {2, 2}, {8, 8}} -> 0, {{8, 0}, {2, 6}, {0, 0}} -> 0, 
   {{8, 0}, {2, 6}, {0, 8}} -> 0, {{8, 0}, {2, 6}, {1, 4}} -> 0, 
   {{8, 0}, {2, 6}, {2, 2}} -> 0, {{8, 0}, {2, 6}, {2, 6}} -> 0, 
   {{8, 0}, {2, 6}, {3, 3}} -> 0, {{8, 0}, {2, 6}, {3, 5}} -> 0, 
   {{8, 0}, {2, 6}, {4, 1}} -> 0, {{8, 0}, {2, 6}, {4, 4}} -> 0, 
   {{8, 0}, {2, 6}, {4, 7}} -> 0, {{8, 0}, {2, 6}, {5, 3}} -> 0, 
   {{8, 0}, {2, 6}, {5, 5}} -> 0, {{8, 0}, {2, 6}, {6, 2}} -> 0, 
   {{8, 0}, {2, 6}, {6, 6}} -> I, {{8, 0}, {2, 6}, {7, 4}} -> 0, 
   {{8, 0}, {2, 6}, {8, 0}} -> 0, {{8, 0}, {2, 6}, {8, 8}} -> 0, 
   {{8, 0}, {3, 3}, {0, 0}} -> 0, {{8, 0}, {3, 3}, {0, 8}} -> 0, 
   {{8, 0}, {3, 3}, {1, 4}} -> 0, {{8, 0}, {3, 3}, {2, 2}} -> 0, 
   {{8, 0}, {3, 3}, {2, 6}} -> 0, {{8, 0}, {3, 3}, {3, 3}} -> 0, 
   {{8, 0}, {3, 3}, {3, 5}} -> 0, {{8, 0}, {3, 3}, {4, 1}} -> 0, 
   {{8, 0}, {3, 3}, {4, 4}} -> 0, {{8, 0}, {3, 3}, {4, 7}} -> 0, 
   {{8, 0}, {3, 3}, {5, 3}} -> 1, {{8, 0}, {3, 3}, {5, 5}} -> 0, 
   {{8, 0}, {3, 3}, {6, 2}} -> 0, {{8, 0}, {3, 3}, {6, 6}} -> 0, 
   {{8, 0}, {3, 3}, {7, 4}} -> 0, {{8, 0}, {3, 3}, {8, 0}} -> 0, 
   {{8, 0}, {3, 3}, {8, 8}} -> 0, {{8, 0}, {3, 5}, {0, 0}} -> 0, 
   {{8, 0}, {3, 5}, {0, 8}} -> 0, {{8, 0}, {3, 5}, {1, 4}} -> 0, 
   {{8, 0}, {3, 5}, {2, 2}} -> 0, {{8, 0}, {3, 5}, {2, 6}} -> 0, 
   {{8, 0}, {3, 5}, {3, 3}} -> 0, {{8, 0}, {3, 5}, {3, 5}} -> 0, 
   {{8, 0}, {3, 5}, {4, 1}} -> 0, {{8, 0}, {3, 5}, {4, 4}} -> 0, 
   {{8, 0}, {3, 5}, {4, 7}} -> 0, {{8, 0}, {3, 5}, {5, 3}} -> 0, 
   {{8, 0}, {3, 5}, {5, 5}} -> 1, {{8, 0}, {3, 5}, {6, 2}} -> 0, 
   {{8, 0}, {3, 5}, {6, 6}} -> 0, {{8, 0}, {3, 5}, {7, 4}} -> 0, 
   {{8, 0}, {3, 5}, {8, 0}} -> 0, {{8, 0}, {3, 5}, {8, 8}} -> 0, 
   {{8, 0}, {4, 1}, {0, 0}} -> 0, {{8, 0}, {4, 1}, {0, 8}} -> 0, 
   {{8, 0}, {4, 1}, {1, 4}} -> 0, {{8, 0}, {4, 1}, {2, 2}} -> 0, 
   {{8, 0}, {4, 1}, {2, 6}} -> 0, {{8, 0}, {4, 1}, {3, 3}} -> 0, 
   {{8, 0}, {4, 1}, {3, 5}} -> 0, {{8, 0}, {4, 1}, {4, 1}} -> -1, 
   {{8, 0}, {4, 1}, {4, 4}} -> 0, {{8, 0}, {4, 1}, {4, 7}} -> 0, 
   {{8, 0}, {4, 1}, {5, 3}} -> 0, {{8, 0}, {4, 1}, {5, 5}} -> 0, 
   {{8, 0}, {4, 1}, {6, 2}} -> 0, {{8, 0}, {4, 1}, {6, 6}} -> 0, 
   {{8, 0}, {4, 1}, {7, 4}} -> 0, {{8, 0}, {4, 1}, {8, 0}} -> 0, 
   {{8, 0}, {4, 1}, {8, 8}} -> 0, {{8, 0}, {4, 4}, {0, 0}} -> 0, 
   {{8, 0}, {4, 4}, {0, 8}} -> 0, {{8, 0}, {4, 4}, {1, 4}} -> 0, 
   {{8, 0}, {4, 4}, {2, 2}} -> 0, {{8, 0}, {4, 4}, {2, 6}} -> 0, 
   {{8, 0}, {4, 4}, {3, 3}} -> 0, {{8, 0}, {4, 4}, {3, 5}} -> 0, 
   {{8, 0}, {4, 4}, {4, 1}} -> 0, {{8, 0}, {4, 4}, {4, 4}} -> 1, 
   {{8, 0}, {4, 4}, {4, 7}} -> 0, {{8, 0}, {4, 4}, {5, 3}} -> 0, 
   {{8, 0}, {4, 4}, {5, 5}} -> 0, {{8, 0}, {4, 4}, {6, 2}} -> 0, 
   {{8, 0}, {4, 4}, {6, 6}} -> 0, {{8, 0}, {4, 4}, {7, 4}} -> 0, 
   {{8, 0}, {4, 4}, {8, 0}} -> 0, {{8, 0}, {4, 4}, {8, 8}} -> 0, 
   {{8, 0}, {4, 7}, {0, 0}} -> 0, {{8, 0}, {4, 7}, {0, 8}} -> 0, 
   {{8, 0}, {4, 7}, {1, 4}} -> 0, {{8, 0}, {4, 7}, {2, 2}} -> 0, 
   {{8, 0}, {4, 7}, {2, 6}} -> 0, {{8, 0}, {4, 7}, {3, 3}} -> 0, 
   {{8, 0}, {4, 7}, {3, 5}} -> 0, {{8, 0}, {4, 7}, {4, 1}} -> 0, 
   {{8, 0}, {4, 7}, {4, 4}} -> 0, {{8, 0}, {4, 7}, {4, 7}} -> -1, 
   {{8, 0}, {4, 7}, {5, 3}} -> 0, {{8, 0}, {4, 7}, {5, 5}} -> 0, 
   {{8, 0}, {4, 7}, {6, 2}} -> 0, {{8, 0}, {4, 7}, {6, 6}} -> 0, 
   {{8, 0}, {4, 7}, {7, 4}} -> 0, {{8, 0}, {4, 7}, {8, 0}} -> 0, 
   {{8, 0}, {4, 7}, {8, 8}} -> 0, {{8, 0}, {5, 3}, {0, 0}} -> 0, 
   {{8, 0}, {5, 3}, {0, 8}} -> 0, {{8, 0}, {5, 3}, {1, 4}} -> 0, 
   {{8, 0}, {5, 3}, {2, 2}} -> 0, {{8, 0}, {5, 3}, {2, 6}} -> 0, 
   {{8, 0}, {5, 3}, {3, 3}} -> -1, {{8, 0}, {5, 3}, {3, 5}} -> 0, 
   {{8, 0}, {5, 3}, {4, 1}} -> 0, {{8, 0}, {5, 3}, {4, 4}} -> 0, 
   {{8, 0}, {5, 3}, {4, 7}} -> 0, {{8, 0}, {5, 3}, {5, 3}} -> 0, 
   {{8, 0}, {5, 3}, {5, 5}} -> 0, {{8, 0}, {5, 3}, {6, 2}} -> 0, 
   {{8, 0}, {5, 3}, {6, 6}} -> 0, {{8, 0}, {5, 3}, {7, 4}} -> 0, 
   {{8, 0}, {5, 3}, {8, 0}} -> 0, {{8, 0}, {5, 3}, {8, 8}} -> 0, 
   {{8, 0}, {5, 5}, {0, 0}} -> 0, {{8, 0}, {5, 5}, {0, 8}} -> 0, 
   {{8, 0}, {5, 5}, {1, 4}} -> 0, {{8, 0}, {5, 5}, {2, 2}} -> 0, 
   {{8, 0}, {5, 5}, {2, 6}} -> 0, {{8, 0}, {5, 5}, {3, 3}} -> 0, 
   {{8, 0}, {5, 5}, {3, 5}} -> -1, {{8, 0}, {5, 5}, {4, 1}} -> 0, 
   {{8, 0}, {5, 5}, {4, 4}} -> 0, {{8, 0}, {5, 5}, {4, 7}} -> 0, 
   {{8, 0}, {5, 5}, {5, 3}} -> 0, {{8, 0}, {5, 5}, {5, 5}} -> 0, 
   {{8, 0}, {5, 5}, {6, 2}} -> 0, {{8, 0}, {5, 5}, {6, 6}} -> 0, 
   {{8, 0}, {5, 5}, {7, 4}} -> 0, {{8, 0}, {5, 5}, {8, 0}} -> 0, 
   {{8, 0}, {5, 5}, {8, 8}} -> 0, {{8, 0}, {6, 2}, {0, 0}} -> 0, 
   {{8, 0}, {6, 2}, {0, 8}} -> 0, {{8, 0}, {6, 2}, {1, 4}} -> 0, 
   {{8, 0}, {6, 2}, {2, 2}} -> -I, {{8, 0}, {6, 2}, {2, 6}} -> 0, 
   {{8, 0}, {6, 2}, {3, 3}} -> 0, {{8, 0}, {6, 2}, {3, 5}} -> 0, 
   {{8, 0}, {6, 2}, {4, 1}} -> 0, {{8, 0}, {6, 2}, {4, 4}} -> 0, 
   {{8, 0}, {6, 2}, {4, 7}} -> 0, {{8, 0}, {6, 2}, {5, 3}} -> 0, 
   {{8, 0}, {6, 2}, {5, 5}} -> 0, {{8, 0}, {6, 2}, {6, 2}} -> 0, 
   {{8, 0}, {6, 2}, {6, 6}} -> 0, {{8, 0}, {6, 2}, {7, 4}} -> 0, 
   {{8, 0}, {6, 2}, {8, 0}} -> 0, {{8, 0}, {6, 2}, {8, 8}} -> 0, 
   {{8, 0}, {6, 6}, {0, 0}} -> 0, {{8, 0}, {6, 6}, {0, 8}} -> 0, 
   {{8, 0}, {6, 6}, {1, 4}} -> 0, {{8, 0}, {6, 6}, {2, 2}} -> 0, 
   {{8, 0}, {6, 6}, {2, 6}} -> I, {{8, 0}, {6, 6}, {3, 3}} -> 0, 
   {{8, 0}, {6, 6}, {3, 5}} -> 0, {{8, 0}, {6, 6}, {4, 1}} -> 0, 
   {{8, 0}, {6, 6}, {4, 4}} -> 0, {{8, 0}, {6, 6}, {4, 7}} -> 0, 
   {{8, 0}, {6, 6}, {5, 3}} -> 0, {{8, 0}, {6, 6}, {5, 5}} -> 0, 
   {{8, 0}, {6, 6}, {6, 2}} -> 0, {{8, 0}, {6, 6}, {6, 6}} -> 0, 
   {{8, 0}, {6, 6}, {7, 4}} -> 0, {{8, 0}, {6, 6}, {8, 0}} -> 0, 
   {{8, 0}, {6, 6}, {8, 8}} -> 0, {{8, 0}, {7, 4}, {0, 0}} -> 0, 
   {{8, 0}, {7, 4}, {0, 8}} -> 0, {{8, 0}, {7, 4}, {1, 4}} -> -I, 
   {{8, 0}, {7, 4}, {2, 2}} -> 0, {{8, 0}, {7, 4}, {2, 6}} -> 0, 
   {{8, 0}, {7, 4}, {3, 3}} -> 0, {{8, 0}, {7, 4}, {3, 5}} -> 0, 
   {{8, 0}, {7, 4}, {4, 1}} -> 0, {{8, 0}, {7, 4}, {4, 4}} -> 0, 
   {{8, 0}, {7, 4}, {4, 7}} -> 0, {{8, 0}, {7, 4}, {5, 3}} -> 0, 
   {{8, 0}, {7, 4}, {5, 5}} -> 0, {{8, 0}, {7, 4}, {6, 2}} -> 0, 
   {{8, 0}, {7, 4}, {6, 6}} -> 0, {{8, 0}, {7, 4}, {7, 4}} -> 0, 
   {{8, 0}, {7, 4}, {8, 0}} -> 0, {{8, 0}, {7, 4}, {8, 8}} -> 0, 
   {{8, 0}, {8, 0}, {0, 0}} -> 1, {{8, 0}, {8, 0}, {0, 8}} -> 0, 
   {{8, 0}, {8, 0}, {1, 4}} -> 0, {{8, 0}, {8, 0}, {2, 2}} -> 0, 
   {{8, 0}, {8, 0}, {2, 6}} -> 0, {{8, 0}, {8, 0}, {3, 3}} -> 0, 
   {{8, 0}, {8, 0}, {3, 5}} -> 0, {{8, 0}, {8, 0}, {4, 1}} -> 0, 
   {{8, 0}, {8, 0}, {4, 4}} -> 0, {{8, 0}, {8, 0}, {4, 7}} -> 0, 
   {{8, 0}, {8, 0}, {5, 3}} -> 0, {{8, 0}, {8, 0}, {5, 5}} -> 0, 
   {{8, 0}, {8, 0}, {6, 2}} -> 0, {{8, 0}, {8, 0}, {6, 6}} -> 0, 
   {{8, 0}, {8, 0}, {7, 4}} -> 0, {{8, 0}, {8, 0}, {8, 0}} -> 0, 
   {{8, 0}, {8, 0}, {8, 8}} -> 0, {{8, 0}, {8, 8}, {0, 0}} -> 0, 
   {{8, 0}, {8, 8}, {0, 8}} -> 1, {{8, 0}, {8, 8}, {1, 4}} -> 0, 
   {{8, 0}, {8, 8}, {2, 2}} -> 0, {{8, 0}, {8, 8}, {2, 6}} -> 0, 
   {{8, 0}, {8, 8}, {3, 3}} -> 0, {{8, 0}, {8, 8}, {3, 5}} -> 0, 
   {{8, 0}, {8, 8}, {4, 1}} -> 0, {{8, 0}, {8, 8}, {4, 4}} -> 0, 
   {{8, 0}, {8, 8}, {4, 7}} -> 0, {{8, 0}, {8, 8}, {5, 3}} -> 0, 
   {{8, 0}, {8, 8}, {5, 5}} -> 0, {{8, 0}, {8, 8}, {6, 2}} -> 0, 
   {{8, 0}, {8, 8}, {6, 6}} -> 0, {{8, 0}, {8, 8}, {7, 4}} -> 0, 
   {{8, 0}, {8, 8}, {8, 0}} -> 0, {{8, 0}, {8, 8}, {8, 8}} -> 0, 
   {{8, 8}, {0, 0}, {0, 0}} -> 0, {{8, 8}, {0, 0}, {0, 8}} -> 0, 
   {{8, 8}, {0, 0}, {1, 4}} -> 0, {{8, 8}, {0, 0}, {2, 2}} -> 0, 
   {{8, 8}, {0, 0}, {2, 6}} -> 0, {{8, 8}, {0, 0}, {3, 3}} -> 0, 
   {{8, 8}, {0, 0}, {3, 5}} -> 0, {{8, 8}, {0, 0}, {4, 1}} -> 0, 
   {{8, 8}, {0, 0}, {4, 4}} -> 0, {{8, 8}, {0, 0}, {4, 7}} -> 0, 
   {{8, 8}, {0, 0}, {5, 3}} -> 0, {{8, 8}, {0, 0}, {5, 5}} -> 0, 
   {{8, 8}, {0, 0}, {6, 2}} -> 0, {{8, 8}, {0, 0}, {6, 6}} -> 0, 
   {{8, 8}, {0, 0}, {7, 4}} -> 0, {{8, 8}, {0, 0}, {8, 0}} -> 0, 
   {{8, 8}, {0, 0}, {8, 8}} -> 1, {{8, 8}, {0, 8}, {0, 0}} -> 0, 
   {{8, 8}, {0, 8}, {0, 8}} -> 0, {{8, 8}, {0, 8}, {1, 4}} -> 0, 
   {{8, 8}, {0, 8}, {2, 2}} -> 0, {{8, 8}, {0, 8}, {2, 6}} -> 0, 
   {{8, 8}, {0, 8}, {3, 3}} -> 0, {{8, 8}, {0, 8}, {3, 5}} -> 0, 
   {{8, 8}, {0, 8}, {4, 1}} -> 0, {{8, 8}, {0, 8}, {4, 4}} -> 0, 
   {{8, 8}, {0, 8}, {4, 7}} -> 0, {{8, 8}, {0, 8}, {5, 3}} -> 0, 
   {{8, 8}, {0, 8}, {5, 5}} -> 0, {{8, 8}, {0, 8}, {6, 2}} -> 0, 
   {{8, 8}, {0, 8}, {6, 6}} -> 0, {{8, 8}, {0, 8}, {7, 4}} -> 0, 
   {{8, 8}, {0, 8}, {8, 0}} -> 1, {{8, 8}, {0, 8}, {8, 8}} -> 0, 
   {{8, 8}, {1, 4}, {0, 0}} -> 0, {{8, 8}, {1, 4}, {0, 8}} -> 0, 
   {{8, 8}, {1, 4}, {1, 4}} -> 0, {{8, 8}, {1, 4}, {2, 2}} -> 0, 
   {{8, 8}, {1, 4}, {2, 6}} -> 0, {{8, 8}, {1, 4}, {3, 3}} -> 0, 
   {{8, 8}, {1, 4}, {3, 5}} -> 0, {{8, 8}, {1, 4}, {4, 1}} -> 0, 
   {{8, 8}, {1, 4}, {4, 4}} -> 0, {{8, 8}, {1, 4}, {4, 7}} -> 0, 
   {{8, 8}, {1, 4}, {5, 3}} -> 0, {{8, 8}, {1, 4}, {5, 5}} -> 0, 
   {{8, 8}, {1, 4}, {6, 2}} -> 0, {{8, 8}, {1, 4}, {6, 6}} -> 0, 
   {{8, 8}, {1, 4}, {7, 4}} -> -I, {{8, 8}, {1, 4}, {8, 0}} -> 0, 
   {{8, 8}, {1, 4}, {8, 8}} -> 0, {{8, 8}, {2, 2}, {0, 0}} -> 0, 
   {{8, 8}, {2, 2}, {0, 8}} -> 0, {{8, 8}, {2, 2}, {1, 4}} -> 0, 
   {{8, 8}, {2, 2}, {2, 2}} -> 0, {{8, 8}, {2, 2}, {2, 6}} -> 0, 
   {{8, 8}, {2, 2}, {3, 3}} -> 0, {{8, 8}, {2, 2}, {3, 5}} -> 0, 
   {{8, 8}, {2, 2}, {4, 1}} -> 0, {{8, 8}, {2, 2}, {4, 4}} -> 0, 
   {{8, 8}, {2, 2}, {4, 7}} -> 0, {{8, 8}, {2, 2}, {5, 3}} -> 0, 
   {{8, 8}, {2, 2}, {5, 5}} -> 0, {{8, 8}, {2, 2}, {6, 2}} -> 0, 
   {{8, 8}, {2, 2}, {6, 6}} -> 1, {{8, 8}, {2, 2}, {7, 4}} -> 0, 
   {{8, 8}, {2, 2}, {8, 0}} -> 0, {{8, 8}, {2, 2}, {8, 8}} -> 0, 
   {{8, 8}, {2, 6}, {0, 0}} -> 0, {{8, 8}, {2, 6}, {0, 8}} -> 0, 
   {{8, 8}, {2, 6}, {1, 4}} -> 0, {{8, 8}, {2, 6}, {2, 2}} -> 0, 
   {{8, 8}, {2, 6}, {2, 6}} -> 0, {{8, 8}, {2, 6}, {3, 3}} -> 0, 
   {{8, 8}, {2, 6}, {3, 5}} -> 0, {{8, 8}, {2, 6}, {4, 1}} -> 0, 
   {{8, 8}, {2, 6}, {4, 4}} -> 0, {{8, 8}, {2, 6}, {4, 7}} -> 0, 
   {{8, 8}, {2, 6}, {5, 3}} -> 0, {{8, 8}, {2, 6}, {5, 5}} -> 0, 
   {{8, 8}, {2, 6}, {6, 2}} -> -1, {{8, 8}, {2, 6}, {6, 6}} -> 0, 
   {{8, 8}, {2, 6}, {7, 4}} -> 0, {{8, 8}, {2, 6}, {8, 0}} -> 0, 
   {{8, 8}, {2, 6}, {8, 8}} -> 0, {{8, 8}, {3, 3}, {0, 0}} -> 0, 
   {{8, 8}, {3, 3}, {0, 8}} -> 0, {{8, 8}, {3, 3}, {1, 4}} -> 0, 
   {{8, 8}, {3, 3}, {2, 2}} -> 0, {{8, 8}, {3, 3}, {2, 6}} -> 0, 
   {{8, 8}, {3, 3}, {3, 3}} -> 0, {{8, 8}, {3, 3}, {3, 5}} -> 0, 
   {{8, 8}, {3, 3}, {4, 1}} -> 0, {{8, 8}, {3, 3}, {4, 4}} -> 0, 
   {{8, 8}, {3, 3}, {4, 7}} -> 0, {{8, 8}, {3, 3}, {5, 3}} -> 0, 
   {{8, 8}, {3, 3}, {5, 5}} -> 1, {{8, 8}, {3, 3}, {6, 2}} -> 0, 
   {{8, 8}, {3, 3}, {6, 6}} -> 0, {{8, 8}, {3, 3}, {7, 4}} -> 0, 
   {{8, 8}, {3, 3}, {8, 0}} -> 0, {{8, 8}, {3, 3}, {8, 8}} -> 0, 
   {{8, 8}, {3, 5}, {0, 0}} -> 0, {{8, 8}, {3, 5}, {0, 8}} -> 0, 
   {{8, 8}, {3, 5}, {1, 4}} -> 0, {{8, 8}, {3, 5}, {2, 2}} -> 0, 
   {{8, 8}, {3, 5}, {2, 6}} -> 0, {{8, 8}, {3, 5}, {3, 3}} -> 0, 
   {{8, 8}, {3, 5}, {3, 5}} -> 0, {{8, 8}, {3, 5}, {4, 1}} -> 0, 
   {{8, 8}, {3, 5}, {4, 4}} -> 0, {{8, 8}, {3, 5}, {4, 7}} -> 0, 
   {{8, 8}, {3, 5}, {5, 3}} -> -1, {{8, 8}, {3, 5}, {5, 5}} -> 0, 
   {{8, 8}, {3, 5}, {6, 2}} -> 0, {{8, 8}, {3, 5}, {6, 6}} -> 0, 
   {{8, 8}, {3, 5}, {7, 4}} -> 0, {{8, 8}, {3, 5}, {8, 0}} -> 0, 
   {{8, 8}, {3, 5}, {8, 8}} -> 0, {{8, 8}, {4, 1}, {0, 0}} -> 0, 
   {{8, 8}, {4, 1}, {0, 8}} -> 0, {{8, 8}, {4, 1}, {1, 4}} -> 0, 
   {{8, 8}, {4, 1}, {2, 2}} -> 0, {{8, 8}, {4, 1}, {2, 6}} -> 0, 
   {{8, 8}, {4, 1}, {3, 3}} -> 0, {{8, 8}, {4, 1}, {3, 5}} -> 0, 
   {{8, 8}, {4, 1}, {4, 1}} -> 0, {{8, 8}, {4, 1}, {4, 4}} -> 0, 
   {{8, 8}, {4, 1}, {4, 7}} -> -I, {{8, 8}, {4, 1}, {5, 3}} -> 0, 
   {{8, 8}, {4, 1}, {5, 5}} -> 0, {{8, 8}, {4, 1}, {6, 2}} -> 0, 
   {{8, 8}, {4, 1}, {6, 6}} -> 0, {{8, 8}, {4, 1}, {7, 4}} -> 0, 
   {{8, 8}, {4, 1}, {8, 0}} -> 0, {{8, 8}, {4, 1}, {8, 8}} -> 0, 
   {{8, 8}, {4, 4}, {0, 0}} -> 0, {{8, 8}, {4, 4}, {0, 8}} -> 0, 
   {{8, 8}, {4, 4}, {1, 4}} -> 0, {{8, 8}, {4, 4}, {2, 2}} -> 0, 
   {{8, 8}, {4, 4}, {2, 6}} -> 0, {{8, 8}, {4, 4}, {3, 3}} -> 0, 
   {{8, 8}, {4, 4}, {3, 5}} -> 0, {{8, 8}, {4, 4}, {4, 1}} -> 0, 
   {{8, 8}, {4, 4}, {4, 4}} -> 1, {{8, 8}, {4, 4}, {4, 7}} -> 0, 
   {{8, 8}, {4, 4}, {5, 3}} -> 0, {{8, 8}, {4, 4}, {5, 5}} -> 0, 
   {{8, 8}, {4, 4}, {6, 2}} -> 0, {{8, 8}, {4, 4}, {6, 6}} -> 0, 
   {{8, 8}, {4, 4}, {7, 4}} -> 0, {{8, 8}, {4, 4}, {8, 0}} -> 0, 
   {{8, 8}, {4, 4}, {8, 8}} -> 0, {{8, 8}, {4, 7}, {0, 0}} -> 0, 
   {{8, 8}, {4, 7}, {0, 8}} -> 0, {{8, 8}, {4, 7}, {1, 4}} -> 0, 
   {{8, 8}, {4, 7}, {2, 2}} -> 0, {{8, 8}, {4, 7}, {2, 6}} -> 0, 
   {{8, 8}, {4, 7}, {3, 3}} -> 0, {{8, 8}, {4, 7}, {3, 5}} -> 0, 
   {{8, 8}, {4, 7}, {4, 1}} -> I, {{8, 8}, {4, 7}, {4, 4}} -> 0, 
   {{8, 8}, {4, 7}, {4, 7}} -> 0, {{8, 8}, {4, 7}, {5, 3}} -> 0, 
   {{8, 8}, {4, 7}, {5, 5}} -> 0, {{8, 8}, {4, 7}, {6, 2}} -> 0, 
   {{8, 8}, {4, 7}, {6, 6}} -> 0, {{8, 8}, {4, 7}, {7, 4}} -> 0, 
   {{8, 8}, {4, 7}, {8, 0}} -> 0, {{8, 8}, {4, 7}, {8, 8}} -> 0, 
   {{8, 8}, {5, 3}, {0, 0}} -> 0, {{8, 8}, {5, 3}, {0, 8}} -> 0, 
   {{8, 8}, {5, 3}, {1, 4}} -> 0, {{8, 8}, {5, 3}, {2, 2}} -> 0, 
   {{8, 8}, {5, 3}, {2, 6}} -> 0, {{8, 8}, {5, 3}, {3, 3}} -> 0, 
   {{8, 8}, {5, 3}, {3, 5}} -> -1, {{8, 8}, {5, 3}, {4, 1}} -> 0, 
   {{8, 8}, {5, 3}, {4, 4}} -> 0, {{8, 8}, {5, 3}, {4, 7}} -> 0, 
   {{8, 8}, {5, 3}, {5, 3}} -> 0, {{8, 8}, {5, 3}, {5, 5}} -> 0, 
   {{8, 8}, {5, 3}, {6, 2}} -> 0, {{8, 8}, {5, 3}, {6, 6}} -> 0, 
   {{8, 8}, {5, 3}, {7, 4}} -> 0, {{8, 8}, {5, 3}, {8, 0}} -> 0, 
   {{8, 8}, {5, 3}, {8, 8}} -> 0, {{8, 8}, {5, 5}, {0, 0}} -> 0, 
   {{8, 8}, {5, 5}, {0, 8}} -> 0, {{8, 8}, {5, 5}, {1, 4}} -> 0, 
   {{8, 8}, {5, 5}, {2, 2}} -> 0, {{8, 8}, {5, 5}, {2, 6}} -> 0, 
   {{8, 8}, {5, 5}, {3, 3}} -> 1, {{8, 8}, {5, 5}, {3, 5}} -> 0, 
   {{8, 8}, {5, 5}, {4, 1}} -> 0, {{8, 8}, {5, 5}, {4, 4}} -> 0, 
   {{8, 8}, {5, 5}, {4, 7}} -> 0, {{8, 8}, {5, 5}, {5, 3}} -> 0, 
   {{8, 8}, {5, 5}, {5, 5}} -> 0, {{8, 8}, {5, 5}, {6, 2}} -> 0, 
   {{8, 8}, {5, 5}, {6, 6}} -> 0, {{8, 8}, {5, 5}, {7, 4}} -> 0, 
   {{8, 8}, {5, 5}, {8, 0}} -> 0, {{8, 8}, {5, 5}, {8, 8}} -> 0, 
   {{8, 8}, {6, 2}, {0, 0}} -> 0, {{8, 8}, {6, 2}, {0, 8}} -> 0, 
   {{8, 8}, {6, 2}, {1, 4}} -> 0, {{8, 8}, {6, 2}, {2, 2}} -> 0, 
   {{8, 8}, {6, 2}, {2, 6}} -> -1, {{8, 8}, {6, 2}, {3, 3}} -> 0, 
   {{8, 8}, {6, 2}, {3, 5}} -> 0, {{8, 8}, {6, 2}, {4, 1}} -> 0, 
   {{8, 8}, {6, 2}, {4, 4}} -> 0, {{8, 8}, {6, 2}, {4, 7}} -> 0, 
   {{8, 8}, {6, 2}, {5, 3}} -> 0, {{8, 8}, {6, 2}, {5, 5}} -> 0, 
   {{8, 8}, {6, 2}, {6, 2}} -> 0, {{8, 8}, {6, 2}, {6, 6}} -> 0, 
   {{8, 8}, {6, 2}, {7, 4}} -> 0, {{8, 8}, {6, 2}, {8, 0}} -> 0, 
   {{8, 8}, {6, 2}, {8, 8}} -> 0, {{8, 8}, {6, 6}, {0, 0}} -> 0, 
   {{8, 8}, {6, 6}, {0, 8}} -> 0, {{8, 8}, {6, 6}, {1, 4}} -> 0, 
   {{8, 8}, {6, 6}, {2, 2}} -> 1, {{8, 8}, {6, 6}, {2, 6}} -> 0, 
   {{8, 8}, {6, 6}, {3, 3}} -> 0, {{8, 8}, {6, 6}, {3, 5}} -> 0, 
   {{8, 8}, {6, 6}, {4, 1}} -> 0, {{8, 8}, {6, 6}, {4, 4}} -> 0, 
   {{8, 8}, {6, 6}, {4, 7}} -> 0, {{8, 8}, {6, 6}, {5, 3}} -> 0, 
   {{8, 8}, {6, 6}, {5, 5}} -> 0, {{8, 8}, {6, 6}, {6, 2}} -> 0, 
   {{8, 8}, {6, 6}, {6, 6}} -> 0, {{8, 8}, {6, 6}, {7, 4}} -> 0, 
   {{8, 8}, {6, 6}, {8, 0}} -> 0, {{8, 8}, {6, 6}, {8, 8}} -> 0, 
   {{8, 8}, {7, 4}, {0, 0}} -> 0, {{8, 8}, {7, 4}, {0, 8}} -> 0, 
   {{8, 8}, {7, 4}, {1, 4}} -> I, {{8, 8}, {7, 4}, {2, 2}} -> 0, 
   {{8, 8}, {7, 4}, {2, 6}} -> 0, {{8, 8}, {7, 4}, {3, 3}} -> 0, 
   {{8, 8}, {7, 4}, {3, 5}} -> 0, {{8, 8}, {7, 4}, {4, 1}} -> 0, 
   {{8, 8}, {7, 4}, {4, 4}} -> 0, {{8, 8}, {7, 4}, {4, 7}} -> 0, 
   {{8, 8}, {7, 4}, {5, 3}} -> 0, {{8, 8}, {7, 4}, {5, 5}} -> 0, 
   {{8, 8}, {7, 4}, {6, 2}} -> 0, {{8, 8}, {7, 4}, {6, 6}} -> 0, 
   {{8, 8}, {7, 4}, {7, 4}} -> 0, {{8, 8}, {7, 4}, {8, 0}} -> 0, 
   {{8, 8}, {7, 4}, {8, 8}} -> 0, {{8, 8}, {8, 0}, {0, 0}} -> 0, 
   {{8, 8}, {8, 0}, {0, 8}} -> 1, {{8, 8}, {8, 0}, {1, 4}} -> 0, 
   {{8, 8}, {8, 0}, {2, 2}} -> 0, {{8, 8}, {8, 0}, {2, 6}} -> 0, 
   {{8, 8}, {8, 0}, {3, 3}} -> 0, {{8, 8}, {8, 0}, {3, 5}} -> 0, 
   {{8, 8}, {8, 0}, {4, 1}} -> 0, {{8, 8}, {8, 0}, {4, 4}} -> 0, 
   {{8, 8}, {8, 0}, {4, 7}} -> 0, {{8, 8}, {8, 0}, {5, 3}} -> 0, 
   {{8, 8}, {8, 0}, {5, 5}} -> 0, {{8, 8}, {8, 0}, {6, 2}} -> 0, 
   {{8, 8}, {8, 0}, {6, 6}} -> 0, {{8, 8}, {8, 0}, {7, 4}} -> 0, 
   {{8, 8}, {8, 0}, {8, 0}} -> 0, {{8, 8}, {8, 0}, {8, 8}} -> 0, 
   {{8, 8}, {8, 8}, {0, 0}} -> 1, {{8, 8}, {8, 8}, {0, 8}} -> 0, 
   {{8, 8}, {8, 8}, {1, 4}} -> 0, {{8, 8}, {8, 8}, {2, 2}} -> 0, 
   {{8, 8}, {8, 8}, {2, 6}} -> 0, {{8, 8}, {8, 8}, {3, 3}} -> 0, 
   {{8, 8}, {8, 8}, {3, 5}} -> 0, {{8, 8}, {8, 8}, {4, 1}} -> 0, 
   {{8, 8}, {8, 8}, {4, 4}} -> 0, {{8, 8}, {8, 8}, {4, 7}} -> 0, 
   {{8, 8}, {8, 8}, {5, 3}} -> 0, {{8, 8}, {8, 8}, {5, 5}} -> 0, 
   {{8, 8}, {8, 8}, {6, 2}} -> 0, {{8, 8}, {8, 8}, {6, 6}} -> 0, 
   {{8, 8}, {8, 8}, {7, 4}} -> 0, {{8, 8}, {8, 8}, {8, 0}} -> 0, 
   {{8, 8}, {8, 8}, {8, 8}} -> 0|>, "Reconstruction" -> 
  <|"Method" -> "RootApproximant on ABBA squares, followed by solved signs", 
   "Status" -> 
    "Numerically recognized algebraic candidates; not a symbolic proof", 
   "WorkingPrecision" -> 50, "RootDegree" -> Automatic, 
   "Tolerance" -> 1/10000000000000000000000000, 
   "MinimumSquareReliableDigits" -> 47.31935226113539, 
   "MaximumSquareError" -> 0``47.31935226113539, 
   "MaximumXError" -> 0``47.55791288849523, "MaximumAlphaError" -> 
    0``47.55791288849523|>, "SolverSummary" -> <|"ABBACorrelators" -> 169, 
   "ABBAEquations" -> 68, "KnownEtas" -> <|1 -> 1, 2 -> -1, 3 -> -1, 4 -> 1, 
     5 -> 1, 6 -> 1, 7 -> 1, 8 -> 1, 9 -> 0, 10 -> 1, 11 -> 1, 12 -> -1, 
     13 -> 1, 14 -> -1, 15 -> -1, 16 -> 1, 17 -> 1, 18 -> -1, 19 -> 1, 
     20 -> -1, 21 -> 1, 22 -> 1, 23 -> 0, 24 -> 1, 25 -> 1, 26 -> 0, 
     27 -> -1, 28 -> 1, 29 -> 0, 30 -> 1, 31 -> 0, 32 -> 1|>, 
   "ZeroIndices" -> {9, 23, 26, 29, 31}, "StageHistory" -> 
    {<|"Stage" -> "ABBA", "NewEquations" -> 68, "FixpointIterations" -> 2, 
      "NewManifestRelations" -> 14, "TrivialEquationsRemoved" -> 54, 
      "NewEquationContradictions" -> 0, "KnownEtas" -> 24, 
      "PairRelations" -> 2, "ParityConstraints" -> 0, 
      "ResidualEquations" -> 0|>, <|"Stage" -> "AAAB", 
      "CorrelatorsProcessed" -> 156, "CorrelatorsTotal" -> 156, 
      "KnownEtas" -> 31, "RelationGroups" -> 3, "ParityConstraints" -> 0, 
      "ResidualEquations" -> 0, "ManifestlyZeroCorrelators" -> 0, 
      "EquationGenerationFailures" -> 0, "Contradictions" -> 0, 
      "Failures" -> 0, "ElapsedSeconds" -> 14.181445`6.|>, 
     <|"Stage" -> "AABC", "CorrelatorsProcessed" -> 23, 
      "CorrelatorsTotal" -> 858, "KnownEtas" -> 32, "RelationGroups" -> 3, 
      "ParityConstraints" -> 0, "ResidualEquations" -> 0, 
      "ManifestlyZeroCorrelators" -> 0, "EquationGenerationFailures" -> 0, 
      "Contradictions" -> 0, "Failures" -> 0, "ElapsedSeconds" -> 
       0.860725`6.|>}, "StagesSkippedAfterAllSignsKnown" -> {"ABCD"}, 
   "Contradictions" -> 0, "GenerationFailures" -> 0, 
   "MaximumABBAResidual" -> 1.32333982870999435914867499697419561115802675824\
97617002179304908910827794496`47.45597111442017*^-59, 
   "RetainedEquationCount" -> 0, "MaximumRetainedResidual" -> 0, 
   "RetainedResidualCheckScope" -> "Consistency of inherited reduced \
equations; reduction can lose numerical accuracy. A numerical zero here does \
not certify the requested crossing tolerance. Separate direct exhaustive \
verification is required.", "ElapsedSeconds" -> 28.914692|>, 
 "CacheFile" -> "e7_workflow/runs/wp100_guard20/case_k0_kp5/sixj_wp120.wl", 
 "Convention" -> "QuantumGroup6j_num_wp50.wl:ordered-phase-convention-v1"|>


==> anc/data/E7/p7/coefficients.json <==
{
  "schema_version": 1,
  "kind": "E7CoefficientTable",
  "parameters": {
    "pp": 18,
    "k": 0,
    "kp": 7
  },
  "number_of_coefficients": 32,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [
    9,
    23,
    26,
    29,
    31
  ],
  "source_ope_file": "e7_workflow/runs/wp100_guard20/case_k0_kp7/ope_exact.wl",
  "source_ope_sha256": "10fde7f0ad2cd6a6be4dd9f3876aaf39783cab6de95cc4e7dc285b6522309014",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "e7_workflow/vendor/triplet_classification_E7.wl",
    "sha256": "f9f8474e1f96e63d0ce69e59b2c7a697f7ce3112669d39568b50779a0ae3e868",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "Root[-2 + #1^4 & , 2, 0]",
      "display_inputform": "2^(1/4)",
      "tex": "\\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          1,
          4
        ],
        [
          1,
          4
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          1,
          4
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          2,
          2
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Root[-1 + 2*#1^4 & , 1, 0]",
      "display_inputform": "-2^(-1/4)",
      "tex": "-\\frac{1}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          4,
          1
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          1,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "-1/2*Sqrt[3]",
      "display_inputform": "-1/2*Sqrt[3]",
      "tex": "-\\frac{\\sqrt{3}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          3,
          5
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "-1/2*Sqrt[3]",
      "display_inputform": "-1/2*Sqrt[3]",
      "tex": "-\\frac{\\sqrt{3}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          5,
          3
        ]
      ]
    },
    {
      "index": 19,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 20,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          4,
          1
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 21,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 22,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 23,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          5
        ]
      ]
    },
    {
      "index": 24,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 25,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 26,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          3
        ]
      ]
    },
    {
      "index": 27,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 28,
      "inputform": "Root[-1 + 2*#1^4 & , 1, 0]",
      "display_inputform": "-2^(-1/4)",
      "tex": "-\\frac{1}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          4,
          1
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 29,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 30,
      "inputform": "Root[-2 + #1^4 & , 2, 0]",
      "display_inputform": "2^(1/4)",
      "tex": "\\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          4,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 31,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          4,
          1
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 32,
      "inputform": "Sqrt[2]",
      "display_inputform": "Sqrt[2]",
      "tex": "\\sqrt{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          4,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    }
  ]
}


==> anc/data/E7/p7/coefficients.md <==
# E7 coefficient table

Parameters: **k = 0, k' = 7, p' = 18**.

The 32 rows use the original numbered class convention. Class 0 is the separate normalization class and equals 1. The table contains exact expressions reconstructed by the bootstrap solver; crossing verification is recorded separately.

Each representative lists the three fields for which the coefficient is $x_i = \alpha[A,B,C]$. Representative identities and displayed radical forms were checked by exact algebraic reduction.

Zero coefficients: 9, 23, 26, 29, 31.

| Index | Representative fields A, B, C | Exact coefficient $x_i$ |
| ---: | :--- | :--- |
| 1 | $(1,4), (1,4), (1,4)$ | $\sqrt[4]{2}$ |
| 2 | $(1,4), (1,4), (2,2)$ | $1$ |
| 3 | $(1,4), (2,2), (2,2)$ | $\frac{1}{\sqrt[4]{2}}$ |
| 4 | $(1,4), (2,2), (3,3)$ | $\frac{1}{\sqrt[4]{2}}$ |
| 5 | $(1,4), (3,3), (3,3)$ | $\frac{1}{\sqrt[4]{2}}$ |
| 6 | $(1,4), (3,3), (4,1)$ | $\frac{1}{\sqrt{2}}$ |
| 7 | $(1,4), (3,3), (4,4)$ | $-\frac{1}{\sqrt[4]{2}}$ |
| 8 | $(1,4), (4,1), (4,4)$ | $1$ |
| 9 | $(1,4), (4,4), (4,4)$ | $0$ |
| 10 | $(2,2), (2,2), (2,2)$ | $1$ |
| 11 | $(2,2), (2,2), (3,3)$ | $1$ |
| 12 | $(2,2), (2,2), (4,1)$ | $\frac{1}{\sqrt[4]{2}}$ |
| 13 | $(2,2), (2,2), (4,4)$ | $\frac{1}{\sqrt{2}}$ |
| 14 | $(2,2), (3,3), (3,3)$ | $-\frac{1}{2}$ |
| 15 | $(2,2), (3,3), (3,5)$ | $-\frac{\sqrt{3}}{2}$ |
| 16 | $(2,2), (3,3), (4,1)$ | $\frac{1}{\sqrt[4]{2}}$ |
| 17 | $(2,2), (3,3), (4,4)$ | $\frac{1}{\sqrt{2}}$ |
| 18 | $(2,2), (3,3), (5,3)$ | $-\frac{\sqrt{3}}{2}$ |
| 19 | $(2,2), (3,3), (5,5)$ | $-\frac{1}{2}$ |
| 20 | $(2,2), (4,1), (4,1)$ | $1$ |
| 21 | $(2,2), (4,4), (4,4)$ | $1$ |
| 22 | $(3,3), (3,3), (3,3)$ | $1$ |
| 23 | $(3,3), (3,3), (3,5)$ | $0$ |
| 24 | $(3,3), (3,3), (4,1)$ | $\frac{1}{\sqrt[4]{2}}$ |
| 25 | $(3,3), (3,3), (4,4)$ | $\frac{1}{\sqrt{2}}$ |
| 26 | $(3,3), (3,3), (5,3)$ | $0$ |
| 27 | $(3,3), (3,3), (5,5)$ | $1$ |
| 28 | $(3,3), (4,1), (4,4)$ | $-\frac{1}{\sqrt[4]{2}}$ |
| 29 | $(3,3), (4,4), (4,4)$ | $0$ |
| 30 | $(4,1), (4,1), (4,1)$ | $\sqrt[4]{2}$ |
| 31 | $(4,1), (4,4), (4,4)$ | $0$ |
| 32 | $(4,4), (4,4), (4,4)$ | $\sqrt{2}$ |

Machine-readable forms: [JSON](coefficients.json) and [exact Wolfram association](coefficients.wl).


==> anc/data/E7/p7/coefficients.wl <==
(* Exact x[1] through x[32], indexed by integer class number. *)
<|1 -> Root[-2 + #1^4 & , 2, 0], 2 -> 1, 3 -> Root[-1 + 2*#1^4 & , 2, 0], 4 -> Root[-1 + 2*#1^4 & , 2, 0], 5 -> Root[-1 + 2*#1^4 & , 2, 0], 6 -> 1/Sqrt[2], 7 -> Root[-1 + 2*#1^4 & , 1, 0], 8 -> 1, 9 -> 0, 10 -> 1, 11 -> 1, 12 -> Root[-1 + 2*#1^4 & , 2, 0], 13 -> 1/Sqrt[2], 14 -> -1/2, 15 -> -1/2*Sqrt[3], 16 -> Root[-1 + 2*#1^4 & , 2, 0], 17 -> 1/Sqrt[2], 18 -> -1/2*Sqrt[3], 19 -> -1/2, 20 -> 1, 21 -> 1, 22 -> 1, 23 -> 0, 24 -> Root[-1 + 2*#1^4 & , 2, 0], 25 -> 1/Sqrt[2], 26 -> 0, 27 -> 1, 28 -> Root[-1 + 2*#1^4 & , 1, 0], 29 -> 0, 30 -> Root[-2 + #1^4 & , 2, 0], 31 -> 0, 32 -> Sqrt[2]|>


==> anc/data/E7/p7/ope.json <==
{
	"schema_version":1,
	"kind":"ADEExactOPETensor",
	"model":"E7",
	"parameters":{
		"pp":18,
		"k":0,
		"kp":7
	},
	"fields2":[
		[
			0,
			0
		],
		[
			0,
			16
		],
		[
			2,
			8
		],
		[
			4,
			4
		],
		[
			4,
			12
		],
		[
			6,
			6
		],
		[
			6,
			10
		],
		[
			8,
			2
		],
		[
			8,
			8
		],
		[
			8,
			14
		],
		[
			10,
			6
		],
		[
			10,
			10
		],
		[
			12,
			4
		],
		[
			12,
			12
		],
		[
			14,
			8
		],
		[
			16,
			0
		],
		[
			16,
			16
		]
	],
	"exact_value_format":"Wolfram Language InputForm; exact algebraic expressions, not decimal approximations",
	"exact_values":[
		"1",
		"0",
		"-I",
		"I",
		"-1",
		"Root[-2 + #1^4 & , 2, 0]",
		"Root[-1 + 2*#1^4 & , 2, 0]",
		"Root[-1 + 2*#1^4 & , 1, 0]",
		"1\/Sqrt[2]",
		"(-I)\/Sqrt[2]",
		"-(1\/Sqrt[2])",
		"I\/Sqrt[2]",
		"Root[-1 + 2*#1^4 & , 4, 0]",
		"-1\/2",
		"-1\/2*Sqrt[3]",
		"Sqrt[3]\/2",
		"1\/2",
		"Root[-1 + 2*#1^4 & , 3, 0]",
		"Sqrt[2]"
	],
	"alpha_indices":[
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		5,
		0,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		7,
		6,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		6,
		6,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		6,
		6,
		6,
		8,
		7,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		7,
		6,
		10,
		6,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		8,
		1,
		0,
		1,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		7,
		0,
		1,
		2,
		7,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		9,
		1,
		3,
		1,
		9,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		9,
		6,
		7,
		6,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		11,
		6,
		6,
		6,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		6,
		6,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		6,
		6,
		6,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		4,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		7,
		6,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		6,
		0,
		1,
		0,
		1,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		1,
		0,
		1,
		0,
		1,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		0,
		1,
		13,
		14,
		6,
		8,
		1,
		14,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		4,
		15,
		16,
		1,
		10,
		17,
		13,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		6,
		1,
		0,
		1,
		1,
		7,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		8,
		8,
		8,
		1,
		0,
		1,
		8,
		10,
		8,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		1,
		17,
		1,
		1,
		0,
		1,
		17,
		1,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		15,
		13,
		6,
		10,
		1,
		16,
		14,
		4,
		1,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		15,
		1,
		10,
		12,
		15,
		13,
		1,
		0,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		1,
		0,
		1,
		0,
		1,
		12,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		12,
		1,
		0,
		1,
		0,
		12,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		17,
		17,
		17,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		6,
		6,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		1,
		0,
		1,
		4,
		1,
		8,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		6,
		0,
		1,
		0,
		1,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		0,
		15,
		13,
		1,
		10,
		12,
		13,
		15,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		0,
		1,
		16,
		14,
		7,
		10,
		1,
		15,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		6,
		1,
		1,
		3,
		1,
		6,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		8,
		10,
		8,
		1,
		4,
		1,
		10,
		10,
		8,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		17,
		1,
		2,
		1,
		1,
		12,
		1,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		15,
		1,
		8,
		12,
		14,
		13,
		1,
		0,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		15,
		16,
		6,
		10,
		1,
		16,
		15,
		0,
		1,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		12,
		1,
		0,
		1,
		4,
		17,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		10,
		1,
		4,
		1,
		4,
		1,
		17,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		12,
		12,
		12,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		6,
		6,
		7,
		8,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		0,
		1,
		13,
		15,
		6,
		8,
		1,
		15,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		0,
		15,
		16,
		1,
		10,
		17,
		16,
		15,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		6,
		13,
		15,
		0,
		1,
		6,
		8,
		1,
		1,
		0,
		15,
		13,
		1,
		1,
		1,
		1,
		3,
		6,
		14,
		13,
		1,
		0,
		1,
		10,
		17,
		4,
		1,
		13,
		14,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		1,
		6,
		1,
		1,
		7,
		1,
		7,
		1,
		6,
		1,
		11,
		1,
		1,
		1,
		1,
		7,
		8,
		10,
		8,
		8,
		7,
		1,
		12,
		8,
		10,
		10,
		10,
		12,
		1,
		1,
		1,
		1,
		9,
		1,
		12,
		1,
		17,
		1,
		17,
		1,
		1,
		17,
		1,
		17,
		8,
		1,
		1,
		1,
		1,
		1,
		14,
		13,
		1,
		4,
		6,
		10,
		1,
		0,
		1,
		13,
		14,
		17,
		3,
		1,
		1,
		1,
		1,
		13,
		15,
		0,
		1,
		1,
		10,
		12,
		1,
		0,
		15,
		13,
		12,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		15,
		16,
		6,
		10,
		1,
		16,
		15,
		0,
		1,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		15,
		1,
		10,
		12,
		15,
		13,
		1,
		0,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		17,
		8,
		17,
		17,
		12,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		6,
		6,
		8,
		7,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		0,
		14,
		16,
		1,
		8,
		17,
		13,
		15,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		4,
		1,
		13,
		14,
		6,
		8,
		1,
		15,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		7,
		15,
		16,
		1,
		0,
		1,
		8,
		17,
		4,
		1,
		16,
		15,
		1,
		1,
		1,
		0,
		1,
		6,
		16,
		14,
		0,
		1,
		6,
		8,
		1,
		1,
		4,
		14,
		16,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		7,
		1,
		6,
		1,
		7,
		1,
		1,
		6,
		1,
		6,
		9,
		1,
		1,
		1,
		1,
		6,
		10,
		10,
		10,
		8,
		6,
		1,
		12,
		10,
		10,
		8,
		10,
		17,
		1,
		1,
		1,
		1,
		9,
		17,
		1,
		17,
		1,
		1,
		12,
		1,
		12,
		1,
		17,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		13,
		15,
		4,
		1,
		1,
		10,
		17,
		1,
		4,
		15,
		13,
		12,
		1,
		0,
		1,
		1,
		1,
		14,
		13,
		1,
		4,
		7,
		8,
		1,
		4,
		1,
		13,
		14,
		12,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		14,
		1,
		10,
		17,
		15,
		16,
		1,
		4,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		16,
		7,
		8,
		1,
		13,
		15,
		0,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		17,
		10,
		17,
		12,
		12,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		1,
		0,
		1,
		8,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		6,
		1,
		0,
		1,
		1,
		6,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		7,
		1,
		1,
		2,
		1,
		6,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		1,
		6,
		1,
		1,
		7,
		1,
		6,
		1,
		6,
		1,
		9,
		1,
		1,
		1,
		1,
		8,
		1,
		6,
		1,
		6,
		1,
		6,
		1,
		1,
		7,
		1,
		7,
		9,
		1,
		1,
		0,
		1,
		1,
		0,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		2,
		1,
		1,
		1,
		0,
		1,
		1,
		7,
		7,
		1,
		1,
		1,
		7,
		6,
		1,
		1,
		2,
		1,
		1,
		1,
		4,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		2,
		1,
		1,
		3,
		1,
		1,
		10,
		7,
		1,
		7,
		1,
		1,
		6,
		1,
		6,
		1,
		6,
		1,
		9,
		1,
		1,
		1,
		1,
		8,
		1,
		6,
		1,
		6,
		1,
		6,
		1,
		1,
		6,
		1,
		6,
		11,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		6,
		1,
		0,
		1,
		1,
		7,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		6,
		1,
		1,
		3,
		1,
		6,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		9,
		1,
		3,
		1,
		9,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		0,
		1,
		3,
		6,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		8,
		8,
		10,
		1,
		0,
		1,
		10,
		10,
		8,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		8,
		10,
		10,
		1,
		4,
		1,
		8,
		10,
		8,
		10,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		10,
		8,
		10,
		7,
		1,
		17,
		10,
		10,
		10,
		10,
		17,
		1,
		1,
		1,
		1,
		7,
		8,
		8,
		8,
		8,
		7,
		1,
		12,
		10,
		8,
		10,
		8,
		17,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		7,
		6,
		1,
		1,
		1,
		6,
		6,
		1,
		1,
		3,
		1,
		1,
		0,
		3,
		1,
		0,
		4,
		1,
		1,
		1,
		18,
		1,
		1,
		1,
		4,
		4,
		1,
		3,
		4,
		1,
		1,
		2,
		1,
		1,
		12,
		12,
		1,
		1,
		1,
		17,
		12,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		7,
		8,
		10,
		8,
		10,
		7,
		1,
		17,
		8,
		8,
		8,
		8,
		12,
		1,
		1,
		1,
		1,
		6,
		10,
		10,
		10,
		10,
		6,
		1,
		17,
		10,
		8,
		10,
		8,
		17,
		1,
		1,
		1,
		1,
		1,
		8,
		8,
		10,
		8,
		1,
		4,
		1,
		10,
		10,
		8,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		10,
		10,
		10,
		1,
		4,
		1,
		10,
		8,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		17,
		2,
		1,
		0,
		12,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		9,
		1,
		2,
		1,
		9,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		17,
		1,
		1,
		0,
		1,
		12,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		1,
		12,
		1,
		3,
		1,
		1,
		12,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		17,
		1,
		17,
		1,
		12,
		1,
		1,
		12,
		1,
		12,
		8,
		1,
		1,
		1,
		1,
		9,
		17,
		1,
		17,
		1,
		1,
		12,
		1,
		17,
		1,
		17,
		1,
		10,
		1,
		1,
		1,
		0,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		3,
		1,
		1,
		2,
		1,
		1,
		3,
		1,
		1,
		17,
		12,
		1,
		1,
		1,
		17,
		17,
		1,
		1,
		0,
		1,
		1,
		0,
		1,
		1,
		0,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		2,
		1,
		1,
		1,
		9,
		1,
		12,
		1,
		12,
		1,
		17,
		1,
		1,
		12,
		1,
		12,
		8,
		1,
		1,
		1,
		1,
		9,
		17,
		1,
		17,
		1,
		1,
		12,
		1,
		12,
		1,
		12,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		1,
		17,
		1,
		1,
		0,
		1,
		17,
		1,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		1,
		17,
		1,
		2,
		1,
		1,
		12,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		8,
		1,
		0,
		1,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		9,
		6,
		6,
		7,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		13,
		7,
		8,
		1,
		16,
		15,
		0,
		1,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		15,
		1,
		10,
		12,
		14,
		16,
		1,
		4,
		17,
		1,
		1,
		1,
		1,
		1,
		15,
		16,
		1,
		4,
		7,
		8,
		1,
		0,
		1,
		16,
		15,
		17,
		2,
		1,
		1,
		1,
		1,
		13,
		15,
		4,
		1,
		1,
		10,
		12,
		1,
		4,
		15,
		13,
		17,
		1,
		0,
		1,
		1,
		8,
		6,
		1,
		6,
		1,
		1,
		7,
		1,
		6,
		1,
		7,
		1,
		9,
		1,
		1,
		1,
		1,
		6,
		10,
		8,
		10,
		10,
		6,
		1,
		17,
		8,
		10,
		10,
		10,
		12,
		1,
		1,
		1,
		1,
		9,
		1,
		12,
		1,
		17,
		1,
		17,
		1,
		1,
		12,
		1,
		12,
		10,
		1,
		1,
		0,
		1,
		6,
		16,
		14,
		0,
		1,
		6,
		8,
		1,
		1,
		4,
		14,
		16,
		1,
		1,
		1,
		1,
		2,
		7,
		14,
		13,
		1,
		4,
		1,
		8,
		12,
		4,
		1,
		13,
		14,
		1,
		1,
		1,
		1,
		1,
		6,
		4,
		1,
		13,
		15,
		6,
		8,
		1,
		14,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		0,
		14,
		13,
		1,
		8,
		12,
		16,
		15,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		17,
		17,
		12,
		9,
		12,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		9,
		7,
		6,
		6,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		14,
		1,
		10,
		17,
		14,
		13,
		1,
		0,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		15,
		13,
		6,
		10,
		1,
		13,
		15,
		0,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		13,
		15,
		0,
		1,
		1,
		10,
		17,
		1,
		0,
		15,
		13,
		17,
		1,
		0,
		1,
		1,
		1,
		15,
		16,
		1,
		4,
		6,
		10,
		1,
		4,
		1,
		16,
		15,
		12,
		3,
		1,
		1,
		1,
		8,
		1,
		6,
		1,
		7,
		1,
		6,
		1,
		1,
		6,
		1,
		6,
		9,
		1,
		1,
		1,
		1,
		6,
		10,
		10,
		10,
		8,
		6,
		1,
		12,
		8,
		8,
		10,
		8,
		12,
		1,
		1,
		1,
		1,
		11,
		12,
		1,
		12,
		1,
		1,
		17,
		1,
		12,
		1,
		17,
		1,
		8,
		1,
		1,
		1,
		3,
		6,
		15,
		16,
		1,
		4,
		1,
		10,
		12,
		4,
		1,
		16,
		15,
		1,
		1,
		1,
		0,
		1,
		6,
		13,
		15,
		0,
		1,
		6,
		8,
		1,
		1,
		0,
		15,
		13,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		0,
		15,
		13,
		1,
		10,
		12,
		13,
		15,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		0,
		1,
		13,
		14,
		6,
		8,
		1,
		14,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		17,
		12,
		12,
		11,
		17,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		6,
		6,
		6,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		1,
		4,
		1,
		0,
		1,
		17,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		17,
		1,
		0,
		1,
		4,
		12,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		15,
		13,
		6,
		10,
		1,
		13,
		15,
		0,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		14,
		1,
		8,
		17,
		15,
		13,
		1,
		0,
		12,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		6,
		1,
		0,
		1,
		1,
		6,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		8,
		10,
		10,
		1,
		4,
		1,
		8,
		10,
		8,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		17,
		1,
		1,
		0,
		1,
		12,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		7,
		0,
		1,
		16,
		15,
		7,
		10,
		1,
		14,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		0,
		15,
		16,
		1,
		10,
		17,
		16,
		15,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		6,
		0,
		1,
		0,
		1,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		6,
		1,
		4,
		1,
		4,
		1,
		10,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		12,
		17,
		17,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		6,
		6,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		17,
		1,
		0,
		1,
		0,
		17,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		10,
		1,
		0,
		1,
		4,
		1,
		12,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		14,
		1,
		10,
		17,
		14,
		13,
		1,
		0,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		15,
		16,
		6,
		10,
		1,
		13,
		14,
		4,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		7,
		1,
		1,
		2,
		1,
		6,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		10,
		10,
		8,
		1,
		4,
		1,
		8,
		8,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		12,
		1,
		3,
		1,
		1,
		12,
		1,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		4,
		15,
		13,
		1,
		10,
		12,
		16,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		0,
		1,
		13,
		15,
		6,
		8,
		1,
		15,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		6,
		1,
		4,
		1,
		0,
		1,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		6,
		0,
		1,
		0,
		1,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		12,
		17,
		12,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		3,
		5,
		0,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		12,
		12,
		12,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		17,
		17,
		17,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		12,
		8,
		17,
		12,
		17,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		17,
		8,
		12,
		12,
		12,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		9,
		1,
		2,
		1,
		9,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		17,
		3,
		1,
		0,
		12,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		1,
		0,
		1,
		8,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		17,
		17,
		17,
		9,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		12,
		17,
		12,
		9,
		12,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		17,
		12,
		12,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		17,
		12,
		17,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		5,
		0,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1
	],
	"index_convention":"Zero-based exact_values indices; tuples(fields2, repeat=3), last field varying fastest. Flat index (i*N+j)*N+k.",
	"ordered_triples":4913,
	"source_workflow_file":"e7_workflow\/runs\/wp100_guard20\/case_k0_kp7\/ope_exact.wl",
	"original_source_sha256":"10fde7f0ad2cd6a6be4dd9f3876aaf39783cab6de95cc4e7dc285b6522309014",
	"packaged_native_file":"ope_exact.wl",
	"packaged_native_sha256":"e4f1611db79aaecbd915779da84ff0ec507235dcaeda68158e245a8776bd2742",
	"metadata_edit":"Removed the preparation-machine workspace prefix from archival path metadata only; exact tensor, X, fields, and parameters unchanged."
}

==> anc/data/E7/p7/ope_exact.wl <==
<|"SchemaVersion" -> 1, "Kind" -> "E7AnalyticOPE", 
 "Parameters" -> <|"pp" -> 18, "k" -> 0, "kp" -> 7|>, 
 "Fields" -> {{0, 0}, {0, 8}, {1, 4}, {2, 2}, {2, 6}, {3, 3}, {3, 5}, {4, 1}, 
   {4, 4}, {4, 7}, {5, 3}, {5, 5}, {6, 2}, {6, 6}, {7, 4}, {8, 0}, {8, 8}}, 
 "X" -> <|1 -> Root[-2 + #1^4 & , 2, 0], 2 -> 1, 
   3 -> Root[-1 + 2*#1^4 & , 2, 0], 4 -> Root[-1 + 2*#1^4 & , 2, 0], 
   5 -> Root[-1 + 2*#1^4 & , 2, 0], 6 -> 1/Sqrt[2], 
   7 -> Root[-1 + 2*#1^4 & , 1, 0], 8 -> 1, 9 -> 0, 10 -> 1, 11 -> 1, 
   12 -> Root[-1 + 2*#1^4 & , 2, 0], 13 -> 1/Sqrt[2], 14 -> -1/2, 
   15 -> -1/2*Sqrt[3], 16 -> Root[-1 + 2*#1^4 & , 2, 0], 17 -> 1/Sqrt[2], 
   18 -> -1/2*Sqrt[3], 19 -> -1/2, 20 -> 1, 21 -> 1, 22 -> 1, 23 -> 0, 
   24 -> Root[-1 + 2*#1^4 & , 2, 0], 25 -> 1/Sqrt[2], 26 -> 0, 27 -> 1, 
   28 -> Root[-1 + 2*#1^4 & , 1, 0], 29 -> 0, 30 -> Root[-2 + #1^4 & , 2, 0], 
   31 -> 0, 32 -> Sqrt[2]|>, "Alpha" -> <|{{0, 0}, {0, 0}, {0, 0}} -> 1, 
   {{0, 0}, {0, 0}, {0, 8}} -> 0, {{0, 0}, {0, 0}, {1, 4}} -> 0, 
   {{0, 0}, {0, 0}, {2, 2}} -> 0, {{0, 0}, {0, 0}, {2, 6}} -> 0, 
   {{0, 0}, {0, 0}, {3, 3}} -> 0, {{0, 0}, {0, 0}, {3, 5}} -> 0, 
   {{0, 0}, {0, 0}, {4, 1}} -> 0, {{0, 0}, {0, 0}, {4, 4}} -> 0, 
   {{0, 0}, {0, 0}, {4, 7}} -> 0, {{0, 0}, {0, 0}, {5, 3}} -> 0, 
   {{0, 0}, {0, 0}, {5, 5}} -> 0, {{0, 0}, {0, 0}, {6, 2}} -> 0, 
   {{0, 0}, {0, 0}, {6, 6}} -> 0, {{0, 0}, {0, 0}, {7, 4}} -> 0, 
   {{0, 0}, {0, 0}, {8, 0}} -> 0, {{0, 0}, {0, 0}, {8, 8}} -> 0, 
   {{0, 0}, {0, 8}, {0, 0}} -> 0, {{0, 0}, {0, 8}, {0, 8}} -> 1, 
   {{0, 0}, {0, 8}, {1, 4}} -> 0, {{0, 0}, {0, 8}, {2, 2}} -> 0, 
   {{0, 0}, {0, 8}, {2, 6}} -> 0, {{0, 0}, {0, 8}, {3, 3}} -> 0, 
   {{0, 0}, {0, 8}, {3, 5}} -> 0, {{0, 0}, {0, 8}, {4, 1}} -> 0, 
   {{0, 0}, {0, 8}, {4, 4}} -> 0, {{0, 0}, {0, 8}, {4, 7}} -> 0, 
   {{0, 0}, {0, 8}, {5, 3}} -> 0, {{0, 0}, {0, 8}, {5, 5}} -> 0, 
   {{0, 0}, {0, 8}, {6, 2}} -> 0, {{0, 0}, {0, 8}, {6, 6}} -> 0, 
   {{0, 0}, {0, 8}, {7, 4}} -> 0, {{0, 0}, {0, 8}, {8, 0}} -> 0, 
   {{0, 0}, {0, 8}, {8, 8}} -> 0, {{0, 0}, {1, 4}, {0, 0}} -> 0, 
   {{0, 0}, {1, 4}, {0, 8}} -> 0, {{0, 0}, {1, 4}, {1, 4}} -> 1, 
   {{0, 0}, {1, 4}, {2, 2}} -> 0, {{0, 0}, {1, 4}, {2, 6}} -> 0, 
   {{0, 0}, {1, 4}, {3, 3}} -> 0, {{0, 0}, {1, 4}, {3, 5}} -> 0, 
   {{0, 0}, {1, 4}, {4, 1}} -> 0, {{0, 0}, {1, 4}, {4, 4}} -> 0, 
   {{0, 0}, {1, 4}, {4, 7}} -> 0, {{0, 0}, {1, 4}, {5, 3}} -> 0, 
   {{0, 0}, {1, 4}, {5, 5}} -> 0, {{0, 0}, {1, 4}, {6, 2}} -> 0, 
   {{0, 0}, {1, 4}, {6, 6}} -> 0, {{0, 0}, {1, 4}, {7, 4}} -> 0, 
   {{0, 0}, {1, 4}, {8, 0}} -> 0, {{0, 0}, {1, 4}, {8, 8}} -> 0, 
   {{0, 0}, {2, 2}, {0, 0}} -> 0, {{0, 0}, {2, 2}, {0, 8}} -> 0, 
   {{0, 0}, {2, 2}, {1, 4}} -> 0, {{0, 0}, {2, 2}, {2, 2}} -> 1, 
   {{0, 0}, {2, 2}, {2, 6}} -> 0, {{0, 0}, {2, 2}, {3, 3}} -> 0, 
   {{0, 0}, {2, 2}, {3, 5}} -> 0, {{0, 0}, {2, 2}, {4, 1}} -> 0, 
   {{0, 0}, {2, 2}, {4, 4}} -> 0, {{0, 0}, {2, 2}, {4, 7}} -> 0, 
   {{0, 0}, {2, 2}, {5, 3}} -> 0, {{0, 0}, {2, 2}, {5, 5}} -> 0, 
   {{0, 0}, {2, 2}, {6, 2}} -> 0, {{0, 0}, {2, 2}, {6, 6}} -> 0, 
   {{0, 0}, {2, 2}, {7, 4}} -> 0, {{0, 0}, {2, 2}, {8, 0}} -> 0, 
   {{0, 0}, {2, 2}, {8, 8}} -> 0, {{0, 0}, {2, 6}, {0, 0}} -> 0, 
   {{0, 0}, {2, 6}, {0, 8}} -> 0, {{0, 0}, {2, 6}, {1, 4}} -> 0, 
   {{0, 0}, {2, 6}, {2, 2}} -> 0, {{0, 0}, {2, 6}, {2, 6}} -> 1, 
   {{0, 0}, {2, 6}, {3, 3}} -> 0, {{0, 0}, {2, 6}, {3, 5}} -> 0, 
   {{0, 0}, {2, 6}, {4, 1}} -> 0, {{0, 0}, {2, 6}, {4, 4}} -> 0, 
   {{0, 0}, {2, 6}, {4, 7}} -> 0, {{0, 0}, {2, 6}, {5, 3}} -> 0, 
   {{0, 0}, {2, 6}, {5, 5}} -> 0, {{0, 0}, {2, 6}, {6, 2}} -> 0, 
   {{0, 0}, {2, 6}, {6, 6}} -> 0, {{0, 0}, {2, 6}, {7, 4}} -> 0, 
   {{0, 0}, {2, 6}, {8, 0}} -> 0, {{0, 0}, {2, 6}, {8, 8}} -> 0, 
   {{0, 0}, {3, 3}, {0, 0}} -> 0, {{0, 0}, {3, 3}, {0, 8}} -> 0, 
   {{0, 0}, {3, 3}, {1, 4}} -> 0, {{0, 0}, {3, 3}, {2, 2}} -> 0, 
   {{0, 0}, {3, 3}, {2, 6}} -> 0, {{0, 0}, {3, 3}, {3, 3}} -> 1, 
   {{0, 0}, {3, 3}, {3, 5}} -> 0, {{0, 0}, {3, 3}, {4, 1}} -> 0, 
   {{0, 0}, {3, 3}, {4, 4}} -> 0, {{0, 0}, {3, 3}, {4, 7}} -> 0, 
   {{0, 0}, {3, 3}, {5, 3}} -> 0, {{0, 0}, {3, 3}, {5, 5}} -> 0, 
   {{0, 0}, {3, 3}, {6, 2}} -> 0, {{0, 0}, {3, 3}, {6, 6}} -> 0, 
   {{0, 0}, {3, 3}, {7, 4}} -> 0, {{0, 0}, {3, 3}, {8, 0}} -> 0, 
   {{0, 0}, {3, 3}, {8, 8}} -> 0, {{0, 0}, {3, 5}, {0, 0}} -> 0, 
   {{0, 0}, {3, 5}, {0, 8}} -> 0, {{0, 0}, {3, 5}, {1, 4}} -> 0, 
   {{0, 0}, {3, 5}, {2, 2}} -> 0, {{0, 0}, {3, 5}, {2, 6}} -> 0, 
   {{0, 0}, {3, 5}, {3, 3}} -> 0, {{0, 0}, {3, 5}, {3, 5}} -> 1, 
   {{0, 0}, {3, 5}, {4, 1}} -> 0, {{0, 0}, {3, 5}, {4, 4}} -> 0, 
   {{0, 0}, {3, 5}, {4, 7}} -> 0, {{0, 0}, {3, 5}, {5, 3}} -> 0, 
   {{0, 0}, {3, 5}, {5, 5}} -> 0, {{0, 0}, {3, 5}, {6, 2}} -> 0, 
   {{0, 0}, {3, 5}, {6, 6}} -> 0, {{0, 0}, {3, 5}, {7, 4}} -> 0, 
   {{0, 0}, {3, 5}, {8, 0}} -> 0, {{0, 0}, {3, 5}, {8, 8}} -> 0, 
   {{0, 0}, {4, 1}, {0, 0}} -> 0, {{0, 0}, {4, 1}, {0, 8}} -> 0, 
   {{0, 0}, {4, 1}, {1, 4}} -> 0, {{0, 0}, {4, 1}, {2, 2}} -> 0, 
   {{0, 0}, {4, 1}, {2, 6}} -> 0, {{0, 0}, {4, 1}, {3, 3}} -> 0, 
   {{0, 0}, {4, 1}, {3, 5}} -> 0, {{0, 0}, {4, 1}, {4, 1}} -> 1, 
   {{0, 0}, {4, 1}, {4, 4}} -> 0, {{0, 0}, {4, 1}, {4, 7}} -> 0, 
   {{0, 0}, {4, 1}, {5, 3}} -> 0, {{0, 0}, {4, 1}, {5, 5}} -> 0, 
   {{0, 0}, {4, 1}, {6, 2}} -> 0, {{0, 0}, {4, 1}, {6, 6}} -> 0, 
   {{0, 0}, {4, 1}, {7, 4}} -> 0, {{0, 0}, {4, 1}, {8, 0}} -> 0, 
   {{0, 0}, {4, 1}, {8, 8}} -> 0, {{0, 0}, {4, 4}, {0, 0}} -> 0, 
   {{0, 0}, {4, 4}, {0, 8}} -> 0, {{0, 0}, {4, 4}, {1, 4}} -> 0, 
   {{0, 0}, {4, 4}, {2, 2}} -> 0, {{0, 0}, {4, 4}, {2, 6}} -> 0, 
   {{0, 0}, {4, 4}, {3, 3}} -> 0, {{0, 0}, {4, 4}, {3, 5}} -> 0, 
   {{0, 0}, {4, 4}, {4, 1}} -> 0, {{0, 0}, {4, 4}, {4, 4}} -> 1, 
   {{0, 0}, {4, 4}, {4, 7}} -> 0, {{0, 0}, {4, 4}, {5, 3}} -> 0, 
   {{0, 0}, {4, 4}, {5, 5}} -> 0, {{0, 0}, {4, 4}, {6, 2}} -> 0, 
   {{0, 0}, {4, 4}, {6, 6}} -> 0, {{0, 0}, {4, 4}, {7, 4}} -> 0, 
   {{0, 0}, {4, 4}, {8, 0}} -> 0, {{0, 0}, {4, 4}, {8, 8}} -> 0, 
   {{0, 0}, {4, 7}, {0, 0}} -> 0, {{0, 0}, {4, 7}, {0, 8}} -> 0, 
   {{0, 0}, {4, 7}, {1, 4}} -> 0, {{0, 0}, {4, 7}, {2, 2}} -> 0, 
   {{0, 0}, {4, 7}, {2, 6}} -> 0, {{0, 0}, {4, 7}, {3, 3}} -> 0, 
   {{0, 0}, {4, 7}, {3, 5}} -> 0, {{0, 0}, {4, 7}, {4, 1}} -> 0, 
   {{0, 0}, {4, 7}, {4, 4}} -> 0, {{0, 0}, {4, 7}, {4, 7}} -> 1, 
   {{0, 0}, {4, 7}, {5, 3}} -> 0, {{0, 0}, {4, 7}, {5, 5}} -> 0, 
   {{0, 0}, {4, 7}, {6, 2}} -> 0, {{0, 0}, {4, 7}, {6, 6}} -> 0, 
   {{0, 0}, {4, 7}, {7, 4}} -> 0, {{0, 0}, {4, 7}, {8, 0}} -> 0, 
   {{0, 0}, {4, 7}, {8, 8}} -> 0, {{0, 0}, {5, 3}, {0, 0}} -> 0, 
   {{0, 0}, {5, 3}, {0, 8}} -> 0, {{0, 0}, {5, 3}, {1, 4}} -> 0, 
   {{0, 0}, {5, 3}, {2, 2}} -> 0, {{0, 0}, {5, 3}, {2, 6}} -> 0, 
   {{0, 0}, {5, 3}, {3, 3}} -> 0, {{0, 0}, {5, 3}, {3, 5}} -> 0, 
   {{0, 0}, {5, 3}, {4, 1}} -> 0, {{0, 0}, {5, 3}, {4, 4}} -> 0, 
   {{0, 0}, {5, 3}, {4, 7}} -> 0, {{0, 0}, {5, 3}, {5, 3}} -> 1, 
   {{0, 0}, {5, 3}, {5, 5}} -> 0, {{0, 0}, {5, 3}, {6, 2}} -> 0, 
   {{0, 0}, {5, 3}, {6, 6}} -> 0, {{0, 0}, {5, 3}, {7, 4}} -> 0, 
   {{0, 0}, {5, 3}, {8, 0}} -> 0, {{0, 0}, {5, 3}, {8, 8}} -> 0, 
   {{0, 0}, {5, 5}, {0, 0}} -> 0, {{0, 0}, {5, 5}, {0, 8}} -> 0, 
   {{0, 0}, {5, 5}, {1, 4}} -> 0, {{0, 0}, {5, 5}, {2, 2}} -> 0, 
   {{0, 0}, {5, 5}, {2, 6}} -> 0, {{0, 0}, {5, 5}, {3, 3}} -> 0, 
   {{0, 0}, {5, 5}, {3, 5}} -> 0, {{0, 0}, {5, 5}, {4, 1}} -> 0, 
   {{0, 0}, {5, 5}, {4, 4}} -> 0, {{0, 0}, {5, 5}, {4, 7}} -> 0, 
   {{0, 0}, {5, 5}, {5, 3}} -> 0, {{0, 0}, {5, 5}, {5, 5}} -> 1, 
   {{0, 0}, {5, 5}, {6, 2}} -> 0, {{0, 0}, {5, 5}, {6, 6}} -> 0, 
   {{0, 0}, {5, 5}, {7, 4}} -> 0, {{0, 0}, {5, 5}, {8, 0}} -> 0, 
   {{0, 0}, {5, 5}, {8, 8}} -> 0, {{0, 0}, {6, 2}, {0, 0}} -> 0, 
   {{0, 0}, {6, 2}, {0, 8}} -> 0, {{0, 0}, {6, 2}, {1, 4}} -> 0, 
   {{0, 0}, {6, 2}, {2, 2}} -> 0, {{0, 0}, {6, 2}, {2, 6}} -> 0, 
   {{0, 0}, {6, 2}, {3, 3}} -> 0, {{0, 0}, {6, 2}, {3, 5}} -> 0, 
   {{0, 0}, {6, 2}, {4, 1}} -> 0, {{0, 0}, {6, 2}, {4, 4}} -> 0, 
   {{0, 0}, {6, 2}, {4, 7}} -> 0, {{0, 0}, {6, 2}, {5, 3}} -> 0, 
   {{0, 0}, {6, 2}, {5, 5}} -> 0, {{0, 0}, {6, 2}, {6, 2}} -> 1, 
   {{0, 0}, {6, 2}, {6, 6}} -> 0, {{0, 0}, {6, 2}, {7, 4}} -> 0, 
   {{0, 0}, {6, 2}, {8, 0}} -> 0, {{0, 0}, {6, 2}, {8, 8}} -> 0, 
   {{0, 0}, {6, 6}, {0, 0}} -> 0, {{0, 0}, {6, 6}, {0, 8}} -> 0, 
   {{0, 0}, {6, 6}, {1, 4}} -> 0, {{0, 0}, {6, 6}, {2, 2}} -> 0, 
   {{0, 0}, {6, 6}, {2, 6}} -> 0, {{0, 0}, {6, 6}, {3, 3}} -> 0, 
   {{0, 0}, {6, 6}, {3, 5}} -> 0, {{0, 0}, {6, 6}, {4, 1}} -> 0, 
   {{0, 0}, {6, 6}, {4, 4}} -> 0, {{0, 0}, {6, 6}, {4, 7}} -> 0, 
   {{0, 0}, {6, 6}, {5, 3}} -> 0, {{0, 0}, {6, 6}, {5, 5}} -> 0, 
   {{0, 0}, {6, 6}, {6, 2}} -> 0, {{0, 0}, {6, 6}, {6, 6}} -> 1, 
   {{0, 0}, {6, 6}, {7, 4}} -> 0, {{0, 0}, {6, 6}, {8, 0}} -> 0, 
   {{0, 0}, {6, 6}, {8, 8}} -> 0, {{0, 0}, {7, 4}, {0, 0}} -> 0, 
   {{0, 0}, {7, 4}, {0, 8}} -> 0, {{0, 0}, {7, 4}, {1, 4}} -> 0, 
   {{0, 0}, {7, 4}, {2, 2}} -> 0, {{0, 0}, {7, 4}, {2, 6}} -> 0, 
   {{0, 0}, {7, 4}, {3, 3}} -> 0, {{0, 0}, {7, 4}, {3, 5}} -> 0, 
   {{0, 0}, {7, 4}, {4, 1}} -> 0, {{0, 0}, {7, 4}, {4, 4}} -> 0, 
   {{0, 0}, {7, 4}, {4, 7}} -> 0, {{0, 0}, {7, 4}, {5, 3}} -> 0, 
   {{0, 0}, {7, 4}, {5, 5}} -> 0, {{0, 0}, {7, 4}, {6, 2}} -> 0, 
   {{0, 0}, {7, 4}, {6, 6}} -> 0, {{0, 0}, {7, 4}, {7, 4}} -> 1, 
   {{0, 0}, {7, 4}, {8, 0}} -> 0, {{0, 0}, {7, 4}, {8, 8}} -> 0, 
   {{0, 0}, {8, 0}, {0, 0}} -> 0, {{0, 0}, {8, 0}, {0, 8}} -> 0, 
   {{0, 0}, {8, 0}, {1, 4}} -> 0, {{0, 0}, {8, 0}, {2, 2}} -> 0, 
   {{0, 0}, {8, 0}, {2, 6}} -> 0, {{0, 0}, {8, 0}, {3, 3}} -> 0, 
   {{0, 0}, {8, 0}, {3, 5}} -> 0, {{0, 0}, {8, 0}, {4, 1}} -> 0, 
   {{0, 0}, {8, 0}, {4, 4}} -> 0, {{0, 0}, {8, 0}, {4, 7}} -> 0, 
   {{0, 0}, {8, 0}, {5, 3}} -> 0, {{0, 0}, {8, 0}, {5, 5}} -> 0, 
   {{0, 0}, {8, 0}, {6, 2}} -> 0, {{0, 0}, {8, 0}, {6, 6}} -> 0, 
   {{0, 0}, {8, 0}, {7, 4}} -> 0, {{0, 0}, {8, 0}, {8, 0}} -> 1, 
   {{0, 0}, {8, 0}, {8, 8}} -> 0, {{0, 0}, {8, 8}, {0, 0}} -> 0, 
   {{0, 0}, {8, 8}, {0, 8}} -> 0, {{0, 0}, {8, 8}, {1, 4}} -> 0, 
   {{0, 0}, {8, 8}, {2, 2}} -> 0, {{0, 0}, {8, 8}, {2, 6}} -> 0, 
   {{0, 0}, {8, 8}, {3, 3}} -> 0, {{0, 0}, {8, 8}, {3, 5}} -> 0, 
   {{0, 0}, {8, 8}, {4, 1}} -> 0, {{0, 0}, {8, 8}, {4, 4}} -> 0, 
   {{0, 0}, {8, 8}, {4, 7}} -> 0, {{0, 0}, {8, 8}, {5, 3}} -> 0, 
   {{0, 0}, {8, 8}, {5, 5}} -> 0, {{0, 0}, {8, 8}, {6, 2}} -> 0, 
   {{0, 0}, {8, 8}, {6, 6}} -> 0, {{0, 0}, {8, 8}, {7, 4}} -> 0, 
   {{0, 0}, {8, 8}, {8, 0}} -> 0, {{0, 0}, {8, 8}, {8, 8}} -> 1, 
   {{0, 8}, {0, 0}, {0, 0}} -> 0, {{0, 8}, {0, 0}, {0, 8}} -> 1, 
   {{0, 8}, {0, 0}, {1, 4}} -> 0, {{0, 8}, {0, 0}, {2, 2}} -> 0, 
   {{0, 8}, {0, 0}, {2, 6}} -> 0, {{0, 8}, {0, 0}, {3, 3}} -> 0, 
   {{0, 8}, {0, 0}, {3, 5}} -> 0, {{0, 8}, {0, 0}, {4, 1}} -> 0, 
   {{0, 8}, {0, 0}, {4, 4}} -> 0, {{0, 8}, {0, 0}, {4, 7}} -> 0, 
   {{0, 8}, {0, 0}, {5, 3}} -> 0, {{0, 8}, {0, 0}, {5, 5}} -> 0, 
   {{0, 8}, {0, 0}, {6, 2}} -> 0, {{0, 8}, {0, 0}, {6, 6}} -> 0, 
   {{0, 8}, {0, 0}, {7, 4}} -> 0, {{0, 8}, {0, 0}, {8, 0}} -> 0, 
   {{0, 8}, {0, 0}, {8, 8}} -> 0, {{0, 8}, {0, 8}, {0, 0}} -> 1, 
   {{0, 8}, {0, 8}, {0, 8}} -> 0, {{0, 8}, {0, 8}, {1, 4}} -> 0, 
   {{0, 8}, {0, 8}, {2, 2}} -> 0, {{0, 8}, {0, 8}, {2, 6}} -> 0, 
   {{0, 8}, {0, 8}, {3, 3}} -> 0, {{0, 8}, {0, 8}, {3, 5}} -> 0, 
   {{0, 8}, {0, 8}, {4, 1}} -> 0, {{0, 8}, {0, 8}, {4, 4}} -> 0, 
   {{0, 8}, {0, 8}, {4, 7}} -> 0, {{0, 8}, {0, 8}, {5, 3}} -> 0, 
   {{0, 8}, {0, 8}, {5, 5}} -> 0, {{0, 8}, {0, 8}, {6, 2}} -> 0, 
   {{0, 8}, {0, 8}, {6, 6}} -> 0, {{0, 8}, {0, 8}, {7, 4}} -> 0, 
   {{0, 8}, {0, 8}, {8, 0}} -> 0, {{0, 8}, {0, 8}, {8, 8}} -> 0, 
   {{0, 8}, {1, 4}, {0, 0}} -> 0, {{0, 8}, {1, 4}, {0, 8}} -> 0, 
   {{0, 8}, {1, 4}, {1, 4}} -> -I, {{0, 8}, {1, 4}, {2, 2}} -> 0, 
   {{0, 8}, {1, 4}, {2, 6}} -> 0, {{0, 8}, {1, 4}, {3, 3}} -> 0, 
   {{0, 8}, {1, 4}, {3, 5}} -> 0, {{0, 8}, {1, 4}, {4, 1}} -> 0, 
   {{0, 8}, {1, 4}, {4, 4}} -> 0, {{0, 8}, {1, 4}, {4, 7}} -> 0, 
   {{0, 8}, {1, 4}, {5, 3}} -> 0, {{0, 8}, {1, 4}, {5, 5}} -> 0, 
   {{0, 8}, {1, 4}, {6, 2}} -> 0, {{0, 8}, {1, 4}, {6, 6}} -> 0, 
   {{0, 8}, {1, 4}, {7, 4}} -> 0, {{0, 8}, {1, 4}, {8, 0}} -> 0, 
   {{0, 8}, {1, 4}, {8, 8}} -> 0, {{0, 8}, {2, 2}, {0, 0}} -> 0, 
   {{0, 8}, {2, 2}, {0, 8}} -> 0, {{0, 8}, {2, 2}, {1, 4}} -> 0, 
   {{0, 8}, {2, 2}, {2, 2}} -> 0, {{0, 8}, {2, 2}, {2, 6}} -> I, 
   {{0, 8}, {2, 2}, {3, 3}} -> 0, {{0, 8}, {2, 2}, {3, 5}} -> 0, 
   {{0, 8}, {2, 2}, {4, 1}} -> 0, {{0, 8}, {2, 2}, {4, 4}} -> 0, 
   {{0, 8}, {2, 2}, {4, 7}} -> 0, {{0, 8}, {2, 2}, {5, 3}} -> 0, 
   {{0, 8}, {2, 2}, {5, 5}} -> 0, {{0, 8}, {2, 2}, {6, 2}} -> 0, 
   {{0, 8}, {2, 2}, {6, 6}} -> 0, {{0, 8}, {2, 2}, {7, 4}} -> 0, 
   {{0, 8}, {2, 2}, {8, 0}} -> 0, {{0, 8}, {2, 2}, {8, 8}} -> 0, 
   {{0, 8}, {2, 6}, {0, 0}} -> 0, {{0, 8}, {2, 6}, {0, 8}} -> 0, 
   {{0, 8}, {2, 6}, {1, 4}} -> 0, {{0, 8}, {2, 6}, {2, 2}} -> I, 
   {{0, 8}, {2, 6}, {2, 6}} -> 0, {{0, 8}, {2, 6}, {3, 3}} -> 0, 
   {{0, 8}, {2, 6}, {3, 5}} -> 0, {{0, 8}, {2, 6}, {4, 1}} -> 0, 
   {{0, 8}, {2, 6}, {4, 4}} -> 0, {{0, 8}, {2, 6}, {4, 7}} -> 0, 
   {{0, 8}, {2, 6}, {5, 3}} -> 0, {{0, 8}, {2, 6}, {5, 5}} -> 0, 
   {{0, 8}, {2, 6}, {6, 2}} -> 0, {{0, 8}, {2, 6}, {6, 6}} -> 0, 
   {{0, 8}, {2, 6}, {7, 4}} -> 0, {{0, 8}, {2, 6}, {8, 0}} -> 0, 
   {{0, 8}, {2, 6}, {8, 8}} -> 0, {{0, 8}, {3, 3}, {0, 0}} -> 0, 
   {{0, 8}, {3, 3}, {0, 8}} -> 0, {{0, 8}, {3, 3}, {1, 4}} -> 0, 
   {{0, 8}, {3, 3}, {2, 2}} -> 0, {{0, 8}, {3, 3}, {2, 6}} -> 0, 
   {{0, 8}, {3, 3}, {3, 3}} -> 0, {{0, 8}, {3, 3}, {3, 5}} -> I, 
   {{0, 8}, {3, 3}, {4, 1}} -> 0, {{0, 8}, {3, 3}, {4, 4}} -> 0, 
   {{0, 8}, {3, 3}, {4, 7}} -> 0, {{0, 8}, {3, 3}, {5, 3}} -> 0, 
   {{0, 8}, {3, 3}, {5, 5}} -> 0, {{0, 8}, {3, 3}, {6, 2}} -> 0, 
   {{0, 8}, {3, 3}, {6, 6}} -> 0, {{0, 8}, {3, 3}, {7, 4}} -> 0, 
   {{0, 8}, {3, 3}, {8, 0}} -> 0, {{0, 8}, {3, 3}, {8, 8}} -> 0, 
   {{0, 8}, {3, 5}, {0, 0}} -> 0, {{0, 8}, {3, 5}, {0, 8}} -> 0, 
   {{0, 8}, {3, 5}, {1, 4}} -> 0, {{0, 8}, {3, 5}, {2, 2}} -> 0, 
   {{0, 8}, {3, 5}, {2, 6}} -> 0, {{0, 8}, {3, 5}, {3, 3}} -> -I, 
   {{0, 8}, {3, 5}, {3, 5}} -> 0, {{0, 8}, {3, 5}, {4, 1}} -> 0, 
   {{0, 8}, {3, 5}, {4, 4}} -> 0, {{0, 8}, {3, 5}, {4, 7}} -> 0, 
   {{0, 8}, {3, 5}, {5, 3}} -> 0, {{0, 8}, {3, 5}, {5, 5}} -> 0, 
   {{0, 8}, {3, 5}, {6, 2}} -> 0, {{0, 8}, {3, 5}, {6, 6}} -> 0, 
   {{0, 8}, {3, 5}, {7, 4}} -> 0, {{0, 8}, {3, 5}, {8, 0}} -> 0, 
   {{0, 8}, {3, 5}, {8, 8}} -> 0, {{0, 8}, {4, 1}, {0, 0}} -> 0, 
   {{0, 8}, {4, 1}, {0, 8}} -> 0, {{0, 8}, {4, 1}, {1, 4}} -> 0, 
   {{0, 8}, {4, 1}, {2, 2}} -> 0, {{0, 8}, {4, 1}, {2, 6}} -> 0, 
   {{0, 8}, {4, 1}, {3, 3}} -> 0, {{0, 8}, {4, 1}, {3, 5}} -> 0, 
   {{0, 8}, {4, 1}, {4, 1}} -> 0, {{0, 8}, {4, 1}, {4, 4}} -> 0, 
   {{0, 8}, {4, 1}, {4, 7}} -> -1, {{0, 8}, {4, 1}, {5, 3}} -> 0, 
   {{0, 8}, {4, 1}, {5, 5}} -> 0, {{0, 8}, {4, 1}, {6, 2}} -> 0, 
   {{0, 8}, {4, 1}, {6, 6}} -> 0, {{0, 8}, {4, 1}, {7, 4}} -> 0, 
   {{0, 8}, {4, 1}, {8, 0}} -> 0, {{0, 8}, {4, 1}, {8, 8}} -> 0, 
   {{0, 8}, {4, 4}, {0, 0}} -> 0, {{0, 8}, {4, 4}, {0, 8}} -> 0, 
   {{0, 8}, {4, 4}, {1, 4}} -> 0, {{0, 8}, {4, 4}, {2, 2}} -> 0, 
   {{0, 8}, {4, 4}, {2, 6}} -> 0, {{0, 8}, {4, 4}, {3, 3}} -> 0, 
   {{0, 8}, {4, 4}, {3, 5}} -> 0, {{0, 8}, {4, 4}, {4, 1}} -> 0, 
   {{0, 8}, {4, 4}, {4, 4}} -> I, {{0, 8}, {4, 4}, {4, 7}} -> 0, 
   {{0, 8}, {4, 4}, {5, 3}} -> 0, {{0, 8}, {4, 4}, {5, 5}} -> 0, 
   {{0, 8}, {4, 4}, {6, 2}} -> 0, {{0, 8}, {4, 4}, {6, 6}} -> 0, 
   {{0, 8}, {4, 4}, {7, 4}} -> 0, {{0, 8}, {4, 4}, {8, 0}} -> 0, 
   {{0, 8}, {4, 4}, {8, 8}} -> 0, {{0, 8}, {4, 7}, {0, 0}} -> 0, 
   {{0, 8}, {4, 7}, {0, 8}} -> 0, {{0, 8}, {4, 7}, {1, 4}} -> 0, 
   {{0, 8}, {4, 7}, {2, 2}} -> 0, {{0, 8}, {4, 7}, {2, 6}} -> 0, 
   {{0, 8}, {4, 7}, {3, 3}} -> 0, {{0, 8}, {4, 7}, {3, 5}} -> 0, 
   {{0, 8}, {4, 7}, {4, 1}} -> 1, {{0, 8}, {4, 7}, {4, 4}} -> 0, 
   {{0, 8}, {4, 7}, {4, 7}} -> 0, {{0, 8}, {4, 7}, {5, 3}} -> 0, 
   {{0, 8}, {4, 7}, {5, 5}} -> 0, {{0, 8}, {4, 7}, {6, 2}} -> 0, 
   {{0, 8}, {4, 7}, {6, 6}} -> 0, {{0, 8}, {4, 7}, {7, 4}} -> 0, 
   {{0, 8}, {4, 7}, {8, 0}} -> 0, {{0, 8}, {4, 7}, {8, 8}} -> 0, 
   {{0, 8}, {5, 3}, {0, 0}} -> 0, {{0, 8}, {5, 3}, {0, 8}} -> 0, 
   {{0, 8}, {5, 3}, {1, 4}} -> 0, {{0, 8}, {5, 3}, {2, 2}} -> 0, 
   {{0, 8}, {5, 3}, {2, 6}} -> 0, {{0, 8}, {5, 3}, {3, 3}} -> 0, 
   {{0, 8}, {5, 3}, {3, 5}} -> 0, {{0, 8}, {5, 3}, {4, 1}} -> 0, 
   {{0, 8}, {5, 3}, {4, 4}} -> 0, {{0, 8}, {5, 3}, {4, 7}} -> 0, 
   {{0, 8}, {5, 3}, {5, 3}} -> 0, {{0, 8}, {5, 3}, {5, 5}} -> -I, 
   {{0, 8}, {5, 3}, {6, 2}} -> 0, {{0, 8}, {5, 3}, {6, 6}} -> 0, 
   {{0, 8}, {5, 3}, {7, 4}} -> 0, {{0, 8}, {5, 3}, {8, 0}} -> 0, 
   {{0, 8}, {5, 3}, {8, 8}} -> 0, {{0, 8}, {5, 5}, {0, 0}} -> 0, 
   {{0, 8}, {5, 5}, {0, 8}} -> 0, {{0, 8}, {5, 5}, {1, 4}} -> 0, 
   {{0, 8}, {5, 5}, {2, 2}} -> 0, {{0, 8}, {5, 5}, {2, 6}} -> 0, 
   {{0, 8}, {5, 5}, {3, 3}} -> 0, {{0, 8}, {5, 5}, {3, 5}} -> 0, 
   {{0, 8}, {5, 5}, {4, 1}} -> 0, {{0, 8}, {5, 5}, {4, 4}} -> 0, 
   {{0, 8}, {5, 5}, {4, 7}} -> 0, {{0, 8}, {5, 5}, {5, 3}} -> I, 
   {{0, 8}, {5, 5}, {5, 5}} -> 0, {{0, 8}, {5, 5}, {6, 2}} -> 0, 
   {{0, 8}, {5, 5}, {6, 6}} -> 0, {{0, 8}, {5, 5}, {7, 4}} -> 0, 
   {{0, 8}, {5, 5}, {8, 0}} -> 0, {{0, 8}, {5, 5}, {8, 8}} -> 0, 
   {{0, 8}, {6, 2}, {0, 0}} -> 0, {{0, 8}, {6, 2}, {0, 8}} -> 0, 
   {{0, 8}, {6, 2}, {1, 4}} -> 0, {{0, 8}, {6, 2}, {2, 2}} -> 0, 
   {{0, 8}, {6, 2}, {2, 6}} -> 0, {{0, 8}, {6, 2}, {3, 3}} -> 0, 
   {{0, 8}, {6, 2}, {3, 5}} -> 0, {{0, 8}, {6, 2}, {4, 1}} -> 0, 
   {{0, 8}, {6, 2}, {4, 4}} -> 0, {{0, 8}, {6, 2}, {4, 7}} -> 0, 
   {{0, 8}, {6, 2}, {5, 3}} -> 0, {{0, 8}, {6, 2}, {5, 5}} -> 0, 
   {{0, 8}, {6, 2}, {6, 2}} -> 0, {{0, 8}, {6, 2}, {6, 6}} -> -I, 
   {{0, 8}, {6, 2}, {7, 4}} -> 0, {{0, 8}, {6, 2}, {8, 0}} -> 0, 
   {{0, 8}, {6, 2}, {8, 8}} -> 0, {{0, 8}, {6, 6}, {0, 0}} -> 0, 
   {{0, 8}, {6, 6}, {0, 8}} -> 0, {{0, 8}, {6, 6}, {1, 4}} -> 0, 
   {{0, 8}, {6, 6}, {2, 2}} -> 0, {{0, 8}, {6, 6}, {2, 6}} -> 0, 
   {{0, 8}, {6, 6}, {3, 3}} -> 0, {{0, 8}, {6, 6}, {3, 5}} -> 0, 
   {{0, 8}, {6, 6}, {4, 1}} -> 0, {{0, 8}, {6, 6}, {4, 4}} -> 0, 
   {{0, 8}, {6, 6}, {4, 7}} -> 0, {{0, 8}, {6, 6}, {5, 3}} -> 0, 
   {{0, 8}, {6, 6}, {5, 5}} -> 0, {{0, 8}, {6, 6}, {6, 2}} -> -I, 
   {{0, 8}, {6, 6}, {6, 6}} -> 0, {{0, 8}, {6, 6}, {7, 4}} -> 0, 
   {{0, 8}, {6, 6}, {8, 0}} -> 0, {{0, 8}, {6, 6}, {8, 8}} -> 0, 
   {{0, 8}, {7, 4}, {0, 0}} -> 0, {{0, 8}, {7, 4}, {0, 8}} -> 0, 
   {{0, 8}, {7, 4}, {1, 4}} -> 0, {{0, 8}, {7, 4}, {2, 2}} -> 0, 
   {{0, 8}, {7, 4}, {2, 6}} -> 0, {{0, 8}, {7, 4}, {3, 3}} -> 0, 
   {{0, 8}, {7, 4}, {3, 5}} -> 0, {{0, 8}, {7, 4}, {4, 1}} -> 0, 
   {{0, 8}, {7, 4}, {4, 4}} -> 0, {{0, 8}, {7, 4}, {4, 7}} -> 0, 
   {{0, 8}, {7, 4}, {5, 3}} -> 0, {{0, 8}, {7, 4}, {5, 5}} -> 0, 
   {{0, 8}, {7, 4}, {6, 2}} -> 0, {{0, 8}, {7, 4}, {6, 6}} -> 0, 
   {{0, 8}, {7, 4}, {7, 4}} -> -I, {{0, 8}, {7, 4}, {8, 0}} -> 0, 
   {{0, 8}, {7, 4}, {8, 8}} -> 0, {{0, 8}, {8, 0}, {0, 0}} -> 0, 
   {{0, 8}, {8, 0}, {0, 8}} -> 0, {{0, 8}, {8, 0}, {1, 4}} -> 0, 
   {{0, 8}, {8, 0}, {2, 2}} -> 0, {{0, 8}, {8, 0}, {2, 6}} -> 0, 
   {{0, 8}, {8, 0}, {3, 3}} -> 0, {{0, 8}, {8, 0}, {3, 5}} -> 0, 
   {{0, 8}, {8, 0}, {4, 1}} -> 0, {{0, 8}, {8, 0}, {4, 4}} -> 0, 
   {{0, 8}, {8, 0}, {4, 7}} -> 0, {{0, 8}, {8, 0}, {5, 3}} -> 0, 
   {{0, 8}, {8, 0}, {5, 5}} -> 0, {{0, 8}, {8, 0}, {6, 2}} -> 0, 
   {{0, 8}, {8, 0}, {6, 6}} -> 0, {{0, 8}, {8, 0}, {7, 4}} -> 0, 
   {{0, 8}, {8, 0}, {8, 0}} -> 0, {{0, 8}, {8, 0}, {8, 8}} -> 1, 
   {{0, 8}, {8, 8}, {0, 0}} -> 0, {{0, 8}, {8, 8}, {0, 8}} -> 0, 
   {{0, 8}, {8, 8}, {1, 4}} -> 0, {{0, 8}, {8, 8}, {2, 2}} -> 0, 
   {{0, 8}, {8, 8}, {2, 6}} -> 0, {{0, 8}, {8, 8}, {3, 3}} -> 0, 
   {{0, 8}, {8, 8}, {3, 5}} -> 0, {{0, 8}, {8, 8}, {4, 1}} -> 0, 
   {{0, 8}, {8, 8}, {4, 4}} -> 0, {{0, 8}, {8, 8}, {4, 7}} -> 0, 
   {{0, 8}, {8, 8}, {5, 3}} -> 0, {{0, 8}, {8, 8}, {5, 5}} -> 0, 
   {{0, 8}, {8, 8}, {6, 2}} -> 0, {{0, 8}, {8, 8}, {6, 6}} -> 0, 
   {{0, 8}, {8, 8}, {7, 4}} -> 0, {{0, 8}, {8, 8}, {8, 0}} -> 1, 
   {{0, 8}, {8, 8}, {8, 8}} -> 0, {{1, 4}, {0, 0}, {0, 0}} -> 0, 
   {{1, 4}, {0, 0}, {0, 8}} -> 0, {{1, 4}, {0, 0}, {1, 4}} -> 1, 
   {{1, 4}, {0, 0}, {2, 2}} -> 0, {{1, 4}, {0, 0}, {2, 6}} -> 0, 
   {{1, 4}, {0, 0}, {3, 3}} -> 0, {{1, 4}, {0, 0}, {3, 5}} -> 0, 
   {{1, 4}, {0, 0}, {4, 1}} -> 0, {{1, 4}, {0, 0}, {4, 4}} -> 0, 
   {{1, 4}, {0, 0}, {4, 7}} -> 0, {{1, 4}, {0, 0}, {5, 3}} -> 0, 
   {{1, 4}, {0, 0}, {5, 5}} -> 0, {{1, 4}, {0, 0}, {6, 2}} -> 0, 
   {{1, 4}, {0, 0}, {6, 6}} -> 0, {{1, 4}, {0, 0}, {7, 4}} -> 0, 
   {{1, 4}, {0, 0}, {8, 0}} -> 0, {{1, 4}, {0, 0}, {8, 8}} -> 0, 
   {{1, 4}, {0, 8}, {0, 0}} -> 0, {{1, 4}, {0, 8}, {0, 8}} -> 0, 
   {{1, 4}, {0, 8}, {1, 4}} -> -I, {{1, 4}, {0, 8}, {2, 2}} -> 0, 
   {{1, 4}, {0, 8}, {2, 6}} -> 0, {{1, 4}, {0, 8}, {3, 3}} -> 0, 
   {{1, 4}, {0, 8}, {3, 5}} -> 0, {{1, 4}, {0, 8}, {4, 1}} -> 0, 
   {{1, 4}, {0, 8}, {4, 4}} -> 0, {{1, 4}, {0, 8}, {4, 7}} -> 0, 
   {{1, 4}, {0, 8}, {5, 3}} -> 0, {{1, 4}, {0, 8}, {5, 5}} -> 0, 
   {{1, 4}, {0, 8}, {6, 2}} -> 0, {{1, 4}, {0, 8}, {6, 6}} -> 0, 
   {{1, 4}, {0, 8}, {7, 4}} -> 0, {{1, 4}, {0, 8}, {8, 0}} -> 0, 
   {{1, 4}, {0, 8}, {8, 8}} -> 0, {{1, 4}, {1, 4}, {0, 0}} -> 1, 
   {{1, 4}, {1, 4}, {0, 8}} -> -I, {{1, 4}, {1, 4}, {1, 4}} -> 
    Root[-2 + #1^4 & , 2, 0], {{1, 4}, {1, 4}, {2, 2}} -> 1, 
   {{1, 4}, {1, 4}, {2, 6}} -> 1, {{1, 4}, {1, 4}, {3, 3}} -> 0, 
   {{1, 4}, {1, 4}, {3, 5}} -> 0, {{1, 4}, {1, 4}, {4, 1}} -> 0, 
   {{1, 4}, {1, 4}, {4, 4}} -> 0, {{1, 4}, {1, 4}, {4, 7}} -> 0, 
   {{1, 4}, {1, 4}, {5, 3}} -> 0, {{1, 4}, {1, 4}, {5, 5}} -> 0, 
   {{1, 4}, {1, 4}, {6, 2}} -> 0, {{1, 4}, {1, 4}, {6, 6}} -> 0, 
   {{1, 4}, {1, 4}, {7, 4}} -> 0, {{1, 4}, {1, 4}, {8, 0}} -> 0, 
   {{1, 4}, {1, 4}, {8, 8}} -> 0, {{1, 4}, {2, 2}, {0, 0}} -> 0, 
   {{1, 4}, {2, 2}, {0, 8}} -> 0, {{1, 4}, {2, 2}, {1, 4}} -> 1, 
   {{1, 4}, {2, 2}, {2, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {2, 2}, {2, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{1, 4}, {2, 2}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {2, 2}, {3, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {2, 2}, {4, 1}} -> 0, {{1, 4}, {2, 2}, {4, 4}} -> 0, 
   {{1, 4}, {2, 2}, {4, 7}} -> 0, {{1, 4}, {2, 2}, {5, 3}} -> 0, 
   {{1, 4}, {2, 2}, {5, 5}} -> 0, {{1, 4}, {2, 2}, {6, 2}} -> 0, 
   {{1, 4}, {2, 2}, {6, 6}} -> 0, {{1, 4}, {2, 2}, {7, 4}} -> 0, 
   {{1, 4}, {2, 2}, {8, 0}} -> 0, {{1, 4}, {2, 2}, {8, 8}} -> 0, 
   {{1, 4}, {2, 6}, {0, 0}} -> 0, {{1, 4}, {2, 6}, {0, 8}} -> 0, 
   {{1, 4}, {2, 6}, {1, 4}} -> 1, {{1, 4}, {2, 6}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{1, 4}, {2, 6}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {2, 6}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {2, 6}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{1, 4}, {2, 6}, {4, 1}} -> 0, 
   {{1, 4}, {2, 6}, {4, 4}} -> 0, {{1, 4}, {2, 6}, {4, 7}} -> 0, 
   {{1, 4}, {2, 6}, {5, 3}} -> 0, {{1, 4}, {2, 6}, {5, 5}} -> 0, 
   {{1, 4}, {2, 6}, {6, 2}} -> 0, {{1, 4}, {2, 6}, {6, 6}} -> 0, 
   {{1, 4}, {2, 6}, {7, 4}} -> 0, {{1, 4}, {2, 6}, {8, 0}} -> 0, 
   {{1, 4}, {2, 6}, {8, 8}} -> 0, {{1, 4}, {3, 3}, {0, 0}} -> 0, 
   {{1, 4}, {3, 3}, {0, 8}} -> 0, {{1, 4}, {3, 3}, {1, 4}} -> 0, 
   {{1, 4}, {3, 3}, {2, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {3, 3}, {2, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {3, 3}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {3, 3}, {3, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {3, 3}, {4, 1}} -> 1/Sqrt[2], {{1, 4}, {3, 3}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{1, 4}, {3, 3}, {4, 7}} -> (-I)/Sqrt[2], 
   {{1, 4}, {3, 3}, {5, 3}} -> 0, {{1, 4}, {3, 3}, {5, 5}} -> 0, 
   {{1, 4}, {3, 3}, {6, 2}} -> 0, {{1, 4}, {3, 3}, {6, 6}} -> 0, 
   {{1, 4}, {3, 3}, {7, 4}} -> 0, {{1, 4}, {3, 3}, {8, 0}} -> 0, 
   {{1, 4}, {3, 3}, {8, 8}} -> 0, {{1, 4}, {3, 5}, {0, 0}} -> 0, 
   {{1, 4}, {3, 5}, {0, 8}} -> 0, {{1, 4}, {3, 5}, {1, 4}} -> 0, 
   {{1, 4}, {3, 5}, {2, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{1, 4}, {3, 5}, {2, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {3, 5}, {3, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{1, 4}, {3, 5}, {3, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {3, 5}, {4, 1}} -> -(1/Sqrt[2]), {{1, 4}, {3, 5}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {3, 5}, {4, 7}} -> (-I)/Sqrt[2], 
   {{1, 4}, {3, 5}, {5, 3}} -> 0, {{1, 4}, {3, 5}, {5, 5}} -> 0, 
   {{1, 4}, {3, 5}, {6, 2}} -> 0, {{1, 4}, {3, 5}, {6, 6}} -> 0, 
   {{1, 4}, {3, 5}, {7, 4}} -> 0, {{1, 4}, {3, 5}, {8, 0}} -> 0, 
   {{1, 4}, {3, 5}, {8, 8}} -> 0, {{1, 4}, {4, 1}, {0, 0}} -> 0, 
   {{1, 4}, {4, 1}, {0, 8}} -> 0, {{1, 4}, {4, 1}, {1, 4}} -> 0, 
   {{1, 4}, {4, 1}, {2, 2}} -> 0, {{1, 4}, {4, 1}, {2, 6}} -> 0, 
   {{1, 4}, {4, 1}, {3, 3}} -> 1/Sqrt[2], {{1, 4}, {4, 1}, {3, 5}} -> 
    1/Sqrt[2], {{1, 4}, {4, 1}, {4, 1}} -> 0, {{1, 4}, {4, 1}, {4, 4}} -> 1, 
   {{1, 4}, {4, 1}, {4, 7}} -> 0, {{1, 4}, {4, 1}, {5, 3}} -> -(1/Sqrt[2]), 
   {{1, 4}, {4, 1}, {5, 5}} -> 1/Sqrt[2], {{1, 4}, {4, 1}, {6, 2}} -> 0, 
   {{1, 4}, {4, 1}, {6, 6}} -> 0, {{1, 4}, {4, 1}, {7, 4}} -> 0, 
   {{1, 4}, {4, 1}, {8, 0}} -> 0, {{1, 4}, {4, 1}, {8, 8}} -> 0, 
   {{1, 4}, {4, 4}, {0, 0}} -> 0, {{1, 4}, {4, 4}, {0, 8}} -> 0, 
   {{1, 4}, {4, 4}, {1, 4}} -> 0, {{1, 4}, {4, 4}, {2, 2}} -> 0, 
   {{1, 4}, {4, 4}, {2, 6}} -> 0, {{1, 4}, {4, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{1, 4}, {4, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{1, 4}, {4, 4}, {4, 1}} -> 1, 
   {{1, 4}, {4, 4}, {4, 4}} -> 0, {{1, 4}, {4, 4}, {4, 7}} -> -I, 
   {{1, 4}, {4, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{1, 4}, {4, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {4, 4}, {6, 2}} -> 0, {{1, 4}, {4, 4}, {6, 6}} -> 0, 
   {{1, 4}, {4, 4}, {7, 4}} -> 0, {{1, 4}, {4, 4}, {8, 0}} -> 0, 
   {{1, 4}, {4, 4}, {8, 8}} -> 0, {{1, 4}, {4, 7}, {0, 0}} -> 0, 
   {{1, 4}, {4, 7}, {0, 8}} -> 0, {{1, 4}, {4, 7}, {1, 4}} -> 0, 
   {{1, 4}, {4, 7}, {2, 2}} -> 0, {{1, 4}, {4, 7}, {2, 6}} -> 0, 
   {{1, 4}, {4, 7}, {3, 3}} -> I/Sqrt[2], {{1, 4}, {4, 7}, {3, 5}} -> 
    (-I)/Sqrt[2], {{1, 4}, {4, 7}, {4, 1}} -> 0, {{1, 4}, {4, 7}, {4, 4}} -> 
    I, {{1, 4}, {4, 7}, {4, 7}} -> 0, {{1, 4}, {4, 7}, {5, 3}} -> 
    (-I)/Sqrt[2], {{1, 4}, {4, 7}, {5, 5}} -> (-I)/Sqrt[2], 
   {{1, 4}, {4, 7}, {6, 2}} -> 0, {{1, 4}, {4, 7}, {6, 6}} -> 0, 
   {{1, 4}, {4, 7}, {7, 4}} -> 0, {{1, 4}, {4, 7}, {8, 0}} -> 0, 
   {{1, 4}, {4, 7}, {8, 8}} -> 0, {{1, 4}, {5, 3}, {0, 0}} -> 0, 
   {{1, 4}, {5, 3}, {0, 8}} -> 0, {{1, 4}, {5, 3}, {1, 4}} -> 0, 
   {{1, 4}, {5, 3}, {2, 2}} -> 0, {{1, 4}, {5, 3}, {2, 6}} -> 0, 
   {{1, 4}, {5, 3}, {3, 3}} -> 0, {{1, 4}, {5, 3}, {3, 5}} -> 0, 
   {{1, 4}, {5, 3}, {4, 1}} -> 1/Sqrt[2], {{1, 4}, {5, 3}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {5, 3}, {4, 7}} -> (-I)/Sqrt[2], 
   {{1, 4}, {5, 3}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {5, 3}, {5, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{1, 4}, {5, 3}, {6, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {5, 3}, {6, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{1, 4}, {5, 3}, {7, 4}} -> 0, {{1, 4}, {5, 3}, {8, 0}} -> 0, 
   {{1, 4}, {5, 3}, {8, 8}} -> 0, {{1, 4}, {5, 5}, {0, 0}} -> 0, 
   {{1, 4}, {5, 5}, {0, 8}} -> 0, {{1, 4}, {5, 5}, {1, 4}} -> 0, 
   {{1, 4}, {5, 5}, {2, 2}} -> 0, {{1, 4}, {5, 5}, {2, 6}} -> 0, 
   {{1, 4}, {5, 5}, {3, 3}} -> 0, {{1, 4}, {5, 5}, {3, 5}} -> 0, 
   {{1, 4}, {5, 5}, {4, 1}} -> 1/Sqrt[2], {{1, 4}, {5, 5}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {5, 5}, {4, 7}} -> I/Sqrt[2], 
   {{1, 4}, {5, 5}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {5, 5}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {5, 5}, {6, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {5, 5}, {6, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {5, 5}, {7, 4}} -> 0, {{1, 4}, {5, 5}, {8, 0}} -> 0, 
   {{1, 4}, {5, 5}, {8, 8}} -> 0, {{1, 4}, {6, 2}, {0, 0}} -> 0, 
   {{1, 4}, {6, 2}, {0, 8}} -> 0, {{1, 4}, {6, 2}, {1, 4}} -> 0, 
   {{1, 4}, {6, 2}, {2, 2}} -> 0, {{1, 4}, {6, 2}, {2, 6}} -> 0, 
   {{1, 4}, {6, 2}, {3, 3}} -> 0, {{1, 4}, {6, 2}, {3, 5}} -> 0, 
   {{1, 4}, {6, 2}, {4, 1}} -> 0, {{1, 4}, {6, 2}, {4, 4}} -> 0, 
   {{1, 4}, {6, 2}, {4, 7}} -> 0, {{1, 4}, {6, 2}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{1, 4}, {6, 2}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {6, 2}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {6, 2}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{1, 4}, {6, 2}, {7, 4}} -> -I, 
   {{1, 4}, {6, 2}, {8, 0}} -> 0, {{1, 4}, {6, 2}, {8, 8}} -> 0, 
   {{1, 4}, {6, 6}, {0, 0}} -> 0, {{1, 4}, {6, 6}, {0, 8}} -> 0, 
   {{1, 4}, {6, 6}, {1, 4}} -> 0, {{1, 4}, {6, 6}, {2, 2}} -> 0, 
   {{1, 4}, {6, 6}, {2, 6}} -> 0, {{1, 4}, {6, 6}, {3, 3}} -> 0, 
   {{1, 4}, {6, 6}, {3, 5}} -> 0, {{1, 4}, {6, 6}, {4, 1}} -> 0, 
   {{1, 4}, {6, 6}, {4, 4}} -> 0, {{1, 4}, {6, 6}, {4, 7}} -> 0, 
   {{1, 4}, {6, 6}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {6, 6}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {6, 6}, {6, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {6, 6}, {6, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{1, 4}, {6, 6}, {7, 4}} -> I, {{1, 4}, {6, 6}, {8, 0}} -> 0, 
   {{1, 4}, {6, 6}, {8, 8}} -> 0, {{1, 4}, {7, 4}, {0, 0}} -> 0, 
   {{1, 4}, {7, 4}, {0, 8}} -> 0, {{1, 4}, {7, 4}, {1, 4}} -> 0, 
   {{1, 4}, {7, 4}, {2, 2}} -> 0, {{1, 4}, {7, 4}, {2, 6}} -> 0, 
   {{1, 4}, {7, 4}, {3, 3}} -> 0, {{1, 4}, {7, 4}, {3, 5}} -> 0, 
   {{1, 4}, {7, 4}, {4, 1}} -> 0, {{1, 4}, {7, 4}, {4, 4}} -> 0, 
   {{1, 4}, {7, 4}, {4, 7}} -> 0, {{1, 4}, {7, 4}, {5, 3}} -> 0, 
   {{1, 4}, {7, 4}, {5, 5}} -> 0, {{1, 4}, {7, 4}, {6, 2}} -> I, 
   {{1, 4}, {7, 4}, {6, 6}} -> -I, {{1, 4}, {7, 4}, {7, 4}} -> 
    Root[-2 + #1^4 & , 2, 0], {{1, 4}, {7, 4}, {8, 0}} -> -1, 
   {{1, 4}, {7, 4}, {8, 8}} -> I, {{1, 4}, {8, 0}, {0, 0}} -> 0, 
   {{1, 4}, {8, 0}, {0, 8}} -> 0, {{1, 4}, {8, 0}, {1, 4}} -> 0, 
   {{1, 4}, {8, 0}, {2, 2}} -> 0, {{1, 4}, {8, 0}, {2, 6}} -> 0, 
   {{1, 4}, {8, 0}, {3, 3}} -> 0, {{1, 4}, {8, 0}, {3, 5}} -> 0, 
   {{1, 4}, {8, 0}, {4, 1}} -> 0, {{1, 4}, {8, 0}, {4, 4}} -> 0, 
   {{1, 4}, {8, 0}, {4, 7}} -> 0, {{1, 4}, {8, 0}, {5, 3}} -> 0, 
   {{1, 4}, {8, 0}, {5, 5}} -> 0, {{1, 4}, {8, 0}, {6, 2}} -> 0, 
   {{1, 4}, {8, 0}, {6, 6}} -> 0, {{1, 4}, {8, 0}, {7, 4}} -> 1, 
   {{1, 4}, {8, 0}, {8, 0}} -> 0, {{1, 4}, {8, 0}, {8, 8}} -> 0, 
   {{1, 4}, {8, 8}, {0, 0}} -> 0, {{1, 4}, {8, 8}, {0, 8}} -> 0, 
   {{1, 4}, {8, 8}, {1, 4}} -> 0, {{1, 4}, {8, 8}, {2, 2}} -> 0, 
   {{1, 4}, {8, 8}, {2, 6}} -> 0, {{1, 4}, {8, 8}, {3, 3}} -> 0, 
   {{1, 4}, {8, 8}, {3, 5}} -> 0, {{1, 4}, {8, 8}, {4, 1}} -> 0, 
   {{1, 4}, {8, 8}, {4, 4}} -> 0, {{1, 4}, {8, 8}, {4, 7}} -> 0, 
   {{1, 4}, {8, 8}, {5, 3}} -> 0, {{1, 4}, {8, 8}, {5, 5}} -> 0, 
   {{1, 4}, {8, 8}, {6, 2}} -> 0, {{1, 4}, {8, 8}, {6, 6}} -> 0, 
   {{1, 4}, {8, 8}, {7, 4}} -> -I, {{1, 4}, {8, 8}, {8, 0}} -> 0, 
   {{1, 4}, {8, 8}, {8, 8}} -> 0, {{2, 2}, {0, 0}, {0, 0}} -> 0, 
   {{2, 2}, {0, 0}, {0, 8}} -> 0, {{2, 2}, {0, 0}, {1, 4}} -> 0, 
   {{2, 2}, {0, 0}, {2, 2}} -> 1, {{2, 2}, {0, 0}, {2, 6}} -> 0, 
   {{2, 2}, {0, 0}, {3, 3}} -> 0, {{2, 2}, {0, 0}, {3, 5}} -> 0, 
   {{2, 2}, {0, 0}, {4, 1}} -> 0, {{2, 2}, {0, 0}, {4, 4}} -> 0, 
   {{2, 2}, {0, 0}, {4, 7}} -> 0, {{2, 2}, {0, 0}, {5, 3}} -> 0, 
   {{2, 2}, {0, 0}, {5, 5}} -> 0, {{2, 2}, {0, 0}, {6, 2}} -> 0, 
   {{2, 2}, {0, 0}, {6, 6}} -> 0, {{2, 2}, {0, 0}, {7, 4}} -> 0, 
   {{2, 2}, {0, 0}, {8, 0}} -> 0, {{2, 2}, {0, 0}, {8, 8}} -> 0, 
   {{2, 2}, {0, 8}, {0, 0}} -> 0, {{2, 2}, {0, 8}, {0, 8}} -> 0, 
   {{2, 2}, {0, 8}, {1, 4}} -> 0, {{2, 2}, {0, 8}, {2, 2}} -> 0, 
   {{2, 2}, {0, 8}, {2, 6}} -> I, {{2, 2}, {0, 8}, {3, 3}} -> 0, 
   {{2, 2}, {0, 8}, {3, 5}} -> 0, {{2, 2}, {0, 8}, {4, 1}} -> 0, 
   {{2, 2}, {0, 8}, {4, 4}} -> 0, {{2, 2}, {0, 8}, {4, 7}} -> 0, 
   {{2, 2}, {0, 8}, {5, 3}} -> 0, {{2, 2}, {0, 8}, {5, 5}} -> 0, 
   {{2, 2}, {0, 8}, {6, 2}} -> 0, {{2, 2}, {0, 8}, {6, 6}} -> 0, 
   {{2, 2}, {0, 8}, {7, 4}} -> 0, {{2, 2}, {0, 8}, {8, 0}} -> 0, 
   {{2, 2}, {0, 8}, {8, 8}} -> 0, {{2, 2}, {1, 4}, {0, 0}} -> 0, 
   {{2, 2}, {1, 4}, {0, 8}} -> 0, {{2, 2}, {1, 4}, {1, 4}} -> 1, 
   {{2, 2}, {1, 4}, {2, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 2}, {1, 4}, {2, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 2}, {1, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 2}, {1, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 2}, {1, 4}, {4, 1}} -> 0, {{2, 2}, {1, 4}, {4, 4}} -> 0, 
   {{2, 2}, {1, 4}, {4, 7}} -> 0, {{2, 2}, {1, 4}, {5, 3}} -> 0, 
   {{2, 2}, {1, 4}, {5, 5}} -> 0, {{2, 2}, {1, 4}, {6, 2}} -> 0, 
   {{2, 2}, {1, 4}, {6, 6}} -> 0, {{2, 2}, {1, 4}, {7, 4}} -> 0, 
   {{2, 2}, {1, 4}, {8, 0}} -> 0, {{2, 2}, {1, 4}, {8, 8}} -> 0, 
   {{2, 2}, {2, 2}, {0, 0}} -> 1, {{2, 2}, {2, 2}, {0, 8}} -> 0, 
   {{2, 2}, {2, 2}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 2}, {2, 2}, {2, 2}} -> 1, {{2, 2}, {2, 2}, {2, 6}} -> 0, 
   {{2, 2}, {2, 2}, {3, 3}} -> 1, {{2, 2}, {2, 2}, {3, 5}} -> 0, 
   {{2, 2}, {2, 2}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 2}, {2, 2}, {4, 4}} -> 1/Sqrt[2], {{2, 2}, {2, 2}, {4, 7}} -> 0, 
   {{2, 2}, {2, 2}, {5, 3}} -> 0, {{2, 2}, {2, 2}, {5, 5}} -> 0, 
   {{2, 2}, {2, 2}, {6, 2}} -> 0, {{2, 2}, {2, 2}, {6, 6}} -> 0, 
   {{2, 2}, {2, 2}, {7, 4}} -> 0, {{2, 2}, {2, 2}, {8, 0}} -> 0, 
   {{2, 2}, {2, 2}, {8, 8}} -> 0, {{2, 2}, {2, 6}, {0, 0}} -> 0, 
   {{2, 2}, {2, 6}, {0, 8}} -> I, {{2, 2}, {2, 6}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 2}, {2, 6}, {2, 2}} -> 0, 
   {{2, 2}, {2, 6}, {2, 6}} -> 1, {{2, 2}, {2, 6}, {3, 3}} -> 0, 
   {{2, 2}, {2, 6}, {3, 5}} -> 1, {{2, 2}, {2, 6}, {4, 1}} -> 0, 
   {{2, 2}, {2, 6}, {4, 4}} -> 1/Sqrt[2], {{2, 2}, {2, 6}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 2}, {2, 6}, {5, 3}} -> 0, 
   {{2, 2}, {2, 6}, {5, 5}} -> 0, {{2, 2}, {2, 6}, {6, 2}} -> 0, 
   {{2, 2}, {2, 6}, {6, 6}} -> 0, {{2, 2}, {2, 6}, {7, 4}} -> 0, 
   {{2, 2}, {2, 6}, {8, 0}} -> 0, {{2, 2}, {2, 6}, {8, 8}} -> 0, 
   {{2, 2}, {3, 3}, {0, 0}} -> 0, {{2, 2}, {3, 3}, {0, 8}} -> 0, 
   {{2, 2}, {3, 3}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 2}, {3, 3}, {2, 2}} -> 1, {{2, 2}, {3, 3}, {2, 6}} -> 0, 
   {{2, 2}, {3, 3}, {3, 3}} -> -1/2, {{2, 2}, {3, 3}, {3, 5}} -> 
    -1/2*Sqrt[3], {{2, 2}, {3, 3}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 2}, {3, 3}, {4, 4}} -> 1/Sqrt[2], {{2, 2}, {3, 3}, {4, 7}} -> 0, 
   {{2, 2}, {3, 3}, {5, 3}} -> -1/2*Sqrt[3], {{2, 2}, {3, 3}, {5, 5}} -> 
    -1/2, {{2, 2}, {3, 3}, {6, 2}} -> 0, {{2, 2}, {3, 3}, {6, 6}} -> 0, 
   {{2, 2}, {3, 3}, {7, 4}} -> 0, {{2, 2}, {3, 3}, {8, 0}} -> 0, 
   {{2, 2}, {3, 3}, {8, 8}} -> 0, {{2, 2}, {3, 5}, {0, 0}} -> 0, 
   {{2, 2}, {3, 5}, {0, 8}} -> 0, {{2, 2}, {3, 5}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 2}, {3, 5}, {2, 2}} -> 0, 
   {{2, 2}, {3, 5}, {2, 6}} -> -1, {{2, 2}, {3, 5}, {3, 3}} -> Sqrt[3]/2, 
   {{2, 2}, {3, 5}, {3, 5}} -> 1/2, {{2, 2}, {3, 5}, {4, 1}} -> 0, 
   {{2, 2}, {3, 5}, {4, 4}} -> -(1/Sqrt[2]), {{2, 2}, {3, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {3, 5}, {5, 3}} -> -1/2, 
   {{2, 2}, {3, 5}, {5, 5}} -> -1/2*Sqrt[3], {{2, 2}, {3, 5}, {6, 2}} -> 0, 
   {{2, 2}, {3, 5}, {6, 6}} -> 0, {{2, 2}, {3, 5}, {7, 4}} -> 0, 
   {{2, 2}, {3, 5}, {8, 0}} -> 0, {{2, 2}, {3, 5}, {8, 8}} -> 0, 
   {{2, 2}, {4, 1}, {0, 0}} -> 0, {{2, 2}, {4, 1}, {0, 8}} -> 0, 
   {{2, 2}, {4, 1}, {1, 4}} -> 0, {{2, 2}, {4, 1}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 2}, {4, 1}, {2, 6}} -> 0, 
   {{2, 2}, {4, 1}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 2}, {4, 1}, {3, 5}} -> 0, {{2, 2}, {4, 1}, {4, 1}} -> 1, 
   {{2, 2}, {4, 1}, {4, 4}} -> 0, {{2, 2}, {4, 1}, {4, 7}} -> 0, 
   {{2, 2}, {4, 1}, {5, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 2}, {4, 1}, {5, 5}} -> 0, {{2, 2}, {4, 1}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 2}, {4, 1}, {6, 6}} -> 0, 
   {{2, 2}, {4, 1}, {7, 4}} -> 0, {{2, 2}, {4, 1}, {8, 0}} -> 0, 
   {{2, 2}, {4, 1}, {8, 8}} -> 0, {{2, 2}, {4, 4}, {0, 0}} -> 0, 
   {{2, 2}, {4, 4}, {0, 8}} -> 0, {{2, 2}, {4, 4}, {1, 4}} -> 0, 
   {{2, 2}, {4, 4}, {2, 2}} -> 1/Sqrt[2], {{2, 2}, {4, 4}, {2, 6}} -> 
    1/Sqrt[2], {{2, 2}, {4, 4}, {3, 3}} -> 1/Sqrt[2], 
   {{2, 2}, {4, 4}, {3, 5}} -> 1/Sqrt[2], {{2, 2}, {4, 4}, {4, 1}} -> 0, 
   {{2, 2}, {4, 4}, {4, 4}} -> 1, {{2, 2}, {4, 4}, {4, 7}} -> 0, 
   {{2, 2}, {4, 4}, {5, 3}} -> 1/Sqrt[2], {{2, 2}, {4, 4}, {5, 5}} -> 
    -(1/Sqrt[2]), {{2, 2}, {4, 4}, {6, 2}} -> 1/Sqrt[2], 
   {{2, 2}, {4, 4}, {6, 6}} -> -(1/Sqrt[2]), {{2, 2}, {4, 4}, {7, 4}} -> 0, 
   {{2, 2}, {4, 4}, {8, 0}} -> 0, {{2, 2}, {4, 4}, {8, 8}} -> 0, 
   {{2, 2}, {4, 7}, {0, 0}} -> 0, {{2, 2}, {4, 7}, {0, 8}} -> 0, 
   {{2, 2}, {4, 7}, {1, 4}} -> 0, {{2, 2}, {4, 7}, {2, 2}} -> 0, 
   {{2, 2}, {4, 7}, {2, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 2}, {4, 7}, {3, 3}} -> 0, {{2, 2}, {4, 7}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {4, 7}, {4, 1}} -> 0, 
   {{2, 2}, {4, 7}, {4, 4}} -> 0, {{2, 2}, {4, 7}, {4, 7}} -> 1, 
   {{2, 2}, {4, 7}, {5, 3}} -> 0, {{2, 2}, {4, 7}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {4, 7}, {6, 2}} -> 0, 
   {{2, 2}, {4, 7}, {6, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 2}, {4, 7}, {7, 4}} -> 0, {{2, 2}, {4, 7}, {8, 0}} -> 0, 
   {{2, 2}, {4, 7}, {8, 8}} -> 0, {{2, 2}, {5, 3}, {0, 0}} -> 0, 
   {{2, 2}, {5, 3}, {0, 8}} -> 0, {{2, 2}, {5, 3}, {1, 4}} -> 0, 
   {{2, 2}, {5, 3}, {2, 2}} -> 0, {{2, 2}, {5, 3}, {2, 6}} -> 0, 
   {{2, 2}, {5, 3}, {3, 3}} -> Sqrt[3]/2, {{2, 2}, {5, 3}, {3, 5}} -> -1/2, 
   {{2, 2}, {5, 3}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 2}, {5, 3}, {4, 4}} -> -(1/Sqrt[2]), {{2, 2}, {5, 3}, {4, 7}} -> 0, 
   {{2, 2}, {5, 3}, {5, 3}} -> 1/2, {{2, 2}, {5, 3}, {5, 5}} -> -1/2*Sqrt[3], 
   {{2, 2}, {5, 3}, {6, 2}} -> -1, {{2, 2}, {5, 3}, {6, 6}} -> 0, 
   {{2, 2}, {5, 3}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 2}, {5, 3}, {8, 0}} -> 0, {{2, 2}, {5, 3}, {8, 8}} -> 0, 
   {{2, 2}, {5, 5}, {0, 0}} -> 0, {{2, 2}, {5, 5}, {0, 8}} -> 0, 
   {{2, 2}, {5, 5}, {1, 4}} -> 0, {{2, 2}, {5, 5}, {2, 2}} -> 0, 
   {{2, 2}, {5, 5}, {2, 6}} -> 0, {{2, 2}, {5, 5}, {3, 3}} -> -1/2, 
   {{2, 2}, {5, 5}, {3, 5}} -> Sqrt[3]/2, {{2, 2}, {5, 5}, {4, 1}} -> 0, 
   {{2, 2}, {5, 5}, {4, 4}} -> -(1/Sqrt[2]), {{2, 2}, {5, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 2}, {5, 5}, {5, 3}} -> Sqrt[3]/2, 
   {{2, 2}, {5, 5}, {5, 5}} -> -1/2, {{2, 2}, {5, 5}, {6, 2}} -> 0, 
   {{2, 2}, {5, 5}, {6, 6}} -> 1, {{2, 2}, {5, 5}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 2}, {5, 5}, {8, 0}} -> 0, 
   {{2, 2}, {5, 5}, {8, 8}} -> 0, {{2, 2}, {6, 2}, {0, 0}} -> 0, 
   {{2, 2}, {6, 2}, {0, 8}} -> 0, {{2, 2}, {6, 2}, {1, 4}} -> 0, 
   {{2, 2}, {6, 2}, {2, 2}} -> 0, {{2, 2}, {6, 2}, {2, 6}} -> 0, 
   {{2, 2}, {6, 2}, {3, 3}} -> 0, {{2, 2}, {6, 2}, {3, 5}} -> 0, 
   {{2, 2}, {6, 2}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 2}, {6, 2}, {4, 4}} -> 1/Sqrt[2], {{2, 2}, {6, 2}, {4, 7}} -> 0, 
   {{2, 2}, {6, 2}, {5, 3}} -> 1, {{2, 2}, {6, 2}, {5, 5}} -> 0, 
   {{2, 2}, {6, 2}, {6, 2}} -> 1, {{2, 2}, {6, 2}, {6, 6}} -> 0, 
   {{2, 2}, {6, 2}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{2, 2}, {6, 2}, {8, 0}} -> I, {{2, 2}, {6, 2}, {8, 8}} -> 0, 
   {{2, 2}, {6, 6}, {0, 0}} -> 0, {{2, 2}, {6, 6}, {0, 8}} -> 0, 
   {{2, 2}, {6, 6}, {1, 4}} -> 0, {{2, 2}, {6, 6}, {2, 2}} -> 0, 
   {{2, 2}, {6, 6}, {2, 6}} -> 0, {{2, 2}, {6, 6}, {3, 3}} -> 0, 
   {{2, 2}, {6, 6}, {3, 5}} -> 0, {{2, 2}, {6, 6}, {4, 1}} -> 0, 
   {{2, 2}, {6, 6}, {4, 4}} -> -(1/Sqrt[2]), {{2, 2}, {6, 6}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 2}, {6, 6}, {5, 3}} -> 0, 
   {{2, 2}, {6, 6}, {5, 5}} -> 1, {{2, 2}, {6, 6}, {6, 2}} -> 0, 
   {{2, 2}, {6, 6}, {6, 6}} -> 1, {{2, 2}, {6, 6}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 2}, {6, 6}, {8, 0}} -> 0, 
   {{2, 2}, {6, 6}, {8, 8}} -> 1, {{2, 2}, {7, 4}, {0, 0}} -> 0, 
   {{2, 2}, {7, 4}, {0, 8}} -> 0, {{2, 2}, {7, 4}, {1, 4}} -> 0, 
   {{2, 2}, {7, 4}, {2, 2}} -> 0, {{2, 2}, {7, 4}, {2, 6}} -> 0, 
   {{2, 2}, {7, 4}, {3, 3}} -> 0, {{2, 2}, {7, 4}, {3, 5}} -> 0, 
   {{2, 2}, {7, 4}, {4, 1}} -> 0, {{2, 2}, {7, 4}, {4, 4}} -> 0, 
   {{2, 2}, {7, 4}, {4, 7}} -> 0, {{2, 2}, {7, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {7, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {7, 4}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {7, 4}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 2}, {7, 4}, {7, 4}} -> 1, 
   {{2, 2}, {7, 4}, {8, 0}} -> 0, {{2, 2}, {7, 4}, {8, 8}} -> 0, 
   {{2, 2}, {8, 0}, {0, 0}} -> 0, {{2, 2}, {8, 0}, {0, 8}} -> 0, 
   {{2, 2}, {8, 0}, {1, 4}} -> 0, {{2, 2}, {8, 0}, {2, 2}} -> 0, 
   {{2, 2}, {8, 0}, {2, 6}} -> 0, {{2, 2}, {8, 0}, {3, 3}} -> 0, 
   {{2, 2}, {8, 0}, {3, 5}} -> 0, {{2, 2}, {8, 0}, {4, 1}} -> 0, 
   {{2, 2}, {8, 0}, {4, 4}} -> 0, {{2, 2}, {8, 0}, {4, 7}} -> 0, 
   {{2, 2}, {8, 0}, {5, 3}} -> 0, {{2, 2}, {8, 0}, {5, 5}} -> 0, 
   {{2, 2}, {8, 0}, {6, 2}} -> I, {{2, 2}, {8, 0}, {6, 6}} -> 0, 
   {{2, 2}, {8, 0}, {7, 4}} -> 0, {{2, 2}, {8, 0}, {8, 0}} -> 0, 
   {{2, 2}, {8, 0}, {8, 8}} -> 0, {{2, 2}, {8, 8}, {0, 0}} -> 0, 
   {{2, 2}, {8, 8}, {0, 8}} -> 0, {{2, 2}, {8, 8}, {1, 4}} -> 0, 
   {{2, 2}, {8, 8}, {2, 2}} -> 0, {{2, 2}, {8, 8}, {2, 6}} -> 0, 
   {{2, 2}, {8, 8}, {3, 3}} -> 0, {{2, 2}, {8, 8}, {3, 5}} -> 0, 
   {{2, 2}, {8, 8}, {4, 1}} -> 0, {{2, 2}, {8, 8}, {4, 4}} -> 0, 
   {{2, 2}, {8, 8}, {4, 7}} -> 0, {{2, 2}, {8, 8}, {5, 3}} -> 0, 
   {{2, 2}, {8, 8}, {5, 5}} -> 0, {{2, 2}, {8, 8}, {6, 2}} -> 0, 
   {{2, 2}, {8, 8}, {6, 6}} -> 1, {{2, 2}, {8, 8}, {7, 4}} -> 0, 
   {{2, 2}, {8, 8}, {8, 0}} -> 0, {{2, 2}, {8, 8}, {8, 8}} -> 0, 
   {{2, 6}, {0, 0}, {0, 0}} -> 0, {{2, 6}, {0, 0}, {0, 8}} -> 0, 
   {{2, 6}, {0, 0}, {1, 4}} -> 0, {{2, 6}, {0, 0}, {2, 2}} -> 0, 
   {{2, 6}, {0, 0}, {2, 6}} -> 1, {{2, 6}, {0, 0}, {3, 3}} -> 0, 
   {{2, 6}, {0, 0}, {3, 5}} -> 0, {{2, 6}, {0, 0}, {4, 1}} -> 0, 
   {{2, 6}, {0, 0}, {4, 4}} -> 0, {{2, 6}, {0, 0}, {4, 7}} -> 0, 
   {{2, 6}, {0, 0}, {5, 3}} -> 0, {{2, 6}, {0, 0}, {5, 5}} -> 0, 
   {{2, 6}, {0, 0}, {6, 2}} -> 0, {{2, 6}, {0, 0}, {6, 6}} -> 0, 
   {{2, 6}, {0, 0}, {7, 4}} -> 0, {{2, 6}, {0, 0}, {8, 0}} -> 0, 
   {{2, 6}, {0, 0}, {8, 8}} -> 0, {{2, 6}, {0, 8}, {0, 0}} -> 0, 
   {{2, 6}, {0, 8}, {0, 8}} -> 0, {{2, 6}, {0, 8}, {1, 4}} -> 0, 
   {{2, 6}, {0, 8}, {2, 2}} -> I, {{2, 6}, {0, 8}, {2, 6}} -> 0, 
   {{2, 6}, {0, 8}, {3, 3}} -> 0, {{2, 6}, {0, 8}, {3, 5}} -> 0, 
   {{2, 6}, {0, 8}, {4, 1}} -> 0, {{2, 6}, {0, 8}, {4, 4}} -> 0, 
   {{2, 6}, {0, 8}, {4, 7}} -> 0, {{2, 6}, {0, 8}, {5, 3}} -> 0, 
   {{2, 6}, {0, 8}, {5, 5}} -> 0, {{2, 6}, {0, 8}, {6, 2}} -> 0, 
   {{2, 6}, {0, 8}, {6, 6}} -> 0, {{2, 6}, {0, 8}, {7, 4}} -> 0, 
   {{2, 6}, {0, 8}, {8, 0}} -> 0, {{2, 6}, {0, 8}, {8, 8}} -> 0, 
   {{2, 6}, {1, 4}, {0, 0}} -> 0, {{2, 6}, {1, 4}, {0, 8}} -> 0, 
   {{2, 6}, {1, 4}, {1, 4}} -> 1, {{2, 6}, {1, 4}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 6}, {1, 4}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 6}, {1, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 6}, {1, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 6}, {1, 4}, {4, 1}} -> 0, 
   {{2, 6}, {1, 4}, {4, 4}} -> 0, {{2, 6}, {1, 4}, {4, 7}} -> 0, 
   {{2, 6}, {1, 4}, {5, 3}} -> 0, {{2, 6}, {1, 4}, {5, 5}} -> 0, 
   {{2, 6}, {1, 4}, {6, 2}} -> 0, {{2, 6}, {1, 4}, {6, 6}} -> 0, 
   {{2, 6}, {1, 4}, {7, 4}} -> 0, {{2, 6}, {1, 4}, {8, 0}} -> 0, 
   {{2, 6}, {1, 4}, {8, 8}} -> 0, {{2, 6}, {2, 2}, {0, 0}} -> 0, 
   {{2, 6}, {2, 2}, {0, 8}} -> I, {{2, 6}, {2, 2}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 6}, {2, 2}, {2, 2}} -> 0, 
   {{2, 6}, {2, 2}, {2, 6}} -> 1, {{2, 6}, {2, 2}, {3, 3}} -> 0, 
   {{2, 6}, {2, 2}, {3, 5}} -> -1, {{2, 6}, {2, 2}, {4, 1}} -> 0, 
   {{2, 6}, {2, 2}, {4, 4}} -> 1/Sqrt[2], {{2, 6}, {2, 2}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 6}, {2, 2}, {5, 3}} -> 0, 
   {{2, 6}, {2, 2}, {5, 5}} -> 0, {{2, 6}, {2, 2}, {6, 2}} -> 0, 
   {{2, 6}, {2, 2}, {6, 6}} -> 0, {{2, 6}, {2, 2}, {7, 4}} -> 0, 
   {{2, 6}, {2, 2}, {8, 0}} -> 0, {{2, 6}, {2, 2}, {8, 8}} -> 0, 
   {{2, 6}, {2, 6}, {0, 0}} -> 1, {{2, 6}, {2, 6}, {0, 8}} -> 0, 
   {{2, 6}, {2, 6}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 6}, {2, 6}, {2, 2}} -> 1, {{2, 6}, {2, 6}, {2, 6}} -> 0, 
   {{2, 6}, {2, 6}, {3, 3}} -> 1, {{2, 6}, {2, 6}, {3, 5}} -> 0, 
   {{2, 6}, {2, 6}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 6}, {2, 6}, {4, 4}} -> 1/Sqrt[2], {{2, 6}, {2, 6}, {4, 7}} -> 0, 
   {{2, 6}, {2, 6}, {5, 3}} -> 0, {{2, 6}, {2, 6}, {5, 5}} -> 0, 
   {{2, 6}, {2, 6}, {6, 2}} -> 0, {{2, 6}, {2, 6}, {6, 6}} -> 0, 
   {{2, 6}, {2, 6}, {7, 4}} -> 0, {{2, 6}, {2, 6}, {8, 0}} -> 0, 
   {{2, 6}, {2, 6}, {8, 8}} -> 0, {{2, 6}, {3, 3}, {0, 0}} -> 0, 
   {{2, 6}, {3, 3}, {0, 8}} -> 0, {{2, 6}, {3, 3}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 6}, {3, 3}, {2, 2}} -> 0, 
   {{2, 6}, {3, 3}, {2, 6}} -> 1, {{2, 6}, {3, 3}, {3, 3}} -> Sqrt[3]/2, 
   {{2, 6}, {3, 3}, {3, 5}} -> -1/2, {{2, 6}, {3, 3}, {4, 1}} -> 0, 
   {{2, 6}, {3, 3}, {4, 4}} -> -(1/Sqrt[2]), {{2, 6}, {3, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 6}, {3, 3}, {5, 3}} -> -1/2, 
   {{2, 6}, {3, 3}, {5, 5}} -> Sqrt[3]/2, {{2, 6}, {3, 3}, {6, 2}} -> 0, 
   {{2, 6}, {3, 3}, {6, 6}} -> 0, {{2, 6}, {3, 3}, {7, 4}} -> 0, 
   {{2, 6}, {3, 3}, {8, 0}} -> 0, {{2, 6}, {3, 3}, {8, 8}} -> 0, 
   {{2, 6}, {3, 5}, {0, 0}} -> 0, {{2, 6}, {3, 5}, {0, 8}} -> 0, 
   {{2, 6}, {3, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 6}, {3, 5}, {2, 2}} -> 1, {{2, 6}, {3, 5}, {2, 6}} -> 0, 
   {{2, 6}, {3, 5}, {3, 3}} -> 1/2, {{2, 6}, {3, 5}, {3, 5}} -> -1/2*Sqrt[3], 
   {{2, 6}, {3, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 6}, {3, 5}, {4, 4}} -> -(1/Sqrt[2]), {{2, 6}, {3, 5}, {4, 7}} -> 0, 
   {{2, 6}, {3, 5}, {5, 3}} -> Sqrt[3]/2, {{2, 6}, {3, 5}, {5, 5}} -> -1/2, 
   {{2, 6}, {3, 5}, {6, 2}} -> 0, {{2, 6}, {3, 5}, {6, 6}} -> 0, 
   {{2, 6}, {3, 5}, {7, 4}} -> 0, {{2, 6}, {3, 5}, {8, 0}} -> 0, 
   {{2, 6}, {3, 5}, {8, 8}} -> 0, {{2, 6}, {4, 1}, {0, 0}} -> 0, 
   {{2, 6}, {4, 1}, {0, 8}} -> 0, {{2, 6}, {4, 1}, {1, 4}} -> 0, 
   {{2, 6}, {4, 1}, {2, 2}} -> 0, {{2, 6}, {4, 1}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 6}, {4, 1}, {3, 3}} -> 0, 
   {{2, 6}, {4, 1}, {3, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 6}, {4, 1}, {4, 1}} -> 0, {{2, 6}, {4, 1}, {4, 4}} -> 0, 
   {{2, 6}, {4, 1}, {4, 7}} -> I, {{2, 6}, {4, 1}, {5, 3}} -> 0, 
   {{2, 6}, {4, 1}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 6}, {4, 1}, {6, 2}} -> 0, {{2, 6}, {4, 1}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 6}, {4, 1}, {7, 4}} -> 0, 
   {{2, 6}, {4, 1}, {8, 0}} -> 0, {{2, 6}, {4, 1}, {8, 8}} -> 0, 
   {{2, 6}, {4, 4}, {0, 0}} -> 0, {{2, 6}, {4, 4}, {0, 8}} -> 0, 
   {{2, 6}, {4, 4}, {1, 4}} -> 0, {{2, 6}, {4, 4}, {2, 2}} -> 1/Sqrt[2], 
   {{2, 6}, {4, 4}, {2, 6}} -> 1/Sqrt[2], {{2, 6}, {4, 4}, {3, 3}} -> 
    -(1/Sqrt[2]), {{2, 6}, {4, 4}, {3, 5}} -> 1/Sqrt[2], 
   {{2, 6}, {4, 4}, {4, 1}} -> 0, {{2, 6}, {4, 4}, {4, 4}} -> -1, 
   {{2, 6}, {4, 4}, {4, 7}} -> 0, {{2, 6}, {4, 4}, {5, 3}} -> -(1/Sqrt[2]), 
   {{2, 6}, {4, 4}, {5, 5}} -> -(1/Sqrt[2]), {{2, 6}, {4, 4}, {6, 2}} -> 
    1/Sqrt[2], {{2, 6}, {4, 4}, {6, 6}} -> -(1/Sqrt[2]), 
   {{2, 6}, {4, 4}, {7, 4}} -> 0, {{2, 6}, {4, 4}, {8, 0}} -> 0, 
   {{2, 6}, {4, 4}, {8, 8}} -> 0, {{2, 6}, {4, 7}, {0, 0}} -> 0, 
   {{2, 6}, {4, 7}, {0, 8}} -> 0, {{2, 6}, {4, 7}, {1, 4}} -> 0, 
   {{2, 6}, {4, 7}, {2, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{2, 6}, {4, 7}, {2, 6}} -> 0, {{2, 6}, {4, 7}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 6}, {4, 7}, {3, 5}} -> 0, 
   {{2, 6}, {4, 7}, {4, 1}} -> -I, {{2, 6}, {4, 7}, {4, 4}} -> 0, 
   {{2, 6}, {4, 7}, {4, 7}} -> 0, {{2, 6}, {4, 7}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 6}, {4, 7}, {5, 5}} -> 0, 
   {{2, 6}, {4, 7}, {6, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 6}, {4, 7}, {6, 6}} -> 0, {{2, 6}, {4, 7}, {7, 4}} -> 0, 
   {{2, 6}, {4, 7}, {8, 0}} -> 0, {{2, 6}, {4, 7}, {8, 8}} -> 0, 
   {{2, 6}, {5, 3}, {0, 0}} -> 0, {{2, 6}, {5, 3}, {0, 8}} -> 0, 
   {{2, 6}, {5, 3}, {1, 4}} -> 0, {{2, 6}, {5, 3}, {2, 2}} -> 0, 
   {{2, 6}, {5, 3}, {2, 6}} -> 0, {{2, 6}, {5, 3}, {3, 3}} -> 1/2, 
   {{2, 6}, {5, 3}, {3, 5}} -> Sqrt[3]/2, {{2, 6}, {5, 3}, {4, 1}} -> 0, 
   {{2, 6}, {5, 3}, {4, 4}} -> 1/Sqrt[2], {{2, 6}, {5, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 6}, {5, 3}, {5, 3}} -> -1/2*Sqrt[3], 
   {{2, 6}, {5, 3}, {5, 5}} -> -1/2, {{2, 6}, {5, 3}, {6, 2}} -> 0, 
   {{2, 6}, {5, 3}, {6, 6}} -> 1, {{2, 6}, {5, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 6}, {5, 3}, {8, 0}} -> 0, 
   {{2, 6}, {5, 3}, {8, 8}} -> 0, {{2, 6}, {5, 5}, {0, 0}} -> 0, 
   {{2, 6}, {5, 5}, {0, 8}} -> 0, {{2, 6}, {5, 5}, {1, 4}} -> 0, 
   {{2, 6}, {5, 5}, {2, 2}} -> 0, {{2, 6}, {5, 5}, {2, 6}} -> 0, 
   {{2, 6}, {5, 5}, {3, 3}} -> Sqrt[3]/2, {{2, 6}, {5, 5}, {3, 5}} -> 1/2, 
   {{2, 6}, {5, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 6}, {5, 5}, {4, 4}} -> -(1/Sqrt[2]), {{2, 6}, {5, 5}, {4, 7}} -> 0, 
   {{2, 6}, {5, 5}, {5, 3}} -> 1/2, {{2, 6}, {5, 5}, {5, 5}} -> Sqrt[3]/2, 
   {{2, 6}, {5, 5}, {6, 2}} -> 1, {{2, 6}, {5, 5}, {6, 6}} -> 0, 
   {{2, 6}, {5, 5}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 6}, {5, 5}, {8, 0}} -> 0, {{2, 6}, {5, 5}, {8, 8}} -> 0, 
   {{2, 6}, {6, 2}, {0, 0}} -> 0, {{2, 6}, {6, 2}, {0, 8}} -> 0, 
   {{2, 6}, {6, 2}, {1, 4}} -> 0, {{2, 6}, {6, 2}, {2, 2}} -> 0, 
   {{2, 6}, {6, 2}, {2, 6}} -> 0, {{2, 6}, {6, 2}, {3, 3}} -> 0, 
   {{2, 6}, {6, 2}, {3, 5}} -> 0, {{2, 6}, {6, 2}, {4, 1}} -> 0, 
   {{2, 6}, {6, 2}, {4, 4}} -> 1/Sqrt[2], {{2, 6}, {6, 2}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{2, 6}, {6, 2}, {5, 3}} -> 0, 
   {{2, 6}, {6, 2}, {5, 5}} -> 1, {{2, 6}, {6, 2}, {6, 2}} -> 0, 
   {{2, 6}, {6, 2}, {6, 6}} -> -1, {{2, 6}, {6, 2}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{2, 6}, {6, 2}, {8, 0}} -> 0, 
   {{2, 6}, {6, 2}, {8, 8}} -> -1, {{2, 6}, {6, 6}, {0, 0}} -> 0, 
   {{2, 6}, {6, 6}, {0, 8}} -> 0, {{2, 6}, {6, 6}, {1, 4}} -> 0, 
   {{2, 6}, {6, 6}, {2, 2}} -> 0, {{2, 6}, {6, 6}, {2, 6}} -> 0, 
   {{2, 6}, {6, 6}, {3, 3}} -> 0, {{2, 6}, {6, 6}, {3, 5}} -> 0, 
   {{2, 6}, {6, 6}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 6}, {6, 6}, {4, 4}} -> -(1/Sqrt[2]), {{2, 6}, {6, 6}, {4, 7}} -> 0, 
   {{2, 6}, {6, 6}, {5, 3}} -> -1, {{2, 6}, {6, 6}, {5, 5}} -> 0, 
   {{2, 6}, {6, 6}, {6, 2}} -> -1, {{2, 6}, {6, 6}, {6, 6}} -> 0, 
   {{2, 6}, {6, 6}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 6}, {6, 6}, {8, 0}} -> -I, {{2, 6}, {6, 6}, {8, 8}} -> 0, 
   {{2, 6}, {7, 4}, {0, 0}} -> 0, {{2, 6}, {7, 4}, {0, 8}} -> 0, 
   {{2, 6}, {7, 4}, {1, 4}} -> 0, {{2, 6}, {7, 4}, {2, 2}} -> 0, 
   {{2, 6}, {7, 4}, {2, 6}} -> 0, {{2, 6}, {7, 4}, {3, 3}} -> 0, 
   {{2, 6}, {7, 4}, {3, 5}} -> 0, {{2, 6}, {7, 4}, {4, 1}} -> 0, 
   {{2, 6}, {7, 4}, {4, 4}} -> 0, {{2, 6}, {7, 4}, {4, 7}} -> 0, 
   {{2, 6}, {7, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{2, 6}, {7, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{2, 6}, {7, 4}, {6, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{2, 6}, {7, 4}, {6, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{2, 6}, {7, 4}, {7, 4}} -> 1, {{2, 6}, {7, 4}, {8, 0}} -> 0, 
   {{2, 6}, {7, 4}, {8, 8}} -> 0, {{2, 6}, {8, 0}, {0, 0}} -> 0, 
   {{2, 6}, {8, 0}, {0, 8}} -> 0, {{2, 6}, {8, 0}, {1, 4}} -> 0, 
   {{2, 6}, {8, 0}, {2, 2}} -> 0, {{2, 6}, {8, 0}, {2, 6}} -> 0, 
   {{2, 6}, {8, 0}, {3, 3}} -> 0, {{2, 6}, {8, 0}, {3, 5}} -> 0, 
   {{2, 6}, {8, 0}, {4, 1}} -> 0, {{2, 6}, {8, 0}, {4, 4}} -> 0, 
   {{2, 6}, {8, 0}, {4, 7}} -> 0, {{2, 6}, {8, 0}, {5, 3}} -> 0, 
   {{2, 6}, {8, 0}, {5, 5}} -> 0, {{2, 6}, {8, 0}, {6, 2}} -> 0, 
   {{2, 6}, {8, 0}, {6, 6}} -> -I, {{2, 6}, {8, 0}, {7, 4}} -> 0, 
   {{2, 6}, {8, 0}, {8, 0}} -> 0, {{2, 6}, {8, 0}, {8, 8}} -> 0, 
   {{2, 6}, {8, 8}, {0, 0}} -> 0, {{2, 6}, {8, 8}, {0, 8}} -> 0, 
   {{2, 6}, {8, 8}, {1, 4}} -> 0, {{2, 6}, {8, 8}, {2, 2}} -> 0, 
   {{2, 6}, {8, 8}, {2, 6}} -> 0, {{2, 6}, {8, 8}, {3, 3}} -> 0, 
   {{2, 6}, {8, 8}, {3, 5}} -> 0, {{2, 6}, {8, 8}, {4, 1}} -> 0, 
   {{2, 6}, {8, 8}, {4, 4}} -> 0, {{2, 6}, {8, 8}, {4, 7}} -> 0, 
   {{2, 6}, {8, 8}, {5, 3}} -> 0, {{2, 6}, {8, 8}, {5, 5}} -> 0, 
   {{2, 6}, {8, 8}, {6, 2}} -> -1, {{2, 6}, {8, 8}, {6, 6}} -> 0, 
   {{2, 6}, {8, 8}, {7, 4}} -> 0, {{2, 6}, {8, 8}, {8, 0}} -> 0, 
   {{2, 6}, {8, 8}, {8, 8}} -> 0, {{3, 3}, {0, 0}, {0, 0}} -> 0, 
   {{3, 3}, {0, 0}, {0, 8}} -> 0, {{3, 3}, {0, 0}, {1, 4}} -> 0, 
   {{3, 3}, {0, 0}, {2, 2}} -> 0, {{3, 3}, {0, 0}, {2, 6}} -> 0, 
   {{3, 3}, {0, 0}, {3, 3}} -> 1, {{3, 3}, {0, 0}, {3, 5}} -> 0, 
   {{3, 3}, {0, 0}, {4, 1}} -> 0, {{3, 3}, {0, 0}, {4, 4}} -> 0, 
   {{3, 3}, {0, 0}, {4, 7}} -> 0, {{3, 3}, {0, 0}, {5, 3}} -> 0, 
   {{3, 3}, {0, 0}, {5, 5}} -> 0, {{3, 3}, {0, 0}, {6, 2}} -> 0, 
   {{3, 3}, {0, 0}, {6, 6}} -> 0, {{3, 3}, {0, 0}, {7, 4}} -> 0, 
   {{3, 3}, {0, 0}, {8, 0}} -> 0, {{3, 3}, {0, 0}, {8, 8}} -> 0, 
   {{3, 3}, {0, 8}, {0, 0}} -> 0, {{3, 3}, {0, 8}, {0, 8}} -> 0, 
   {{3, 3}, {0, 8}, {1, 4}} -> 0, {{3, 3}, {0, 8}, {2, 2}} -> 0, 
   {{3, 3}, {0, 8}, {2, 6}} -> 0, {{3, 3}, {0, 8}, {3, 3}} -> 0, 
   {{3, 3}, {0, 8}, {3, 5}} -> -I, {{3, 3}, {0, 8}, {4, 1}} -> 0, 
   {{3, 3}, {0, 8}, {4, 4}} -> 0, {{3, 3}, {0, 8}, {4, 7}} -> 0, 
   {{3, 3}, {0, 8}, {5, 3}} -> 0, {{3, 3}, {0, 8}, {5, 5}} -> 0, 
   {{3, 3}, {0, 8}, {6, 2}} -> 0, {{3, 3}, {0, 8}, {6, 6}} -> 0, 
   {{3, 3}, {0, 8}, {7, 4}} -> 0, {{3, 3}, {0, 8}, {8, 0}} -> 0, 
   {{3, 3}, {0, 8}, {8, 8}} -> 0, {{3, 3}, {1, 4}, {0, 0}} -> 0, 
   {{3, 3}, {1, 4}, {0, 8}} -> 0, {{3, 3}, {1, 4}, {1, 4}} -> 0, 
   {{3, 3}, {1, 4}, {2, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 3}, {1, 4}, {2, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 3}, {1, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 3}, {1, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 3}, {1, 4}, {4, 1}} -> 1/Sqrt[2], {{3, 3}, {1, 4}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 3}, {1, 4}, {4, 7}} -> I/Sqrt[2], 
   {{3, 3}, {1, 4}, {5, 3}} -> 0, {{3, 3}, {1, 4}, {5, 5}} -> 0, 
   {{3, 3}, {1, 4}, {6, 2}} -> 0, {{3, 3}, {1, 4}, {6, 6}} -> 0, 
   {{3, 3}, {1, 4}, {7, 4}} -> 0, {{3, 3}, {1, 4}, {8, 0}} -> 0, 
   {{3, 3}, {1, 4}, {8, 8}} -> 0, {{3, 3}, {2, 2}, {0, 0}} -> 0, 
   {{3, 3}, {2, 2}, {0, 8}} -> 0, {{3, 3}, {2, 2}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {2, 2}, {2, 2}} -> 1, 
   {{3, 3}, {2, 2}, {2, 6}} -> 0, {{3, 3}, {2, 2}, {3, 3}} -> -1/2, 
   {{3, 3}, {2, 2}, {3, 5}} -> Sqrt[3]/2, {{3, 3}, {2, 2}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {2, 2}, {4, 4}} -> 1/Sqrt[2], 
   {{3, 3}, {2, 2}, {4, 7}} -> 0, {{3, 3}, {2, 2}, {5, 3}} -> Sqrt[3]/2, 
   {{3, 3}, {2, 2}, {5, 5}} -> -1/2, {{3, 3}, {2, 2}, {6, 2}} -> 0, 
   {{3, 3}, {2, 2}, {6, 6}} -> 0, {{3, 3}, {2, 2}, {7, 4}} -> 0, 
   {{3, 3}, {2, 2}, {8, 0}} -> 0, {{3, 3}, {2, 2}, {8, 8}} -> 0, 
   {{3, 3}, {2, 6}, {0, 0}} -> 0, {{3, 3}, {2, 6}, {0, 8}} -> 0, 
   {{3, 3}, {2, 6}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 3}, {2, 6}, {2, 2}} -> 0, {{3, 3}, {2, 6}, {2, 6}} -> 1, 
   {{3, 3}, {2, 6}, {3, 3}} -> Sqrt[3]/2, {{3, 3}, {2, 6}, {3, 5}} -> 1/2, 
   {{3, 3}, {2, 6}, {4, 1}} -> 0, {{3, 3}, {2, 6}, {4, 4}} -> -(1/Sqrt[2]), 
   {{3, 3}, {2, 6}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 3}, {2, 6}, {5, 3}} -> 1/2, {{3, 3}, {2, 6}, {5, 5}} -> Sqrt[3]/2, 
   {{3, 3}, {2, 6}, {6, 2}} -> 0, {{3, 3}, {2, 6}, {6, 6}} -> 0, 
   {{3, 3}, {2, 6}, {7, 4}} -> 0, {{3, 3}, {2, 6}, {8, 0}} -> 0, 
   {{3, 3}, {2, 6}, {8, 8}} -> 0, {{3, 3}, {3, 3}, {0, 0}} -> 1, 
   {{3, 3}, {3, 3}, {0, 8}} -> 0, {{3, 3}, {3, 3}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {3, 3}, {2, 2}} -> -1/2, 
   {{3, 3}, {3, 3}, {2, 6}} -> Sqrt[3]/2, {{3, 3}, {3, 3}, {3, 3}} -> 1, 
   {{3, 3}, {3, 3}, {3, 5}} -> 0, {{3, 3}, {3, 3}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {3, 3}, {4, 4}} -> 1/Sqrt[2], 
   {{3, 3}, {3, 3}, {4, 7}} -> 0, {{3, 3}, {3, 3}, {5, 3}} -> 0, 
   {{3, 3}, {3, 3}, {5, 5}} -> 1, {{3, 3}, {3, 3}, {6, 2}} -> Sqrt[3]/2, 
   {{3, 3}, {3, 3}, {6, 6}} -> -1/2, {{3, 3}, {3, 3}, {7, 4}} -> 0, 
   {{3, 3}, {3, 3}, {8, 0}} -> 0, {{3, 3}, {3, 3}, {8, 8}} -> 0, 
   {{3, 3}, {3, 5}, {0, 0}} -> 0, {{3, 3}, {3, 5}, {0, 8}} -> I, 
   {{3, 3}, {3, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 3}, {3, 5}, {2, 2}} -> -1/2*Sqrt[3], {{3, 3}, {3, 5}, {2, 6}} -> 
    -1/2, {{3, 3}, {3, 5}, {3, 3}} -> 0, {{3, 3}, {3, 5}, {3, 5}} -> 1, 
   {{3, 3}, {3, 5}, {4, 1}} -> 0, {{3, 3}, {3, 5}, {4, 4}} -> -(1/Sqrt[2]), 
   {{3, 3}, {3, 5}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 3}, {3, 5}, {5, 3}} -> -1, {{3, 3}, {3, 5}, {5, 5}} -> 0, 
   {{3, 3}, {3, 5}, {6, 2}} -> -1/2, {{3, 3}, {3, 5}, {6, 6}} -> 
    -1/2*Sqrt[3], {{3, 3}, {3, 5}, {7, 4}} -> 0, {{3, 3}, {3, 5}, {8, 0}} -> 
    0, {{3, 3}, {3, 5}, {8, 8}} -> 0, {{3, 3}, {4, 1}, {0, 0}} -> 0, 
   {{3, 3}, {4, 1}, {0, 8}} -> 0, {{3, 3}, {4, 1}, {1, 4}} -> 1/Sqrt[2], 
   {{3, 3}, {4, 1}, {2, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 3}, {4, 1}, {2, 6}} -> 0, {{3, 3}, {4, 1}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {4, 1}, {3, 5}} -> 0, 
   {{3, 3}, {4, 1}, {4, 1}} -> 0, {{3, 3}, {4, 1}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 3}, {4, 1}, {4, 7}} -> 0, 
   {{3, 3}, {4, 1}, {5, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 3}, {4, 1}, {5, 5}} -> 0, {{3, 3}, {4, 1}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {4, 1}, {6, 6}} -> 0, 
   {{3, 3}, {4, 1}, {7, 4}} -> I/Sqrt[2], {{3, 3}, {4, 1}, {8, 0}} -> 0, 
   {{3, 3}, {4, 1}, {8, 8}} -> 0, {{3, 3}, {4, 4}, {0, 0}} -> 0, 
   {{3, 3}, {4, 4}, {0, 8}} -> 0, {{3, 3}, {4, 4}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 3}, {4, 4}, {2, 2}} -> 1/Sqrt[2], 
   {{3, 3}, {4, 4}, {2, 6}} -> -(1/Sqrt[2]), {{3, 3}, {4, 4}, {3, 3}} -> 
    1/Sqrt[2], {{3, 3}, {4, 4}, {3, 5}} -> 1/Sqrt[2], 
   {{3, 3}, {4, 4}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 3}, {4, 4}, {4, 4}} -> 0, {{3, 3}, {4, 4}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 3}, {4, 4}, {5, 3}} -> 1/Sqrt[2], 
   {{3, 3}, {4, 4}, {5, 5}} -> -(1/Sqrt[2]), {{3, 3}, {4, 4}, {6, 2}} -> 
    -(1/Sqrt[2]), {{3, 3}, {4, 4}, {6, 6}} -> -(1/Sqrt[2]), 
   {{3, 3}, {4, 4}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {4, 4}, {8, 0}} -> 0, {{3, 3}, {4, 4}, {8, 8}} -> 0, 
   {{3, 3}, {4, 7}, {0, 0}} -> 0, {{3, 3}, {4, 7}, {0, 8}} -> 0, 
   {{3, 3}, {4, 7}, {1, 4}} -> (-I)/Sqrt[2], {{3, 3}, {4, 7}, {2, 2}} -> 0, 
   {{3, 3}, {4, 7}, {2, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {4, 7}, {3, 3}} -> 0, {{3, 3}, {4, 7}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 3}, {4, 7}, {4, 1}} -> 0, 
   {{3, 3}, {4, 7}, {4, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 3}, {4, 7}, {4, 7}} -> 0, {{3, 3}, {4, 7}, {5, 3}} -> 0, 
   {{3, 3}, {4, 7}, {5, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 3}, {4, 7}, {6, 2}} -> 0, {{3, 3}, {4, 7}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 3}, {4, 7}, {7, 4}} -> 1/Sqrt[2], 
   {{3, 3}, {4, 7}, {8, 0}} -> 0, {{3, 3}, {4, 7}, {8, 8}} -> 0, 
   {{3, 3}, {5, 3}, {0, 0}} -> 0, {{3, 3}, {5, 3}, {0, 8}} -> 0, 
   {{3, 3}, {5, 3}, {1, 4}} -> 0, {{3, 3}, {5, 3}, {2, 2}} -> -1/2*Sqrt[3], 
   {{3, 3}, {5, 3}, {2, 6}} -> -1/2, {{3, 3}, {5, 3}, {3, 3}} -> 0, 
   {{3, 3}, {5, 3}, {3, 5}} -> -1, {{3, 3}, {5, 3}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {5, 3}, {4, 4}} -> -(1/Sqrt[2]), 
   {{3, 3}, {5, 3}, {4, 7}} -> 0, {{3, 3}, {5, 3}, {5, 3}} -> 1, 
   {{3, 3}, {5, 3}, {5, 5}} -> 0, {{3, 3}, {5, 3}, {6, 2}} -> -1/2, 
   {{3, 3}, {5, 3}, {6, 6}} -> -1/2*Sqrt[3], {{3, 3}, {5, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 3}, {5, 3}, {8, 0}} -> I, 
   {{3, 3}, {5, 3}, {8, 8}} -> 0, {{3, 3}, {5, 5}, {0, 0}} -> 0, 
   {{3, 3}, {5, 5}, {0, 8}} -> 0, {{3, 3}, {5, 5}, {1, 4}} -> 0, 
   {{3, 3}, {5, 5}, {2, 2}} -> -1/2, {{3, 3}, {5, 5}, {2, 6}} -> Sqrt[3]/2, 
   {{3, 3}, {5, 5}, {3, 3}} -> 1, {{3, 3}, {5, 5}, {3, 5}} -> 0, 
   {{3, 3}, {5, 5}, {4, 1}} -> 0, {{3, 3}, {5, 5}, {4, 4}} -> -(1/Sqrt[2]), 
   {{3, 3}, {5, 5}, {4, 7}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {5, 5}, {5, 3}} -> 0, {{3, 3}, {5, 5}, {5, 5}} -> 1, 
   {{3, 3}, {5, 5}, {6, 2}} -> Sqrt[3]/2, {{3, 3}, {5, 5}, {6, 6}} -> -1/2, 
   {{3, 3}, {5, 5}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {5, 5}, {8, 0}} -> 0, {{3, 3}, {5, 5}, {8, 8}} -> 1, 
   {{3, 3}, {6, 2}, {0, 0}} -> 0, {{3, 3}, {6, 2}, {0, 8}} -> 0, 
   {{3, 3}, {6, 2}, {1, 4}} -> 0, {{3, 3}, {6, 2}, {2, 2}} -> 0, 
   {{3, 3}, {6, 2}, {2, 6}} -> 0, {{3, 3}, {6, 2}, {3, 3}} -> Sqrt[3]/2, 
   {{3, 3}, {6, 2}, {3, 5}} -> 1/2, {{3, 3}, {6, 2}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 3}, {6, 2}, {4, 4}} -> -(1/Sqrt[2]), 
   {{3, 3}, {6, 2}, {4, 7}} -> 0, {{3, 3}, {6, 2}, {5, 3}} -> 1/2, 
   {{3, 3}, {6, 2}, {5, 5}} -> Sqrt[3]/2, {{3, 3}, {6, 2}, {6, 2}} -> 1, 
   {{3, 3}, {6, 2}, {6, 6}} -> 0, {{3, 3}, {6, 2}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 3}, {6, 2}, {8, 0}} -> 0, 
   {{3, 3}, {6, 2}, {8, 8}} -> 0, {{3, 3}, {6, 6}, {0, 0}} -> 0, 
   {{3, 3}, {6, 6}, {0, 8}} -> 0, {{3, 3}, {6, 6}, {1, 4}} -> 0, 
   {{3, 3}, {6, 6}, {2, 2}} -> 0, {{3, 3}, {6, 6}, {2, 6}} -> 0, 
   {{3, 3}, {6, 6}, {3, 3}} -> -1/2, {{3, 3}, {6, 6}, {3, 5}} -> Sqrt[3]/2, 
   {{3, 3}, {6, 6}, {4, 1}} -> 0, {{3, 3}, {6, 6}, {4, 4}} -> -(1/Sqrt[2]), 
   {{3, 3}, {6, 6}, {4, 7}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {6, 6}, {5, 3}} -> Sqrt[3]/2, {{3, 3}, {6, 6}, {5, 5}} -> -1/2, 
   {{3, 3}, {6, 6}, {6, 2}} -> 0, {{3, 3}, {6, 6}, {6, 6}} -> 1, 
   {{3, 3}, {6, 6}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 3}, {6, 6}, {8, 0}} -> 0, {{3, 3}, {6, 6}, {8, 8}} -> 0, 
   {{3, 3}, {7, 4}, {0, 0}} -> 0, {{3, 3}, {7, 4}, {0, 8}} -> 0, 
   {{3, 3}, {7, 4}, {1, 4}} -> 0, {{3, 3}, {7, 4}, {2, 2}} -> 0, 
   {{3, 3}, {7, 4}, {2, 6}} -> 0, {{3, 3}, {7, 4}, {3, 3}} -> 0, 
   {{3, 3}, {7, 4}, {3, 5}} -> 0, {{3, 3}, {7, 4}, {4, 1}} -> (-I)/Sqrt[2], 
   {{3, 3}, {7, 4}, {4, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 3}, {7, 4}, {4, 7}} -> 1/Sqrt[2], {{3, 3}, {7, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 3}, {7, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 3}, {7, 4}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 3}, {7, 4}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 3}, {7, 4}, {7, 4}} -> 0, 
   {{3, 3}, {7, 4}, {8, 0}} -> 0, {{3, 3}, {7, 4}, {8, 8}} -> 0, 
   {{3, 3}, {8, 0}, {0, 0}} -> 0, {{3, 3}, {8, 0}, {0, 8}} -> 0, 
   {{3, 3}, {8, 0}, {1, 4}} -> 0, {{3, 3}, {8, 0}, {2, 2}} -> 0, 
   {{3, 3}, {8, 0}, {2, 6}} -> 0, {{3, 3}, {8, 0}, {3, 3}} -> 0, 
   {{3, 3}, {8, 0}, {3, 5}} -> 0, {{3, 3}, {8, 0}, {4, 1}} -> 0, 
   {{3, 3}, {8, 0}, {4, 4}} -> 0, {{3, 3}, {8, 0}, {4, 7}} -> 0, 
   {{3, 3}, {8, 0}, {5, 3}} -> -I, {{3, 3}, {8, 0}, {5, 5}} -> 0, 
   {{3, 3}, {8, 0}, {6, 2}} -> 0, {{3, 3}, {8, 0}, {6, 6}} -> 0, 
   {{3, 3}, {8, 0}, {7, 4}} -> 0, {{3, 3}, {8, 0}, {8, 0}} -> 0, 
   {{3, 3}, {8, 0}, {8, 8}} -> 0, {{3, 3}, {8, 8}, {0, 0}} -> 0, 
   {{3, 3}, {8, 8}, {0, 8}} -> 0, {{3, 3}, {8, 8}, {1, 4}} -> 0, 
   {{3, 3}, {8, 8}, {2, 2}} -> 0, {{3, 3}, {8, 8}, {2, 6}} -> 0, 
   {{3, 3}, {8, 8}, {3, 3}} -> 0, {{3, 3}, {8, 8}, {3, 5}} -> 0, 
   {{3, 3}, {8, 8}, {4, 1}} -> 0, {{3, 3}, {8, 8}, {4, 4}} -> 0, 
   {{3, 3}, {8, 8}, {4, 7}} -> 0, {{3, 3}, {8, 8}, {5, 3}} -> 0, 
   {{3, 3}, {8, 8}, {5, 5}} -> 1, {{3, 3}, {8, 8}, {6, 2}} -> 0, 
   {{3, 3}, {8, 8}, {6, 6}} -> 0, {{3, 3}, {8, 8}, {7, 4}} -> 0, 
   {{3, 3}, {8, 8}, {8, 0}} -> 0, {{3, 3}, {8, 8}, {8, 8}} -> 0, 
   {{3, 5}, {0, 0}, {0, 0}} -> 0, {{3, 5}, {0, 0}, {0, 8}} -> 0, 
   {{3, 5}, {0, 0}, {1, 4}} -> 0, {{3, 5}, {0, 0}, {2, 2}} -> 0, 
   {{3, 5}, {0, 0}, {2, 6}} -> 0, {{3, 5}, {0, 0}, {3, 3}} -> 0, 
   {{3, 5}, {0, 0}, {3, 5}} -> 1, {{3, 5}, {0, 0}, {4, 1}} -> 0, 
   {{3, 5}, {0, 0}, {4, 4}} -> 0, {{3, 5}, {0, 0}, {4, 7}} -> 0, 
   {{3, 5}, {0, 0}, {5, 3}} -> 0, {{3, 5}, {0, 0}, {5, 5}} -> 0, 
   {{3, 5}, {0, 0}, {6, 2}} -> 0, {{3, 5}, {0, 0}, {6, 6}} -> 0, 
   {{3, 5}, {0, 0}, {7, 4}} -> 0, {{3, 5}, {0, 0}, {8, 0}} -> 0, 
   {{3, 5}, {0, 0}, {8, 8}} -> 0, {{3, 5}, {0, 8}, {0, 0}} -> 0, 
   {{3, 5}, {0, 8}, {0, 8}} -> 0, {{3, 5}, {0, 8}, {1, 4}} -> 0, 
   {{3, 5}, {0, 8}, {2, 2}} -> 0, {{3, 5}, {0, 8}, {2, 6}} -> 0, 
   {{3, 5}, {0, 8}, {3, 3}} -> I, {{3, 5}, {0, 8}, {3, 5}} -> 0, 
   {{3, 5}, {0, 8}, {4, 1}} -> 0, {{3, 5}, {0, 8}, {4, 4}} -> 0, 
   {{3, 5}, {0, 8}, {4, 7}} -> 0, {{3, 5}, {0, 8}, {5, 3}} -> 0, 
   {{3, 5}, {0, 8}, {5, 5}} -> 0, {{3, 5}, {0, 8}, {6, 2}} -> 0, 
   {{3, 5}, {0, 8}, {6, 6}} -> 0, {{3, 5}, {0, 8}, {7, 4}} -> 0, 
   {{3, 5}, {0, 8}, {8, 0}} -> 0, {{3, 5}, {0, 8}, {8, 8}} -> 0, 
   {{3, 5}, {1, 4}, {0, 0}} -> 0, {{3, 5}, {1, 4}, {0, 8}} -> 0, 
   {{3, 5}, {1, 4}, {1, 4}} -> 0, {{3, 5}, {1, 4}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {1, 4}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 5}, {1, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {1, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {1, 4}, {4, 1}} -> 1/Sqrt[2], 
   {{3, 5}, {1, 4}, {4, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 5}, {1, 4}, {4, 7}} -> (-I)/Sqrt[2], {{3, 5}, {1, 4}, {5, 3}} -> 0, 
   {{3, 5}, {1, 4}, {5, 5}} -> 0, {{3, 5}, {1, 4}, {6, 2}} -> 0, 
   {{3, 5}, {1, 4}, {6, 6}} -> 0, {{3, 5}, {1, 4}, {7, 4}} -> 0, 
   {{3, 5}, {1, 4}, {8, 0}} -> 0, {{3, 5}, {1, 4}, {8, 8}} -> 0, 
   {{3, 5}, {2, 2}, {0, 0}} -> 0, {{3, 5}, {2, 2}, {0, 8}} -> 0, 
   {{3, 5}, {2, 2}, {1, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 5}, {2, 2}, {2, 2}} -> 0, {{3, 5}, {2, 2}, {2, 6}} -> 1, 
   {{3, 5}, {2, 2}, {3, 3}} -> -1/2*Sqrt[3], {{3, 5}, {2, 2}, {3, 5}} -> 1/2, 
   {{3, 5}, {2, 2}, {4, 1}} -> 0, {{3, 5}, {2, 2}, {4, 4}} -> 1/Sqrt[2], 
   {{3, 5}, {2, 2}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 5}, {2, 2}, {5, 3}} -> -1/2, {{3, 5}, {2, 2}, {5, 5}} -> Sqrt[3]/2, 
   {{3, 5}, {2, 2}, {6, 2}} -> 0, {{3, 5}, {2, 2}, {6, 6}} -> 0, 
   {{3, 5}, {2, 2}, {7, 4}} -> 0, {{3, 5}, {2, 2}, {8, 0}} -> 0, 
   {{3, 5}, {2, 2}, {8, 8}} -> 0, {{3, 5}, {2, 6}, {0, 0}} -> 0, 
   {{3, 5}, {2, 6}, {0, 8}} -> 0, {{3, 5}, {2, 6}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {2, 6}, {2, 2}} -> -1, 
   {{3, 5}, {2, 6}, {2, 6}} -> 0, {{3, 5}, {2, 6}, {3, 3}} -> -1/2, 
   {{3, 5}, {2, 6}, {3, 5}} -> -1/2*Sqrt[3], {{3, 5}, {2, 6}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {2, 6}, {4, 4}} -> 1/Sqrt[2], 
   {{3, 5}, {2, 6}, {4, 7}} -> 0, {{3, 5}, {2, 6}, {5, 3}} -> Sqrt[3]/2, 
   {{3, 5}, {2, 6}, {5, 5}} -> 1/2, {{3, 5}, {2, 6}, {6, 2}} -> 0, 
   {{3, 5}, {2, 6}, {6, 6}} -> 0, {{3, 5}, {2, 6}, {7, 4}} -> 0, 
   {{3, 5}, {2, 6}, {8, 0}} -> 0, {{3, 5}, {2, 6}, {8, 8}} -> 0, 
   {{3, 5}, {3, 3}, {0, 0}} -> 0, {{3, 5}, {3, 3}, {0, 8}} -> -I, 
   {{3, 5}, {3, 3}, {1, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 5}, {3, 3}, {2, 2}} -> Sqrt[3]/2, {{3, 5}, {3, 3}, {2, 6}} -> 1/2, 
   {{3, 5}, {3, 3}, {3, 3}} -> 0, {{3, 5}, {3, 3}, {3, 5}} -> 1, 
   {{3, 5}, {3, 3}, {4, 1}} -> 0, {{3, 5}, {3, 3}, {4, 4}} -> 1/Sqrt[2], 
   {{3, 5}, {3, 3}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 5}, {3, 3}, {5, 3}} -> -1, {{3, 5}, {3, 3}, {5, 5}} -> 0, 
   {{3, 5}, {3, 3}, {6, 2}} -> 1/2, {{3, 5}, {3, 3}, {6, 6}} -> Sqrt[3]/2, 
   {{3, 5}, {3, 3}, {7, 4}} -> 0, {{3, 5}, {3, 3}, {8, 0}} -> 0, 
   {{3, 5}, {3, 3}, {8, 8}} -> 0, {{3, 5}, {3, 5}, {0, 0}} -> 1, 
   {{3, 5}, {3, 5}, {0, 8}} -> 0, {{3, 5}, {3, 5}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {3, 5}, {2, 2}} -> 1/2, 
   {{3, 5}, {3, 5}, {2, 6}} -> -1/2*Sqrt[3], {{3, 5}, {3, 5}, {3, 3}} -> 1, 
   {{3, 5}, {3, 5}, {3, 5}} -> 0, {{3, 5}, {3, 5}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {3, 5}, {4, 4}} -> 1/Sqrt[2], 
   {{3, 5}, {3, 5}, {4, 7}} -> 0, {{3, 5}, {3, 5}, {5, 3}} -> 0, 
   {{3, 5}, {3, 5}, {5, 5}} -> -1, {{3, 5}, {3, 5}, {6, 2}} -> -1/2*Sqrt[3], 
   {{3, 5}, {3, 5}, {6, 6}} -> 1/2, {{3, 5}, {3, 5}, {7, 4}} -> 0, 
   {{3, 5}, {3, 5}, {8, 0}} -> 0, {{3, 5}, {3, 5}, {8, 8}} -> 0, 
   {{3, 5}, {4, 1}, {0, 0}} -> 0, {{3, 5}, {4, 1}, {0, 8}} -> 0, 
   {{3, 5}, {4, 1}, {1, 4}} -> -(1/Sqrt[2]), {{3, 5}, {4, 1}, {2, 2}} -> 0, 
   {{3, 5}, {4, 1}, {2, 6}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 5}, {4, 1}, {3, 3}} -> 0, {{3, 5}, {4, 1}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {4, 1}, {4, 1}} -> 0, 
   {{3, 5}, {4, 1}, {4, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3, 5}, {4, 1}, {4, 7}} -> 0, {{3, 5}, {4, 1}, {5, 3}} -> 0, 
   {{3, 5}, {4, 1}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 5}, {4, 1}, {6, 2}} -> 0, {{3, 5}, {4, 1}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {4, 1}, {7, 4}} -> (-I)/Sqrt[2], 
   {{3, 5}, {4, 1}, {8, 0}} -> 0, {{3, 5}, {4, 1}, {8, 8}} -> 0, 
   {{3, 5}, {4, 4}, {0, 0}} -> 0, {{3, 5}, {4, 4}, {0, 8}} -> 0, 
   {{3, 5}, {4, 4}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3, 5}, {4, 4}, {2, 2}} -> -(1/Sqrt[2]), {{3, 5}, {4, 4}, {2, 6}} -> 
    -(1/Sqrt[2]), {{3, 5}, {4, 4}, {3, 3}} -> -(1/Sqrt[2]), 
   {{3, 5}, {4, 4}, {3, 5}} -> 1/Sqrt[2], {{3, 5}, {4, 4}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3, 5}, {4, 4}, {4, 4}} -> 0, 
   {{3, 5}, {4, 4}, {4, 7}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 5}, {4, 4}, {5, 3}} -> -(1/Sqrt[2]), {{3, 5}, {4, 4}, {5, 5}} -> 
    -(1/Sqrt[2]), {{3, 5}, {4, 4}, {6, 2}} -> 1/Sqrt[2], 
   {{3, 5}, {4, 4}, {6, 6}} -> -(1/Sqrt[2]), {{3, 5}, {4, 4}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 5}, {4, 4}, {8, 0}} -> 0, 
   {{3, 5}, {4, 4}, {8, 8}} -> 0, {{3, 5}, {4, 7}, {0, 0}} -> 0, 
   {{3, 5}, {4, 7}, {0, 8}} -> 0, {{3, 5}, {4, 7}, {1, 4}} -> (-I)/Sqrt[2], 
   {{3, 5}, {4, 7}, {2, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 5}, {4, 7}, {2, 6}} -> 0, {{3, 5}, {4, 7}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 5}, {4, 7}, {3, 5}} -> 0, 
   {{3, 5}, {4, 7}, {4, 1}} -> 0, {{3, 5}, {4, 7}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 5}, {4, 7}, {4, 7}} -> 0, 
   {{3, 5}, {4, 7}, {5, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 5}, {4, 7}, {5, 5}} -> 0, {{3, 5}, {4, 7}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 5}, {4, 7}, {6, 6}} -> 0, 
   {{3, 5}, {4, 7}, {7, 4}} -> 1/Sqrt[2], {{3, 5}, {4, 7}, {8, 0}} -> 0, 
   {{3, 5}, {4, 7}, {8, 8}} -> 0, {{3, 5}, {5, 3}, {0, 0}} -> 0, 
   {{3, 5}, {5, 3}, {0, 8}} -> 0, {{3, 5}, {5, 3}, {1, 4}} -> 0, 
   {{3, 5}, {5, 3}, {2, 2}} -> -1/2, {{3, 5}, {5, 3}, {2, 6}} -> Sqrt[3]/2, 
   {{3, 5}, {5, 3}, {3, 3}} -> -1, {{3, 5}, {5, 3}, {3, 5}} -> 0, 
   {{3, 5}, {5, 3}, {4, 1}} -> 0, {{3, 5}, {5, 3}, {4, 4}} -> -(1/Sqrt[2]), 
   {{3, 5}, {5, 3}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 5}, {5, 3}, {5, 3}} -> 0, {{3, 5}, {5, 3}, {5, 5}} -> -1, 
   {{3, 5}, {5, 3}, {6, 2}} -> Sqrt[3]/2, {{3, 5}, {5, 3}, {6, 6}} -> -1/2, 
   {{3, 5}, {5, 3}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 5}, {5, 3}, {8, 0}} -> 0, {{3, 5}, {5, 3}, {8, 8}} -> 1, 
   {{3, 5}, {5, 5}, {0, 0}} -> 0, {{3, 5}, {5, 5}, {0, 8}} -> 0, 
   {{3, 5}, {5, 5}, {1, 4}} -> 0, {{3, 5}, {5, 5}, {2, 2}} -> -1/2*Sqrt[3], 
   {{3, 5}, {5, 5}, {2, 6}} -> -1/2, {{3, 5}, {5, 5}, {3, 3}} -> 0, 
   {{3, 5}, {5, 5}, {3, 5}} -> -1, {{3, 5}, {5, 5}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 5}, {5, 5}, {4, 4}} -> 1/Sqrt[2], 
   {{3, 5}, {5, 5}, {4, 7}} -> 0, {{3, 5}, {5, 5}, {5, 3}} -> -1, 
   {{3, 5}, {5, 5}, {5, 5}} -> 0, {{3, 5}, {5, 5}, {6, 2}} -> -1/2, 
   {{3, 5}, {5, 5}, {6, 6}} -> -1/2*Sqrt[3], {{3, 5}, {5, 5}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 5}, {5, 5}, {8, 0}} -> -I, 
   {{3, 5}, {5, 5}, {8, 8}} -> 0, {{3, 5}, {6, 2}, {0, 0}} -> 0, 
   {{3, 5}, {6, 2}, {0, 8}} -> 0, {{3, 5}, {6, 2}, {1, 4}} -> 0, 
   {{3, 5}, {6, 2}, {2, 2}} -> 0, {{3, 5}, {6, 2}, {2, 6}} -> 0, 
   {{3, 5}, {6, 2}, {3, 3}} -> -1/2, {{3, 5}, {6, 2}, {3, 5}} -> 
    -1/2*Sqrt[3], {{3, 5}, {6, 2}, {4, 1}} -> 0, {{3, 5}, {6, 2}, {4, 4}} -> 
    -(1/Sqrt[2]), {{3, 5}, {6, 2}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 5}, {6, 2}, {5, 3}} -> Sqrt[3]/2, {{3, 5}, {6, 2}, {5, 5}} -> 1/2, 
   {{3, 5}, {6, 2}, {6, 2}} -> 0, {{3, 5}, {6, 2}, {6, 6}} -> -1, 
   {{3, 5}, {6, 2}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 5}, {6, 2}, {8, 0}} -> 0, {{3, 5}, {6, 2}, {8, 8}} -> 0, 
   {{3, 5}, {6, 6}, {0, 0}} -> 0, {{3, 5}, {6, 6}, {0, 8}} -> 0, 
   {{3, 5}, {6, 6}, {1, 4}} -> 0, {{3, 5}, {6, 6}, {2, 2}} -> 0, 
   {{3, 5}, {6, 6}, {2, 6}} -> 0, {{3, 5}, {6, 6}, {3, 3}} -> -1/2*Sqrt[3], 
   {{3, 5}, {6, 6}, {3, 5}} -> 1/2, {{3, 5}, {6, 6}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3, 5}, {6, 6}, {4, 4}} -> 1/Sqrt[2], 
   {{3, 5}, {6, 6}, {4, 7}} -> 0, {{3, 5}, {6, 6}, {5, 3}} -> -1/2, 
   {{3, 5}, {6, 6}, {5, 5}} -> Sqrt[3]/2, {{3, 5}, {6, 6}, {6, 2}} -> 1, 
   {{3, 5}, {6, 6}, {6, 6}} -> 0, {{3, 5}, {6, 6}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 5}, {6, 6}, {8, 0}} -> 0, 
   {{3, 5}, {6, 6}, {8, 8}} -> 0, {{3, 5}, {7, 4}, {0, 0}} -> 0, 
   {{3, 5}, {7, 4}, {0, 8}} -> 0, {{3, 5}, {7, 4}, {1, 4}} -> 0, 
   {{3, 5}, {7, 4}, {2, 2}} -> 0, {{3, 5}, {7, 4}, {2, 6}} -> 0, 
   {{3, 5}, {7, 4}, {3, 3}} -> 0, {{3, 5}, {7, 4}, {3, 5}} -> 0, 
   {{3, 5}, {7, 4}, {4, 1}} -> (-I)/Sqrt[2], {{3, 5}, {7, 4}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3, 5}, {7, 4}, {4, 7}} -> -(1/Sqrt[2]), 
   {{3, 5}, {7, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3, 5}, {7, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 5}, {7, 4}, {6, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 5}, {7, 4}, {6, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 5}, {7, 4}, {7, 4}} -> 0, {{3, 5}, {7, 4}, {8, 0}} -> 0, 
   {{3, 5}, {7, 4}, {8, 8}} -> 0, {{3, 5}, {8, 0}, {0, 0}} -> 0, 
   {{3, 5}, {8, 0}, {0, 8}} -> 0, {{3, 5}, {8, 0}, {1, 4}} -> 0, 
   {{3, 5}, {8, 0}, {2, 2}} -> 0, {{3, 5}, {8, 0}, {2, 6}} -> 0, 
   {{3, 5}, {8, 0}, {3, 3}} -> 0, {{3, 5}, {8, 0}, {3, 5}} -> 0, 
   {{3, 5}, {8, 0}, {4, 1}} -> 0, {{3, 5}, {8, 0}, {4, 4}} -> 0, 
   {{3, 5}, {8, 0}, {4, 7}} -> 0, {{3, 5}, {8, 0}, {5, 3}} -> 0, 
   {{3, 5}, {8, 0}, {5, 5}} -> I, {{3, 5}, {8, 0}, {6, 2}} -> 0, 
   {{3, 5}, {8, 0}, {6, 6}} -> 0, {{3, 5}, {8, 0}, {7, 4}} -> 0, 
   {{3, 5}, {8, 0}, {8, 0}} -> 0, {{3, 5}, {8, 0}, {8, 8}} -> 0, 
   {{3, 5}, {8, 8}, {0, 0}} -> 0, {{3, 5}, {8, 8}, {0, 8}} -> 0, 
   {{3, 5}, {8, 8}, {1, 4}} -> 0, {{3, 5}, {8, 8}, {2, 2}} -> 0, 
   {{3, 5}, {8, 8}, {2, 6}} -> 0, {{3, 5}, {8, 8}, {3, 3}} -> 0, 
   {{3, 5}, {8, 8}, {3, 5}} -> 0, {{3, 5}, {8, 8}, {4, 1}} -> 0, 
   {{3, 5}, {8, 8}, {4, 4}} -> 0, {{3, 5}, {8, 8}, {4, 7}} -> 0, 
   {{3, 5}, {8, 8}, {5, 3}} -> 1, {{3, 5}, {8, 8}, {5, 5}} -> 0, 
   {{3, 5}, {8, 8}, {6, 2}} -> 0, {{3, 5}, {8, 8}, {6, 6}} -> 0, 
   {{3, 5}, {8, 8}, {7, 4}} -> 0, {{3, 5}, {8, 8}, {8, 0}} -> 0, 
   {{3, 5}, {8, 8}, {8, 8}} -> 0, {{4, 1}, {0, 0}, {0, 0}} -> 0, 
   {{4, 1}, {0, 0}, {0, 8}} -> 0, {{4, 1}, {0, 0}, {1, 4}} -> 0, 
   {{4, 1}, {0, 0}, {2, 2}} -> 0, {{4, 1}, {0, 0}, {2, 6}} -> 0, 
   {{4, 1}, {0, 0}, {3, 3}} -> 0, {{4, 1}, {0, 0}, {3, 5}} -> 0, 
   {{4, 1}, {0, 0}, {4, 1}} -> 1, {{4, 1}, {0, 0}, {4, 4}} -> 0, 
   {{4, 1}, {0, 0}, {4, 7}} -> 0, {{4, 1}, {0, 0}, {5, 3}} -> 0, 
   {{4, 1}, {0, 0}, {5, 5}} -> 0, {{4, 1}, {0, 0}, {6, 2}} -> 0, 
   {{4, 1}, {0, 0}, {6, 6}} -> 0, {{4, 1}, {0, 0}, {7, 4}} -> 0, 
   {{4, 1}, {0, 0}, {8, 0}} -> 0, {{4, 1}, {0, 0}, {8, 8}} -> 0, 
   {{4, 1}, {0, 8}, {0, 0}} -> 0, {{4, 1}, {0, 8}, {0, 8}} -> 0, 
   {{4, 1}, {0, 8}, {1, 4}} -> 0, {{4, 1}, {0, 8}, {2, 2}} -> 0, 
   {{4, 1}, {0, 8}, {2, 6}} -> 0, {{4, 1}, {0, 8}, {3, 3}} -> 0, 
   {{4, 1}, {0, 8}, {3, 5}} -> 0, {{4, 1}, {0, 8}, {4, 1}} -> 0, 
   {{4, 1}, {0, 8}, {4, 4}} -> 0, {{4, 1}, {0, 8}, {4, 7}} -> 1, 
   {{4, 1}, {0, 8}, {5, 3}} -> 0, {{4, 1}, {0, 8}, {5, 5}} -> 0, 
   {{4, 1}, {0, 8}, {6, 2}} -> 0, {{4, 1}, {0, 8}, {6, 6}} -> 0, 
   {{4, 1}, {0, 8}, {7, 4}} -> 0, {{4, 1}, {0, 8}, {8, 0}} -> 0, 
   {{4, 1}, {0, 8}, {8, 8}} -> 0, {{4, 1}, {1, 4}, {0, 0}} -> 0, 
   {{4, 1}, {1, 4}, {0, 8}} -> 0, {{4, 1}, {1, 4}, {1, 4}} -> 0, 
   {{4, 1}, {1, 4}, {2, 2}} -> 0, {{4, 1}, {1, 4}, {2, 6}} -> 0, 
   {{4, 1}, {1, 4}, {3, 3}} -> 1/Sqrt[2], {{4, 1}, {1, 4}, {3, 5}} -> 
    -(1/Sqrt[2]), {{4, 1}, {1, 4}, {4, 1}} -> 0, {{4, 1}, {1, 4}, {4, 4}} -> 
    1, {{4, 1}, {1, 4}, {4, 7}} -> 0, {{4, 1}, {1, 4}, {5, 3}} -> 1/Sqrt[2], 
   {{4, 1}, {1, 4}, {5, 5}} -> 1/Sqrt[2], {{4, 1}, {1, 4}, {6, 2}} -> 0, 
   {{4, 1}, {1, 4}, {6, 6}} -> 0, {{4, 1}, {1, 4}, {7, 4}} -> 0, 
   {{4, 1}, {1, 4}, {8, 0}} -> 0, {{4, 1}, {1, 4}, {8, 8}} -> 0, 
   {{4, 1}, {2, 2}, {0, 0}} -> 0, {{4, 1}, {2, 2}, {0, 8}} -> 0, 
   {{4, 1}, {2, 2}, {1, 4}} -> 0, {{4, 1}, {2, 2}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {2, 2}, {2, 6}} -> 0, 
   {{4, 1}, {2, 2}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {2, 2}, {3, 5}} -> 0, {{4, 1}, {2, 2}, {4, 1}} -> 1, 
   {{4, 1}, {2, 2}, {4, 4}} -> 0, {{4, 1}, {2, 2}, {4, 7}} -> 0, 
   {{4, 1}, {2, 2}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {2, 2}, {5, 5}} -> 0, {{4, 1}, {2, 2}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 1}, {2, 2}, {6, 6}} -> 0, 
   {{4, 1}, {2, 2}, {7, 4}} -> 0, {{4, 1}, {2, 2}, {8, 0}} -> 0, 
   {{4, 1}, {2, 2}, {8, 8}} -> 0, {{4, 1}, {2, 6}, {0, 0}} -> 0, 
   {{4, 1}, {2, 6}, {0, 8}} -> 0, {{4, 1}, {2, 6}, {1, 4}} -> 0, 
   {{4, 1}, {2, 6}, {2, 2}} -> 0, {{4, 1}, {2, 6}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {2, 6}, {3, 3}} -> 0, 
   {{4, 1}, {2, 6}, {3, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 1}, {2, 6}, {4, 1}} -> 0, {{4, 1}, {2, 6}, {4, 4}} -> 0, 
   {{4, 1}, {2, 6}, {4, 7}} -> -I, {{4, 1}, {2, 6}, {5, 3}} -> 0, 
   {{4, 1}, {2, 6}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {2, 6}, {6, 2}} -> 0, {{4, 1}, {2, 6}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {2, 6}, {7, 4}} -> 0, 
   {{4, 1}, {2, 6}, {8, 0}} -> 0, {{4, 1}, {2, 6}, {8, 8}} -> 0, 
   {{4, 1}, {3, 3}, {0, 0}} -> 0, {{4, 1}, {3, 3}, {0, 8}} -> 0, 
   {{4, 1}, {3, 3}, {1, 4}} -> 1/Sqrt[2], {{4, 1}, {3, 3}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {3, 3}, {2, 6}} -> 0, 
   {{4, 1}, {3, 3}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {3, 3}, {3, 5}} -> 0, {{4, 1}, {3, 3}, {4, 1}} -> 0, 
   {{4, 1}, {3, 3}, {4, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 1}, {3, 3}, {4, 7}} -> 0, {{4, 1}, {3, 3}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {3, 3}, {5, 5}} -> 0, 
   {{4, 1}, {3, 3}, {6, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {3, 3}, {6, 6}} -> 0, {{4, 1}, {3, 3}, {7, 4}} -> (-I)/Sqrt[2], 
   {{4, 1}, {3, 3}, {8, 0}} -> 0, {{4, 1}, {3, 3}, {8, 8}} -> 0, 
   {{4, 1}, {3, 5}, {0, 0}} -> 0, {{4, 1}, {3, 5}, {0, 8}} -> 0, 
   {{4, 1}, {3, 5}, {1, 4}} -> 1/Sqrt[2], {{4, 1}, {3, 5}, {2, 2}} -> 0, 
   {{4, 1}, {3, 5}, {2, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {3, 5}, {3, 3}} -> 0, {{4, 1}, {3, 5}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {3, 5}, {4, 1}} -> 0, 
   {{4, 1}, {3, 5}, {4, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {3, 5}, {4, 7}} -> 0, {{4, 1}, {3, 5}, {5, 3}} -> 0, 
   {{4, 1}, {3, 5}, {5, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 1}, {3, 5}, {6, 2}} -> 0, {{4, 1}, {3, 5}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 1}, {3, 5}, {7, 4}} -> (-I)/Sqrt[2], 
   {{4, 1}, {3, 5}, {8, 0}} -> 0, {{4, 1}, {3, 5}, {8, 8}} -> 0, 
   {{4, 1}, {4, 1}, {0, 0}} -> 1, {{4, 1}, {4, 1}, {0, 8}} -> 0, 
   {{4, 1}, {4, 1}, {1, 4}} -> 0, {{4, 1}, {4, 1}, {2, 2}} -> 1, 
   {{4, 1}, {4, 1}, {2, 6}} -> 0, {{4, 1}, {4, 1}, {3, 3}} -> 0, 
   {{4, 1}, {4, 1}, {3, 5}} -> 0, {{4, 1}, {4, 1}, {4, 1}} -> 
    Root[-2 + #1^4 & , 2, 0], {{4, 1}, {4, 1}, {4, 4}} -> 0, 
   {{4, 1}, {4, 1}, {4, 7}} -> 0, {{4, 1}, {4, 1}, {5, 3}} -> 0, 
   {{4, 1}, {4, 1}, {5, 5}} -> 0, {{4, 1}, {4, 1}, {6, 2}} -> 1, 
   {{4, 1}, {4, 1}, {6, 6}} -> 0, {{4, 1}, {4, 1}, {7, 4}} -> 0, 
   {{4, 1}, {4, 1}, {8, 0}} -> -I, {{4, 1}, {4, 1}, {8, 8}} -> 0, 
   {{4, 1}, {4, 4}, {0, 0}} -> 0, {{4, 1}, {4, 4}, {0, 8}} -> 0, 
   {{4, 1}, {4, 4}, {1, 4}} -> 1, {{4, 1}, {4, 4}, {2, 2}} -> 0, 
   {{4, 1}, {4, 4}, {2, 6}} -> 0, {{4, 1}, {4, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 1}, {4, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 1}, {4, 4}, {4, 1}} -> 0, 
   {{4, 1}, {4, 4}, {4, 4}} -> 0, {{4, 1}, {4, 4}, {4, 7}} -> 0, 
   {{4, 1}, {4, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 1}, {4, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {4, 4}, {6, 2}} -> 0, {{4, 1}, {4, 4}, {6, 6}} -> 0, 
   {{4, 1}, {4, 4}, {7, 4}} -> -I, {{4, 1}, {4, 4}, {8, 0}} -> 0, 
   {{4, 1}, {4, 4}, {8, 8}} -> 0, {{4, 1}, {4, 7}, {0, 0}} -> 0, 
   {{4, 1}, {4, 7}, {0, 8}} -> -1, {{4, 1}, {4, 7}, {1, 4}} -> 0, 
   {{4, 1}, {4, 7}, {2, 2}} -> 0, {{4, 1}, {4, 7}, {2, 6}} -> I, 
   {{4, 1}, {4, 7}, {3, 3}} -> 0, {{4, 1}, {4, 7}, {3, 5}} -> 0, 
   {{4, 1}, {4, 7}, {4, 1}} -> 0, {{4, 1}, {4, 7}, {4, 4}} -> 0, 
   {{4, 1}, {4, 7}, {4, 7}} -> Root[-2 + #1^4 & , 2, 0], 
   {{4, 1}, {4, 7}, {5, 3}} -> 0, {{4, 1}, {4, 7}, {5, 5}} -> 0, 
   {{4, 1}, {4, 7}, {6, 2}} -> 0, {{4, 1}, {4, 7}, {6, 6}} -> -I, 
   {{4, 1}, {4, 7}, {7, 4}} -> 0, {{4, 1}, {4, 7}, {8, 0}} -> 0, 
   {{4, 1}, {4, 7}, {8, 8}} -> I, {{4, 1}, {5, 3}, {0, 0}} -> 0, 
   {{4, 1}, {5, 3}, {0, 8}} -> 0, {{4, 1}, {5, 3}, {1, 4}} -> -(1/Sqrt[2]), 
   {{4, 1}, {5, 3}, {2, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 1}, {5, 3}, {2, 6}} -> 0, {{4, 1}, {5, 3}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 1}, {5, 3}, {3, 5}} -> 0, 
   {{4, 1}, {5, 3}, {4, 1}} -> 0, {{4, 1}, {5, 3}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {5, 3}, {4, 7}} -> 0, 
   {{4, 1}, {5, 3}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {5, 3}, {5, 5}} -> 0, {{4, 1}, {5, 3}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {5, 3}, {6, 6}} -> 0, 
   {{4, 1}, {5, 3}, {7, 4}} -> (-I)/Sqrt[2], {{4, 1}, {5, 3}, {8, 0}} -> 0, 
   {{4, 1}, {5, 3}, {8, 8}} -> 0, {{4, 1}, {5, 5}, {0, 0}} -> 0, 
   {{4, 1}, {5, 5}, {0, 8}} -> 0, {{4, 1}, {5, 5}, {1, 4}} -> 1/Sqrt[2], 
   {{4, 1}, {5, 5}, {2, 2}} -> 0, {{4, 1}, {5, 5}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {5, 5}, {3, 3}} -> 0, 
   {{4, 1}, {5, 5}, {3, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {5, 5}, {4, 1}} -> 0, {{4, 1}, {5, 5}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {5, 5}, {4, 7}} -> 0, 
   {{4, 1}, {5, 5}, {5, 3}} -> 0, {{4, 1}, {5, 5}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {5, 5}, {6, 2}} -> 0, 
   {{4, 1}, {5, 5}, {6, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {5, 5}, {7, 4}} -> I/Sqrt[2], {{4, 1}, {5, 5}, {8, 0}} -> 0, 
   {{4, 1}, {5, 5}, {8, 8}} -> 0, {{4, 1}, {6, 2}, {0, 0}} -> 0, 
   {{4, 1}, {6, 2}, {0, 8}} -> 0, {{4, 1}, {6, 2}, {1, 4}} -> 0, 
   {{4, 1}, {6, 2}, {2, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 1}, {6, 2}, {2, 6}} -> 0, {{4, 1}, {6, 2}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {6, 2}, {3, 5}} -> 0, 
   {{4, 1}, {6, 2}, {4, 1}} -> 1, {{4, 1}, {6, 2}, {4, 4}} -> 0, 
   {{4, 1}, {6, 2}, {4, 7}} -> 0, {{4, 1}, {6, 2}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 1}, {6, 2}, {5, 5}} -> 0, 
   {{4, 1}, {6, 2}, {6, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {6, 2}, {6, 6}} -> 0, {{4, 1}, {6, 2}, {7, 4}} -> 0, 
   {{4, 1}, {6, 2}, {8, 0}} -> 0, {{4, 1}, {6, 2}, {8, 8}} -> 0, 
   {{4, 1}, {6, 6}, {0, 0}} -> 0, {{4, 1}, {6, 6}, {0, 8}} -> 0, 
   {{4, 1}, {6, 6}, {1, 4}} -> 0, {{4, 1}, {6, 6}, {2, 2}} -> 0, 
   {{4, 1}, {6, 6}, {2, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {6, 6}, {3, 3}} -> 0, {{4, 1}, {6, 6}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {6, 6}, {4, 1}} -> 0, 
   {{4, 1}, {6, 6}, {4, 4}} -> 0, {{4, 1}, {6, 6}, {4, 7}} -> I, 
   {{4, 1}, {6, 6}, {5, 3}} -> 0, {{4, 1}, {6, 6}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 1}, {6, 6}, {6, 2}} -> 0, 
   {{4, 1}, {6, 6}, {6, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 1}, {6, 6}, {7, 4}} -> 0, {{4, 1}, {6, 6}, {8, 0}} -> 0, 
   {{4, 1}, {6, 6}, {8, 8}} -> 0, {{4, 1}, {7, 4}, {0, 0}} -> 0, 
   {{4, 1}, {7, 4}, {0, 8}} -> 0, {{4, 1}, {7, 4}, {1, 4}} -> 0, 
   {{4, 1}, {7, 4}, {2, 2}} -> 0, {{4, 1}, {7, 4}, {2, 6}} -> 0, 
   {{4, 1}, {7, 4}, {3, 3}} -> I/Sqrt[2], {{4, 1}, {7, 4}, {3, 5}} -> 
    (-I)/Sqrt[2], {{4, 1}, {7, 4}, {4, 1}} -> 0, {{4, 1}, {7, 4}, {4, 4}} -> 
    I, {{4, 1}, {7, 4}, {4, 7}} -> 0, {{4, 1}, {7, 4}, {5, 3}} -> 
    (-I)/Sqrt[2], {{4, 1}, {7, 4}, {5, 5}} -> (-I)/Sqrt[2], 
   {{4, 1}, {7, 4}, {6, 2}} -> 0, {{4, 1}, {7, 4}, {6, 6}} -> 0, 
   {{4, 1}, {7, 4}, {7, 4}} -> 0, {{4, 1}, {7, 4}, {8, 0}} -> 0, 
   {{4, 1}, {7, 4}, {8, 8}} -> 0, {{4, 1}, {8, 0}, {0, 0}} -> 0, 
   {{4, 1}, {8, 0}, {0, 8}} -> 0, {{4, 1}, {8, 0}, {1, 4}} -> 0, 
   {{4, 1}, {8, 0}, {2, 2}} -> 0, {{4, 1}, {8, 0}, {2, 6}} -> 0, 
   {{4, 1}, {8, 0}, {3, 3}} -> 0, {{4, 1}, {8, 0}, {3, 5}} -> 0, 
   {{4, 1}, {8, 0}, {4, 1}} -> -I, {{4, 1}, {8, 0}, {4, 4}} -> 0, 
   {{4, 1}, {8, 0}, {4, 7}} -> 0, {{4, 1}, {8, 0}, {5, 3}} -> 0, 
   {{4, 1}, {8, 0}, {5, 5}} -> 0, {{4, 1}, {8, 0}, {6, 2}} -> 0, 
   {{4, 1}, {8, 0}, {6, 6}} -> 0, {{4, 1}, {8, 0}, {7, 4}} -> 0, 
   {{4, 1}, {8, 0}, {8, 0}} -> 0, {{4, 1}, {8, 0}, {8, 8}} -> 0, 
   {{4, 1}, {8, 8}, {0, 0}} -> 0, {{4, 1}, {8, 8}, {0, 8}} -> 0, 
   {{4, 1}, {8, 8}, {1, 4}} -> 0, {{4, 1}, {8, 8}, {2, 2}} -> 0, 
   {{4, 1}, {8, 8}, {2, 6}} -> 0, {{4, 1}, {8, 8}, {3, 3}} -> 0, 
   {{4, 1}, {8, 8}, {3, 5}} -> 0, {{4, 1}, {8, 8}, {4, 1}} -> 0, 
   {{4, 1}, {8, 8}, {4, 4}} -> 0, {{4, 1}, {8, 8}, {4, 7}} -> -I, 
   {{4, 1}, {8, 8}, {5, 3}} -> 0, {{4, 1}, {8, 8}, {5, 5}} -> 0, 
   {{4, 1}, {8, 8}, {6, 2}} -> 0, {{4, 1}, {8, 8}, {6, 6}} -> 0, 
   {{4, 1}, {8, 8}, {7, 4}} -> 0, {{4, 1}, {8, 8}, {8, 0}} -> 0, 
   {{4, 1}, {8, 8}, {8, 8}} -> 0, {{4, 4}, {0, 0}, {0, 0}} -> 0, 
   {{4, 4}, {0, 0}, {0, 8}} -> 0, {{4, 4}, {0, 0}, {1, 4}} -> 0, 
   {{4, 4}, {0, 0}, {2, 2}} -> 0, {{4, 4}, {0, 0}, {2, 6}} -> 0, 
   {{4, 4}, {0, 0}, {3, 3}} -> 0, {{4, 4}, {0, 0}, {3, 5}} -> 0, 
   {{4, 4}, {0, 0}, {4, 1}} -> 0, {{4, 4}, {0, 0}, {4, 4}} -> 1, 
   {{4, 4}, {0, 0}, {4, 7}} -> 0, {{4, 4}, {0, 0}, {5, 3}} -> 0, 
   {{4, 4}, {0, 0}, {5, 5}} -> 0, {{4, 4}, {0, 0}, {6, 2}} -> 0, 
   {{4, 4}, {0, 0}, {6, 6}} -> 0, {{4, 4}, {0, 0}, {7, 4}} -> 0, 
   {{4, 4}, {0, 0}, {8, 0}} -> 0, {{4, 4}, {0, 0}, {8, 8}} -> 0, 
   {{4, 4}, {0, 8}, {0, 0}} -> 0, {{4, 4}, {0, 8}, {0, 8}} -> 0, 
   {{4, 4}, {0, 8}, {1, 4}} -> 0, {{4, 4}, {0, 8}, {2, 2}} -> 0, 
   {{4, 4}, {0, 8}, {2, 6}} -> 0, {{4, 4}, {0, 8}, {3, 3}} -> 0, 
   {{4, 4}, {0, 8}, {3, 5}} -> 0, {{4, 4}, {0, 8}, {4, 1}} -> 0, 
   {{4, 4}, {0, 8}, {4, 4}} -> I, {{4, 4}, {0, 8}, {4, 7}} -> 0, 
   {{4, 4}, {0, 8}, {5, 3}} -> 0, {{4, 4}, {0, 8}, {5, 5}} -> 0, 
   {{4, 4}, {0, 8}, {6, 2}} -> 0, {{4, 4}, {0, 8}, {6, 6}} -> 0, 
   {{4, 4}, {0, 8}, {7, 4}} -> 0, {{4, 4}, {0, 8}, {8, 0}} -> 0, 
   {{4, 4}, {0, 8}, {8, 8}} -> 0, {{4, 4}, {1, 4}, {0, 0}} -> 0, 
   {{4, 4}, {1, 4}, {0, 8}} -> 0, {{4, 4}, {1, 4}, {1, 4}} -> 0, 
   {{4, 4}, {1, 4}, {2, 2}} -> 0, {{4, 4}, {1, 4}, {2, 6}} -> 0, 
   {{4, 4}, {1, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 4}, {1, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 4}, {1, 4}, {4, 1}} -> 1, {{4, 4}, {1, 4}, {4, 4}} -> 0, 
   {{4, 4}, {1, 4}, {4, 7}} -> I, {{4, 4}, {1, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 4}, {1, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 4}, {1, 4}, {6, 2}} -> 0, 
   {{4, 4}, {1, 4}, {6, 6}} -> 0, {{4, 4}, {1, 4}, {7, 4}} -> 0, 
   {{4, 4}, {1, 4}, {8, 0}} -> 0, {{4, 4}, {1, 4}, {8, 8}} -> 0, 
   {{4, 4}, {2, 2}, {0, 0}} -> 0, {{4, 4}, {2, 2}, {0, 8}} -> 0, 
   {{4, 4}, {2, 2}, {1, 4}} -> 0, {{4, 4}, {2, 2}, {2, 2}} -> 1/Sqrt[2], 
   {{4, 4}, {2, 2}, {2, 6}} -> 1/Sqrt[2], {{4, 4}, {2, 2}, {3, 3}} -> 
    1/Sqrt[2], {{4, 4}, {2, 2}, {3, 5}} -> -(1/Sqrt[2]), 
   {{4, 4}, {2, 2}, {4, 1}} -> 0, {{4, 4}, {2, 2}, {4, 4}} -> 1, 
   {{4, 4}, {2, 2}, {4, 7}} -> 0, {{4, 4}, {2, 2}, {5, 3}} -> -(1/Sqrt[2]), 
   {{4, 4}, {2, 2}, {5, 5}} -> -(1/Sqrt[2]), {{4, 4}, {2, 2}, {6, 2}} -> 
    1/Sqrt[2], {{4, 4}, {2, 2}, {6, 6}} -> -(1/Sqrt[2]), 
   {{4, 4}, {2, 2}, {7, 4}} -> 0, {{4, 4}, {2, 2}, {8, 0}} -> 0, 
   {{4, 4}, {2, 2}, {8, 8}} -> 0, {{4, 4}, {2, 6}, {0, 0}} -> 0, 
   {{4, 4}, {2, 6}, {0, 8}} -> 0, {{4, 4}, {2, 6}, {1, 4}} -> 0, 
   {{4, 4}, {2, 6}, {2, 2}} -> 1/Sqrt[2], {{4, 4}, {2, 6}, {2, 6}} -> 
    1/Sqrt[2], {{4, 4}, {2, 6}, {3, 3}} -> -(1/Sqrt[2]), 
   {{4, 4}, {2, 6}, {3, 5}} -> -(1/Sqrt[2]), {{4, 4}, {2, 6}, {4, 1}} -> 0, 
   {{4, 4}, {2, 6}, {4, 4}} -> -1, {{4, 4}, {2, 6}, {4, 7}} -> 0, 
   {{4, 4}, {2, 6}, {5, 3}} -> 1/Sqrt[2], {{4, 4}, {2, 6}, {5, 5}} -> 
    -(1/Sqrt[2]), {{4, 4}, {2, 6}, {6, 2}} -> 1/Sqrt[2], 
   {{4, 4}, {2, 6}, {6, 6}} -> -(1/Sqrt[2]), {{4, 4}, {2, 6}, {7, 4}} -> 0, 
   {{4, 4}, {2, 6}, {8, 0}} -> 0, {{4, 4}, {2, 6}, {8, 8}} -> 0, 
   {{4, 4}, {3, 3}, {0, 0}} -> 0, {{4, 4}, {3, 3}, {0, 8}} -> 0, 
   {{4, 4}, {3, 3}, {1, 4}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 4}, {3, 3}, {2, 2}} -> 1/Sqrt[2], {{4, 4}, {3, 3}, {2, 6}} -> 
    -(1/Sqrt[2]), {{4, 4}, {3, 3}, {3, 3}} -> 1/Sqrt[2], 
   {{4, 4}, {3, 3}, {3, 5}} -> -(1/Sqrt[2]), {{4, 4}, {3, 3}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 4}, {3, 3}, {4, 4}} -> 0, 
   {{4, 4}, {3, 3}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 4}, {3, 3}, {5, 3}} -> -(1/Sqrt[2]), {{4, 4}, {3, 3}, {5, 5}} -> 
    -(1/Sqrt[2]), {{4, 4}, {3, 3}, {6, 2}} -> -(1/Sqrt[2]), 
   {{4, 4}, {3, 3}, {6, 6}} -> -(1/Sqrt[2]), {{4, 4}, {3, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 4}, {3, 3}, {8, 0}} -> 0, 
   {{4, 4}, {3, 3}, {8, 8}} -> 0, {{4, 4}, {3, 5}, {0, 0}} -> 0, 
   {{4, 4}, {3, 5}, {0, 8}} -> 0, {{4, 4}, {3, 5}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 4}, {3, 5}, {2, 2}} -> 1/Sqrt[2], 
   {{4, 4}, {3, 5}, {2, 6}} -> 1/Sqrt[2], {{4, 4}, {3, 5}, {3, 3}} -> 
    1/Sqrt[2], {{4, 4}, {3, 5}, {3, 5}} -> 1/Sqrt[2], 
   {{4, 4}, {3, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 4}, {3, 5}, {4, 4}} -> 0, {{4, 4}, {3, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 4}, {3, 5}, {5, 3}} -> -(1/Sqrt[2]), 
   {{4, 4}, {3, 5}, {5, 5}} -> 1/Sqrt[2], {{4, 4}, {3, 5}, {6, 2}} -> 
    -(1/Sqrt[2]), {{4, 4}, {3, 5}, {6, 6}} -> 1/Sqrt[2], 
   {{4, 4}, {3, 5}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 4}, {3, 5}, {8, 0}} -> 0, {{4, 4}, {3, 5}, {8, 8}} -> 0, 
   {{4, 4}, {4, 1}, {0, 0}} -> 0, {{4, 4}, {4, 1}, {0, 8}} -> 0, 
   {{4, 4}, {4, 1}, {1, 4}} -> 1, {{4, 4}, {4, 1}, {2, 2}} -> 0, 
   {{4, 4}, {4, 1}, {2, 6}} -> 0, {{4, 4}, {4, 1}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 4}, {4, 1}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 4}, {4, 1}, {4, 1}} -> 0, 
   {{4, 4}, {4, 1}, {4, 4}} -> 0, {{4, 4}, {4, 1}, {4, 7}} -> 0, 
   {{4, 4}, {4, 1}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 4}, {4, 1}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 4}, {4, 1}, {6, 2}} -> 0, {{4, 4}, {4, 1}, {6, 6}} -> 0, 
   {{4, 4}, {4, 1}, {7, 4}} -> I, {{4, 4}, {4, 1}, {8, 0}} -> 0, 
   {{4, 4}, {4, 1}, {8, 8}} -> 0, {{4, 4}, {4, 4}, {0, 0}} -> 1, 
   {{4, 4}, {4, 4}, {0, 8}} -> I, {{4, 4}, {4, 4}, {1, 4}} -> 0, 
   {{4, 4}, {4, 4}, {2, 2}} -> 1, {{4, 4}, {4, 4}, {2, 6}} -> -1, 
   {{4, 4}, {4, 4}, {3, 3}} -> 0, {{4, 4}, {4, 4}, {3, 5}} -> 0, 
   {{4, 4}, {4, 4}, {4, 1}} -> 0, {{4, 4}, {4, 4}, {4, 4}} -> Sqrt[2], 
   {{4, 4}, {4, 4}, {4, 7}} -> 0, {{4, 4}, {4, 4}, {5, 3}} -> 0, 
   {{4, 4}, {4, 4}, {5, 5}} -> 0, {{4, 4}, {4, 4}, {6, 2}} -> -1, 
   {{4, 4}, {4, 4}, {6, 6}} -> -1, {{4, 4}, {4, 4}, {7, 4}} -> 0, 
   {{4, 4}, {4, 4}, {8, 0}} -> I, {{4, 4}, {4, 4}, {8, 8}} -> -1, 
   {{4, 4}, {4, 7}, {0, 0}} -> 0, {{4, 4}, {4, 7}, {0, 8}} -> 0, 
   {{4, 4}, {4, 7}, {1, 4}} -> -I, {{4, 4}, {4, 7}, {2, 2}} -> 0, 
   {{4, 4}, {4, 7}, {2, 6}} -> 0, {{4, 4}, {4, 7}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 4}, {4, 7}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 4}, {4, 7}, {4, 1}} -> 0, 
   {{4, 4}, {4, 7}, {4, 4}} -> 0, {{4, 4}, {4, 7}, {4, 7}} -> 0, 
   {{4, 4}, {4, 7}, {5, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 4}, {4, 7}, {5, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 4}, {4, 7}, {6, 2}} -> 0, {{4, 4}, {4, 7}, {6, 6}} -> 0, 
   {{4, 4}, {4, 7}, {7, 4}} -> 1, {{4, 4}, {4, 7}, {8, 0}} -> 0, 
   {{4, 4}, {4, 7}, {8, 8}} -> 0, {{4, 4}, {5, 3}, {0, 0}} -> 0, 
   {{4, 4}, {5, 3}, {0, 8}} -> 0, {{4, 4}, {5, 3}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{4, 4}, {5, 3}, {2, 2}} -> 1/Sqrt[2], 
   {{4, 4}, {5, 3}, {2, 6}} -> -(1/Sqrt[2]), {{4, 4}, {5, 3}, {3, 3}} -> 
    1/Sqrt[2], {{4, 4}, {5, 3}, {3, 5}} -> -(1/Sqrt[2]), 
   {{4, 4}, {5, 3}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{4, 4}, {5, 3}, {4, 4}} -> 0, {{4, 4}, {5, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 4}, {5, 3}, {5, 3}} -> 1/Sqrt[2], 
   {{4, 4}, {5, 3}, {5, 5}} -> 1/Sqrt[2], {{4, 4}, {5, 3}, {6, 2}} -> 
    1/Sqrt[2], {{4, 4}, {5, 3}, {6, 6}} -> 1/Sqrt[2], 
   {{4, 4}, {5, 3}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 4}, {5, 3}, {8, 0}} -> 0, {{4, 4}, {5, 3}, {8, 8}} -> 0, 
   {{4, 4}, {5, 5}, {0, 0}} -> 0, {{4, 4}, {5, 5}, {0, 8}} -> 0, 
   {{4, 4}, {5, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{4, 4}, {5, 5}, {2, 2}} -> -(1/Sqrt[2]), {{4, 4}, {5, 5}, {2, 6}} -> 
    -(1/Sqrt[2]), {{4, 4}, {5, 5}, {3, 3}} -> -(1/Sqrt[2]), 
   {{4, 4}, {5, 5}, {3, 5}} -> -(1/Sqrt[2]), {{4, 4}, {5, 5}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{4, 4}, {5, 5}, {4, 4}} -> 0, 
   {{4, 4}, {5, 5}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 4}, {5, 5}, {5, 3}} -> -(1/Sqrt[2]), {{4, 4}, {5, 5}, {5, 5}} -> 
    1/Sqrt[2], {{4, 4}, {5, 5}, {6, 2}} -> -(1/Sqrt[2]), 
   {{4, 4}, {5, 5}, {6, 6}} -> 1/Sqrt[2], {{4, 4}, {5, 5}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 4}, {5, 5}, {8, 0}} -> 0, 
   {{4, 4}, {5, 5}, {8, 8}} -> 0, {{4, 4}, {6, 2}, {0, 0}} -> 0, 
   {{4, 4}, {6, 2}, {0, 8}} -> 0, {{4, 4}, {6, 2}, {1, 4}} -> 0, 
   {{4, 4}, {6, 2}, {2, 2}} -> 1/Sqrt[2], {{4, 4}, {6, 2}, {2, 6}} -> 
    1/Sqrt[2], {{4, 4}, {6, 2}, {3, 3}} -> -(1/Sqrt[2]), 
   {{4, 4}, {6, 2}, {3, 5}} -> 1/Sqrt[2], {{4, 4}, {6, 2}, {4, 1}} -> 0, 
   {{4, 4}, {6, 2}, {4, 4}} -> -1, {{4, 4}, {6, 2}, {4, 7}} -> 0, 
   {{4, 4}, {6, 2}, {5, 3}} -> -(1/Sqrt[2]), {{4, 4}, {6, 2}, {5, 5}} -> 
    -(1/Sqrt[2]), {{4, 4}, {6, 2}, {6, 2}} -> 1/Sqrt[2], 
   {{4, 4}, {6, 2}, {6, 6}} -> -(1/Sqrt[2]), {{4, 4}, {6, 2}, {7, 4}} -> 0, 
   {{4, 4}, {6, 2}, {8, 0}} -> 0, {{4, 4}, {6, 2}, {8, 8}} -> 0, 
   {{4, 4}, {6, 6}, {0, 0}} -> 0, {{4, 4}, {6, 6}, {0, 8}} -> 0, 
   {{4, 4}, {6, 6}, {1, 4}} -> 0, {{4, 4}, {6, 6}, {2, 2}} -> -(1/Sqrt[2]), 
   {{4, 4}, {6, 6}, {2, 6}} -> -(1/Sqrt[2]), {{4, 4}, {6, 6}, {3, 3}} -> 
    -(1/Sqrt[2]), {{4, 4}, {6, 6}, {3, 5}} -> -(1/Sqrt[2]), 
   {{4, 4}, {6, 6}, {4, 1}} -> 0, {{4, 4}, {6, 6}, {4, 4}} -> -1, 
   {{4, 4}, {6, 6}, {4, 7}} -> 0, {{4, 4}, {6, 6}, {5, 3}} -> -(1/Sqrt[2]), 
   {{4, 4}, {6, 6}, {5, 5}} -> 1/Sqrt[2], {{4, 4}, {6, 6}, {6, 2}} -> 
    -(1/Sqrt[2]), {{4, 4}, {6, 6}, {6, 6}} -> 1/Sqrt[2], 
   {{4, 4}, {6, 6}, {7, 4}} -> 0, {{4, 4}, {6, 6}, {8, 0}} -> 0, 
   {{4, 4}, {6, 6}, {8, 8}} -> 0, {{4, 4}, {7, 4}, {0, 0}} -> 0, 
   {{4, 4}, {7, 4}, {0, 8}} -> 0, {{4, 4}, {7, 4}, {1, 4}} -> 0, 
   {{4, 4}, {7, 4}, {2, 2}} -> 0, {{4, 4}, {7, 4}, {2, 6}} -> 0, 
   {{4, 4}, {7, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 4}, {7, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 4}, {7, 4}, {4, 1}} -> -I, {{4, 4}, {7, 4}, {4, 4}} -> 0, 
   {{4, 4}, {7, 4}, {4, 7}} -> 1, {{4, 4}, {7, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 4}, {7, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 4}, {7, 4}, {6, 2}} -> 0, 
   {{4, 4}, {7, 4}, {6, 6}} -> 0, {{4, 4}, {7, 4}, {7, 4}} -> 0, 
   {{4, 4}, {7, 4}, {8, 0}} -> 0, {{4, 4}, {7, 4}, {8, 8}} -> 0, 
   {{4, 4}, {8, 0}, {0, 0}} -> 0, {{4, 4}, {8, 0}, {0, 8}} -> 0, 
   {{4, 4}, {8, 0}, {1, 4}} -> 0, {{4, 4}, {8, 0}, {2, 2}} -> 0, 
   {{4, 4}, {8, 0}, {2, 6}} -> 0, {{4, 4}, {8, 0}, {3, 3}} -> 0, 
   {{4, 4}, {8, 0}, {3, 5}} -> 0, {{4, 4}, {8, 0}, {4, 1}} -> 0, 
   {{4, 4}, {8, 0}, {4, 4}} -> I, {{4, 4}, {8, 0}, {4, 7}} -> 0, 
   {{4, 4}, {8, 0}, {5, 3}} -> 0, {{4, 4}, {8, 0}, {5, 5}} -> 0, 
   {{4, 4}, {8, 0}, {6, 2}} -> 0, {{4, 4}, {8, 0}, {6, 6}} -> 0, 
   {{4, 4}, {8, 0}, {7, 4}} -> 0, {{4, 4}, {8, 0}, {8, 0}} -> 0, 
   {{4, 4}, {8, 0}, {8, 8}} -> 0, {{4, 4}, {8, 8}, {0, 0}} -> 0, 
   {{4, 4}, {8, 8}, {0, 8}} -> 0, {{4, 4}, {8, 8}, {1, 4}} -> 0, 
   {{4, 4}, {8, 8}, {2, 2}} -> 0, {{4, 4}, {8, 8}, {2, 6}} -> 0, 
   {{4, 4}, {8, 8}, {3, 3}} -> 0, {{4, 4}, {8, 8}, {3, 5}} -> 0, 
   {{4, 4}, {8, 8}, {4, 1}} -> 0, {{4, 4}, {8, 8}, {4, 4}} -> -1, 
   {{4, 4}, {8, 8}, {4, 7}} -> 0, {{4, 4}, {8, 8}, {5, 3}} -> 0, 
   {{4, 4}, {8, 8}, {5, 5}} -> 0, {{4, 4}, {8, 8}, {6, 2}} -> 0, 
   {{4, 4}, {8, 8}, {6, 6}} -> 0, {{4, 4}, {8, 8}, {7, 4}} -> 0, 
   {{4, 4}, {8, 8}, {8, 0}} -> 0, {{4, 4}, {8, 8}, {8, 8}} -> 0, 
   {{4, 7}, {0, 0}, {0, 0}} -> 0, {{4, 7}, {0, 0}, {0, 8}} -> 0, 
   {{4, 7}, {0, 0}, {1, 4}} -> 0, {{4, 7}, {0, 0}, {2, 2}} -> 0, 
   {{4, 7}, {0, 0}, {2, 6}} -> 0, {{4, 7}, {0, 0}, {3, 3}} -> 0, 
   {{4, 7}, {0, 0}, {3, 5}} -> 0, {{4, 7}, {0, 0}, {4, 1}} -> 0, 
   {{4, 7}, {0, 0}, {4, 4}} -> 0, {{4, 7}, {0, 0}, {4, 7}} -> 1, 
   {{4, 7}, {0, 0}, {5, 3}} -> 0, {{4, 7}, {0, 0}, {5, 5}} -> 0, 
   {{4, 7}, {0, 0}, {6, 2}} -> 0, {{4, 7}, {0, 0}, {6, 6}} -> 0, 
   {{4, 7}, {0, 0}, {7, 4}} -> 0, {{4, 7}, {0, 0}, {8, 0}} -> 0, 
   {{4, 7}, {0, 0}, {8, 8}} -> 0, {{4, 7}, {0, 8}, {0, 0}} -> 0, 
   {{4, 7}, {0, 8}, {0, 8}} -> 0, {{4, 7}, {0, 8}, {1, 4}} -> 0, 
   {{4, 7}, {0, 8}, {2, 2}} -> 0, {{4, 7}, {0, 8}, {2, 6}} -> 0, 
   {{4, 7}, {0, 8}, {3, 3}} -> 0, {{4, 7}, {0, 8}, {3, 5}} -> 0, 
   {{4, 7}, {0, 8}, {4, 1}} -> -1, {{4, 7}, {0, 8}, {4, 4}} -> 0, 
   {{4, 7}, {0, 8}, {4, 7}} -> 0, {{4, 7}, {0, 8}, {5, 3}} -> 0, 
   {{4, 7}, {0, 8}, {5, 5}} -> 0, {{4, 7}, {0, 8}, {6, 2}} -> 0, 
   {{4, 7}, {0, 8}, {6, 6}} -> 0, {{4, 7}, {0, 8}, {7, 4}} -> 0, 
   {{4, 7}, {0, 8}, {8, 0}} -> 0, {{4, 7}, {0, 8}, {8, 8}} -> 0, 
   {{4, 7}, {1, 4}, {0, 0}} -> 0, {{4, 7}, {1, 4}, {0, 8}} -> 0, 
   {{4, 7}, {1, 4}, {1, 4}} -> 0, {{4, 7}, {1, 4}, {2, 2}} -> 0, 
   {{4, 7}, {1, 4}, {2, 6}} -> 0, {{4, 7}, {1, 4}, {3, 3}} -> (-I)/Sqrt[2], 
   {{4, 7}, {1, 4}, {3, 5}} -> (-I)/Sqrt[2], {{4, 7}, {1, 4}, {4, 1}} -> 0, 
   {{4, 7}, {1, 4}, {4, 4}} -> -I, {{4, 7}, {1, 4}, {4, 7}} -> 0, 
   {{4, 7}, {1, 4}, {5, 3}} -> (-I)/Sqrt[2], {{4, 7}, {1, 4}, {5, 5}} -> 
    I/Sqrt[2], {{4, 7}, {1, 4}, {6, 2}} -> 0, {{4, 7}, {1, 4}, {6, 6}} -> 0, 
   {{4, 7}, {1, 4}, {7, 4}} -> 0, {{4, 7}, {1, 4}, {8, 0}} -> 0, 
   {{4, 7}, {1, 4}, {8, 8}} -> 0, {{4, 7}, {2, 2}, {0, 0}} -> 0, 
   {{4, 7}, {2, 2}, {0, 8}} -> 0, {{4, 7}, {2, 2}, {1, 4}} -> 0, 
   {{4, 7}, {2, 2}, {2, 2}} -> 0, {{4, 7}, {2, 2}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {2, 2}, {3, 3}} -> 0, 
   {{4, 7}, {2, 2}, {3, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {2, 2}, {4, 1}} -> 0, {{4, 7}, {2, 2}, {4, 4}} -> 0, 
   {{4, 7}, {2, 2}, {4, 7}} -> 1, {{4, 7}, {2, 2}, {5, 3}} -> 0, 
   {{4, 7}, {2, 2}, {5, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {2, 2}, {6, 2}} -> 0, {{4, 7}, {2, 2}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {2, 2}, {7, 4}} -> 0, 
   {{4, 7}, {2, 2}, {8, 0}} -> 0, {{4, 7}, {2, 2}, {8, 8}} -> 0, 
   {{4, 7}, {2, 6}, {0, 0}} -> 0, {{4, 7}, {2, 6}, {0, 8}} -> 0, 
   {{4, 7}, {2, 6}, {1, 4}} -> 0, {{4, 7}, {2, 6}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {2, 6}, {2, 6}} -> 0, 
   {{4, 7}, {2, 6}, {3, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {2, 6}, {3, 5}} -> 0, {{4, 7}, {2, 6}, {4, 1}} -> I, 
   {{4, 7}, {2, 6}, {4, 4}} -> 0, {{4, 7}, {2, 6}, {4, 7}} -> 0, 
   {{4, 7}, {2, 6}, {5, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {2, 6}, {5, 5}} -> 0, {{4, 7}, {2, 6}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {2, 6}, {6, 6}} -> 0, 
   {{4, 7}, {2, 6}, {7, 4}} -> 0, {{4, 7}, {2, 6}, {8, 0}} -> 0, 
   {{4, 7}, {2, 6}, {8, 8}} -> 0, {{4, 7}, {3, 3}, {0, 0}} -> 0, 
   {{4, 7}, {3, 3}, {0, 8}} -> 0, {{4, 7}, {3, 3}, {1, 4}} -> I/Sqrt[2], 
   {{4, 7}, {3, 3}, {2, 2}} -> 0, {{4, 7}, {3, 3}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {3, 3}, {3, 3}} -> 0, 
   {{4, 7}, {3, 3}, {3, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {3, 3}, {4, 1}} -> 0, {{4, 7}, {3, 3}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {3, 3}, {4, 7}} -> 0, 
   {{4, 7}, {3, 3}, {5, 3}} -> 0, {{4, 7}, {3, 3}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {3, 3}, {6, 2}} -> 0, 
   {{4, 7}, {3, 3}, {6, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {3, 3}, {7, 4}} -> 1/Sqrt[2], {{4, 7}, {3, 3}, {8, 0}} -> 0, 
   {{4, 7}, {3, 3}, {8, 8}} -> 0, {{4, 7}, {3, 5}, {0, 0}} -> 0, 
   {{4, 7}, {3, 5}, {0, 8}} -> 0, {{4, 7}, {3, 5}, {1, 4}} -> (-I)/Sqrt[2], 
   {{4, 7}, {3, 5}, {2, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {3, 5}, {2, 6}} -> 0, {{4, 7}, {3, 5}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {3, 5}, {3, 5}} -> 0, 
   {{4, 7}, {3, 5}, {4, 1}} -> 0, {{4, 7}, {3, 5}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {3, 5}, {4, 7}} -> 0, 
   {{4, 7}, {3, 5}, {5, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {3, 5}, {5, 5}} -> 0, {{4, 7}, {3, 5}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {3, 5}, {6, 6}} -> 0, 
   {{4, 7}, {3, 5}, {7, 4}} -> -(1/Sqrt[2]), {{4, 7}, {3, 5}, {8, 0}} -> 0, 
   {{4, 7}, {3, 5}, {8, 8}} -> 0, {{4, 7}, {4, 1}, {0, 0}} -> 0, 
   {{4, 7}, {4, 1}, {0, 8}} -> 1, {{4, 7}, {4, 1}, {1, 4}} -> 0, 
   {{4, 7}, {4, 1}, {2, 2}} -> 0, {{4, 7}, {4, 1}, {2, 6}} -> -I, 
   {{4, 7}, {4, 1}, {3, 3}} -> 0, {{4, 7}, {4, 1}, {3, 5}} -> 0, 
   {{4, 7}, {4, 1}, {4, 1}} -> 0, {{4, 7}, {4, 1}, {4, 4}} -> 0, 
   {{4, 7}, {4, 1}, {4, 7}} -> Root[-2 + #1^4 & , 2, 0], 
   {{4, 7}, {4, 1}, {5, 3}} -> 0, {{4, 7}, {4, 1}, {5, 5}} -> 0, 
   {{4, 7}, {4, 1}, {6, 2}} -> 0, {{4, 7}, {4, 1}, {6, 6}} -> I, 
   {{4, 7}, {4, 1}, {7, 4}} -> 0, {{4, 7}, {4, 1}, {8, 0}} -> 0, 
   {{4, 7}, {4, 1}, {8, 8}} -> -I, {{4, 7}, {4, 4}, {0, 0}} -> 0, 
   {{4, 7}, {4, 4}, {0, 8}} -> 0, {{4, 7}, {4, 4}, {1, 4}} -> I, 
   {{4, 7}, {4, 4}, {2, 2}} -> 0, {{4, 7}, {4, 4}, {2, 6}} -> 0, 
   {{4, 7}, {4, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {4, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {4, 4}, {4, 1}} -> 0, {{4, 7}, {4, 4}, {4, 4}} -> 0, 
   {{4, 7}, {4, 4}, {4, 7}} -> 0, {{4, 7}, {4, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {4, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {4, 4}, {6, 2}} -> 0, 
   {{4, 7}, {4, 4}, {6, 6}} -> 0, {{4, 7}, {4, 4}, {7, 4}} -> 1, 
   {{4, 7}, {4, 4}, {8, 0}} -> 0, {{4, 7}, {4, 4}, {8, 8}} -> 0, 
   {{4, 7}, {4, 7}, {0, 0}} -> 1, {{4, 7}, {4, 7}, {0, 8}} -> 0, 
   {{4, 7}, {4, 7}, {1, 4}} -> 0, {{4, 7}, {4, 7}, {2, 2}} -> 1, 
   {{4, 7}, {4, 7}, {2, 6}} -> 0, {{4, 7}, {4, 7}, {3, 3}} -> 0, 
   {{4, 7}, {4, 7}, {3, 5}} -> 0, {{4, 7}, {4, 7}, {4, 1}} -> 
    Root[-2 + #1^4 & , 2, 0], {{4, 7}, {4, 7}, {4, 4}} -> 0, 
   {{4, 7}, {4, 7}, {4, 7}} -> 0, {{4, 7}, {4, 7}, {5, 3}} -> 0, 
   {{4, 7}, {4, 7}, {5, 5}} -> 0, {{4, 7}, {4, 7}, {6, 2}} -> 1, 
   {{4, 7}, {4, 7}, {6, 6}} -> 0, {{4, 7}, {4, 7}, {7, 4}} -> 0, 
   {{4, 7}, {4, 7}, {8, 0}} -> -I, {{4, 7}, {4, 7}, {8, 8}} -> 0, 
   {{4, 7}, {5, 3}, {0, 0}} -> 0, {{4, 7}, {5, 3}, {0, 8}} -> 0, 
   {{4, 7}, {5, 3}, {1, 4}} -> (-I)/Sqrt[2], {{4, 7}, {5, 3}, {2, 2}} -> 0, 
   {{4, 7}, {5, 3}, {2, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {5, 3}, {3, 3}} -> 0, {{4, 7}, {5, 3}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {5, 3}, {4, 1}} -> 0, 
   {{4, 7}, {5, 3}, {4, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {5, 3}, {4, 7}} -> 0, {{4, 7}, {5, 3}, {5, 3}} -> 0, 
   {{4, 7}, {5, 3}, {5, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {5, 3}, {6, 2}} -> 0, {{4, 7}, {5, 3}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {5, 3}, {7, 4}} -> 1/Sqrt[2], 
   {{4, 7}, {5, 3}, {8, 0}} -> 0, {{4, 7}, {5, 3}, {8, 8}} -> 0, 
   {{4, 7}, {5, 5}, {0, 0}} -> 0, {{4, 7}, {5, 5}, {0, 8}} -> 0, 
   {{4, 7}, {5, 5}, {1, 4}} -> (-I)/Sqrt[2], {{4, 7}, {5, 5}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {5, 5}, {2, 6}} -> 0, 
   {{4, 7}, {5, 5}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {5, 5}, {3, 5}} -> 0, {{4, 7}, {5, 5}, {4, 1}} -> 0, 
   {{4, 7}, {5, 5}, {4, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {5, 5}, {4, 7}} -> 0, {{4, 7}, {5, 5}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {5, 5}, {5, 5}} -> 0, 
   {{4, 7}, {5, 5}, {6, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {5, 5}, {6, 6}} -> 0, {{4, 7}, {5, 5}, {7, 4}} -> 1/Sqrt[2], 
   {{4, 7}, {5, 5}, {8, 0}} -> 0, {{4, 7}, {5, 5}, {8, 8}} -> 0, 
   {{4, 7}, {6, 2}, {0, 0}} -> 0, {{4, 7}, {6, 2}, {0, 8}} -> 0, 
   {{4, 7}, {6, 2}, {1, 4}} -> 0, {{4, 7}, {6, 2}, {2, 2}} -> 0, 
   {{4, 7}, {6, 2}, {2, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {6, 2}, {3, 3}} -> 0, {{4, 7}, {6, 2}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {6, 2}, {4, 1}} -> 0, 
   {{4, 7}, {6, 2}, {4, 4}} -> 0, {{4, 7}, {6, 2}, {4, 7}} -> 1, 
   {{4, 7}, {6, 2}, {5, 3}} -> 0, {{4, 7}, {6, 2}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {6, 2}, {6, 2}} -> 0, 
   {{4, 7}, {6, 2}, {6, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {6, 2}, {7, 4}} -> 0, {{4, 7}, {6, 2}, {8, 0}} -> 0, 
   {{4, 7}, {6, 2}, {8, 8}} -> 0, {{4, 7}, {6, 6}, {0, 0}} -> 0, 
   {{4, 7}, {6, 6}, {0, 8}} -> 0, {{4, 7}, {6, 6}, {1, 4}} -> 0, 
   {{4, 7}, {6, 6}, {2, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{4, 7}, {6, 6}, {2, 6}} -> 0, {{4, 7}, {6, 6}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{4, 7}, {6, 6}, {3, 5}} -> 0, 
   {{4, 7}, {6, 6}, {4, 1}} -> -I, {{4, 7}, {6, 6}, {4, 4}} -> 0, 
   {{4, 7}, {6, 6}, {4, 7}} -> 0, {{4, 7}, {6, 6}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{4, 7}, {6, 6}, {5, 5}} -> 0, 
   {{4, 7}, {6, 6}, {6, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{4, 7}, {6, 6}, {6, 6}} -> 0, {{4, 7}, {6, 6}, {7, 4}} -> 0, 
   {{4, 7}, {6, 6}, {8, 0}} -> 0, {{4, 7}, {6, 6}, {8, 8}} -> 0, 
   {{4, 7}, {7, 4}, {0, 0}} -> 0, {{4, 7}, {7, 4}, {0, 8}} -> 0, 
   {{4, 7}, {7, 4}, {1, 4}} -> 0, {{4, 7}, {7, 4}, {2, 2}} -> 0, 
   {{4, 7}, {7, 4}, {2, 6}} -> 0, {{4, 7}, {7, 4}, {3, 3}} -> 1/Sqrt[2], 
   {{4, 7}, {7, 4}, {3, 5}} -> 1/Sqrt[2], {{4, 7}, {7, 4}, {4, 1}} -> 0, 
   {{4, 7}, {7, 4}, {4, 4}} -> 1, {{4, 7}, {7, 4}, {4, 7}} -> 0, 
   {{4, 7}, {7, 4}, {5, 3}} -> -(1/Sqrt[2]), {{4, 7}, {7, 4}, {5, 5}} -> 
    1/Sqrt[2], {{4, 7}, {7, 4}, {6, 2}} -> 0, {{4, 7}, {7, 4}, {6, 6}} -> 0, 
   {{4, 7}, {7, 4}, {7, 4}} -> 0, {{4, 7}, {7, 4}, {8, 0}} -> 0, 
   {{4, 7}, {7, 4}, {8, 8}} -> 0, {{4, 7}, {8, 0}, {0, 0}} -> 0, 
   {{4, 7}, {8, 0}, {0, 8}} -> 0, {{4, 7}, {8, 0}, {1, 4}} -> 0, 
   {{4, 7}, {8, 0}, {2, 2}} -> 0, {{4, 7}, {8, 0}, {2, 6}} -> 0, 
   {{4, 7}, {8, 0}, {3, 3}} -> 0, {{4, 7}, {8, 0}, {3, 5}} -> 0, 
   {{4, 7}, {8, 0}, {4, 1}} -> 0, {{4, 7}, {8, 0}, {4, 4}} -> 0, 
   {{4, 7}, {8, 0}, {4, 7}} -> -I, {{4, 7}, {8, 0}, {5, 3}} -> 0, 
   {{4, 7}, {8, 0}, {5, 5}} -> 0, {{4, 7}, {8, 0}, {6, 2}} -> 0, 
   {{4, 7}, {8, 0}, {6, 6}} -> 0, {{4, 7}, {8, 0}, {7, 4}} -> 0, 
   {{4, 7}, {8, 0}, {8, 0}} -> 0, {{4, 7}, {8, 0}, {8, 8}} -> 0, 
   {{4, 7}, {8, 8}, {0, 0}} -> 0, {{4, 7}, {8, 8}, {0, 8}} -> 0, 
   {{4, 7}, {8, 8}, {1, 4}} -> 0, {{4, 7}, {8, 8}, {2, 2}} -> 0, 
   {{4, 7}, {8, 8}, {2, 6}} -> 0, {{4, 7}, {8, 8}, {3, 3}} -> 0, 
   {{4, 7}, {8, 8}, {3, 5}} -> 0, {{4, 7}, {8, 8}, {4, 1}} -> I, 
   {{4, 7}, {8, 8}, {4, 4}} -> 0, {{4, 7}, {8, 8}, {4, 7}} -> 0, 
   {{4, 7}, {8, 8}, {5, 3}} -> 0, {{4, 7}, {8, 8}, {5, 5}} -> 0, 
   {{4, 7}, {8, 8}, {6, 2}} -> 0, {{4, 7}, {8, 8}, {6, 6}} -> 0, 
   {{4, 7}, {8, 8}, {7, 4}} -> 0, {{4, 7}, {8, 8}, {8, 0}} -> 0, 
   {{4, 7}, {8, 8}, {8, 8}} -> 0, {{5, 3}, {0, 0}, {0, 0}} -> 0, 
   {{5, 3}, {0, 0}, {0, 8}} -> 0, {{5, 3}, {0, 0}, {1, 4}} -> 0, 
   {{5, 3}, {0, 0}, {2, 2}} -> 0, {{5, 3}, {0, 0}, {2, 6}} -> 0, 
   {{5, 3}, {0, 0}, {3, 3}} -> 0, {{5, 3}, {0, 0}, {3, 5}} -> 0, 
   {{5, 3}, {0, 0}, {4, 1}} -> 0, {{5, 3}, {0, 0}, {4, 4}} -> 0, 
   {{5, 3}, {0, 0}, {4, 7}} -> 0, {{5, 3}, {0, 0}, {5, 3}} -> 1, 
   {{5, 3}, {0, 0}, {5, 5}} -> 0, {{5, 3}, {0, 0}, {6, 2}} -> 0, 
   {{5, 3}, {0, 0}, {6, 6}} -> 0, {{5, 3}, {0, 0}, {7, 4}} -> 0, 
   {{5, 3}, {0, 0}, {8, 0}} -> 0, {{5, 3}, {0, 0}, {8, 8}} -> 0, 
   {{5, 3}, {0, 8}, {0, 0}} -> 0, {{5, 3}, {0, 8}, {0, 8}} -> 0, 
   {{5, 3}, {0, 8}, {1, 4}} -> 0, {{5, 3}, {0, 8}, {2, 2}} -> 0, 
   {{5, 3}, {0, 8}, {2, 6}} -> 0, {{5, 3}, {0, 8}, {3, 3}} -> 0, 
   {{5, 3}, {0, 8}, {3, 5}} -> 0, {{5, 3}, {0, 8}, {4, 1}} -> 0, 
   {{5, 3}, {0, 8}, {4, 4}} -> 0, {{5, 3}, {0, 8}, {4, 7}} -> 0, 
   {{5, 3}, {0, 8}, {5, 3}} -> 0, {{5, 3}, {0, 8}, {5, 5}} -> I, 
   {{5, 3}, {0, 8}, {6, 2}} -> 0, {{5, 3}, {0, 8}, {6, 6}} -> 0, 
   {{5, 3}, {0, 8}, {7, 4}} -> 0, {{5, 3}, {0, 8}, {8, 0}} -> 0, 
   {{5, 3}, {0, 8}, {8, 8}} -> 0, {{5, 3}, {1, 4}, {0, 0}} -> 0, 
   {{5, 3}, {1, 4}, {0, 8}} -> 0, {{5, 3}, {1, 4}, {1, 4}} -> 0, 
   {{5, 3}, {1, 4}, {2, 2}} -> 0, {{5, 3}, {1, 4}, {2, 6}} -> 0, 
   {{5, 3}, {1, 4}, {3, 3}} -> 0, {{5, 3}, {1, 4}, {3, 5}} -> 0, 
   {{5, 3}, {1, 4}, {4, 1}} -> -(1/Sqrt[2]), {{5, 3}, {1, 4}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 3}, {1, 4}, {4, 7}} -> (-I)/Sqrt[2], 
   {{5, 3}, {1, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 3}, {1, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 3}, {1, 4}, {6, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 3}, {1, 4}, {6, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 3}, {1, 4}, {7, 4}} -> 0, {{5, 3}, {1, 4}, {8, 0}} -> 0, 
   {{5, 3}, {1, 4}, {8, 8}} -> 0, {{5, 3}, {2, 2}, {0, 0}} -> 0, 
   {{5, 3}, {2, 2}, {0, 8}} -> 0, {{5, 3}, {2, 2}, {1, 4}} -> 0, 
   {{5, 3}, {2, 2}, {2, 2}} -> 0, {{5, 3}, {2, 2}, {2, 6}} -> 0, 
   {{5, 3}, {2, 2}, {3, 3}} -> -1/2*Sqrt[3], {{5, 3}, {2, 2}, {3, 5}} -> 
    -1/2, {{5, 3}, {2, 2}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 3}, {2, 2}, {4, 4}} -> 1/Sqrt[2], {{5, 3}, {2, 2}, {4, 7}} -> 0, 
   {{5, 3}, {2, 2}, {5, 3}} -> 1/2, {{5, 3}, {2, 2}, {5, 5}} -> Sqrt[3]/2, 
   {{5, 3}, {2, 2}, {6, 2}} -> 1, {{5, 3}, {2, 2}, {6, 6}} -> 0, 
   {{5, 3}, {2, 2}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 3}, {2, 2}, {8, 0}} -> 0, {{5, 3}, {2, 2}, {8, 8}} -> 0, 
   {{5, 3}, {2, 6}, {0, 0}} -> 0, {{5, 3}, {2, 6}, {0, 8}} -> 0, 
   {{5, 3}, {2, 6}, {1, 4}} -> 0, {{5, 3}, {2, 6}, {2, 2}} -> 0, 
   {{5, 3}, {2, 6}, {2, 6}} -> 0, {{5, 3}, {2, 6}, {3, 3}} -> -1/2, 
   {{5, 3}, {2, 6}, {3, 5}} -> Sqrt[3]/2, {{5, 3}, {2, 6}, {4, 1}} -> 0, 
   {{5, 3}, {2, 6}, {4, 4}} -> -(1/Sqrt[2]), {{5, 3}, {2, 6}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 3}, {2, 6}, {5, 3}} -> -1/2*Sqrt[3], 
   {{5, 3}, {2, 6}, {5, 5}} -> 1/2, {{5, 3}, {2, 6}, {6, 2}} -> 0, 
   {{5, 3}, {2, 6}, {6, 6}} -> -1, {{5, 3}, {2, 6}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 3}, {2, 6}, {8, 0}} -> 0, 
   {{5, 3}, {2, 6}, {8, 8}} -> 0, {{5, 3}, {3, 3}, {0, 0}} -> 0, 
   {{5, 3}, {3, 3}, {0, 8}} -> 0, {{5, 3}, {3, 3}, {1, 4}} -> 0, 
   {{5, 3}, {3, 3}, {2, 2}} -> Sqrt[3]/2, {{5, 3}, {3, 3}, {2, 6}} -> 1/2, 
   {{5, 3}, {3, 3}, {3, 3}} -> 0, {{5, 3}, {3, 3}, {3, 5}} -> -1, 
   {{5, 3}, {3, 3}, {4, 1}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 3}, {3, 3}, {4, 4}} -> 1/Sqrt[2], {{5, 3}, {3, 3}, {4, 7}} -> 0, 
   {{5, 3}, {3, 3}, {5, 3}} -> 1, {{5, 3}, {3, 3}, {5, 5}} -> 0, 
   {{5, 3}, {3, 3}, {6, 2}} -> 1/2, {{5, 3}, {3, 3}, {6, 6}} -> Sqrt[3]/2, 
   {{5, 3}, {3, 3}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 3}, {3, 3}, {8, 0}} -> -I, {{5, 3}, {3, 3}, {8, 8}} -> 0, 
   {{5, 3}, {3, 5}, {0, 0}} -> 0, {{5, 3}, {3, 5}, {0, 8}} -> 0, 
   {{5, 3}, {3, 5}, {1, 4}} -> 0, {{5, 3}, {3, 5}, {2, 2}} -> -1/2, 
   {{5, 3}, {3, 5}, {2, 6}} -> Sqrt[3]/2, {{5, 3}, {3, 5}, {3, 3}} -> -1, 
   {{5, 3}, {3, 5}, {3, 5}} -> 0, {{5, 3}, {3, 5}, {4, 1}} -> 0, 
   {{5, 3}, {3, 5}, {4, 4}} -> -(1/Sqrt[2]), {{5, 3}, {3, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 3}, {3, 5}, {5, 3}} -> 0, 
   {{5, 3}, {3, 5}, {5, 5}} -> -1, {{5, 3}, {3, 5}, {6, 2}} -> Sqrt[3]/2, 
   {{5, 3}, {3, 5}, {6, 6}} -> -1/2, {{5, 3}, {3, 5}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 3}, {3, 5}, {8, 0}} -> 0, 
   {{5, 3}, {3, 5}, {8, 8}} -> 1, {{5, 3}, {4, 1}, {0, 0}} -> 0, 
   {{5, 3}, {4, 1}, {0, 8}} -> 0, {{5, 3}, {4, 1}, {1, 4}} -> 1/Sqrt[2], 
   {{5, 3}, {4, 1}, {2, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 3}, {4, 1}, {2, 6}} -> 0, {{5, 3}, {4, 1}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {4, 1}, {3, 5}} -> 0, 
   {{5, 3}, {4, 1}, {4, 1}} -> 0, {{5, 3}, {4, 1}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 3}, {4, 1}, {4, 7}} -> 0, 
   {{5, 3}, {4, 1}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 3}, {4, 1}, {5, 5}} -> 0, {{5, 3}, {4, 1}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 3}, {4, 1}, {6, 6}} -> 0, 
   {{5, 3}, {4, 1}, {7, 4}} -> (-I)/Sqrt[2], {{5, 3}, {4, 1}, {8, 0}} -> 0, 
   {{5, 3}, {4, 1}, {8, 8}} -> 0, {{5, 3}, {4, 4}, {0, 0}} -> 0, 
   {{5, 3}, {4, 4}, {0, 8}} -> 0, {{5, 3}, {4, 4}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 3}, {4, 4}, {2, 2}} -> -(1/Sqrt[2]), 
   {{5, 3}, {4, 4}, {2, 6}} -> 1/Sqrt[2], {{5, 3}, {4, 4}, {3, 3}} -> 
    -(1/Sqrt[2]), {{5, 3}, {4, 4}, {3, 5}} -> -(1/Sqrt[2]), 
   {{5, 3}, {4, 4}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 3}, {4, 4}, {4, 4}} -> 0, {{5, 3}, {4, 4}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 3}, {4, 4}, {5, 3}} -> 1/Sqrt[2], 
   {{5, 3}, {4, 4}, {5, 5}} -> -(1/Sqrt[2]), {{5, 3}, {4, 4}, {6, 2}} -> 
    -(1/Sqrt[2]), {{5, 3}, {4, 4}, {6, 6}} -> -(1/Sqrt[2]), 
   {{5, 3}, {4, 4}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 3}, {4, 4}, {8, 0}} -> 0, {{5, 3}, {4, 4}, {8, 8}} -> 0, 
   {{5, 3}, {4, 7}, {0, 0}} -> 0, {{5, 3}, {4, 7}, {0, 8}} -> 0, 
   {{5, 3}, {4, 7}, {1, 4}} -> (-I)/Sqrt[2], {{5, 3}, {4, 7}, {2, 2}} -> 0, 
   {{5, 3}, {4, 7}, {2, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 3}, {4, 7}, {3, 3}} -> 0, {{5, 3}, {4, 7}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 3}, {4, 7}, {4, 1}} -> 0, 
   {{5, 3}, {4, 7}, {4, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 3}, {4, 7}, {4, 7}} -> 0, {{5, 3}, {4, 7}, {5, 3}} -> 0, 
   {{5, 3}, {4, 7}, {5, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 3}, {4, 7}, {6, 2}} -> 0, {{5, 3}, {4, 7}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 3}, {4, 7}, {7, 4}} -> -(1/Sqrt[2]), 
   {{5, 3}, {4, 7}, {8, 0}} -> 0, {{5, 3}, {4, 7}, {8, 8}} -> 0, 
   {{5, 3}, {5, 3}, {0, 0}} -> 1, {{5, 3}, {5, 3}, {0, 8}} -> 0, 
   {{5, 3}, {5, 3}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 3}, {5, 3}, {2, 2}} -> 1/2, {{5, 3}, {5, 3}, {2, 6}} -> -1/2*Sqrt[3], 
   {{5, 3}, {5, 3}, {3, 3}} -> 1, {{5, 3}, {5, 3}, {3, 5}} -> 0, 
   {{5, 3}, {5, 3}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 3}, {5, 3}, {4, 4}} -> 1/Sqrt[2], {{5, 3}, {5, 3}, {4, 7}} -> 0, 
   {{5, 3}, {5, 3}, {5, 3}} -> 0, {{5, 3}, {5, 3}, {5, 5}} -> -1, 
   {{5, 3}, {5, 3}, {6, 2}} -> -1/2*Sqrt[3], {{5, 3}, {5, 3}, {6, 6}} -> 1/2, 
   {{5, 3}, {5, 3}, {7, 4}} -> 0, {{5, 3}, {5, 3}, {8, 0}} -> 0, 
   {{5, 3}, {5, 3}, {8, 8}} -> 0, {{5, 3}, {5, 5}, {0, 0}} -> 0, 
   {{5, 3}, {5, 5}, {0, 8}} -> -I, {{5, 3}, {5, 5}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 3}, {5, 5}, {2, 2}} -> -1/2*Sqrt[3], 
   {{5, 3}, {5, 5}, {2, 6}} -> -1/2, {{5, 3}, {5, 5}, {3, 3}} -> 0, 
   {{5, 3}, {5, 5}, {3, 5}} -> -1, {{5, 3}, {5, 5}, {4, 1}} -> 0, 
   {{5, 3}, {5, 5}, {4, 4}} -> 1/Sqrt[2], {{5, 3}, {5, 5}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 3}, {5, 5}, {5, 3}} -> -1, 
   {{5, 3}, {5, 5}, {5, 5}} -> 0, {{5, 3}, {5, 5}, {6, 2}} -> -1/2, 
   {{5, 3}, {5, 5}, {6, 6}} -> -1/2*Sqrt[3], {{5, 3}, {5, 5}, {7, 4}} -> 0, 
   {{5, 3}, {5, 5}, {8, 0}} -> 0, {{5, 3}, {5, 5}, {8, 8}} -> 0, 
   {{5, 3}, {6, 2}, {0, 0}} -> 0, {{5, 3}, {6, 2}, {0, 8}} -> 0, 
   {{5, 3}, {6, 2}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 3}, {6, 2}, {2, 2}} -> -1, {{5, 3}, {6, 2}, {2, 6}} -> 0, 
   {{5, 3}, {6, 2}, {3, 3}} -> -1/2, {{5, 3}, {6, 2}, {3, 5}} -> Sqrt[3]/2, 
   {{5, 3}, {6, 2}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 3}, {6, 2}, {4, 4}} -> 1/Sqrt[2], {{5, 3}, {6, 2}, {4, 7}} -> 0, 
   {{5, 3}, {6, 2}, {5, 3}} -> -1/2*Sqrt[3], {{5, 3}, {6, 2}, {5, 5}} -> 1/2, 
   {{5, 3}, {6, 2}, {6, 2}} -> 0, {{5, 3}, {6, 2}, {6, 6}} -> 0, 
   {{5, 3}, {6, 2}, {7, 4}} -> 0, {{5, 3}, {6, 2}, {8, 0}} -> 0, 
   {{5, 3}, {6, 2}, {8, 8}} -> 0, {{5, 3}, {6, 6}, {0, 0}} -> 0, 
   {{5, 3}, {6, 6}, {0, 8}} -> 0, {{5, 3}, {6, 6}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 3}, {6, 6}, {2, 2}} -> 0, 
   {{5, 3}, {6, 6}, {2, 6}} -> 1, {{5, 3}, {6, 6}, {3, 3}} -> -1/2*Sqrt[3], 
   {{5, 3}, {6, 6}, {3, 5}} -> -1/2, {{5, 3}, {6, 6}, {4, 1}} -> 0, 
   {{5, 3}, {6, 6}, {4, 4}} -> 1/Sqrt[2], {{5, 3}, {6, 6}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 3}, {6, 6}, {5, 3}} -> 1/2, 
   {{5, 3}, {6, 6}, {5, 5}} -> Sqrt[3]/2, {{5, 3}, {6, 6}, {6, 2}} -> 0, 
   {{5, 3}, {6, 6}, {6, 6}} -> 0, {{5, 3}, {6, 6}, {7, 4}} -> 0, 
   {{5, 3}, {6, 6}, {8, 0}} -> 0, {{5, 3}, {6, 6}, {8, 8}} -> 0, 
   {{5, 3}, {7, 4}, {0, 0}} -> 0, {{5, 3}, {7, 4}, {0, 8}} -> 0, 
   {{5, 3}, {7, 4}, {1, 4}} -> 0, {{5, 3}, {7, 4}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 3}, {7, 4}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 3}, {7, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 3}, {7, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 3}, {7, 4}, {4, 1}} -> (-I)/Sqrt[2], 
   {{5, 3}, {7, 4}, {4, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 3}, {7, 4}, {4, 7}} -> 1/Sqrt[2], {{5, 3}, {7, 4}, {5, 3}} -> 0, 
   {{5, 3}, {7, 4}, {5, 5}} -> 0, {{5, 3}, {7, 4}, {6, 2}} -> 0, 
   {{5, 3}, {7, 4}, {6, 6}} -> 0, {{5, 3}, {7, 4}, {7, 4}} -> 0, 
   {{5, 3}, {7, 4}, {8, 0}} -> 0, {{5, 3}, {7, 4}, {8, 8}} -> 0, 
   {{5, 3}, {8, 0}, {0, 0}} -> 0, {{5, 3}, {8, 0}, {0, 8}} -> 0, 
   {{5, 3}, {8, 0}, {1, 4}} -> 0, {{5, 3}, {8, 0}, {2, 2}} -> 0, 
   {{5, 3}, {8, 0}, {2, 6}} -> 0, {{5, 3}, {8, 0}, {3, 3}} -> I, 
   {{5, 3}, {8, 0}, {3, 5}} -> 0, {{5, 3}, {8, 0}, {4, 1}} -> 0, 
   {{5, 3}, {8, 0}, {4, 4}} -> 0, {{5, 3}, {8, 0}, {4, 7}} -> 0, 
   {{5, 3}, {8, 0}, {5, 3}} -> 0, {{5, 3}, {8, 0}, {5, 5}} -> 0, 
   {{5, 3}, {8, 0}, {6, 2}} -> 0, {{5, 3}, {8, 0}, {6, 6}} -> 0, 
   {{5, 3}, {8, 0}, {7, 4}} -> 0, {{5, 3}, {8, 0}, {8, 0}} -> 0, 
   {{5, 3}, {8, 0}, {8, 8}} -> 0, {{5, 3}, {8, 8}, {0, 0}} -> 0, 
   {{5, 3}, {8, 8}, {0, 8}} -> 0, {{5, 3}, {8, 8}, {1, 4}} -> 0, 
   {{5, 3}, {8, 8}, {2, 2}} -> 0, {{5, 3}, {8, 8}, {2, 6}} -> 0, 
   {{5, 3}, {8, 8}, {3, 3}} -> 0, {{5, 3}, {8, 8}, {3, 5}} -> 1, 
   {{5, 3}, {8, 8}, {4, 1}} -> 0, {{5, 3}, {8, 8}, {4, 4}} -> 0, 
   {{5, 3}, {8, 8}, {4, 7}} -> 0, {{5, 3}, {8, 8}, {5, 3}} -> 0, 
   {{5, 3}, {8, 8}, {5, 5}} -> 0, {{5, 3}, {8, 8}, {6, 2}} -> 0, 
   {{5, 3}, {8, 8}, {6, 6}} -> 0, {{5, 3}, {8, 8}, {7, 4}} -> 0, 
   {{5, 3}, {8, 8}, {8, 0}} -> 0, {{5, 3}, {8, 8}, {8, 8}} -> 0, 
   {{5, 5}, {0, 0}, {0, 0}} -> 0, {{5, 5}, {0, 0}, {0, 8}} -> 0, 
   {{5, 5}, {0, 0}, {1, 4}} -> 0, {{5, 5}, {0, 0}, {2, 2}} -> 0, 
   {{5, 5}, {0, 0}, {2, 6}} -> 0, {{5, 5}, {0, 0}, {3, 3}} -> 0, 
   {{5, 5}, {0, 0}, {3, 5}} -> 0, {{5, 5}, {0, 0}, {4, 1}} -> 0, 
   {{5, 5}, {0, 0}, {4, 4}} -> 0, {{5, 5}, {0, 0}, {4, 7}} -> 0, 
   {{5, 5}, {0, 0}, {5, 3}} -> 0, {{5, 5}, {0, 0}, {5, 5}} -> 1, 
   {{5, 5}, {0, 0}, {6, 2}} -> 0, {{5, 5}, {0, 0}, {6, 6}} -> 0, 
   {{5, 5}, {0, 0}, {7, 4}} -> 0, {{5, 5}, {0, 0}, {8, 0}} -> 0, 
   {{5, 5}, {0, 0}, {8, 8}} -> 0, {{5, 5}, {0, 8}, {0, 0}} -> 0, 
   {{5, 5}, {0, 8}, {0, 8}} -> 0, {{5, 5}, {0, 8}, {1, 4}} -> 0, 
   {{5, 5}, {0, 8}, {2, 2}} -> 0, {{5, 5}, {0, 8}, {2, 6}} -> 0, 
   {{5, 5}, {0, 8}, {3, 3}} -> 0, {{5, 5}, {0, 8}, {3, 5}} -> 0, 
   {{5, 5}, {0, 8}, {4, 1}} -> 0, {{5, 5}, {0, 8}, {4, 4}} -> 0, 
   {{5, 5}, {0, 8}, {4, 7}} -> 0, {{5, 5}, {0, 8}, {5, 3}} -> -I, 
   {{5, 5}, {0, 8}, {5, 5}} -> 0, {{5, 5}, {0, 8}, {6, 2}} -> 0, 
   {{5, 5}, {0, 8}, {6, 6}} -> 0, {{5, 5}, {0, 8}, {7, 4}} -> 0, 
   {{5, 5}, {0, 8}, {8, 0}} -> 0, {{5, 5}, {0, 8}, {8, 8}} -> 0, 
   {{5, 5}, {1, 4}, {0, 0}} -> 0, {{5, 5}, {1, 4}, {0, 8}} -> 0, 
   {{5, 5}, {1, 4}, {1, 4}} -> 0, {{5, 5}, {1, 4}, {2, 2}} -> 0, 
   {{5, 5}, {1, 4}, {2, 6}} -> 0, {{5, 5}, {1, 4}, {3, 3}} -> 0, 
   {{5, 5}, {1, 4}, {3, 5}} -> 0, {{5, 5}, {1, 4}, {4, 1}} -> 1/Sqrt[2], 
   {{5, 5}, {1, 4}, {4, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {1, 4}, {4, 7}} -> (-I)/Sqrt[2], {{5, 5}, {1, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 5}, {1, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {1, 4}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {1, 4}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {1, 4}, {7, 4}} -> 0, 
   {{5, 5}, {1, 4}, {8, 0}} -> 0, {{5, 5}, {1, 4}, {8, 8}} -> 0, 
   {{5, 5}, {2, 2}, {0, 0}} -> 0, {{5, 5}, {2, 2}, {0, 8}} -> 0, 
   {{5, 5}, {2, 2}, {1, 4}} -> 0, {{5, 5}, {2, 2}, {2, 2}} -> 0, 
   {{5, 5}, {2, 2}, {2, 6}} -> 0, {{5, 5}, {2, 2}, {3, 3}} -> -1/2, 
   {{5, 5}, {2, 2}, {3, 5}} -> -1/2*Sqrt[3], {{5, 5}, {2, 2}, {4, 1}} -> 0, 
   {{5, 5}, {2, 2}, {4, 4}} -> -(1/Sqrt[2]), {{5, 5}, {2, 2}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 5}, {2, 2}, {5, 3}} -> -1/2*Sqrt[3], 
   {{5, 5}, {2, 2}, {5, 5}} -> -1/2, {{5, 5}, {2, 2}, {6, 2}} -> 0, 
   {{5, 5}, {2, 2}, {6, 6}} -> 1, {{5, 5}, {2, 2}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 5}, {2, 2}, {8, 0}} -> 0, 
   {{5, 5}, {2, 2}, {8, 8}} -> 0, {{5, 5}, {2, 6}, {0, 0}} -> 0, 
   {{5, 5}, {2, 6}, {0, 8}} -> 0, {{5, 5}, {2, 6}, {1, 4}} -> 0, 
   {{5, 5}, {2, 6}, {2, 2}} -> 0, {{5, 5}, {2, 6}, {2, 6}} -> 0, 
   {{5, 5}, {2, 6}, {3, 3}} -> Sqrt[3]/2, {{5, 5}, {2, 6}, {3, 5}} -> -1/2, 
   {{5, 5}, {2, 6}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {2, 6}, {4, 4}} -> -(1/Sqrt[2]), {{5, 5}, {2, 6}, {4, 7}} -> 0, 
   {{5, 5}, {2, 6}, {5, 3}} -> -1/2, {{5, 5}, {2, 6}, {5, 5}} -> Sqrt[3]/2, 
   {{5, 5}, {2, 6}, {6, 2}} -> 1, {{5, 5}, {2, 6}, {6, 6}} -> 0, 
   {{5, 5}, {2, 6}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {2, 6}, {8, 0}} -> 0, {{5, 5}, {2, 6}, {8, 8}} -> 0, 
   {{5, 5}, {3, 3}, {0, 0}} -> 0, {{5, 5}, {3, 3}, {0, 8}} -> 0, 
   {{5, 5}, {3, 3}, {1, 4}} -> 0, {{5, 5}, {3, 3}, {2, 2}} -> -1/2, 
   {{5, 5}, {3, 3}, {2, 6}} -> Sqrt[3]/2, {{5, 5}, {3, 3}, {3, 3}} -> 1, 
   {{5, 5}, {3, 3}, {3, 5}} -> 0, {{5, 5}, {3, 3}, {4, 1}} -> 0, 
   {{5, 5}, {3, 3}, {4, 4}} -> -(1/Sqrt[2]), {{5, 5}, {3, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 5}, {3, 3}, {5, 3}} -> 0, 
   {{5, 5}, {3, 3}, {5, 5}} -> 1, {{5, 5}, {3, 3}, {6, 2}} -> Sqrt[3]/2, 
   {{5, 5}, {3, 3}, {6, 6}} -> -1/2, {{5, 5}, {3, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 5}, {3, 3}, {8, 0}} -> 0, 
   {{5, 5}, {3, 3}, {8, 8}} -> 1, {{5, 5}, {3, 5}, {0, 0}} -> 0, 
   {{5, 5}, {3, 5}, {0, 8}} -> 0, {{5, 5}, {3, 5}, {1, 4}} -> 0, 
   {{5, 5}, {3, 5}, {2, 2}} -> Sqrt[3]/2, {{5, 5}, {3, 5}, {2, 6}} -> 1/2, 
   {{5, 5}, {3, 5}, {3, 3}} -> 0, {{5, 5}, {3, 5}, {3, 5}} -> -1, 
   {{5, 5}, {3, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {3, 5}, {4, 4}} -> -(1/Sqrt[2]), {{5, 5}, {3, 5}, {4, 7}} -> 0, 
   {{5, 5}, {3, 5}, {5, 3}} -> -1, {{5, 5}, {3, 5}, {5, 5}} -> 0, 
   {{5, 5}, {3, 5}, {6, 2}} -> 1/2, {{5, 5}, {3, 5}, {6, 6}} -> Sqrt[3]/2, 
   {{5, 5}, {3, 5}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {3, 5}, {8, 0}} -> I, {{5, 5}, {3, 5}, {8, 8}} -> 0, 
   {{5, 5}, {4, 1}, {0, 0}} -> 0, {{5, 5}, {4, 1}, {0, 8}} -> 0, 
   {{5, 5}, {4, 1}, {1, 4}} -> 1/Sqrt[2], {{5, 5}, {4, 1}, {2, 2}} -> 0, 
   {{5, 5}, {4, 1}, {2, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {4, 1}, {3, 3}} -> 0, {{5, 5}, {4, 1}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{5, 5}, {4, 1}, {4, 1}} -> 0, 
   {{5, 5}, {4, 1}, {4, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {4, 1}, {4, 7}} -> 0, {{5, 5}, {4, 1}, {5, 3}} -> 0, 
   {{5, 5}, {4, 1}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {4, 1}, {6, 2}} -> 0, {{5, 5}, {4, 1}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {4, 1}, {7, 4}} -> (-I)/Sqrt[2], 
   {{5, 5}, {4, 1}, {8, 0}} -> 0, {{5, 5}, {4, 1}, {8, 8}} -> 0, 
   {{5, 5}, {4, 4}, {0, 0}} -> 0, {{5, 5}, {4, 4}, {0, 8}} -> 0, 
   {{5, 5}, {4, 4}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {4, 4}, {2, 2}} -> -(1/Sqrt[2]), {{5, 5}, {4, 4}, {2, 6}} -> 
    -(1/Sqrt[2]), {{5, 5}, {4, 4}, {3, 3}} -> -(1/Sqrt[2]), 
   {{5, 5}, {4, 4}, {3, 5}} -> 1/Sqrt[2], {{5, 5}, {4, 4}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {4, 4}, {4, 4}} -> 0, 
   {{5, 5}, {4, 4}, {4, 7}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {4, 4}, {5, 3}} -> 1/Sqrt[2], {{5, 5}, {4, 4}, {5, 5}} -> 
    1/Sqrt[2], {{5, 5}, {4, 4}, {6, 2}} -> -(1/Sqrt[2]), 
   {{5, 5}, {4, 4}, {6, 6}} -> 1/Sqrt[2], {{5, 5}, {4, 4}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 5}, {4, 4}, {8, 0}} -> 0, 
   {{5, 5}, {4, 4}, {8, 8}} -> 0, {{5, 5}, {4, 7}, {0, 0}} -> 0, 
   {{5, 5}, {4, 7}, {0, 8}} -> 0, {{5, 5}, {4, 7}, {1, 4}} -> I/Sqrt[2], 
   {{5, 5}, {4, 7}, {2, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {4, 7}, {2, 6}} -> 0, {{5, 5}, {4, 7}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 5}, {4, 7}, {3, 5}} -> 0, 
   {{5, 5}, {4, 7}, {4, 1}} -> 0, {{5, 5}, {4, 7}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 5}, {4, 7}, {4, 7}} -> 0, 
   {{5, 5}, {4, 7}, {5, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {4, 7}, {5, 5}} -> 0, {{5, 5}, {4, 7}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 5}, {4, 7}, {6, 6}} -> 0, 
   {{5, 5}, {4, 7}, {7, 4}} -> 1/Sqrt[2], {{5, 5}, {4, 7}, {8, 0}} -> 0, 
   {{5, 5}, {4, 7}, {8, 8}} -> 0, {{5, 5}, {5, 3}, {0, 0}} -> 0, 
   {{5, 5}, {5, 3}, {0, 8}} -> I, {{5, 5}, {5, 3}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {5, 3}, {2, 2}} -> Sqrt[3]/2, 
   {{5, 5}, {5, 3}, {2, 6}} -> 1/2, {{5, 5}, {5, 3}, {3, 3}} -> 0, 
   {{5, 5}, {5, 3}, {3, 5}} -> -1, {{5, 5}, {5, 3}, {4, 1}} -> 0, 
   {{5, 5}, {5, 3}, {4, 4}} -> -(1/Sqrt[2]), {{5, 5}, {5, 3}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 5}, {5, 3}, {5, 3}} -> -1, 
   {{5, 5}, {5, 3}, {5, 5}} -> 0, {{5, 5}, {5, 3}, {6, 2}} -> 1/2, 
   {{5, 5}, {5, 3}, {6, 6}} -> Sqrt[3]/2, {{5, 5}, {5, 3}, {7, 4}} -> 0, 
   {{5, 5}, {5, 3}, {8, 0}} -> 0, {{5, 5}, {5, 3}, {8, 8}} -> 0, 
   {{5, 5}, {5, 5}, {0, 0}} -> 1, {{5, 5}, {5, 5}, {0, 8}} -> 0, 
   {{5, 5}, {5, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {5, 5}, {2, 2}} -> -1/2, {{5, 5}, {5, 5}, {2, 6}} -> Sqrt[3]/2, 
   {{5, 5}, {5, 5}, {3, 3}} -> 1, {{5, 5}, {5, 5}, {3, 5}} -> 0, 
   {{5, 5}, {5, 5}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {5, 5}, {4, 4}} -> 1/Sqrt[2], {{5, 5}, {5, 5}, {4, 7}} -> 0, 
   {{5, 5}, {5, 5}, {5, 3}} -> 0, {{5, 5}, {5, 5}, {5, 5}} -> 1, 
   {{5, 5}, {5, 5}, {6, 2}} -> Sqrt[3]/2, {{5, 5}, {5, 5}, {6, 6}} -> -1/2, 
   {{5, 5}, {5, 5}, {7, 4}} -> 0, {{5, 5}, {5, 5}, {8, 0}} -> 0, 
   {{5, 5}, {5, 5}, {8, 8}} -> 0, {{5, 5}, {6, 2}, {0, 0}} -> 0, 
   {{5, 5}, {6, 2}, {0, 8}} -> 0, {{5, 5}, {6, 2}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{5, 5}, {6, 2}, {2, 2}} -> 0, 
   {{5, 5}, {6, 2}, {2, 6}} -> 1, {{5, 5}, {6, 2}, {3, 3}} -> Sqrt[3]/2, 
   {{5, 5}, {6, 2}, {3, 5}} -> -1/2, {{5, 5}, {6, 2}, {4, 1}} -> 0, 
   {{5, 5}, {6, 2}, {4, 4}} -> -(1/Sqrt[2]), {{5, 5}, {6, 2}, {4, 7}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{5, 5}, {6, 2}, {5, 3}} -> -1/2, 
   {{5, 5}, {6, 2}, {5, 5}} -> Sqrt[3]/2, {{5, 5}, {6, 2}, {6, 2}} -> 0, 
   {{5, 5}, {6, 2}, {6, 6}} -> 0, {{5, 5}, {6, 2}, {7, 4}} -> 0, 
   {{5, 5}, {6, 2}, {8, 0}} -> 0, {{5, 5}, {6, 2}, {8, 8}} -> 0, 
   {{5, 5}, {6, 6}, {0, 0}} -> 0, {{5, 5}, {6, 6}, {0, 8}} -> 0, 
   {{5, 5}, {6, 6}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {6, 6}, {2, 2}} -> 1, {{5, 5}, {6, 6}, {2, 6}} -> 0, 
   {{5, 5}, {6, 6}, {3, 3}} -> -1/2, {{5, 5}, {6, 6}, {3, 5}} -> 
    -1/2*Sqrt[3], {{5, 5}, {6, 6}, {4, 1}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 5}, {6, 6}, {4, 4}} -> 1/Sqrt[2], {{5, 5}, {6, 6}, {4, 7}} -> 0, 
   {{5, 5}, {6, 6}, {5, 3}} -> -1/2*Sqrt[3], {{5, 5}, {6, 6}, {5, 5}} -> 
    -1/2, {{5, 5}, {6, 6}, {6, 2}} -> 0, {{5, 5}, {6, 6}, {6, 6}} -> 0, 
   {{5, 5}, {6, 6}, {7, 4}} -> 0, {{5, 5}, {6, 6}, {8, 0}} -> 0, 
   {{5, 5}, {6, 6}, {8, 8}} -> 0, {{5, 5}, {7, 4}, {0, 0}} -> 0, 
   {{5, 5}, {7, 4}, {0, 8}} -> 0, {{5, 5}, {7, 4}, {1, 4}} -> 0, 
   {{5, 5}, {7, 4}, {2, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {7, 4}, {2, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{5, 5}, {7, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {7, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{5, 5}, {7, 4}, {4, 1}} -> I/Sqrt[2], {{5, 5}, {7, 4}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{5, 5}, {7, 4}, {4, 7}} -> 1/Sqrt[2], 
   {{5, 5}, {7, 4}, {5, 3}} -> 0, {{5, 5}, {7, 4}, {5, 5}} -> 0, 
   {{5, 5}, {7, 4}, {6, 2}} -> 0, {{5, 5}, {7, 4}, {6, 6}} -> 0, 
   {{5, 5}, {7, 4}, {7, 4}} -> 0, {{5, 5}, {7, 4}, {8, 0}} -> 0, 
   {{5, 5}, {7, 4}, {8, 8}} -> 0, {{5, 5}, {8, 0}, {0, 0}} -> 0, 
   {{5, 5}, {8, 0}, {0, 8}} -> 0, {{5, 5}, {8, 0}, {1, 4}} -> 0, 
   {{5, 5}, {8, 0}, {2, 2}} -> 0, {{5, 5}, {8, 0}, {2, 6}} -> 0, 
   {{5, 5}, {8, 0}, {3, 3}} -> 0, {{5, 5}, {8, 0}, {3, 5}} -> -I, 
   {{5, 5}, {8, 0}, {4, 1}} -> 0, {{5, 5}, {8, 0}, {4, 4}} -> 0, 
   {{5, 5}, {8, 0}, {4, 7}} -> 0, {{5, 5}, {8, 0}, {5, 3}} -> 0, 
   {{5, 5}, {8, 0}, {5, 5}} -> 0, {{5, 5}, {8, 0}, {6, 2}} -> 0, 
   {{5, 5}, {8, 0}, {6, 6}} -> 0, {{5, 5}, {8, 0}, {7, 4}} -> 0, 
   {{5, 5}, {8, 0}, {8, 0}} -> 0, {{5, 5}, {8, 0}, {8, 8}} -> 0, 
   {{5, 5}, {8, 8}, {0, 0}} -> 0, {{5, 5}, {8, 8}, {0, 8}} -> 0, 
   {{5, 5}, {8, 8}, {1, 4}} -> 0, {{5, 5}, {8, 8}, {2, 2}} -> 0, 
   {{5, 5}, {8, 8}, {2, 6}} -> 0, {{5, 5}, {8, 8}, {3, 3}} -> 1, 
   {{5, 5}, {8, 8}, {3, 5}} -> 0, {{5, 5}, {8, 8}, {4, 1}} -> 0, 
   {{5, 5}, {8, 8}, {4, 4}} -> 0, {{5, 5}, {8, 8}, {4, 7}} -> 0, 
   {{5, 5}, {8, 8}, {5, 3}} -> 0, {{5, 5}, {8, 8}, {5, 5}} -> 0, 
   {{5, 5}, {8, 8}, {6, 2}} -> 0, {{5, 5}, {8, 8}, {6, 6}} -> 0, 
   {{5, 5}, {8, 8}, {7, 4}} -> 0, {{5, 5}, {8, 8}, {8, 0}} -> 0, 
   {{5, 5}, {8, 8}, {8, 8}} -> 0, {{6, 2}, {0, 0}, {0, 0}} -> 0, 
   {{6, 2}, {0, 0}, {0, 8}} -> 0, {{6, 2}, {0, 0}, {1, 4}} -> 0, 
   {{6, 2}, {0, 0}, {2, 2}} -> 0, {{6, 2}, {0, 0}, {2, 6}} -> 0, 
   {{6, 2}, {0, 0}, {3, 3}} -> 0, {{6, 2}, {0, 0}, {3, 5}} -> 0, 
   {{6, 2}, {0, 0}, {4, 1}} -> 0, {{6, 2}, {0, 0}, {4, 4}} -> 0, 
   {{6, 2}, {0, 0}, {4, 7}} -> 0, {{6, 2}, {0, 0}, {5, 3}} -> 0, 
   {{6, 2}, {0, 0}, {5, 5}} -> 0, {{6, 2}, {0, 0}, {6, 2}} -> 1, 
   {{6, 2}, {0, 0}, {6, 6}} -> 0, {{6, 2}, {0, 0}, {7, 4}} -> 0, 
   {{6, 2}, {0, 0}, {8, 0}} -> 0, {{6, 2}, {0, 0}, {8, 8}} -> 0, 
   {{6, 2}, {0, 8}, {0, 0}} -> 0, {{6, 2}, {0, 8}, {0, 8}} -> 0, 
   {{6, 2}, {0, 8}, {1, 4}} -> 0, {{6, 2}, {0, 8}, {2, 2}} -> 0, 
   {{6, 2}, {0, 8}, {2, 6}} -> 0, {{6, 2}, {0, 8}, {3, 3}} -> 0, 
   {{6, 2}, {0, 8}, {3, 5}} -> 0, {{6, 2}, {0, 8}, {4, 1}} -> 0, 
   {{6, 2}, {0, 8}, {4, 4}} -> 0, {{6, 2}, {0, 8}, {4, 7}} -> 0, 
   {{6, 2}, {0, 8}, {5, 3}} -> 0, {{6, 2}, {0, 8}, {5, 5}} -> 0, 
   {{6, 2}, {0, 8}, {6, 2}} -> 0, {{6, 2}, {0, 8}, {6, 6}} -> -I, 
   {{6, 2}, {0, 8}, {7, 4}} -> 0, {{6, 2}, {0, 8}, {8, 0}} -> 0, 
   {{6, 2}, {0, 8}, {8, 8}} -> 0, {{6, 2}, {1, 4}, {0, 0}} -> 0, 
   {{6, 2}, {1, 4}, {0, 8}} -> 0, {{6, 2}, {1, 4}, {1, 4}} -> 0, 
   {{6, 2}, {1, 4}, {2, 2}} -> 0, {{6, 2}, {1, 4}, {2, 6}} -> 0, 
   {{6, 2}, {1, 4}, {3, 3}} -> 0, {{6, 2}, {1, 4}, {3, 5}} -> 0, 
   {{6, 2}, {1, 4}, {4, 1}} -> 0, {{6, 2}, {1, 4}, {4, 4}} -> 0, 
   {{6, 2}, {1, 4}, {4, 7}} -> 0, {{6, 2}, {1, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {1, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {1, 4}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {1, 4}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {1, 4}, {7, 4}} -> I, 
   {{6, 2}, {1, 4}, {8, 0}} -> 0, {{6, 2}, {1, 4}, {8, 8}} -> 0, 
   {{6, 2}, {2, 2}, {0, 0}} -> 0, {{6, 2}, {2, 2}, {0, 8}} -> 0, 
   {{6, 2}, {2, 2}, {1, 4}} -> 0, {{6, 2}, {2, 2}, {2, 2}} -> 0, 
   {{6, 2}, {2, 2}, {2, 6}} -> 0, {{6, 2}, {2, 2}, {3, 3}} -> 0, 
   {{6, 2}, {2, 2}, {3, 5}} -> 0, {{6, 2}, {2, 2}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{6, 2}, {2, 2}, {4, 4}} -> 1/Sqrt[2], 
   {{6, 2}, {2, 2}, {4, 7}} -> 0, {{6, 2}, {2, 2}, {5, 3}} -> -1, 
   {{6, 2}, {2, 2}, {5, 5}} -> 0, {{6, 2}, {2, 2}, {6, 2}} -> 1, 
   {{6, 2}, {2, 2}, {6, 6}} -> 0, {{6, 2}, {2, 2}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 2}, {2, 2}, {8, 0}} -> I, 
   {{6, 2}, {2, 2}, {8, 8}} -> 0, {{6, 2}, {2, 6}, {0, 0}} -> 0, 
   {{6, 2}, {2, 6}, {0, 8}} -> 0, {{6, 2}, {2, 6}, {1, 4}} -> 0, 
   {{6, 2}, {2, 6}, {2, 2}} -> 0, {{6, 2}, {2, 6}, {2, 6}} -> 0, 
   {{6, 2}, {2, 6}, {3, 3}} -> 0, {{6, 2}, {2, 6}, {3, 5}} -> 0, 
   {{6, 2}, {2, 6}, {4, 1}} -> 0, {{6, 2}, {2, 6}, {4, 4}} -> 1/Sqrt[2], 
   {{6, 2}, {2, 6}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 2}, {2, 6}, {5, 3}} -> 0, {{6, 2}, {2, 6}, {5, 5}} -> 1, 
   {{6, 2}, {2, 6}, {6, 2}} -> 0, {{6, 2}, {2, 6}, {6, 6}} -> -1, 
   {{6, 2}, {2, 6}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 2}, {2, 6}, {8, 0}} -> 0, {{6, 2}, {2, 6}, {8, 8}} -> -1, 
   {{6, 2}, {3, 3}, {0, 0}} -> 0, {{6, 2}, {3, 3}, {0, 8}} -> 0, 
   {{6, 2}, {3, 3}, {1, 4}} -> 0, {{6, 2}, {3, 3}, {2, 2}} -> 0, 
   {{6, 2}, {3, 3}, {2, 6}} -> 0, {{6, 2}, {3, 3}, {3, 3}} -> Sqrt[3]/2, 
   {{6, 2}, {3, 3}, {3, 5}} -> -1/2, {{6, 2}, {3, 3}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {3, 3}, {4, 4}} -> -(1/Sqrt[2]), 
   {{6, 2}, {3, 3}, {4, 7}} -> 0, {{6, 2}, {3, 3}, {5, 3}} -> -1/2, 
   {{6, 2}, {3, 3}, {5, 5}} -> Sqrt[3]/2, {{6, 2}, {3, 3}, {6, 2}} -> 1, 
   {{6, 2}, {3, 3}, {6, 6}} -> 0, {{6, 2}, {3, 3}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 2}, {3, 3}, {8, 0}} -> 0, 
   {{6, 2}, {3, 3}, {8, 8}} -> 0, {{6, 2}, {3, 5}, {0, 0}} -> 0, 
   {{6, 2}, {3, 5}, {0, 8}} -> 0, {{6, 2}, {3, 5}, {1, 4}} -> 0, 
   {{6, 2}, {3, 5}, {2, 2}} -> 0, {{6, 2}, {3, 5}, {2, 6}} -> 0, 
   {{6, 2}, {3, 5}, {3, 3}} -> 1/2, {{6, 2}, {3, 5}, {3, 5}} -> -1/2*Sqrt[3], 
   {{6, 2}, {3, 5}, {4, 1}} -> 0, {{6, 2}, {3, 5}, {4, 4}} -> 1/Sqrt[2], 
   {{6, 2}, {3, 5}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 2}, {3, 5}, {5, 3}} -> Sqrt[3]/2, {{6, 2}, {3, 5}, {5, 5}} -> -1/2, 
   {{6, 2}, {3, 5}, {6, 2}} -> 0, {{6, 2}, {3, 5}, {6, 6}} -> 1, 
   {{6, 2}, {3, 5}, {7, 4}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 2}, {3, 5}, {8, 0}} -> 0, {{6, 2}, {3, 5}, {8, 8}} -> 0, 
   {{6, 2}, {4, 1}, {0, 0}} -> 0, {{6, 2}, {4, 1}, {0, 8}} -> 0, 
   {{6, 2}, {4, 1}, {1, 4}} -> 0, {{6, 2}, {4, 1}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{6, 2}, {4, 1}, {2, 6}} -> 0, 
   {{6, 2}, {4, 1}, {3, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 2}, {4, 1}, {3, 5}} -> 0, {{6, 2}, {4, 1}, {4, 1}} -> 1, 
   {{6, 2}, {4, 1}, {4, 4}} -> 0, {{6, 2}, {4, 1}, {4, 7}} -> 0, 
   {{6, 2}, {4, 1}, {5, 3}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 2}, {4, 1}, {5, 5}} -> 0, {{6, 2}, {4, 1}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {4, 1}, {6, 6}} -> 0, 
   {{6, 2}, {4, 1}, {7, 4}} -> 0, {{6, 2}, {4, 1}, {8, 0}} -> 0, 
   {{6, 2}, {4, 1}, {8, 8}} -> 0, {{6, 2}, {4, 4}, {0, 0}} -> 0, 
   {{6, 2}, {4, 4}, {0, 8}} -> 0, {{6, 2}, {4, 4}, {1, 4}} -> 0, 
   {{6, 2}, {4, 4}, {2, 2}} -> 1/Sqrt[2], {{6, 2}, {4, 4}, {2, 6}} -> 
    1/Sqrt[2], {{6, 2}, {4, 4}, {3, 3}} -> -(1/Sqrt[2]), 
   {{6, 2}, {4, 4}, {3, 5}} -> -(1/Sqrt[2]), {{6, 2}, {4, 4}, {4, 1}} -> 0, 
   {{6, 2}, {4, 4}, {4, 4}} -> -1, {{6, 2}, {4, 4}, {4, 7}} -> 0, 
   {{6, 2}, {4, 4}, {5, 3}} -> 1/Sqrt[2], {{6, 2}, {4, 4}, {5, 5}} -> 
    -(1/Sqrt[2]), {{6, 2}, {4, 4}, {6, 2}} -> 1/Sqrt[2], 
   {{6, 2}, {4, 4}, {6, 6}} -> -(1/Sqrt[2]), {{6, 2}, {4, 4}, {7, 4}} -> 0, 
   {{6, 2}, {4, 4}, {8, 0}} -> 0, {{6, 2}, {4, 4}, {8, 8}} -> 0, 
   {{6, 2}, {4, 7}, {0, 0}} -> 0, {{6, 2}, {4, 7}, {0, 8}} -> 0, 
   {{6, 2}, {4, 7}, {1, 4}} -> 0, {{6, 2}, {4, 7}, {2, 2}} -> 0, 
   {{6, 2}, {4, 7}, {2, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 2}, {4, 7}, {3, 3}} -> 0, {{6, 2}, {4, 7}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 2}, {4, 7}, {4, 1}} -> 0, 
   {{6, 2}, {4, 7}, {4, 4}} -> 0, {{6, 2}, {4, 7}, {4, 7}} -> 1, 
   {{6, 2}, {4, 7}, {5, 3}} -> 0, {{6, 2}, {4, 7}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 2}, {4, 7}, {6, 2}} -> 0, 
   {{6, 2}, {4, 7}, {6, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 2}, {4, 7}, {7, 4}} -> 0, {{6, 2}, {4, 7}, {8, 0}} -> 0, 
   {{6, 2}, {4, 7}, {8, 8}} -> 0, {{6, 2}, {5, 3}, {0, 0}} -> 0, 
   {{6, 2}, {5, 3}, {0, 8}} -> 0, {{6, 2}, {5, 3}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{6, 2}, {5, 3}, {2, 2}} -> 1, 
   {{6, 2}, {5, 3}, {2, 6}} -> 0, {{6, 2}, {5, 3}, {3, 3}} -> 1/2, 
   {{6, 2}, {5, 3}, {3, 5}} -> Sqrt[3]/2, {{6, 2}, {5, 3}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{6, 2}, {5, 3}, {4, 4}} -> -(1/Sqrt[2]), 
   {{6, 2}, {5, 3}, {4, 7}} -> 0, {{6, 2}, {5, 3}, {5, 3}} -> -1/2*Sqrt[3], 
   {{6, 2}, {5, 3}, {5, 5}} -> -1/2, {{6, 2}, {5, 3}, {6, 2}} -> 0, 
   {{6, 2}, {5, 3}, {6, 6}} -> 0, {{6, 2}, {5, 3}, {7, 4}} -> 0, 
   {{6, 2}, {5, 3}, {8, 0}} -> 0, {{6, 2}, {5, 3}, {8, 8}} -> 0, 
   {{6, 2}, {5, 5}, {0, 0}} -> 0, {{6, 2}, {5, 5}, {0, 8}} -> 0, 
   {{6, 2}, {5, 5}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 2}, {5, 5}, {2, 2}} -> 0, {{6, 2}, {5, 5}, {2, 6}} -> 1, 
   {{6, 2}, {5, 5}, {3, 3}} -> Sqrt[3]/2, {{6, 2}, {5, 5}, {3, 5}} -> 1/2, 
   {{6, 2}, {5, 5}, {4, 1}} -> 0, {{6, 2}, {5, 5}, {4, 4}} -> -(1/Sqrt[2]), 
   {{6, 2}, {5, 5}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 2}, {5, 5}, {5, 3}} -> 1/2, {{6, 2}, {5, 5}, {5, 5}} -> Sqrt[3]/2, 
   {{6, 2}, {5, 5}, {6, 2}} -> 0, {{6, 2}, {5, 5}, {6, 6}} -> 0, 
   {{6, 2}, {5, 5}, {7, 4}} -> 0, {{6, 2}, {5, 5}, {8, 0}} -> 0, 
   {{6, 2}, {5, 5}, {8, 8}} -> 0, {{6, 2}, {6, 2}, {0, 0}} -> 1, 
   {{6, 2}, {6, 2}, {0, 8}} -> 0, {{6, 2}, {6, 2}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {6, 2}, {2, 2}} -> 1, 
   {{6, 2}, {6, 2}, {2, 6}} -> 0, {{6, 2}, {6, 2}, {3, 3}} -> 1, 
   {{6, 2}, {6, 2}, {3, 5}} -> 0, {{6, 2}, {6, 2}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 2}, {6, 2}, {4, 4}} -> 1/Sqrt[2], 
   {{6, 2}, {6, 2}, {4, 7}} -> 0, {{6, 2}, {6, 2}, {5, 3}} -> 0, 
   {{6, 2}, {6, 2}, {5, 5}} -> 0, {{6, 2}, {6, 2}, {6, 2}} -> 0, 
   {{6, 2}, {6, 2}, {6, 6}} -> 0, {{6, 2}, {6, 2}, {7, 4}} -> 0, 
   {{6, 2}, {6, 2}, {8, 0}} -> 0, {{6, 2}, {6, 2}, {8, 8}} -> 0, 
   {{6, 2}, {6, 6}, {0, 0}} -> 0, {{6, 2}, {6, 6}, {0, 8}} -> -I, 
   {{6, 2}, {6, 6}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 2}, {6, 6}, {2, 2}} -> 0, {{6, 2}, {6, 6}, {2, 6}} -> -1, 
   {{6, 2}, {6, 6}, {3, 3}} -> 0, {{6, 2}, {6, 6}, {3, 5}} -> -1, 
   {{6, 2}, {6, 6}, {4, 1}} -> 0, {{6, 2}, {6, 6}, {4, 4}} -> -(1/Sqrt[2]), 
   {{6, 2}, {6, 6}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 2}, {6, 6}, {5, 3}} -> 0, {{6, 2}, {6, 6}, {5, 5}} -> 0, 
   {{6, 2}, {6, 6}, {6, 2}} -> 0, {{6, 2}, {6, 6}, {6, 6}} -> 0, 
   {{6, 2}, {6, 6}, {7, 4}} -> 0, {{6, 2}, {6, 6}, {8, 0}} -> 0, 
   {{6, 2}, {6, 6}, {8, 8}} -> 0, {{6, 2}, {7, 4}, {0, 0}} -> 0, 
   {{6, 2}, {7, 4}, {0, 8}} -> 0, {{6, 2}, {7, 4}, {1, 4}} -> -I, 
   {{6, 2}, {7, 4}, {2, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 2}, {7, 4}, {2, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 2}, {7, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 2}, {7, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 2}, {7, 4}, {4, 1}} -> 0, {{6, 2}, {7, 4}, {4, 4}} -> 0, 
   {{6, 2}, {7, 4}, {4, 7}} -> 0, {{6, 2}, {7, 4}, {5, 3}} -> 0, 
   {{6, 2}, {7, 4}, {5, 5}} -> 0, {{6, 2}, {7, 4}, {6, 2}} -> 0, 
   {{6, 2}, {7, 4}, {6, 6}} -> 0, {{6, 2}, {7, 4}, {7, 4}} -> 0, 
   {{6, 2}, {7, 4}, {8, 0}} -> 0, {{6, 2}, {7, 4}, {8, 8}} -> 0, 
   {{6, 2}, {8, 0}, {0, 0}} -> 0, {{6, 2}, {8, 0}, {0, 8}} -> 0, 
   {{6, 2}, {8, 0}, {1, 4}} -> 0, {{6, 2}, {8, 0}, {2, 2}} -> I, 
   {{6, 2}, {8, 0}, {2, 6}} -> 0, {{6, 2}, {8, 0}, {3, 3}} -> 0, 
   {{6, 2}, {8, 0}, {3, 5}} -> 0, {{6, 2}, {8, 0}, {4, 1}} -> 0, 
   {{6, 2}, {8, 0}, {4, 4}} -> 0, {{6, 2}, {8, 0}, {4, 7}} -> 0, 
   {{6, 2}, {8, 0}, {5, 3}} -> 0, {{6, 2}, {8, 0}, {5, 5}} -> 0, 
   {{6, 2}, {8, 0}, {6, 2}} -> 0, {{6, 2}, {8, 0}, {6, 6}} -> 0, 
   {{6, 2}, {8, 0}, {7, 4}} -> 0, {{6, 2}, {8, 0}, {8, 0}} -> 0, 
   {{6, 2}, {8, 0}, {8, 8}} -> 0, {{6, 2}, {8, 8}, {0, 0}} -> 0, 
   {{6, 2}, {8, 8}, {0, 8}} -> 0, {{6, 2}, {8, 8}, {1, 4}} -> 0, 
   {{6, 2}, {8, 8}, {2, 2}} -> 0, {{6, 2}, {8, 8}, {2, 6}} -> -1, 
   {{6, 2}, {8, 8}, {3, 3}} -> 0, {{6, 2}, {8, 8}, {3, 5}} -> 0, 
   {{6, 2}, {8, 8}, {4, 1}} -> 0, {{6, 2}, {8, 8}, {4, 4}} -> 0, 
   {{6, 2}, {8, 8}, {4, 7}} -> 0, {{6, 2}, {8, 8}, {5, 3}} -> 0, 
   {{6, 2}, {8, 8}, {5, 5}} -> 0, {{6, 2}, {8, 8}, {6, 2}} -> 0, 
   {{6, 2}, {8, 8}, {6, 6}} -> 0, {{6, 2}, {8, 8}, {7, 4}} -> 0, 
   {{6, 2}, {8, 8}, {8, 0}} -> 0, {{6, 2}, {8, 8}, {8, 8}} -> 0, 
   {{6, 6}, {0, 0}, {0, 0}} -> 0, {{6, 6}, {0, 0}, {0, 8}} -> 0, 
   {{6, 6}, {0, 0}, {1, 4}} -> 0, {{6, 6}, {0, 0}, {2, 2}} -> 0, 
   {{6, 6}, {0, 0}, {2, 6}} -> 0, {{6, 6}, {0, 0}, {3, 3}} -> 0, 
   {{6, 6}, {0, 0}, {3, 5}} -> 0, {{6, 6}, {0, 0}, {4, 1}} -> 0, 
   {{6, 6}, {0, 0}, {4, 4}} -> 0, {{6, 6}, {0, 0}, {4, 7}} -> 0, 
   {{6, 6}, {0, 0}, {5, 3}} -> 0, {{6, 6}, {0, 0}, {5, 5}} -> 0, 
   {{6, 6}, {0, 0}, {6, 2}} -> 0, {{6, 6}, {0, 0}, {6, 6}} -> 1, 
   {{6, 6}, {0, 0}, {7, 4}} -> 0, {{6, 6}, {0, 0}, {8, 0}} -> 0, 
   {{6, 6}, {0, 0}, {8, 8}} -> 0, {{6, 6}, {0, 8}, {0, 0}} -> 0, 
   {{6, 6}, {0, 8}, {0, 8}} -> 0, {{6, 6}, {0, 8}, {1, 4}} -> 0, 
   {{6, 6}, {0, 8}, {2, 2}} -> 0, {{6, 6}, {0, 8}, {2, 6}} -> 0, 
   {{6, 6}, {0, 8}, {3, 3}} -> 0, {{6, 6}, {0, 8}, {3, 5}} -> 0, 
   {{6, 6}, {0, 8}, {4, 1}} -> 0, {{6, 6}, {0, 8}, {4, 4}} -> 0, 
   {{6, 6}, {0, 8}, {4, 7}} -> 0, {{6, 6}, {0, 8}, {5, 3}} -> 0, 
   {{6, 6}, {0, 8}, {5, 5}} -> 0, {{6, 6}, {0, 8}, {6, 2}} -> -I, 
   {{6, 6}, {0, 8}, {6, 6}} -> 0, {{6, 6}, {0, 8}, {7, 4}} -> 0, 
   {{6, 6}, {0, 8}, {8, 0}} -> 0, {{6, 6}, {0, 8}, {8, 8}} -> 0, 
   {{6, 6}, {1, 4}, {0, 0}} -> 0, {{6, 6}, {1, 4}, {0, 8}} -> 0, 
   {{6, 6}, {1, 4}, {1, 4}} -> 0, {{6, 6}, {1, 4}, {2, 2}} -> 0, 
   {{6, 6}, {1, 4}, {2, 6}} -> 0, {{6, 6}, {1, 4}, {3, 3}} -> 0, 
   {{6, 6}, {1, 4}, {3, 5}} -> 0, {{6, 6}, {1, 4}, {4, 1}} -> 0, 
   {{6, 6}, {1, 4}, {4, 4}} -> 0, {{6, 6}, {1, 4}, {4, 7}} -> 0, 
   {{6, 6}, {1, 4}, {5, 3}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 6}, {1, 4}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 6}, {1, 4}, {6, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 6}, {1, 4}, {6, 6}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 6}, {1, 4}, {7, 4}} -> -I, {{6, 6}, {1, 4}, {8, 0}} -> 0, 
   {{6, 6}, {1, 4}, {8, 8}} -> 0, {{6, 6}, {2, 2}, {0, 0}} -> 0, 
   {{6, 6}, {2, 2}, {0, 8}} -> 0, {{6, 6}, {2, 2}, {1, 4}} -> 0, 
   {{6, 6}, {2, 2}, {2, 2}} -> 0, {{6, 6}, {2, 2}, {2, 6}} -> 0, 
   {{6, 6}, {2, 2}, {3, 3}} -> 0, {{6, 6}, {2, 2}, {3, 5}} -> 0, 
   {{6, 6}, {2, 2}, {4, 1}} -> 0, {{6, 6}, {2, 2}, {4, 4}} -> -(1/Sqrt[2]), 
   {{6, 6}, {2, 2}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 6}, {2, 2}, {5, 3}} -> 0, {{6, 6}, {2, 2}, {5, 5}} -> 1, 
   {{6, 6}, {2, 2}, {6, 2}} -> 0, {{6, 6}, {2, 2}, {6, 6}} -> 1, 
   {{6, 6}, {2, 2}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 6}, {2, 2}, {8, 0}} -> 0, {{6, 6}, {2, 2}, {8, 8}} -> 1, 
   {{6, 6}, {2, 6}, {0, 0}} -> 0, {{6, 6}, {2, 6}, {0, 8}} -> 0, 
   {{6, 6}, {2, 6}, {1, 4}} -> 0, {{6, 6}, {2, 6}, {2, 2}} -> 0, 
   {{6, 6}, {2, 6}, {2, 6}} -> 0, {{6, 6}, {2, 6}, {3, 3}} -> 0, 
   {{6, 6}, {2, 6}, {3, 5}} -> 0, {{6, 6}, {2, 6}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 6}, {2, 6}, {4, 4}} -> -(1/Sqrt[2]), 
   {{6, 6}, {2, 6}, {4, 7}} -> 0, {{6, 6}, {2, 6}, {5, 3}} -> 1, 
   {{6, 6}, {2, 6}, {5, 5}} -> 0, {{6, 6}, {2, 6}, {6, 2}} -> -1, 
   {{6, 6}, {2, 6}, {6, 6}} -> 0, {{6, 6}, {2, 6}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 6}, {2, 6}, {8, 0}} -> -I, 
   {{6, 6}, {2, 6}, {8, 8}} -> 0, {{6, 6}, {3, 3}, {0, 0}} -> 0, 
   {{6, 6}, {3, 3}, {0, 8}} -> 0, {{6, 6}, {3, 3}, {1, 4}} -> 0, 
   {{6, 6}, {3, 3}, {2, 2}} -> 0, {{6, 6}, {3, 3}, {2, 6}} -> 0, 
   {{6, 6}, {3, 3}, {3, 3}} -> -1/2, {{6, 6}, {3, 3}, {3, 5}} -> 
    -1/2*Sqrt[3], {{6, 6}, {3, 3}, {4, 1}} -> 0, {{6, 6}, {3, 3}, {4, 4}} -> 
    -(1/Sqrt[2]), {{6, 6}, {3, 3}, {4, 7}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 6}, {3, 3}, {5, 3}} -> -1/2*Sqrt[3], {{6, 6}, {3, 3}, {5, 5}} -> 
    -1/2, {{6, 6}, {3, 3}, {6, 2}} -> 0, {{6, 6}, {3, 3}, {6, 6}} -> 1, 
   {{6, 6}, {3, 3}, {7, 4}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 6}, {3, 3}, {8, 0}} -> 0, {{6, 6}, {3, 3}, {8, 8}} -> 0, 
   {{6, 6}, {3, 5}, {0, 0}} -> 0, {{6, 6}, {3, 5}, {0, 8}} -> 0, 
   {{6, 6}, {3, 5}, {1, 4}} -> 0, {{6, 6}, {3, 5}, {2, 2}} -> 0, 
   {{6, 6}, {3, 5}, {2, 6}} -> 0, {{6, 6}, {3, 5}, {3, 3}} -> Sqrt[3]/2, 
   {{6, 6}, {3, 5}, {3, 5}} -> 1/2, {{6, 6}, {3, 5}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 6}, {3, 5}, {4, 4}} -> -(1/Sqrt[2]), 
   {{6, 6}, {3, 5}, {4, 7}} -> 0, {{6, 6}, {3, 5}, {5, 3}} -> -1/2, 
   {{6, 6}, {3, 5}, {5, 5}} -> -1/2*Sqrt[3], {{6, 6}, {3, 5}, {6, 2}} -> -1, 
   {{6, 6}, {3, 5}, {6, 6}} -> 0, {{6, 6}, {3, 5}, {7, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 6}, {3, 5}, {8, 0}} -> 0, 
   {{6, 6}, {3, 5}, {8, 8}} -> 0, {{6, 6}, {4, 1}, {0, 0}} -> 0, 
   {{6, 6}, {4, 1}, {0, 8}} -> 0, {{6, 6}, {4, 1}, {1, 4}} -> 0, 
   {{6, 6}, {4, 1}, {2, 2}} -> 0, {{6, 6}, {4, 1}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 6}, {4, 1}, {3, 3}} -> 0, 
   {{6, 6}, {4, 1}, {3, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{6, 6}, {4, 1}, {4, 1}} -> 0, {{6, 6}, {4, 1}, {4, 4}} -> 0, 
   {{6, 6}, {4, 1}, {4, 7}} -> -I, {{6, 6}, {4, 1}, {5, 3}} -> 0, 
   {{6, 6}, {4, 1}, {5, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 6}, {4, 1}, {6, 2}} -> 0, {{6, 6}, {4, 1}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 6}, {4, 1}, {7, 4}} -> 0, 
   {{6, 6}, {4, 1}, {8, 0}} -> 0, {{6, 6}, {4, 1}, {8, 8}} -> 0, 
   {{6, 6}, {4, 4}, {0, 0}} -> 0, {{6, 6}, {4, 4}, {0, 8}} -> 0, 
   {{6, 6}, {4, 4}, {1, 4}} -> 0, {{6, 6}, {4, 4}, {2, 2}} -> -(1/Sqrt[2]), 
   {{6, 6}, {4, 4}, {2, 6}} -> -(1/Sqrt[2]), {{6, 6}, {4, 4}, {3, 3}} -> 
    -(1/Sqrt[2]), {{6, 6}, {4, 4}, {3, 5}} -> 1/Sqrt[2], 
   {{6, 6}, {4, 4}, {4, 1}} -> 0, {{6, 6}, {4, 4}, {4, 4}} -> -1, 
   {{6, 6}, {4, 4}, {4, 7}} -> 0, {{6, 6}, {4, 4}, {5, 3}} -> 1/Sqrt[2], 
   {{6, 6}, {4, 4}, {5, 5}} -> 1/Sqrt[2], {{6, 6}, {4, 4}, {6, 2}} -> 
    -(1/Sqrt[2]), {{6, 6}, {4, 4}, {6, 6}} -> 1/Sqrt[2], 
   {{6, 6}, {4, 4}, {7, 4}} -> 0, {{6, 6}, {4, 4}, {8, 0}} -> 0, 
   {{6, 6}, {4, 4}, {8, 8}} -> 0, {{6, 6}, {4, 7}, {0, 0}} -> 0, 
   {{6, 6}, {4, 7}, {0, 8}} -> 0, {{6, 6}, {4, 7}, {1, 4}} -> 0, 
   {{6, 6}, {4, 7}, {2, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 6}, {4, 7}, {2, 6}} -> 0, {{6, 6}, {4, 7}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 6}, {4, 7}, {3, 5}} -> 0, 
   {{6, 6}, {4, 7}, {4, 1}} -> I, {{6, 6}, {4, 7}, {4, 4}} -> 0, 
   {{6, 6}, {4, 7}, {4, 7}} -> 0, {{6, 6}, {4, 7}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 6}, {4, 7}, {5, 5}} -> 0, 
   {{6, 6}, {4, 7}, {6, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{6, 6}, {4, 7}, {6, 6}} -> 0, {{6, 6}, {4, 7}, {7, 4}} -> 0, 
   {{6, 6}, {4, 7}, {8, 0}} -> 0, {{6, 6}, {4, 7}, {8, 8}} -> 0, 
   {{6, 6}, {5, 3}, {0, 0}} -> 0, {{6, 6}, {5, 3}, {0, 8}} -> 0, 
   {{6, 6}, {5, 3}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 6}, {5, 3}, {2, 2}} -> 0, {{6, 6}, {5, 3}, {2, 6}} -> -1, 
   {{6, 6}, {5, 3}, {3, 3}} -> Sqrt[3]/2, {{6, 6}, {5, 3}, {3, 5}} -> -1/2, 
   {{6, 6}, {5, 3}, {4, 1}} -> 0, {{6, 6}, {5, 3}, {4, 4}} -> -(1/Sqrt[2]), 
   {{6, 6}, {5, 3}, {4, 7}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 6}, {5, 3}, {5, 3}} -> 1/2, {{6, 6}, {5, 3}, {5, 5}} -> -1/2*Sqrt[3], 
   {{6, 6}, {5, 3}, {6, 2}} -> 0, {{6, 6}, {5, 3}, {6, 6}} -> 0, 
   {{6, 6}, {5, 3}, {7, 4}} -> 0, {{6, 6}, {5, 3}, {8, 0}} -> 0, 
   {{6, 6}, {5, 3}, {8, 8}} -> 0, {{6, 6}, {5, 5}, {0, 0}} -> 0, 
   {{6, 6}, {5, 5}, {0, 8}} -> 0, {{6, 6}, {5, 5}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 6}, {5, 5}, {2, 2}} -> 1, 
   {{6, 6}, {5, 5}, {2, 6}} -> 0, {{6, 6}, {5, 5}, {3, 3}} -> -1/2, 
   {{6, 6}, {5, 5}, {3, 5}} -> Sqrt[3]/2, {{6, 6}, {5, 5}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 6}, {5, 5}, {4, 4}} -> 1/Sqrt[2], 
   {{6, 6}, {5, 5}, {4, 7}} -> 0, {{6, 6}, {5, 5}, {5, 3}} -> Sqrt[3]/2, 
   {{6, 6}, {5, 5}, {5, 5}} -> -1/2, {{6, 6}, {5, 5}, {6, 2}} -> 0, 
   {{6, 6}, {5, 5}, {6, 6}} -> 0, {{6, 6}, {5, 5}, {7, 4}} -> 0, 
   {{6, 6}, {5, 5}, {8, 0}} -> 0, {{6, 6}, {5, 5}, {8, 8}} -> 0, 
   {{6, 6}, {6, 2}, {0, 0}} -> 0, {{6, 6}, {6, 2}, {0, 8}} -> -I, 
   {{6, 6}, {6, 2}, {1, 4}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{6, 6}, {6, 2}, {2, 2}} -> 0, {{6, 6}, {6, 2}, {2, 6}} -> -1, 
   {{6, 6}, {6, 2}, {3, 3}} -> 0, {{6, 6}, {6, 2}, {3, 5}} -> 1, 
   {{6, 6}, {6, 2}, {4, 1}} -> 0, {{6, 6}, {6, 2}, {4, 4}} -> -(1/Sqrt[2]), 
   {{6, 6}, {6, 2}, {4, 7}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{6, 6}, {6, 2}, {5, 3}} -> 0, {{6, 6}, {6, 2}, {5, 5}} -> 0, 
   {{6, 6}, {6, 2}, {6, 2}} -> 0, {{6, 6}, {6, 2}, {6, 6}} -> 0, 
   {{6, 6}, {6, 2}, {7, 4}} -> 0, {{6, 6}, {6, 2}, {8, 0}} -> 0, 
   {{6, 6}, {6, 2}, {8, 8}} -> 0, {{6, 6}, {6, 6}, {0, 0}} -> 1, 
   {{6, 6}, {6, 6}, {0, 8}} -> 0, {{6, 6}, {6, 6}, {1, 4}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 6}, {6, 6}, {2, 2}} -> 1, 
   {{6, 6}, {6, 6}, {2, 6}} -> 0, {{6, 6}, {6, 6}, {3, 3}} -> 1, 
   {{6, 6}, {6, 6}, {3, 5}} -> 0, {{6, 6}, {6, 6}, {4, 1}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{6, 6}, {6, 6}, {4, 4}} -> 1/Sqrt[2], 
   {{6, 6}, {6, 6}, {4, 7}} -> 0, {{6, 6}, {6, 6}, {5, 3}} -> 0, 
   {{6, 6}, {6, 6}, {5, 5}} -> 0, {{6, 6}, {6, 6}, {6, 2}} -> 0, 
   {{6, 6}, {6, 6}, {6, 6}} -> 0, {{6, 6}, {6, 6}, {7, 4}} -> 0, 
   {{6, 6}, {6, 6}, {8, 0}} -> 0, {{6, 6}, {6, 6}, {8, 8}} -> 0, 
   {{6, 6}, {7, 4}, {0, 0}} -> 0, {{6, 6}, {7, 4}, {0, 8}} -> 0, 
   {{6, 6}, {7, 4}, {1, 4}} -> I, {{6, 6}, {7, 4}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 6}, {7, 4}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{6, 6}, {7, 4}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 6}, {7, 4}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{6, 6}, {7, 4}, {4, 1}} -> 0, 
   {{6, 6}, {7, 4}, {4, 4}} -> 0, {{6, 6}, {7, 4}, {4, 7}} -> 0, 
   {{6, 6}, {7, 4}, {5, 3}} -> 0, {{6, 6}, {7, 4}, {5, 5}} -> 0, 
   {{6, 6}, {7, 4}, {6, 2}} -> 0, {{6, 6}, {7, 4}, {6, 6}} -> 0, 
   {{6, 6}, {7, 4}, {7, 4}} -> 0, {{6, 6}, {7, 4}, {8, 0}} -> 0, 
   {{6, 6}, {7, 4}, {8, 8}} -> 0, {{6, 6}, {8, 0}, {0, 0}} -> 0, 
   {{6, 6}, {8, 0}, {0, 8}} -> 0, {{6, 6}, {8, 0}, {1, 4}} -> 0, 
   {{6, 6}, {8, 0}, {2, 2}} -> 0, {{6, 6}, {8, 0}, {2, 6}} -> -I, 
   {{6, 6}, {8, 0}, {3, 3}} -> 0, {{6, 6}, {8, 0}, {3, 5}} -> 0, 
   {{6, 6}, {8, 0}, {4, 1}} -> 0, {{6, 6}, {8, 0}, {4, 4}} -> 0, 
   {{6, 6}, {8, 0}, {4, 7}} -> 0, {{6, 6}, {8, 0}, {5, 3}} -> 0, 
   {{6, 6}, {8, 0}, {5, 5}} -> 0, {{6, 6}, {8, 0}, {6, 2}} -> 0, 
   {{6, 6}, {8, 0}, {6, 6}} -> 0, {{6, 6}, {8, 0}, {7, 4}} -> 0, 
   {{6, 6}, {8, 0}, {8, 0}} -> 0, {{6, 6}, {8, 0}, {8, 8}} -> 0, 
   {{6, 6}, {8, 8}, {0, 0}} -> 0, {{6, 6}, {8, 8}, {0, 8}} -> 0, 
   {{6, 6}, {8, 8}, {1, 4}} -> 0, {{6, 6}, {8, 8}, {2, 2}} -> 1, 
   {{6, 6}, {8, 8}, {2, 6}} -> 0, {{6, 6}, {8, 8}, {3, 3}} -> 0, 
   {{6, 6}, {8, 8}, {3, 5}} -> 0, {{6, 6}, {8, 8}, {4, 1}} -> 0, 
   {{6, 6}, {8, 8}, {4, 4}} -> 0, {{6, 6}, {8, 8}, {4, 7}} -> 0, 
   {{6, 6}, {8, 8}, {5, 3}} -> 0, {{6, 6}, {8, 8}, {5, 5}} -> 0, 
   {{6, 6}, {8, 8}, {6, 2}} -> 0, {{6, 6}, {8, 8}, {6, 6}} -> 0, 
   {{6, 6}, {8, 8}, {7, 4}} -> 0, {{6, 6}, {8, 8}, {8, 0}} -> 0, 
   {{6, 6}, {8, 8}, {8, 8}} -> 0, {{7, 4}, {0, 0}, {0, 0}} -> 0, 
   {{7, 4}, {0, 0}, {0, 8}} -> 0, {{7, 4}, {0, 0}, {1, 4}} -> 0, 
   {{7, 4}, {0, 0}, {2, 2}} -> 0, {{7, 4}, {0, 0}, {2, 6}} -> 0, 
   {{7, 4}, {0, 0}, {3, 3}} -> 0, {{7, 4}, {0, 0}, {3, 5}} -> 0, 
   {{7, 4}, {0, 0}, {4, 1}} -> 0, {{7, 4}, {0, 0}, {4, 4}} -> 0, 
   {{7, 4}, {0, 0}, {4, 7}} -> 0, {{7, 4}, {0, 0}, {5, 3}} -> 0, 
   {{7, 4}, {0, 0}, {5, 5}} -> 0, {{7, 4}, {0, 0}, {6, 2}} -> 0, 
   {{7, 4}, {0, 0}, {6, 6}} -> 0, {{7, 4}, {0, 0}, {7, 4}} -> 1, 
   {{7, 4}, {0, 0}, {8, 0}} -> 0, {{7, 4}, {0, 0}, {8, 8}} -> 0, 
   {{7, 4}, {0, 8}, {0, 0}} -> 0, {{7, 4}, {0, 8}, {0, 8}} -> 0, 
   {{7, 4}, {0, 8}, {1, 4}} -> 0, {{7, 4}, {0, 8}, {2, 2}} -> 0, 
   {{7, 4}, {0, 8}, {2, 6}} -> 0, {{7, 4}, {0, 8}, {3, 3}} -> 0, 
   {{7, 4}, {0, 8}, {3, 5}} -> 0, {{7, 4}, {0, 8}, {4, 1}} -> 0, 
   {{7, 4}, {0, 8}, {4, 4}} -> 0, {{7, 4}, {0, 8}, {4, 7}} -> 0, 
   {{7, 4}, {0, 8}, {5, 3}} -> 0, {{7, 4}, {0, 8}, {5, 5}} -> 0, 
   {{7, 4}, {0, 8}, {6, 2}} -> 0, {{7, 4}, {0, 8}, {6, 6}} -> 0, 
   {{7, 4}, {0, 8}, {7, 4}} -> -I, {{7, 4}, {0, 8}, {8, 0}} -> 0, 
   {{7, 4}, {0, 8}, {8, 8}} -> 0, {{7, 4}, {1, 4}, {0, 0}} -> 0, 
   {{7, 4}, {1, 4}, {0, 8}} -> 0, {{7, 4}, {1, 4}, {1, 4}} -> 0, 
   {{7, 4}, {1, 4}, {2, 2}} -> 0, {{7, 4}, {1, 4}, {2, 6}} -> 0, 
   {{7, 4}, {1, 4}, {3, 3}} -> 0, {{7, 4}, {1, 4}, {3, 5}} -> 0, 
   {{7, 4}, {1, 4}, {4, 1}} -> 0, {{7, 4}, {1, 4}, {4, 4}} -> 0, 
   {{7, 4}, {1, 4}, {4, 7}} -> 0, {{7, 4}, {1, 4}, {5, 3}} -> 0, 
   {{7, 4}, {1, 4}, {5, 5}} -> 0, {{7, 4}, {1, 4}, {6, 2}} -> -I, 
   {{7, 4}, {1, 4}, {6, 6}} -> I, {{7, 4}, {1, 4}, {7, 4}} -> 
    Root[-2 + #1^4 & , 2, 0], {{7, 4}, {1, 4}, {8, 0}} -> 1, 
   {{7, 4}, {1, 4}, {8, 8}} -> -I, {{7, 4}, {2, 2}, {0, 0}} -> 0, 
   {{7, 4}, {2, 2}, {0, 8}} -> 0, {{7, 4}, {2, 2}, {1, 4}} -> 0, 
   {{7, 4}, {2, 2}, {2, 2}} -> 0, {{7, 4}, {2, 2}, {2, 6}} -> 0, 
   {{7, 4}, {2, 2}, {3, 3}} -> 0, {{7, 4}, {2, 2}, {3, 5}} -> 0, 
   {{7, 4}, {2, 2}, {4, 1}} -> 0, {{7, 4}, {2, 2}, {4, 4}} -> 0, 
   {{7, 4}, {2, 2}, {4, 7}} -> 0, {{7, 4}, {2, 2}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{7, 4}, {2, 2}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {2, 2}, {6, 2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {2, 2}, {6, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {2, 2}, {7, 4}} -> 1, 
   {{7, 4}, {2, 2}, {8, 0}} -> 0, {{7, 4}, {2, 2}, {8, 8}} -> 0, 
   {{7, 4}, {2, 6}, {0, 0}} -> 0, {{7, 4}, {2, 6}, {0, 8}} -> 0, 
   {{7, 4}, {2, 6}, {1, 4}} -> 0, {{7, 4}, {2, 6}, {2, 2}} -> 0, 
   {{7, 4}, {2, 6}, {2, 6}} -> 0, {{7, 4}, {2, 6}, {3, 3}} -> 0, 
   {{7, 4}, {2, 6}, {3, 5}} -> 0, {{7, 4}, {2, 6}, {4, 1}} -> 0, 
   {{7, 4}, {2, 6}, {4, 4}} -> 0, {{7, 4}, {2, 6}, {4, 7}} -> 0, 
   {{7, 4}, {2, 6}, {5, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {2, 6}, {5, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {2, 6}, {6, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {2, 6}, {6, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {2, 6}, {7, 4}} -> 1, {{7, 4}, {2, 6}, {8, 0}} -> 0, 
   {{7, 4}, {2, 6}, {8, 8}} -> 0, {{7, 4}, {3, 3}, {0, 0}} -> 0, 
   {{7, 4}, {3, 3}, {0, 8}} -> 0, {{7, 4}, {3, 3}, {1, 4}} -> 0, 
   {{7, 4}, {3, 3}, {2, 2}} -> 0, {{7, 4}, {3, 3}, {2, 6}} -> 0, 
   {{7, 4}, {3, 3}, {3, 3}} -> 0, {{7, 4}, {3, 3}, {3, 5}} -> 0, 
   {{7, 4}, {3, 3}, {4, 1}} -> I/Sqrt[2], {{7, 4}, {3, 3}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {3, 3}, {4, 7}} -> 1/Sqrt[2], 
   {{7, 4}, {3, 3}, {5, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {3, 3}, {5, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {3, 3}, {6, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {3, 3}, {6, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {3, 3}, {7, 4}} -> 0, {{7, 4}, {3, 3}, {8, 0}} -> 0, 
   {{7, 4}, {3, 3}, {8, 8}} -> 0, {{7, 4}, {3, 5}, {0, 0}} -> 0, 
   {{7, 4}, {3, 5}, {0, 8}} -> 0, {{7, 4}, {3, 5}, {1, 4}} -> 0, 
   {{7, 4}, {3, 5}, {2, 2}} -> 0, {{7, 4}, {3, 5}, {2, 6}} -> 0, 
   {{7, 4}, {3, 5}, {3, 3}} -> 0, {{7, 4}, {3, 5}, {3, 5}} -> 0, 
   {{7, 4}, {3, 5}, {4, 1}} -> (-I)/Sqrt[2], {{7, 4}, {3, 5}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{7, 4}, {3, 5}, {4, 7}} -> 1/Sqrt[2], 
   {{7, 4}, {3, 5}, {5, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {3, 5}, {5, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {3, 5}, {6, 2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {3, 5}, {6, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {3, 5}, {7, 4}} -> 0, {{7, 4}, {3, 5}, {8, 0}} -> 0, 
   {{7, 4}, {3, 5}, {8, 8}} -> 0, {{7, 4}, {4, 1}, {0, 0}} -> 0, 
   {{7, 4}, {4, 1}, {0, 8}} -> 0, {{7, 4}, {4, 1}, {1, 4}} -> 0, 
   {{7, 4}, {4, 1}, {2, 2}} -> 0, {{7, 4}, {4, 1}, {2, 6}} -> 0, 
   {{7, 4}, {4, 1}, {3, 3}} -> (-I)/Sqrt[2], {{7, 4}, {4, 1}, {3, 5}} -> 
    (-I)/Sqrt[2], {{7, 4}, {4, 1}, {4, 1}} -> 0, {{7, 4}, {4, 1}, {4, 4}} -> 
    -I, {{7, 4}, {4, 1}, {4, 7}} -> 0, {{7, 4}, {4, 1}, {5, 3}} -> 
    (-I)/Sqrt[2], {{7, 4}, {4, 1}, {5, 5}} -> I/Sqrt[2], 
   {{7, 4}, {4, 1}, {6, 2}} -> 0, {{7, 4}, {4, 1}, {6, 6}} -> 0, 
   {{7, 4}, {4, 1}, {7, 4}} -> 0, {{7, 4}, {4, 1}, {8, 0}} -> 0, 
   {{7, 4}, {4, 1}, {8, 8}} -> 0, {{7, 4}, {4, 4}, {0, 0}} -> 0, 
   {{7, 4}, {4, 4}, {0, 8}} -> 0, {{7, 4}, {4, 4}, {1, 4}} -> 0, 
   {{7, 4}, {4, 4}, {2, 2}} -> 0, {{7, 4}, {4, 4}, {2, 6}} -> 0, 
   {{7, 4}, {4, 4}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {4, 4}, {3, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {4, 4}, {4, 1}} -> I, {{7, 4}, {4, 4}, {4, 4}} -> 0, 
   {{7, 4}, {4, 4}, {4, 7}} -> 1, {{7, 4}, {4, 4}, {5, 3}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {4, 4}, {5, 5}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{7, 4}, {4, 4}, {6, 2}} -> 0, 
   {{7, 4}, {4, 4}, {6, 6}} -> 0, {{7, 4}, {4, 4}, {7, 4}} -> 0, 
   {{7, 4}, {4, 4}, {8, 0}} -> 0, {{7, 4}, {4, 4}, {8, 8}} -> 0, 
   {{7, 4}, {4, 7}, {0, 0}} -> 0, {{7, 4}, {4, 7}, {0, 8}} -> 0, 
   {{7, 4}, {4, 7}, {1, 4}} -> 0, {{7, 4}, {4, 7}, {2, 2}} -> 0, 
   {{7, 4}, {4, 7}, {2, 6}} -> 0, {{7, 4}, {4, 7}, {3, 3}} -> 1/Sqrt[2], 
   {{7, 4}, {4, 7}, {3, 5}} -> -(1/Sqrt[2]), {{7, 4}, {4, 7}, {4, 1}} -> 0, 
   {{7, 4}, {4, 7}, {4, 4}} -> 1, {{7, 4}, {4, 7}, {4, 7}} -> 0, 
   {{7, 4}, {4, 7}, {5, 3}} -> 1/Sqrt[2], {{7, 4}, {4, 7}, {5, 5}} -> 
    1/Sqrt[2], {{7, 4}, {4, 7}, {6, 2}} -> 0, {{7, 4}, {4, 7}, {6, 6}} -> 0, 
   {{7, 4}, {4, 7}, {7, 4}} -> 0, {{7, 4}, {4, 7}, {8, 0}} -> 0, 
   {{7, 4}, {4, 7}, {8, 8}} -> 0, {{7, 4}, {5, 3}, {0, 0}} -> 0, 
   {{7, 4}, {5, 3}, {0, 8}} -> 0, {{7, 4}, {5, 3}, {1, 4}} -> 0, 
   {{7, 4}, {5, 3}, {2, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {5, 3}, {2, 6}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {5, 3}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {5, 3}, {3, 5}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {5, 3}, {4, 1}} -> (-I)/Sqrt[2], {{7, 4}, {5, 3}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {5, 3}, {4, 7}} -> -(1/Sqrt[2]), 
   {{7, 4}, {5, 3}, {5, 3}} -> 0, {{7, 4}, {5, 3}, {5, 5}} -> 0, 
   {{7, 4}, {5, 3}, {6, 2}} -> 0, {{7, 4}, {5, 3}, {6, 6}} -> 0, 
   {{7, 4}, {5, 3}, {7, 4}} -> 0, {{7, 4}, {5, 3}, {8, 0}} -> 0, 
   {{7, 4}, {5, 3}, {8, 8}} -> 0, {{7, 4}, {5, 5}, {0, 0}} -> 0, 
   {{7, 4}, {5, 5}, {0, 8}} -> 0, {{7, 4}, {5, 5}, {1, 4}} -> 0, 
   {{7, 4}, {5, 5}, {2, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {5, 5}, {2, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {5, 5}, {3, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {5, 5}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {5, 5}, {4, 1}} -> (-I)/Sqrt[2], {{7, 4}, {5, 5}, {4, 4}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {5, 5}, {4, 7}} -> 1/Sqrt[2], 
   {{7, 4}, {5, 5}, {5, 3}} -> 0, {{7, 4}, {5, 5}, {5, 5}} -> 0, 
   {{7, 4}, {5, 5}, {6, 2}} -> 0, {{7, 4}, {5, 5}, {6, 6}} -> 0, 
   {{7, 4}, {5, 5}, {7, 4}} -> 0, {{7, 4}, {5, 5}, {8, 0}} -> 0, 
   {{7, 4}, {5, 5}, {8, 8}} -> 0, {{7, 4}, {6, 2}, {0, 0}} -> 0, 
   {{7, 4}, {6, 2}, {0, 8}} -> 0, {{7, 4}, {6, 2}, {1, 4}} -> I, 
   {{7, 4}, {6, 2}, {2, 2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7, 4}, {6, 2}, {2, 6}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {6, 2}, {3, 3}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {6, 2}, {3, 5}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7, 4}, {6, 2}, {4, 1}} -> 0, {{7, 4}, {6, 2}, {4, 4}} -> 0, 
   {{7, 4}, {6, 2}, {4, 7}} -> 0, {{7, 4}, {6, 2}, {5, 3}} -> 0, 
   {{7, 4}, {6, 2}, {5, 5}} -> 0, {{7, 4}, {6, 2}, {6, 2}} -> 0, 
   {{7, 4}, {6, 2}, {6, 6}} -> 0, {{7, 4}, {6, 2}, {7, 4}} -> 0, 
   {{7, 4}, {6, 2}, {8, 0}} -> 0, {{7, 4}, {6, 2}, {8, 8}} -> 0, 
   {{7, 4}, {6, 6}, {0, 0}} -> 0, {{7, 4}, {6, 6}, {0, 8}} -> 0, 
   {{7, 4}, {6, 6}, {1, 4}} -> -I, {{7, 4}, {6, 6}, {2, 2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{7, 4}, {6, 6}, {2, 6}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {6, 6}, {3, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{7, 4}, {6, 6}, {3, 5}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7, 4}, {6, 6}, {4, 1}} -> 0, 
   {{7, 4}, {6, 6}, {4, 4}} -> 0, {{7, 4}, {6, 6}, {4, 7}} -> 0, 
   {{7, 4}, {6, 6}, {5, 3}} -> 0, {{7, 4}, {6, 6}, {5, 5}} -> 0, 
   {{7, 4}, {6, 6}, {6, 2}} -> 0, {{7, 4}, {6, 6}, {6, 6}} -> 0, 
   {{7, 4}, {6, 6}, {7, 4}} -> 0, {{7, 4}, {6, 6}, {8, 0}} -> 0, 
   {{7, 4}, {6, 6}, {8, 8}} -> 0, {{7, 4}, {7, 4}, {0, 0}} -> 1, 
   {{7, 4}, {7, 4}, {0, 8}} -> -I, {{7, 4}, {7, 4}, {1, 4}} -> 
    Root[-2 + #1^4 & , 2, 0], {{7, 4}, {7, 4}, {2, 2}} -> 1, 
   {{7, 4}, {7, 4}, {2, 6}} -> 1, {{7, 4}, {7, 4}, {3, 3}} -> 0, 
   {{7, 4}, {7, 4}, {3, 5}} -> 0, {{7, 4}, {7, 4}, {4, 1}} -> 0, 
   {{7, 4}, {7, 4}, {4, 4}} -> 0, {{7, 4}, {7, 4}, {4, 7}} -> 0, 
   {{7, 4}, {7, 4}, {5, 3}} -> 0, {{7, 4}, {7, 4}, {5, 5}} -> 0, 
   {{7, 4}, {7, 4}, {6, 2}} -> 0, {{7, 4}, {7, 4}, {6, 6}} -> 0, 
   {{7, 4}, {7, 4}, {7, 4}} -> 0, {{7, 4}, {7, 4}, {8, 0}} -> 0, 
   {{7, 4}, {7, 4}, {8, 8}} -> 0, {{7, 4}, {8, 0}, {0, 0}} -> 0, 
   {{7, 4}, {8, 0}, {0, 8}} -> 0, {{7, 4}, {8, 0}, {1, 4}} -> -1, 
   {{7, 4}, {8, 0}, {2, 2}} -> 0, {{7, 4}, {8, 0}, {2, 6}} -> 0, 
   {{7, 4}, {8, 0}, {3, 3}} -> 0, {{7, 4}, {8, 0}, {3, 5}} -> 0, 
   {{7, 4}, {8, 0}, {4, 1}} -> 0, {{7, 4}, {8, 0}, {4, 4}} -> 0, 
   {{7, 4}, {8, 0}, {4, 7}} -> 0, {{7, 4}, {8, 0}, {5, 3}} -> 0, 
   {{7, 4}, {8, 0}, {5, 5}} -> 0, {{7, 4}, {8, 0}, {6, 2}} -> 0, 
   {{7, 4}, {8, 0}, {6, 6}} -> 0, {{7, 4}, {8, 0}, {7, 4}} -> 0, 
   {{7, 4}, {8, 0}, {8, 0}} -> 0, {{7, 4}, {8, 0}, {8, 8}} -> 0, 
   {{7, 4}, {8, 8}, {0, 0}} -> 0, {{7, 4}, {8, 8}, {0, 8}} -> 0, 
   {{7, 4}, {8, 8}, {1, 4}} -> I, {{7, 4}, {8, 8}, {2, 2}} -> 0, 
   {{7, 4}, {8, 8}, {2, 6}} -> 0, {{7, 4}, {8, 8}, {3, 3}} -> 0, 
   {{7, 4}, {8, 8}, {3, 5}} -> 0, {{7, 4}, {8, 8}, {4, 1}} -> 0, 
   {{7, 4}, {8, 8}, {4, 4}} -> 0, {{7, 4}, {8, 8}, {4, 7}} -> 0, 
   {{7, 4}, {8, 8}, {5, 3}} -> 0, {{7, 4}, {8, 8}, {5, 5}} -> 0, 
   {{7, 4}, {8, 8}, {6, 2}} -> 0, {{7, 4}, {8, 8}, {6, 6}} -> 0, 
   {{7, 4}, {8, 8}, {7, 4}} -> 0, {{7, 4}, {8, 8}, {8, 0}} -> 0, 
   {{7, 4}, {8, 8}, {8, 8}} -> 0, {{8, 0}, {0, 0}, {0, 0}} -> 0, 
   {{8, 0}, {0, 0}, {0, 8}} -> 0, {{8, 0}, {0, 0}, {1, 4}} -> 0, 
   {{8, 0}, {0, 0}, {2, 2}} -> 0, {{8, 0}, {0, 0}, {2, 6}} -> 0, 
   {{8, 0}, {0, 0}, {3, 3}} -> 0, {{8, 0}, {0, 0}, {3, 5}} -> 0, 
   {{8, 0}, {0, 0}, {4, 1}} -> 0, {{8, 0}, {0, 0}, {4, 4}} -> 0, 
   {{8, 0}, {0, 0}, {4, 7}} -> 0, {{8, 0}, {0, 0}, {5, 3}} -> 0, 
   {{8, 0}, {0, 0}, {5, 5}} -> 0, {{8, 0}, {0, 0}, {6, 2}} -> 0, 
   {{8, 0}, {0, 0}, {6, 6}} -> 0, {{8, 0}, {0, 0}, {7, 4}} -> 0, 
   {{8, 0}, {0, 0}, {8, 0}} -> 1, {{8, 0}, {0, 0}, {8, 8}} -> 0, 
   {{8, 0}, {0, 8}, {0, 0}} -> 0, {{8, 0}, {0, 8}, {0, 8}} -> 0, 
   {{8, 0}, {0, 8}, {1, 4}} -> 0, {{8, 0}, {0, 8}, {2, 2}} -> 0, 
   {{8, 0}, {0, 8}, {2, 6}} -> 0, {{8, 0}, {0, 8}, {3, 3}} -> 0, 
   {{8, 0}, {0, 8}, {3, 5}} -> 0, {{8, 0}, {0, 8}, {4, 1}} -> 0, 
   {{8, 0}, {0, 8}, {4, 4}} -> 0, {{8, 0}, {0, 8}, {4, 7}} -> 0, 
   {{8, 0}, {0, 8}, {5, 3}} -> 0, {{8, 0}, {0, 8}, {5, 5}} -> 0, 
   {{8, 0}, {0, 8}, {6, 2}} -> 0, {{8, 0}, {0, 8}, {6, 6}} -> 0, 
   {{8, 0}, {0, 8}, {7, 4}} -> 0, {{8, 0}, {0, 8}, {8, 0}} -> 0, 
   {{8, 0}, {0, 8}, {8, 8}} -> 1, {{8, 0}, {1, 4}, {0, 0}} -> 0, 
   {{8, 0}, {1, 4}, {0, 8}} -> 0, {{8, 0}, {1, 4}, {1, 4}} -> 0, 
   {{8, 0}, {1, 4}, {2, 2}} -> 0, {{8, 0}, {1, 4}, {2, 6}} -> 0, 
   {{8, 0}, {1, 4}, {3, 3}} -> 0, {{8, 0}, {1, 4}, {3, 5}} -> 0, 
   {{8, 0}, {1, 4}, {4, 1}} -> 0, {{8, 0}, {1, 4}, {4, 4}} -> 0, 
   {{8, 0}, {1, 4}, {4, 7}} -> 0, {{8, 0}, {1, 4}, {5, 3}} -> 0, 
   {{8, 0}, {1, 4}, {5, 5}} -> 0, {{8, 0}, {1, 4}, {6, 2}} -> 0, 
   {{8, 0}, {1, 4}, {6, 6}} -> 0, {{8, 0}, {1, 4}, {7, 4}} -> -1, 
   {{8, 0}, {1, 4}, {8, 0}} -> 0, {{8, 0}, {1, 4}, {8, 8}} -> 0, 
   {{8, 0}, {2, 2}, {0, 0}} -> 0, {{8, 0}, {2, 2}, {0, 8}} -> 0, 
   {{8, 0}, {2, 2}, {1, 4}} -> 0, {{8, 0}, {2, 2}, {2, 2}} -> 0, 
   {{8, 0}, {2, 2}, {2, 6}} -> 0, {{8, 0}, {2, 2}, {3, 3}} -> 0, 
   {{8, 0}, {2, 2}, {3, 5}} -> 0, {{8, 0}, {2, 2}, {4, 1}} -> 0, 
   {{8, 0}, {2, 2}, {4, 4}} -> 0, {{8, 0}, {2, 2}, {4, 7}} -> 0, 
   {{8, 0}, {2, 2}, {5, 3}} -> 0, {{8, 0}, {2, 2}, {5, 5}} -> 0, 
   {{8, 0}, {2, 2}, {6, 2}} -> I, {{8, 0}, {2, 2}, {6, 6}} -> 0, 
   {{8, 0}, {2, 2}, {7, 4}} -> 0, {{8, 0}, {2, 2}, {8, 0}} -> 0, 
   {{8, 0}, {2, 2}, {8, 8}} -> 0, {{8, 0}, {2, 6}, {0, 0}} -> 0, 
   {{8, 0}, {2, 6}, {0, 8}} -> 0, {{8, 0}, {2, 6}, {1, 4}} -> 0, 
   {{8, 0}, {2, 6}, {2, 2}} -> 0, {{8, 0}, {2, 6}, {2, 6}} -> 0, 
   {{8, 0}, {2, 6}, {3, 3}} -> 0, {{8, 0}, {2, 6}, {3, 5}} -> 0, 
   {{8, 0}, {2, 6}, {4, 1}} -> 0, {{8, 0}, {2, 6}, {4, 4}} -> 0, 
   {{8, 0}, {2, 6}, {4, 7}} -> 0, {{8, 0}, {2, 6}, {5, 3}} -> 0, 
   {{8, 0}, {2, 6}, {5, 5}} -> 0, {{8, 0}, {2, 6}, {6, 2}} -> 0, 
   {{8, 0}, {2, 6}, {6, 6}} -> -I, {{8, 0}, {2, 6}, {7, 4}} -> 0, 
   {{8, 0}, {2, 6}, {8, 0}} -> 0, {{8, 0}, {2, 6}, {8, 8}} -> 0, 
   {{8, 0}, {3, 3}, {0, 0}} -> 0, {{8, 0}, {3, 3}, {0, 8}} -> 0, 
   {{8, 0}, {3, 3}, {1, 4}} -> 0, {{8, 0}, {3, 3}, {2, 2}} -> 0, 
   {{8, 0}, {3, 3}, {2, 6}} -> 0, {{8, 0}, {3, 3}, {3, 3}} -> 0, 
   {{8, 0}, {3, 3}, {3, 5}} -> 0, {{8, 0}, {3, 3}, {4, 1}} -> 0, 
   {{8, 0}, {3, 3}, {4, 4}} -> 0, {{8, 0}, {3, 3}, {4, 7}} -> 0, 
   {{8, 0}, {3, 3}, {5, 3}} -> I, {{8, 0}, {3, 3}, {5, 5}} -> 0, 
   {{8, 0}, {3, 3}, {6, 2}} -> 0, {{8, 0}, {3, 3}, {6, 6}} -> 0, 
   {{8, 0}, {3, 3}, {7, 4}} -> 0, {{8, 0}, {3, 3}, {8, 0}} -> 0, 
   {{8, 0}, {3, 3}, {8, 8}} -> 0, {{8, 0}, {3, 5}, {0, 0}} -> 0, 
   {{8, 0}, {3, 5}, {0, 8}} -> 0, {{8, 0}, {3, 5}, {1, 4}} -> 0, 
   {{8, 0}, {3, 5}, {2, 2}} -> 0, {{8, 0}, {3, 5}, {2, 6}} -> 0, 
   {{8, 0}, {3, 5}, {3, 3}} -> 0, {{8, 0}, {3, 5}, {3, 5}} -> 0, 
   {{8, 0}, {3, 5}, {4, 1}} -> 0, {{8, 0}, {3, 5}, {4, 4}} -> 0, 
   {{8, 0}, {3, 5}, {4, 7}} -> 0, {{8, 0}, {3, 5}, {5, 3}} -> 0, 
   {{8, 0}, {3, 5}, {5, 5}} -> -I, {{8, 0}, {3, 5}, {6, 2}} -> 0, 
   {{8, 0}, {3, 5}, {6, 6}} -> 0, {{8, 0}, {3, 5}, {7, 4}} -> 0, 
   {{8, 0}, {3, 5}, {8, 0}} -> 0, {{8, 0}, {3, 5}, {8, 8}} -> 0, 
   {{8, 0}, {4, 1}, {0, 0}} -> 0, {{8, 0}, {4, 1}, {0, 8}} -> 0, 
   {{8, 0}, {4, 1}, {1, 4}} -> 0, {{8, 0}, {4, 1}, {2, 2}} -> 0, 
   {{8, 0}, {4, 1}, {2, 6}} -> 0, {{8, 0}, {4, 1}, {3, 3}} -> 0, 
   {{8, 0}, {4, 1}, {3, 5}} -> 0, {{8, 0}, {4, 1}, {4, 1}} -> -I, 
   {{8, 0}, {4, 1}, {4, 4}} -> 0, {{8, 0}, {4, 1}, {4, 7}} -> 0, 
   {{8, 0}, {4, 1}, {5, 3}} -> 0, {{8, 0}, {4, 1}, {5, 5}} -> 0, 
   {{8, 0}, {4, 1}, {6, 2}} -> 0, {{8, 0}, {4, 1}, {6, 6}} -> 0, 
   {{8, 0}, {4, 1}, {7, 4}} -> 0, {{8, 0}, {4, 1}, {8, 0}} -> 0, 
   {{8, 0}, {4, 1}, {8, 8}} -> 0, {{8, 0}, {4, 4}, {0, 0}} -> 0, 
   {{8, 0}, {4, 4}, {0, 8}} -> 0, {{8, 0}, {4, 4}, {1, 4}} -> 0, 
   {{8, 0}, {4, 4}, {2, 2}} -> 0, {{8, 0}, {4, 4}, {2, 6}} -> 0, 
   {{8, 0}, {4, 4}, {3, 3}} -> 0, {{8, 0}, {4, 4}, {3, 5}} -> 0, 
   {{8, 0}, {4, 4}, {4, 1}} -> 0, {{8, 0}, {4, 4}, {4, 4}} -> I, 
   {{8, 0}, {4, 4}, {4, 7}} -> 0, {{8, 0}, {4, 4}, {5, 3}} -> 0, 
   {{8, 0}, {4, 4}, {5, 5}} -> 0, {{8, 0}, {4, 4}, {6, 2}} -> 0, 
   {{8, 0}, {4, 4}, {6, 6}} -> 0, {{8, 0}, {4, 4}, {7, 4}} -> 0, 
   {{8, 0}, {4, 4}, {8, 0}} -> 0, {{8, 0}, {4, 4}, {8, 8}} -> 0, 
   {{8, 0}, {4, 7}, {0, 0}} -> 0, {{8, 0}, {4, 7}, {0, 8}} -> 0, 
   {{8, 0}, {4, 7}, {1, 4}} -> 0, {{8, 0}, {4, 7}, {2, 2}} -> 0, 
   {{8, 0}, {4, 7}, {2, 6}} -> 0, {{8, 0}, {4, 7}, {3, 3}} -> 0, 
   {{8, 0}, {4, 7}, {3, 5}} -> 0, {{8, 0}, {4, 7}, {4, 1}} -> 0, 
   {{8, 0}, {4, 7}, {4, 4}} -> 0, {{8, 0}, {4, 7}, {4, 7}} -> -I, 
   {{8, 0}, {4, 7}, {5, 3}} -> 0, {{8, 0}, {4, 7}, {5, 5}} -> 0, 
   {{8, 0}, {4, 7}, {6, 2}} -> 0, {{8, 0}, {4, 7}, {6, 6}} -> 0, 
   {{8, 0}, {4, 7}, {7, 4}} -> 0, {{8, 0}, {4, 7}, {8, 0}} -> 0, 
   {{8, 0}, {4, 7}, {8, 8}} -> 0, {{8, 0}, {5, 3}, {0, 0}} -> 0, 
   {{8, 0}, {5, 3}, {0, 8}} -> 0, {{8, 0}, {5, 3}, {1, 4}} -> 0, 
   {{8, 0}, {5, 3}, {2, 2}} -> 0, {{8, 0}, {5, 3}, {2, 6}} -> 0, 
   {{8, 0}, {5, 3}, {3, 3}} -> -I, {{8, 0}, {5, 3}, {3, 5}} -> 0, 
   {{8, 0}, {5, 3}, {4, 1}} -> 0, {{8, 0}, {5, 3}, {4, 4}} -> 0, 
   {{8, 0}, {5, 3}, {4, 7}} -> 0, {{8, 0}, {5, 3}, {5, 3}} -> 0, 
   {{8, 0}, {5, 3}, {5, 5}} -> 0, {{8, 0}, {5, 3}, {6, 2}} -> 0, 
   {{8, 0}, {5, 3}, {6, 6}} -> 0, {{8, 0}, {5, 3}, {7, 4}} -> 0, 
   {{8, 0}, {5, 3}, {8, 0}} -> 0, {{8, 0}, {5, 3}, {8, 8}} -> 0, 
   {{8, 0}, {5, 5}, {0, 0}} -> 0, {{8, 0}, {5, 5}, {0, 8}} -> 0, 
   {{8, 0}, {5, 5}, {1, 4}} -> 0, {{8, 0}, {5, 5}, {2, 2}} -> 0, 
   {{8, 0}, {5, 5}, {2, 6}} -> 0, {{8, 0}, {5, 5}, {3, 3}} -> 0, 
   {{8, 0}, {5, 5}, {3, 5}} -> I, {{8, 0}, {5, 5}, {4, 1}} -> 0, 
   {{8, 0}, {5, 5}, {4, 4}} -> 0, {{8, 0}, {5, 5}, {4, 7}} -> 0, 
   {{8, 0}, {5, 5}, {5, 3}} -> 0, {{8, 0}, {5, 5}, {5, 5}} -> 0, 
   {{8, 0}, {5, 5}, {6, 2}} -> 0, {{8, 0}, {5, 5}, {6, 6}} -> 0, 
   {{8, 0}, {5, 5}, {7, 4}} -> 0, {{8, 0}, {5, 5}, {8, 0}} -> 0, 
   {{8, 0}, {5, 5}, {8, 8}} -> 0, {{8, 0}, {6, 2}, {0, 0}} -> 0, 
   {{8, 0}, {6, 2}, {0, 8}} -> 0, {{8, 0}, {6, 2}, {1, 4}} -> 0, 
   {{8, 0}, {6, 2}, {2, 2}} -> I, {{8, 0}, {6, 2}, {2, 6}} -> 0, 
   {{8, 0}, {6, 2}, {3, 3}} -> 0, {{8, 0}, {6, 2}, {3, 5}} -> 0, 
   {{8, 0}, {6, 2}, {4, 1}} -> 0, {{8, 0}, {6, 2}, {4, 4}} -> 0, 
   {{8, 0}, {6, 2}, {4, 7}} -> 0, {{8, 0}, {6, 2}, {5, 3}} -> 0, 
   {{8, 0}, {6, 2}, {5, 5}} -> 0, {{8, 0}, {6, 2}, {6, 2}} -> 0, 
   {{8, 0}, {6, 2}, {6, 6}} -> 0, {{8, 0}, {6, 2}, {7, 4}} -> 0, 
   {{8, 0}, {6, 2}, {8, 0}} -> 0, {{8, 0}, {6, 2}, {8, 8}} -> 0, 
   {{8, 0}, {6, 6}, {0, 0}} -> 0, {{8, 0}, {6, 6}, {0, 8}} -> 0, 
   {{8, 0}, {6, 6}, {1, 4}} -> 0, {{8, 0}, {6, 6}, {2, 2}} -> 0, 
   {{8, 0}, {6, 6}, {2, 6}} -> -I, {{8, 0}, {6, 6}, {3, 3}} -> 0, 
   {{8, 0}, {6, 6}, {3, 5}} -> 0, {{8, 0}, {6, 6}, {4, 1}} -> 0, 
   {{8, 0}, {6, 6}, {4, 4}} -> 0, {{8, 0}, {6, 6}, {4, 7}} -> 0, 
   {{8, 0}, {6, 6}, {5, 3}} -> 0, {{8, 0}, {6, 6}, {5, 5}} -> 0, 
   {{8, 0}, {6, 6}, {6, 2}} -> 0, {{8, 0}, {6, 6}, {6, 6}} -> 0, 
   {{8, 0}, {6, 6}, {7, 4}} -> 0, {{8, 0}, {6, 6}, {8, 0}} -> 0, 
   {{8, 0}, {6, 6}, {8, 8}} -> 0, {{8, 0}, {7, 4}, {0, 0}} -> 0, 
   {{8, 0}, {7, 4}, {0, 8}} -> 0, {{8, 0}, {7, 4}, {1, 4}} -> 1, 
   {{8, 0}, {7, 4}, {2, 2}} -> 0, {{8, 0}, {7, 4}, {2, 6}} -> 0, 
   {{8, 0}, {7, 4}, {3, 3}} -> 0, {{8, 0}, {7, 4}, {3, 5}} -> 0, 
   {{8, 0}, {7, 4}, {4, 1}} -> 0, {{8, 0}, {7, 4}, {4, 4}} -> 0, 
   {{8, 0}, {7, 4}, {4, 7}} -> 0, {{8, 0}, {7, 4}, {5, 3}} -> 0, 
   {{8, 0}, {7, 4}, {5, 5}} -> 0, {{8, 0}, {7, 4}, {6, 2}} -> 0, 
   {{8, 0}, {7, 4}, {6, 6}} -> 0, {{8, 0}, {7, 4}, {7, 4}} -> 0, 
   {{8, 0}, {7, 4}, {8, 0}} -> 0, {{8, 0}, {7, 4}, {8, 8}} -> 0, 
   {{8, 0}, {8, 0}, {0, 0}} -> 1, {{8, 0}, {8, 0}, {0, 8}} -> 0, 
   {{8, 0}, {8, 0}, {1, 4}} -> 0, {{8, 0}, {8, 0}, {2, 2}} -> 0, 
   {{8, 0}, {8, 0}, {2, 6}} -> 0, {{8, 0}, {8, 0}, {3, 3}} -> 0, 
   {{8, 0}, {8, 0}, {3, 5}} -> 0, {{8, 0}, {8, 0}, {4, 1}} -> 0, 
   {{8, 0}, {8, 0}, {4, 4}} -> 0, {{8, 0}, {8, 0}, {4, 7}} -> 0, 
   {{8, 0}, {8, 0}, {5, 3}} -> 0, {{8, 0}, {8, 0}, {5, 5}} -> 0, 
   {{8, 0}, {8, 0}, {6, 2}} -> 0, {{8, 0}, {8, 0}, {6, 6}} -> 0, 
   {{8, 0}, {8, 0}, {7, 4}} -> 0, {{8, 0}, {8, 0}, {8, 0}} -> 0, 
   {{8, 0}, {8, 0}, {8, 8}} -> 0, {{8, 0}, {8, 8}, {0, 0}} -> 0, 
   {{8, 0}, {8, 8}, {0, 8}} -> 1, {{8, 0}, {8, 8}, {1, 4}} -> 0, 
   {{8, 0}, {8, 8}, {2, 2}} -> 0, {{8, 0}, {8, 8}, {2, 6}} -> 0, 
   {{8, 0}, {8, 8}, {3, 3}} -> 0, {{8, 0}, {8, 8}, {3, 5}} -> 0, 
   {{8, 0}, {8, 8}, {4, 1}} -> 0, {{8, 0}, {8, 8}, {4, 4}} -> 0, 
   {{8, 0}, {8, 8}, {4, 7}} -> 0, {{8, 0}, {8, 8}, {5, 3}} -> 0, 
   {{8, 0}, {8, 8}, {5, 5}} -> 0, {{8, 0}, {8, 8}, {6, 2}} -> 0, 
   {{8, 0}, {8, 8}, {6, 6}} -> 0, {{8, 0}, {8, 8}, {7, 4}} -> 0, 
   {{8, 0}, {8, 8}, {8, 0}} -> 0, {{8, 0}, {8, 8}, {8, 8}} -> 0, 
   {{8, 8}, {0, 0}, {0, 0}} -> 0, {{8, 8}, {0, 0}, {0, 8}} -> 0, 
   {{8, 8}, {0, 0}, {1, 4}} -> 0, {{8, 8}, {0, 0}, {2, 2}} -> 0, 
   {{8, 8}, {0, 0}, {2, 6}} -> 0, {{8, 8}, {0, 0}, {3, 3}} -> 0, 
   {{8, 8}, {0, 0}, {3, 5}} -> 0, {{8, 8}, {0, 0}, {4, 1}} -> 0, 
   {{8, 8}, {0, 0}, {4, 4}} -> 0, {{8, 8}, {0, 0}, {4, 7}} -> 0, 
   {{8, 8}, {0, 0}, {5, 3}} -> 0, {{8, 8}, {0, 0}, {5, 5}} -> 0, 
   {{8, 8}, {0, 0}, {6, 2}} -> 0, {{8, 8}, {0, 0}, {6, 6}} -> 0, 
   {{8, 8}, {0, 0}, {7, 4}} -> 0, {{8, 8}, {0, 0}, {8, 0}} -> 0, 
   {{8, 8}, {0, 0}, {8, 8}} -> 1, {{8, 8}, {0, 8}, {0, 0}} -> 0, 
   {{8, 8}, {0, 8}, {0, 8}} -> 0, {{8, 8}, {0, 8}, {1, 4}} -> 0, 
   {{8, 8}, {0, 8}, {2, 2}} -> 0, {{8, 8}, {0, 8}, {2, 6}} -> 0, 
   {{8, 8}, {0, 8}, {3, 3}} -> 0, {{8, 8}, {0, 8}, {3, 5}} -> 0, 
   {{8, 8}, {0, 8}, {4, 1}} -> 0, {{8, 8}, {0, 8}, {4, 4}} -> 0, 
   {{8, 8}, {0, 8}, {4, 7}} -> 0, {{8, 8}, {0, 8}, {5, 3}} -> 0, 
   {{8, 8}, {0, 8}, {5, 5}} -> 0, {{8, 8}, {0, 8}, {6, 2}} -> 0, 
   {{8, 8}, {0, 8}, {6, 6}} -> 0, {{8, 8}, {0, 8}, {7, 4}} -> 0, 
   {{8, 8}, {0, 8}, {8, 0}} -> 1, {{8, 8}, {0, 8}, {8, 8}} -> 0, 
   {{8, 8}, {1, 4}, {0, 0}} -> 0, {{8, 8}, {1, 4}, {0, 8}} -> 0, 
   {{8, 8}, {1, 4}, {1, 4}} -> 0, {{8, 8}, {1, 4}, {2, 2}} -> 0, 
   {{8, 8}, {1, 4}, {2, 6}} -> 0, {{8, 8}, {1, 4}, {3, 3}} -> 0, 
   {{8, 8}, {1, 4}, {3, 5}} -> 0, {{8, 8}, {1, 4}, {4, 1}} -> 0, 
   {{8, 8}, {1, 4}, {4, 4}} -> 0, {{8, 8}, {1, 4}, {4, 7}} -> 0, 
   {{8, 8}, {1, 4}, {5, 3}} -> 0, {{8, 8}, {1, 4}, {5, 5}} -> 0, 
   {{8, 8}, {1, 4}, {6, 2}} -> 0, {{8, 8}, {1, 4}, {6, 6}} -> 0, 
   {{8, 8}, {1, 4}, {7, 4}} -> I, {{8, 8}, {1, 4}, {8, 0}} -> 0, 
   {{8, 8}, {1, 4}, {8, 8}} -> 0, {{8, 8}, {2, 2}, {0, 0}} -> 0, 
   {{8, 8}, {2, 2}, {0, 8}} -> 0, {{8, 8}, {2, 2}, {1, 4}} -> 0, 
   {{8, 8}, {2, 2}, {2, 2}} -> 0, {{8, 8}, {2, 2}, {2, 6}} -> 0, 
   {{8, 8}, {2, 2}, {3, 3}} -> 0, {{8, 8}, {2, 2}, {3, 5}} -> 0, 
   {{8, 8}, {2, 2}, {4, 1}} -> 0, {{8, 8}, {2, 2}, {4, 4}} -> 0, 
   {{8, 8}, {2, 2}, {4, 7}} -> 0, {{8, 8}, {2, 2}, {5, 3}} -> 0, 
   {{8, 8}, {2, 2}, {5, 5}} -> 0, {{8, 8}, {2, 2}, {6, 2}} -> 0, 
   {{8, 8}, {2, 2}, {6, 6}} -> 1, {{8, 8}, {2, 2}, {7, 4}} -> 0, 
   {{8, 8}, {2, 2}, {8, 0}} -> 0, {{8, 8}, {2, 2}, {8, 8}} -> 0, 
   {{8, 8}, {2, 6}, {0, 0}} -> 0, {{8, 8}, {2, 6}, {0, 8}} -> 0, 
   {{8, 8}, {2, 6}, {1, 4}} -> 0, {{8, 8}, {2, 6}, {2, 2}} -> 0, 
   {{8, 8}, {2, 6}, {2, 6}} -> 0, {{8, 8}, {2, 6}, {3, 3}} -> 0, 
   {{8, 8}, {2, 6}, {3, 5}} -> 0, {{8, 8}, {2, 6}, {4, 1}} -> 0, 
   {{8, 8}, {2, 6}, {4, 4}} -> 0, {{8, 8}, {2, 6}, {4, 7}} -> 0, 
   {{8, 8}, {2, 6}, {5, 3}} -> 0, {{8, 8}, {2, 6}, {5, 5}} -> 0, 
   {{8, 8}, {2, 6}, {6, 2}} -> -1, {{8, 8}, {2, 6}, {6, 6}} -> 0, 
   {{8, 8}, {2, 6}, {7, 4}} -> 0, {{8, 8}, {2, 6}, {8, 0}} -> 0, 
   {{8, 8}, {2, 6}, {8, 8}} -> 0, {{8, 8}, {3, 3}, {0, 0}} -> 0, 
   {{8, 8}, {3, 3}, {0, 8}} -> 0, {{8, 8}, {3, 3}, {1, 4}} -> 0, 
   {{8, 8}, {3, 3}, {2, 2}} -> 0, {{8, 8}, {3, 3}, {2, 6}} -> 0, 
   {{8, 8}, {3, 3}, {3, 3}} -> 0, {{8, 8}, {3, 3}, {3, 5}} -> 0, 
   {{8, 8}, {3, 3}, {4, 1}} -> 0, {{8, 8}, {3, 3}, {4, 4}} -> 0, 
   {{8, 8}, {3, 3}, {4, 7}} -> 0, {{8, 8}, {3, 3}, {5, 3}} -> 0, 
   {{8, 8}, {3, 3}, {5, 5}} -> 1, {{8, 8}, {3, 3}, {6, 2}} -> 0, 
   {{8, 8}, {3, 3}, {6, 6}} -> 0, {{8, 8}, {3, 3}, {7, 4}} -> 0, 
   {{8, 8}, {3, 3}, {8, 0}} -> 0, {{8, 8}, {3, 3}, {8, 8}} -> 0, 
   {{8, 8}, {3, 5}, {0, 0}} -> 0, {{8, 8}, {3, 5}, {0, 8}} -> 0, 
   {{8, 8}, {3, 5}, {1, 4}} -> 0, {{8, 8}, {3, 5}, {2, 2}} -> 0, 
   {{8, 8}, {3, 5}, {2, 6}} -> 0, {{8, 8}, {3, 5}, {3, 3}} -> 0, 
   {{8, 8}, {3, 5}, {3, 5}} -> 0, {{8, 8}, {3, 5}, {4, 1}} -> 0, 
   {{8, 8}, {3, 5}, {4, 4}} -> 0, {{8, 8}, {3, 5}, {4, 7}} -> 0, 
   {{8, 8}, {3, 5}, {5, 3}} -> 1, {{8, 8}, {3, 5}, {5, 5}} -> 0, 
   {{8, 8}, {3, 5}, {6, 2}} -> 0, {{8, 8}, {3, 5}, {6, 6}} -> 0, 
   {{8, 8}, {3, 5}, {7, 4}} -> 0, {{8, 8}, {3, 5}, {8, 0}} -> 0, 
   {{8, 8}, {3, 5}, {8, 8}} -> 0, {{8, 8}, {4, 1}, {0, 0}} -> 0, 
   {{8, 8}, {4, 1}, {0, 8}} -> 0, {{8, 8}, {4, 1}, {1, 4}} -> 0, 
   {{8, 8}, {4, 1}, {2, 2}} -> 0, {{8, 8}, {4, 1}, {2, 6}} -> 0, 
   {{8, 8}, {4, 1}, {3, 3}} -> 0, {{8, 8}, {4, 1}, {3, 5}} -> 0, 
   {{8, 8}, {4, 1}, {4, 1}} -> 0, {{8, 8}, {4, 1}, {4, 4}} -> 0, 
   {{8, 8}, {4, 1}, {4, 7}} -> I, {{8, 8}, {4, 1}, {5, 3}} -> 0, 
   {{8, 8}, {4, 1}, {5, 5}} -> 0, {{8, 8}, {4, 1}, {6, 2}} -> 0, 
   {{8, 8}, {4, 1}, {6, 6}} -> 0, {{8, 8}, {4, 1}, {7, 4}} -> 0, 
   {{8, 8}, {4, 1}, {8, 0}} -> 0, {{8, 8}, {4, 1}, {8, 8}} -> 0, 
   {{8, 8}, {4, 4}, {0, 0}} -> 0, {{8, 8}, {4, 4}, {0, 8}} -> 0, 
   {{8, 8}, {4, 4}, {1, 4}} -> 0, {{8, 8}, {4, 4}, {2, 2}} -> 0, 
   {{8, 8}, {4, 4}, {2, 6}} -> 0, {{8, 8}, {4, 4}, {3, 3}} -> 0, 
   {{8, 8}, {4, 4}, {3, 5}} -> 0, {{8, 8}, {4, 4}, {4, 1}} -> 0, 
   {{8, 8}, {4, 4}, {4, 4}} -> -1, {{8, 8}, {4, 4}, {4, 7}} -> 0, 
   {{8, 8}, {4, 4}, {5, 3}} -> 0, {{8, 8}, {4, 4}, {5, 5}} -> 0, 
   {{8, 8}, {4, 4}, {6, 2}} -> 0, {{8, 8}, {4, 4}, {6, 6}} -> 0, 
   {{8, 8}, {4, 4}, {7, 4}} -> 0, {{8, 8}, {4, 4}, {8, 0}} -> 0, 
   {{8, 8}, {4, 4}, {8, 8}} -> 0, {{8, 8}, {4, 7}, {0, 0}} -> 0, 
   {{8, 8}, {4, 7}, {0, 8}} -> 0, {{8, 8}, {4, 7}, {1, 4}} -> 0, 
   {{8, 8}, {4, 7}, {2, 2}} -> 0, {{8, 8}, {4, 7}, {2, 6}} -> 0, 
   {{8, 8}, {4, 7}, {3, 3}} -> 0, {{8, 8}, {4, 7}, {3, 5}} -> 0, 
   {{8, 8}, {4, 7}, {4, 1}} -> -I, {{8, 8}, {4, 7}, {4, 4}} -> 0, 
   {{8, 8}, {4, 7}, {4, 7}} -> 0, {{8, 8}, {4, 7}, {5, 3}} -> 0, 
   {{8, 8}, {4, 7}, {5, 5}} -> 0, {{8, 8}, {4, 7}, {6, 2}} -> 0, 
   {{8, 8}, {4, 7}, {6, 6}} -> 0, {{8, 8}, {4, 7}, {7, 4}} -> 0, 
   {{8, 8}, {4, 7}, {8, 0}} -> 0, {{8, 8}, {4, 7}, {8, 8}} -> 0, 
   {{8, 8}, {5, 3}, {0, 0}} -> 0, {{8, 8}, {5, 3}, {0, 8}} -> 0, 
   {{8, 8}, {5, 3}, {1, 4}} -> 0, {{8, 8}, {5, 3}, {2, 2}} -> 0, 
   {{8, 8}, {5, 3}, {2, 6}} -> 0, {{8, 8}, {5, 3}, {3, 3}} -> 0, 
   {{8, 8}, {5, 3}, {3, 5}} -> 1, {{8, 8}, {5, 3}, {4, 1}} -> 0, 
   {{8, 8}, {5, 3}, {4, 4}} -> 0, {{8, 8}, {5, 3}, {4, 7}} -> 0, 
   {{8, 8}, {5, 3}, {5, 3}} -> 0, {{8, 8}, {5, 3}, {5, 5}} -> 0, 
   {{8, 8}, {5, 3}, {6, 2}} -> 0, {{8, 8}, {5, 3}, {6, 6}} -> 0, 
   {{8, 8}, {5, 3}, {7, 4}} -> 0, {{8, 8}, {5, 3}, {8, 0}} -> 0, 
   {{8, 8}, {5, 3}, {8, 8}} -> 0, {{8, 8}, {5, 5}, {0, 0}} -> 0, 
   {{8, 8}, {5, 5}, {0, 8}} -> 0, {{8, 8}, {5, 5}, {1, 4}} -> 0, 
   {{8, 8}, {5, 5}, {2, 2}} -> 0, {{8, 8}, {5, 5}, {2, 6}} -> 0, 
   {{8, 8}, {5, 5}, {3, 3}} -> 1, {{8, 8}, {5, 5}, {3, 5}} -> 0, 
   {{8, 8}, {5, 5}, {4, 1}} -> 0, {{8, 8}, {5, 5}, {4, 4}} -> 0, 
   {{8, 8}, {5, 5}, {4, 7}} -> 0, {{8, 8}, {5, 5}, {5, 3}} -> 0, 
   {{8, 8}, {5, 5}, {5, 5}} -> 0, {{8, 8}, {5, 5}, {6, 2}} -> 0, 
   {{8, 8}, {5, 5}, {6, 6}} -> 0, {{8, 8}, {5, 5}, {7, 4}} -> 0, 
   {{8, 8}, {5, 5}, {8, 0}} -> 0, {{8, 8}, {5, 5}, {8, 8}} -> 0, 
   {{8, 8}, {6, 2}, {0, 0}} -> 0, {{8, 8}, {6, 2}, {0, 8}} -> 0, 
   {{8, 8}, {6, 2}, {1, 4}} -> 0, {{8, 8}, {6, 2}, {2, 2}} -> 0, 
   {{8, 8}, {6, 2}, {2, 6}} -> -1, {{8, 8}, {6, 2}, {3, 3}} -> 0, 
   {{8, 8}, {6, 2}, {3, 5}} -> 0, {{8, 8}, {6, 2}, {4, 1}} -> 0, 
   {{8, 8}, {6, 2}, {4, 4}} -> 0, {{8, 8}, {6, 2}, {4, 7}} -> 0, 
   {{8, 8}, {6, 2}, {5, 3}} -> 0, {{8, 8}, {6, 2}, {5, 5}} -> 0, 
   {{8, 8}, {6, 2}, {6, 2}} -> 0, {{8, 8}, {6, 2}, {6, 6}} -> 0, 
   {{8, 8}, {6, 2}, {7, 4}} -> 0, {{8, 8}, {6, 2}, {8, 0}} -> 0, 
   {{8, 8}, {6, 2}, {8, 8}} -> 0, {{8, 8}, {6, 6}, {0, 0}} -> 0, 
   {{8, 8}, {6, 6}, {0, 8}} -> 0, {{8, 8}, {6, 6}, {1, 4}} -> 0, 
   {{8, 8}, {6, 6}, {2, 2}} -> 1, {{8, 8}, {6, 6}, {2, 6}} -> 0, 
   {{8, 8}, {6, 6}, {3, 3}} -> 0, {{8, 8}, {6, 6}, {3, 5}} -> 0, 
   {{8, 8}, {6, 6}, {4, 1}} -> 0, {{8, 8}, {6, 6}, {4, 4}} -> 0, 
   {{8, 8}, {6, 6}, {4, 7}} -> 0, {{8, 8}, {6, 6}, {5, 3}} -> 0, 
   {{8, 8}, {6, 6}, {5, 5}} -> 0, {{8, 8}, {6, 6}, {6, 2}} -> 0, 
   {{8, 8}, {6, 6}, {6, 6}} -> 0, {{8, 8}, {6, 6}, {7, 4}} -> 0, 
   {{8, 8}, {6, 6}, {8, 0}} -> 0, {{8, 8}, {6, 6}, {8, 8}} -> 0, 
   {{8, 8}, {7, 4}, {0, 0}} -> 0, {{8, 8}, {7, 4}, {0, 8}} -> 0, 
   {{8, 8}, {7, 4}, {1, 4}} -> -I, {{8, 8}, {7, 4}, {2, 2}} -> 0, 
   {{8, 8}, {7, 4}, {2, 6}} -> 0, {{8, 8}, {7, 4}, {3, 3}} -> 0, 
   {{8, 8}, {7, 4}, {3, 5}} -> 0, {{8, 8}, {7, 4}, {4, 1}} -> 0, 
   {{8, 8}, {7, 4}, {4, 4}} -> 0, {{8, 8}, {7, 4}, {4, 7}} -> 0, 
   {{8, 8}, {7, 4}, {5, 3}} -> 0, {{8, 8}, {7, 4}, {5, 5}} -> 0, 
   {{8, 8}, {7, 4}, {6, 2}} -> 0, {{8, 8}, {7, 4}, {6, 6}} -> 0, 
   {{8, 8}, {7, 4}, {7, 4}} -> 0, {{8, 8}, {7, 4}, {8, 0}} -> 0, 
   {{8, 8}, {7, 4}, {8, 8}} -> 0, {{8, 8}, {8, 0}, {0, 0}} -> 0, 
   {{8, 8}, {8, 0}, {0, 8}} -> 1, {{8, 8}, {8, 0}, {1, 4}} -> 0, 
   {{8, 8}, {8, 0}, {2, 2}} -> 0, {{8, 8}, {8, 0}, {2, 6}} -> 0, 
   {{8, 8}, {8, 0}, {3, 3}} -> 0, {{8, 8}, {8, 0}, {3, 5}} -> 0, 
   {{8, 8}, {8, 0}, {4, 1}} -> 0, {{8, 8}, {8, 0}, {4, 4}} -> 0, 
   {{8, 8}, {8, 0}, {4, 7}} -> 0, {{8, 8}, {8, 0}, {5, 3}} -> 0, 
   {{8, 8}, {8, 0}, {5, 5}} -> 0, {{8, 8}, {8, 0}, {6, 2}} -> 0, 
   {{8, 8}, {8, 0}, {6, 6}} -> 0, {{8, 8}, {8, 0}, {7, 4}} -> 0, 
   {{8, 8}, {8, 0}, {8, 0}} -> 0, {{8, 8}, {8, 0}, {8, 8}} -> 0, 
   {{8, 8}, {8, 8}, {0, 0}} -> 1, {{8, 8}, {8, 8}, {0, 8}} -> 0, 
   {{8, 8}, {8, 8}, {1, 4}} -> 0, {{8, 8}, {8, 8}, {2, 2}} -> 0, 
   {{8, 8}, {8, 8}, {2, 6}} -> 0, {{8, 8}, {8, 8}, {3, 3}} -> 0, 
   {{8, 8}, {8, 8}, {3, 5}} -> 0, {{8, 8}, {8, 8}, {4, 1}} -> 0, 
   {{8, 8}, {8, 8}, {4, 4}} -> 0, {{8, 8}, {8, 8}, {4, 7}} -> 0, 
   {{8, 8}, {8, 8}, {5, 3}} -> 0, {{8, 8}, {8, 8}, {5, 5}} -> 0, 
   {{8, 8}, {8, 8}, {6, 2}} -> 0, {{8, 8}, {8, 8}, {6, 6}} -> 0, 
   {{8, 8}, {8, 8}, {7, 4}} -> 0, {{8, 8}, {8, 8}, {8, 0}} -> 0, 
   {{8, 8}, {8, 8}, {8, 8}} -> 0|>, "Reconstruction" -> 
  <|"Method" -> "RootApproximant on ABBA squares, followed by solved signs", 
   "Status" -> 
    "Numerically recognized algebraic candidates; not a symbolic proof", 
   "WorkingPrecision" -> 50, "RootDegree" -> Automatic, 
   "Tolerance" -> 1/10000000000000000000000000, 
   "MinimumSquareReliableDigits" -> 47.567142036021515, 
   "MaximumSquareError" -> 0``47.567142036021515, 
   "MaximumXError" -> 0``47.868172031685496, "MaximumAlphaError" -> 
    0``47.868172031685496|>, "SolverSummary" -> 
  <|"ABBACorrelators" -> 169, "ABBAEquations" -> 68, 
   "KnownEtas" -> <|1 -> 1, 2 -> 1, 3 -> 1, 4 -> 1, 5 -> 1, 6 -> 1, 7 -> -1, 
     8 -> 1, 9 -> 0, 10 -> 1, 11 -> 1, 12 -> 1, 13 -> 1, 14 -> -1, 15 -> -1, 
     16 -> 1, 17 -> 1, 18 -> -1, 19 -> -1, 20 -> 1, 21 -> 1, 22 -> 1, 
     23 -> 0, 24 -> 1, 25 -> 1, 26 -> 0, 27 -> 1, 28 -> -1, 29 -> 0, 30 -> 1, 
     31 -> 0, 32 -> 1|>, "ZeroIndices" -> {9, 23, 26, 29, 31}, 
   "StageHistory" -> {<|"Stage" -> "ABBA", "NewEquations" -> 68, 
      "FixpointIterations" -> 2, "NewManifestRelations" -> 14, 
      "TrivialEquationsRemoved" -> 54, "NewEquationContradictions" -> 0, 
      "KnownEtas" -> 24, "PairRelations" -> 2, "ParityConstraints" -> 0, 
      "ResidualEquations" -> 0|>, <|"Stage" -> "AAAB", 
      "CorrelatorsProcessed" -> 156, "CorrelatorsTotal" -> 156, 
      "KnownEtas" -> 31, "RelationGroups" -> 3, "ParityConstraints" -> 0, 
      "ResidualEquations" -> 0, "ManifestlyZeroCorrelators" -> 0, 
      "EquationGenerationFailures" -> 0, "Contradictions" -> 0, 
      "Failures" -> 0, "ElapsedSeconds" -> 12.218141`6.|>, 
     <|"Stage" -> "AABC", "CorrelatorsProcessed" -> 23, 
      "CorrelatorsTotal" -> 858, "KnownEtas" -> 32, "RelationGroups" -> 3, 
      "ParityConstraints" -> 0, "ResidualEquations" -> 0, 
      "ManifestlyZeroCorrelators" -> 0, "EquationGenerationFailures" -> 0, 
      "Contradictions" -> 0, "Failures" -> 0, "ElapsedSeconds" -> 
       0.778231`6.|>}, "StagesSkippedAfterAllSignsKnown" -> {"ABCD"}, 
   "Contradictions" -> 0, "GenerationFailures" -> 0, 
   "MaximumABBAResidual" -> 
    1.121886865213501226545908648031307058504186420879764477476`47.5671420360\
21515*^-58, "RetainedEquationCount" -> 0, "MaximumRetainedResidual" -> 0, 
   "RetainedResidualCheckScope" -> "Consistency of inherited reduced \
equations; reduction can lose numerical accuracy. A numerical zero here does \
not certify the requested crossing tolerance. Separate direct exhaustive \
verification is required.", "ElapsedSeconds" -> 25.126464|>, 
 "CacheFile" -> "e7_workflow/runs/wp100_guard20/case_k0_kp7/sixj_wp120.wl", 
 "Convention" -> "QuantumGroup6j_num_wp50.wl:ordered-phase-convention-v1"|>


==> anc/data/E8/p1/coefficients.json <==
{
  "schema_version": 1,
  "kind": "E8CoefficientTable",
  "parameters": {
    "pp": 30,
    "k": 0,
    "kp": 1
  },
  "number_of_coefficients": 107,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [
    46,
    52,
    71,
    73,
    98,
    99,
    102,
    103,
    105,
    106,
    107
  ],
  "source_ope_file": "e8_workflow/runs/wp100_four_cases/case_k0_kp1/ope_exact.wl",
  "source_ope_sha256": "9abf2ff43ab400decb9fd288a1c6530505efa08b32472472eb9869fcad24f22b",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "e8_workflow/vendor/triplet_classification_E8.wl",
    "sha256": "451eefeb43deaa6b66cbd5df8f5fb40f6f29799595ca2010f9ebafa0e7167daf",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "I*Sqrt[3/2]",
      "display_inputform": "I*Sqrt[3/2]",
      "tex": "i \\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          0,
          5
        ],
        [
          0,
          5
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          0,
          5
        ],
        [
          0,
          9
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "-I",
      "display_inputform": "-I",
      "tex": "-i",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "I/Sqrt[2]",
      "display_inputform": "I/Sqrt[2]",
      "tex": "\\frac{i}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          0
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "I*Sqrt[3/2]",
      "display_inputform": "I*Sqrt[3/2]",
      "tex": "i \\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "-I",
      "display_inputform": "-I",
      "tex": "-i",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Sqrt[5/3]",
      "display_inputform": "Sqrt[5/3]",
      "tex": "\\sqrt{\\frac{5}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "-I",
      "display_inputform": "-I",
      "tex": "-i",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 19,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 20,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 21,
      "inputform": "1/Sqrt[3]",
      "display_inputform": "1/Sqrt[3]",
      "tex": "\\frac{1}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 22,
      "inputform": "-Sqrt[5/6]",
      "display_inputform": "-Sqrt[5/6]",
      "tex": "-\\sqrt{\\frac{5}{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 23,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 24,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 25,
      "inputform": "I/Sqrt[2]",
      "display_inputform": "I/Sqrt[2]",
      "tex": "\\frac{i}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 26,
      "inputform": "-(1/Sqrt[3])",
      "display_inputform": "-(1/Sqrt[3])",
      "tex": "-\\frac{1}{\\sqrt{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 27,
      "inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[6]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 28,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 29,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          0
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 30,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          0
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 31,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 32,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 33,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 34,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 35,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 36,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 37,
      "inputform": "-Sqrt[5/6]",
      "display_inputform": "-Sqrt[5/6]",
      "tex": "-\\sqrt{\\frac{5}{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 38,
      "inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[6]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 39,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 40,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 41,
      "inputform": "Sqrt[5/3]/2",
      "display_inputform": "Sqrt[5/3]/2",
      "tex": "\\frac{\\sqrt{\\frac{5}{3}}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 42,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 43,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 44,
      "inputform": "-1/2*Sqrt[3]",
      "display_inputform": "-1/2*Sqrt[3]",
      "tex": "-\\frac{\\sqrt{3}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 45,
      "inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
      "display_inputform": "I*Sqrt[2/3]*5^(1/4)",
      "tex": "i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 46,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 47,
      "inputform": "-I",
      "display_inputform": "-I",
      "tex": "-i",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 48,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 49,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 50,
      "inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[6]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 51,
      "inputform": "Sqrt[2/3]",
      "display_inputform": "Sqrt[2/3]",
      "tex": "\\sqrt{\\frac{2}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 52,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 53,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          11
        ]
      ]
    },
    {
      "index": 54,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          0
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 55,
      "inputform": "I/Sqrt[2]",
      "display_inputform": "I/Sqrt[2]",
      "tex": "\\frac{i}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          0
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 56,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 57,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 58,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 59,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          11
        ]
      ]
    },
    {
      "index": 60,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 61,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 62,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 63,
      "inputform": "-1/2*I",
      "display_inputform": "-1/2*I",
      "tex": "-\\frac{i}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          11
        ]
      ]
    },
    {
      "index": 64,
      "inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[6]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 65,
      "inputform": "-1/2*Sqrt[5/3]",
      "display_inputform": "-1/2*Sqrt[5/3]",
      "tex": "-\\frac{\\sqrt{\\frac{5}{3}}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 66,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 67,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 68,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 69,
      "inputform": "-1/2*Sqrt[3]",
      "display_inputform": "-1/2*Sqrt[3]",
      "tex": "-\\frac{\\sqrt{3}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 70,
      "inputform": "Root[-5 + 9*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[3]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 71,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 72,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 73,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 74,
      "inputform": "I*Sqrt[3/2]",
      "display_inputform": "I*Sqrt[3/2]",
      "tex": "i \\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 75,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          0
        ],
        [
          9,
          0
        ]
      ]
    },
    {
      "index": 76,
      "inputform": "I*Sqrt[3/2]",
      "display_inputform": "I*Sqrt[3/2]",
      "tex": "i \\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 77,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          5
        ],
        [
          9,
          5
        ]
      ]
    },
    {
      "index": 78,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 79,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 80,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 81,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 82,
      "inputform": "3/2",
      "display_inputform": "3/2",
      "tex": "\\frac{3}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 83,
      "inputform": "Root[-45 + 16*#1^4 & , 2, 0]",
      "display_inputform": "(Sqrt[3]*5^(1/4))/2",
      "tex": "\\frac{1}{2} \\sqrt{3} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 84,
      "inputform": "Root[-45 + 16*#1^4 & , 2, 0]",
      "display_inputform": "(Sqrt[3]*5^(1/4))/2",
      "tex": "\\frac{1}{2} \\sqrt{3} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          9,
          5
        ]
      ]
    },
    {
      "index": 85,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          9,
          9
        ]
      ]
    },
    {
      "index": 86,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 87,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 88,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 89,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 90,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 91,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 92,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 93,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 94,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 95,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 96,
      "inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
      "display_inputform": "I*Sqrt[2/3]*5^(1/4)",
      "tex": "i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 97,
      "inputform": "Sqrt[2/3]",
      "display_inputform": "Sqrt[2/3]",
      "tex": "\\sqrt{\\frac{2}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 98,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 99,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 100,
      "inputform": "Root[-5 + 9*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[3]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 101,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 102,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 103,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 104,
      "inputform": "2/Sqrt[3]",
      "display_inputform": "2/Sqrt[3]",
      "tex": "\\frac{2}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 105,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 106,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 107,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    }
  ]
}


==> anc/data/E8/p1/coefficients.md <==
# E8 coefficient table

Parameters: **k = 0, k' = 1, p' = 30**.

The 107 rows use the original numbered class convention. Class 0 is the separate normalization class and equals 1. The table contains exact expressions reconstructed by the bootstrap solver; crossing verification is recorded separately.

Each representative lists the three fields for which the coefficient is $x_i = \alpha[A,B,C]$. Representative identities and displayed radical forms were checked by exact algebraic reduction.

Zero coefficients: 46, 52, 71, 73, 98, 99, 102, 103, 105, 106, 107.

| Index | Representative fields A, B, C | Exact coefficient $x_i$ |
| ---: | :--- | :--- |
| 1 | $(0,5), (0,5), (0,5)$ | $i \sqrt{\frac{3}{2}}$ |
| 2 | $(0,5), (0,5), (0,9)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 3 | $(0,5), (3,3), (3,3)$ | $-i$ |
| 4 | $(0,5), (3,3), (3,6)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 5 | $(0,5), (3,3), (3,8)$ | $\frac{i}{\sqrt{2}}$ |
| 6 | $(0,5), (3,6), (3,6)$ | $-\frac{i}{\sqrt{2}}$ |
| 7 | $(0,5), (3,6), (3,8)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 8 | $(0,5), (5,0), (5,5)$ | $-1$ |
| 9 | $(0,5), (5,5), (5,5)$ | $i \sqrt{\frac{3}{2}}$ |
| 10 | $(0,5), (5,5), (5,9)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 11 | $(0,5), (6,3), (6,3)$ | $-i$ |
| 12 | $(0,5), (6,3), (6,6)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 13 | $(0,5), (6,3), (6,8)$ | $-\frac{i}{\sqrt{2}}$ |
| 14 | $(0,5), (6,6), (6,6)$ | $-\frac{i}{\sqrt{2}}$ |
| 15 | $(0,5), (6,6), (6,8)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 16 | $(3,3), (3,3), (3,3)$ | $\sqrt{\frac{5}{3}}$ |
| 17 | $(3,3), (3,3), (3,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ |
| 18 | $(3,3), (3,3), (5,0)$ | $-i$ |
| 19 | $(3,3), (3,3), (5,5)$ | $1$ |
| 20 | $(3,3), (3,3), (6,3)$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ |
| 21 | $(3,3), (3,3), (6,6)$ | $\frac{1}{\sqrt{3}}$ |
| 22 | $(3,3), (3,6), (3,6)$ | $-\sqrt{\frac{5}{6}}$ |
| 23 | $(3,3), (3,6), (3,8)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 24 | $(3,3), (3,6), (5,5)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 25 | $(3,3), (3,6), (5,9)$ | $\frac{i}{\sqrt{2}}$ |
| 26 | $(3,3), (3,6), (6,3)$ | $-\frac{1}{\sqrt{3}}$ |
| 27 | $(3,3), (3,6), (6,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{6}}$ |
| 28 | $(3,3), (3,6), (6,8)$ | $\frac{1}{\sqrt{2}}$ |
| 29 | $(3,3), (5,0), (6,3)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 30 | $(3,3), (5,0), (8,3)$ | $-\frac{i}{\sqrt{2}}$ |
| 31 | $(3,3), (5,5), (6,3)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 32 | $(3,3), (5,5), (6,6)$ | $\frac{\sqrt{5}}{2}$ |
| 33 | $(3,3), (5,5), (6,8)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 34 | $(3,3), (5,5), (8,3)$ | $\frac{1}{\sqrt{2}}$ |
| 35 | $(3,3), (5,5), (8,6)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 36 | $(3,3), (5,5), (8,8)$ | $-\frac{1}{2}$ |
| 37 | $(3,3), (6,3), (6,3)$ | $-\sqrt{\frac{5}{6}}$ |
| 38 | $(3,3), (6,3), (6,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{6}}$ |
| 39 | $(3,3), (6,3), (8,3)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 40 | $(3,3), (6,3), (8,6)$ | $\frac{1}{\sqrt{2}}$ |
| 41 | $(3,3), (6,6), (6,6)$ | $\frac{\sqrt{\frac{5}{3}}}{2}$ |
| 42 | $(3,3), (6,6), (6,8)$ | $-\frac{1}{2} i \sqrt[4]{5}$ |
| 43 | $(3,3), (6,6), (8,6)$ | $-\frac{1}{2} i \sqrt[4]{5}$ |
| 44 | $(3,3), (6,6), (8,8)$ | $-\frac{\sqrt{3}}{2}$ |
| 45 | $(3,6), (3,6), (3,6)$ | $i \sqrt{\frac{2}{3}} \sqrt[4]{5}$ |
| 46 | $(3,6), (3,6), (3,8)$ | $0$ |
| 47 | $(3,6), (3,6), (5,0)$ | $-i$ |
| 48 | $(3,6), (3,6), (5,5)$ | $\frac{1}{\sqrt{2}}$ |
| 49 | $(3,6), (3,6), (5,9)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 50 | $(3,6), (3,6), (6,3)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{6}}$ |
| 51 | $(3,6), (3,6), (6,6)$ | $\sqrt{\frac{2}{3}}$ |
| 52 | $(3,6), (3,6), (6,8)$ | $0$ |
| 53 | $(3,6), (3,6), (6,11)$ | $-\frac{i}{\sqrt{2}}$ |
| 54 | $(3,6), (5,0), (6,6)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 55 | $(3,6), (5,0), (8,6)$ | $\frac{i}{\sqrt{2}}$ |
| 56 | $(3,6), (5,5), (6,3)$ | $-\frac{\sqrt{5}}{2}$ |
| 57 | $(3,6), (5,5), (6,6)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 58 | $(3,6), (5,5), (6,8)$ | $\frac{\sqrt{5}}{2}$ |
| 59 | $(3,6), (5,5), (6,11)$ | $-\frac{\sqrt[4]{5}}{2}$ |
| 60 | $(3,6), (5,5), (8,3)$ | $-\frac{1}{2} i \sqrt[4]{5}$ |
| 61 | $(3,6), (5,5), (8,6)$ | $-\frac{1}{2}$ |
| 62 | $(3,6), (5,5), (8,8)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 63 | $(3,6), (5,5), (8,11)$ | $-\frac{i}{2}$ |
| 64 | $(3,6), (6,3), (6,3)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{6}}$ |
| 65 | $(3,6), (6,3), (6,6)$ | $-\frac{\sqrt{\frac{5}{3}}}{2}$ |
| 66 | $(3,6), (6,3), (6,8)$ | $-\frac{1}{2} i \sqrt[4]{5}$ |
| 67 | $(3,6), (6,3), (8,3)$ | $-\frac{1}{\sqrt{2}}$ |
| 68 | $(3,6), (6,3), (8,6)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 69 | $(3,6), (6,3), (8,8)$ | $-\frac{\sqrt{3}}{2}$ |
| 70 | $(3,6), (6,6), (6,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{3}}$ |
| 71 | $(3,6), (6,6), (6,8)$ | $0$ |
| 72 | $(3,6), (6,6), (8,6)$ | $-1$ |
| 73 | $(3,6), (6,6), (8,8)$ | $0$ |
| 74 | $(5,0), (5,0), (5,0)$ | $i \sqrt{\frac{3}{2}}$ |
| 75 | $(5,0), (5,0), (9,0)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 76 | $(5,0), (5,5), (5,5)$ | $i \sqrt{\frac{3}{2}}$ |
| 77 | $(5,0), (5,5), (9,5)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 78 | $(5,0), (6,3), (6,3)$ | $-\frac{i}{\sqrt{2}}$ |
| 79 | $(5,0), (6,3), (8,3)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 80 | $(5,0), (6,6), (6,6)$ | $-\frac{i}{\sqrt{2}}$ |
| 81 | $(5,0), (6,6), (8,6)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 82 | $(5,5), (5,5), (5,5)$ | $\frac{3}{2}$ |
| 83 | $(5,5), (5,5), (5,9)$ | $\frac{1}{2} \sqrt{3} \sqrt[4]{5}$ |
| 84 | $(5,5), (5,5), (9,5)$ | $\frac{1}{2} \sqrt{3} \sqrt[4]{5}$ |
| 85 | $(5,5), (5,5), (9,9)$ | $-\frac{\sqrt{5}}{2}$ |
| 86 | $(5,5), (6,3), (6,3)$ | $\frac{1}{\sqrt{2}}$ |
| 87 | $(5,5), (6,3), (6,6)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 88 | $(5,5), (6,3), (6,8)$ | $\frac{1}{2}$ |
| 89 | $(5,5), (6,3), (8,3)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 90 | $(5,5), (6,3), (8,6)$ | $-\frac{\sqrt{5}}{2}$ |
| 91 | $(5,5), (6,3), (8,8)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 92 | $(5,5), (6,6), (6,6)$ | $\frac{1}{2}$ |
| 93 | $(5,5), (6,6), (6,8)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 94 | $(5,5), (6,6), (8,6)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 95 | $(5,5), (6,6), (8,8)$ | $-\frac{\sqrt{5}}{2}$ |
| 96 | $(6,3), (6,3), (6,3)$ | $i \sqrt{\frac{2}{3}} \sqrt[4]{5}$ |
| 97 | $(6,3), (6,3), (6,6)$ | $\sqrt{\frac{2}{3}}$ |
| 98 | $(6,3), (6,3), (8,3)$ | $0$ |
| 99 | $(6,3), (6,3), (8,6)$ | $0$ |
| 100 | $(6,3), (6,6), (6,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{3}}$ |
| 101 | $(6,3), (6,6), (6,8)$ | $-1$ |
| 102 | $(6,3), (6,6), (8,6)$ | $0$ |
| 103 | $(6,3), (6,6), (8,8)$ | $0$ |
| 104 | $(6,6), (6,6), (6,6)$ | $\frac{2}{\sqrt{3}}$ |
| 105 | $(6,6), (6,6), (6,8)$ | $0$ |
| 106 | $(6,6), (6,6), (8,6)$ | $0$ |
| 107 | $(6,6), (6,6), (8,8)$ | $0$ |

Machine-readable forms: [JSON](coefficients.json) and [exact Wolfram association](coefficients.wl).


==> anc/data/E8/p1/coefficients.wl <==
(* Exact x[1] through x[107], indexed by integer class number. *)
<|1 -> I*Sqrt[3/2], 2 -> Root[-5 + 4*#1^4 & , 4, 0], 3 -> -I, 4 -> Root[-5 + 4*#1^4 & , 1, 0], 5 -> I/Sqrt[2], 6 -> (-I)/Sqrt[2], 7 -> Root[-5 + 4*#1^4 & , 2, 0], 8 -> -1, 9 -> I*Sqrt[3/2], 10 -> Root[-5 + 4*#1^4 & , 4, 0], 11 -> -I, 12 -> Root[-5 + 4*#1^4 & , 2, 0], 13 -> (-I)/Sqrt[2], 14 -> (-I)/Sqrt[2], 15 -> Root[-5 + 4*#1^4 & , 2, 0], 16 -> Sqrt[5/3], 17 -> Root[-5 + 9*#1^4 & , 4, 0], 18 -> -I, 19 -> 1, 20 -> Root[-5 + 9*#1^4 & , 4, 0], 21 -> 1/Sqrt[3], 22 -> -Sqrt[5/6], 23 -> Root[-5 + 4*#1^4 & , 4, 0], 24 -> Root[-5 + 4*#1^4 & , 3, 0], 25 -> I/Sqrt[2], 26 -> -(1/Sqrt[3]), 27 -> Root[-5 + 36*#1^4 & , 4, 0], 28 -> 1/Sqrt[2], 29 -> Root[-5 + 4*#1^4 & , 1, 0], 30 -> (-I)/Sqrt[2], 31 -> Root[-5 + 4*#1^4 & , 3, 0], 32 -> Sqrt[5]/2, 33 -> Root[-5 + 16*#1^4 & , 4, 0], 34 -> 1/Sqrt[2], 35 -> Root[-5 + 16*#1^4 & , 4, 0], 36 -> -1/2, 37 -> -Sqrt[5/6], 38 -> Root[-5 + 36*#1^4 & , 4, 0], 39 -> Root[-5 + 4*#1^4 & , 4, 0], 40 -> 1/Sqrt[2], 41 -> Sqrt[5/3]/2, 42 -> Root[-5 + 16*#1^4 & , 3, 0], 43 -> Root[-5 + 16*#1^4 & , 3, 0], 44 -> -1/2*Sqrt[3], 45 -> Root[-20 + 9*#1^4 & , 4, 0], 46 -> 0, 47 -> -I, 48 -> 1/Sqrt[2], 49 -> Root[-5 + 4*#1^4 & , 1, 0], 50 -> Root[-5 + 36*#1^4 & , 3, 0], 51 -> Sqrt[2/3], 52 -> 0, 53 -> (-I)/Sqrt[2], 54 -> Root[-5 + 4*#1^4 & , 2, 0], 55 -> I/Sqrt[2], 56 -> -1/2*Sqrt[5], 57 -> Root[-5 + 16*#1^4 & , 4, 0], 58 -> Sqrt[5]/2, 59 -> Root[-5 + 16*#1^4 & , 1, 0], 60 -> Root[-5 + 16*#1^4 & , 3, 0], 61 -> -1/2, 62 -> Root[-5 + 16*#1^4 & , 4, 0], 63 -> -1/2*I, 64 -> Root[-5 + 36*#1^4 & , 3, 0], 65 -> -1/2*Sqrt[5/3], 66 -> Root[-5 + 16*#1^4 & , 3, 0], 67 -> -(1/Sqrt[2]), 68 -> Root[-5 + 16*#1^4 & , 4, 0], 69 -> -1/2*Sqrt[3], 70 -> Root[-5 + 9*#1^4 & , 3, 0], 71 -> 0, 72 -> -1, 73 -> 0, 74 -> I*Sqrt[3/2], 75 -> Root[-5 + 4*#1^4 & , 4, 0], 76 -> I*Sqrt[3/2], 77 -> Root[-5 + 4*#1^4 & , 4, 0], 78 -> (-I)/Sqrt[2], 79 -> Root[-5 + 4*#1^4 & , 2, 0], 80 -> (-I)/Sqrt[2], 81 -> Root[-5 + 4*#1^4 & , 2, 0], 82 -> 3/2, 83 -> Root[-45 + 16*#1^4 & , 2, 0], 84 -> Root[-45 + 16*#1^4 & , 2, 0], 85 -> -1/2*Sqrt[5], 86 -> 1/Sqrt[2], 87 -> Root[-5 + 16*#1^4 & , 4, 0], 88 -> 1/2, 89 -> Root[-5 + 4*#1^4 & , 4, 0], 90 -> -1/2*Sqrt[5], 91 -> Root[-5 + 16*#1^4 & , 4, 0], 92 -> 1/2, 93 -> Root[-5 + 16*#1^4 & , 4, 0], 94 -> Root[-5 + 16*#1^4 & , 4, 0], 95 -> -1/2*Sqrt[5], 96 -> Root[-20 + 9*#1^4 & , 4, 0], 97 -> Sqrt[2/3], 98 -> 0, 99 -> 0, 100 -> Root[-5 + 9*#1^4 & , 3, 0], 101 -> -1, 102 -> 0, 103 -> 0, 104 -> 2/Sqrt[3], 105 -> 0, 106 -> 0, 107 -> 0|>


==> anc/data/E8/p1/ope.json <==
{
	"schema_version":1,
	"kind":"ADEExactOPETensor",
	"model":"E8",
	"parameters":{
		"pp":30,
		"k":0,
		"kp":1
	},
	"fields2":[
		[
			0,
			0
		],
		[
			0,
			10
		],
		[
			0,
			18
		],
		[
			0,
			28
		],
		[
			6,
			6
		],
		[
			6,
			12
		],
		[
			6,
			16
		],
		[
			6,
			22
		],
		[
			10,
			0
		],
		[
			10,
			10
		],
		[
			10,
			18
		],
		[
			10,
			28
		],
		[
			12,
			6
		],
		[
			12,
			12
		],
		[
			12,
			16
		],
		[
			12,
			22
		],
		[
			16,
			6
		],
		[
			16,
			12
		],
		[
			16,
			16
		],
		[
			16,
			22
		],
		[
			18,
			0
		],
		[
			18,
			10
		],
		[
			18,
			18
		],
		[
			18,
			28
		],
		[
			22,
			6
		],
		[
			22,
			12
		],
		[
			22,
			16
		],
		[
			22,
			22
		],
		[
			28,
			0
		],
		[
			28,
			10
		],
		[
			28,
			18
		],
		[
			28,
			28
		]
	],
	"exact_value_format":"Wolfram Language InputForm; exact algebraic expressions, not decimal approximations",
	"exact_values":[
		"1",
		"0",
		"I*Sqrt[3\/2]",
		"Root[-5 + 4*#1^4 & , 4, 0]",
		"(-I)*Sqrt[3\/2]",
		"I",
		"-I",
		"Root[-5 + 4*#1^4 & , 1, 0]",
		"I\/Sqrt[2]",
		"(-I)\/Sqrt[2]",
		"Root[-5 + 4*#1^4 & , 2, 0]",
		"-(1\/Sqrt[2])",
		"Root[-5 + 4*#1^4 & , 3, 0]",
		"-1",
		"1\/Sqrt[2]",
		"Sqrt[5\/3]",
		"Root[-5 + 9*#1^4 & , 4, 0]",
		"1\/Sqrt[3]",
		"-Sqrt[5\/6]",
		"-(1\/Sqrt[3])",
		"Root[-5 + 36*#1^4 & , 4, 0]",
		"Sqrt[5\/6]",
		"Root[-5 + 9*#1^4 & , 2, 0]",
		"Root[-5 + 36*#1^4 & , 3, 0]",
		"I\/Sqrt[3]",
		"Root[-5 + 9*#1^4 & , 1, 0]",
		"-Sqrt[5\/3]",
		"Root[-5 + 9*#1^4 & , 3, 0]",
		"Sqrt[5]\/2",
		"Root[-5 + 16*#1^4 & , 4, 0]",
		"-1\/2",
		"Root[-5 + 16*#1^4 & , 1, 0]",
		"(I\/2)*Sqrt[5]",
		"-1\/2*I",
		"Sqrt[5\/3]\/2",
		"Root[-5 + 16*#1^4 & , 3, 0]",
		"-1\/2*Sqrt[3]",
		"(-I)\/Sqrt[3]",
		"(-1\/2*I)*Sqrt[5]",
		"-1\/2*Sqrt[5\/3]",
		"Root[-5 + 36*#1^4 & , 2, 0]",
		"Sqrt[3]\/2",
		"I\/2",
		"Root[-5 + 36*#1^4 & , 1, 0]",
		"Root[-20 + 9*#1^4 & , 4, 0]",
		"Sqrt[2\/3]",
		"(-I)*Sqrt[5\/6]",
		"I*Sqrt[5\/6]",
		"-1\/2*Sqrt[5]",
		"Root[-5 + 16*#1^4 & , 2, 0]",
		"1\/2",
		"(I\/2)*Sqrt[3]",
		"(-1\/2*I)*Sqrt[5\/3]",
		"(I\/2)*Sqrt[5\/3]",
		"(-1\/2*I)*Sqrt[3]",
		"(-I)*Sqrt[2\/3]",
		"I*Sqrt[2\/3]",
		"Root[-20 + 9*#1^4 & , 3, 0]",
		"3\/2",
		"Root[-45 + 16*#1^4 & , 2, 0]",
		"-3\/2",
		"-Sqrt[3\/2]",
		"Sqrt[3\/2]",
		"Root[-45 + 16*#1^4 & , 1, 0]",
		"2\/Sqrt[3]"
	],
	"alpha_indices":[
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		9,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		7,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		12,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		9,
		10,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		9,
		10,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		2,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		4,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		9,
		10,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		7,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		4,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		3,
		14,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		11,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		4,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		12,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		3,
		14,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		11,
		12,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		12,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		3,
		14,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		11,
		12,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		3,
		14,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		11,
		12,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		4,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		12,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		1,
		1,
		15,
		16,
		1,
		1,
		6,
		0,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		14,
		1,
		16,
		18,
		3,
		1,
		1,
		12,
		8,
		1,
		19,
		20,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		1,
		1,
		12,
		21,
		22,
		1,
		11,
		7,
		1,
		1,
		11,
		23,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		5,
		1,
		1,
		25,
		26,
		1,
		1,
		13,
		0,
		1,
		1,
		24,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		12,
		14,
		1,
		1,
		1,
		1,
		1,
		12,
		28,
		29,
		1,
		14,
		29,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		13,
		1,
		1,
		1,
		1,
		1,
		31,
		32,
		3,
		1,
		33,
		31,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		19,
		1,
		1,
		7,
		12,
		1,
		1,
		18,
		20,
		1,
		1,
		3,
		14,
		1,
		1,
		14,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		20,
		14,
		1,
		1,
		28,
		31,
		1,
		20,
		34,
		35,
		1,
		14,
		35,
		36,
		1,
		1,
		31,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		23,
		37,
		1,
		35,
		38,
		1,
		1,
		29,
		39,
		40,
		1,
		41,
		29,
		9,
		1,
		42,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		37,
		27,
		1,
		1,
		3,
		12,
		1,
		1,
		43,
		21,
		1,
		1,
		8,
		12,
		1,
		1,
		8,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		11,
		1,
		1,
		12,
		11,
		1,
		1,
		21,
		23,
		1,
		1,
		3,
		7,
		1,
		1,
		22,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		42,
		1,
		11,
		29,
		41,
		1,
		23,
		39,
		29,
		1,
		1,
		38,
		35,
		1,
		37,
		40,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		31,
		1,
		1,
		36,
		35,
		8,
		1,
		35,
		34,
		43,
		1,
		31,
		28,
		1,
		1,
		8,
		43,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		11,
		1,
		1,
		9,
		3,
		1,
		1,
		40,
		18,
		1,
		1,
		7,
		7,
		1,
		1,
		19,
		22,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		31,
		33,
		1,
		10,
		32,
		31,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		29,
		8,
		1,
		29,
		28,
		10,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		1,
		1,
		5,
		13,
		1,
		1,
		26,
		27,
		1,
		1,
		5,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		37,
		43,
		8,
		1,
		1,
		3,
		8,
		1,
		27,
		21,
		12,
		1,
		1,
		12,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		40,
		19,
		1,
		14,
		7,
		1,
		1,
		3,
		18,
		22,
		1,
		11,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		25,
		1,
		1,
		0,
		0,
		1,
		1,
		25,
		15,
		1,
		1,
		0,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		7,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		9,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		3,
		11,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		14,
		1,
		16,
		18,
		12,
		1,
		1,
		12,
		8,
		1,
		19,
		20,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		9,
		3,
		1,
		18,
		44,
		1,
		7,
		6,
		14,
		7,
		1,
		23,
		45,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		14,
		0,
		3,
		1,
		44,
		46,
		1,
		3,
		8,
		6,
		11,
		1,
		45,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		7,
		1,
		1,
		7,
		47,
		16,
		1,
		9,
		12,
		1,
		1,
		8,
		40,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		14,
		12,
		9,
		1,
		1,
		1,
		1,
		48,
		29,
		28,
		31,
		35,
		30,
		29,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		9,
		12,
		1,
		1,
		1,
		1,
		49,
		38,
		49,
		48,
		42,
		49,
		42,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		23,
		14,
		1,
		1,
		48,
		49,
		1,
		23,
		39,
		35,
		1,
		11,
		29,
		36,
		1,
		1,
		49,
		50,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		45,
		1,
		8,
		10,
		29,
		38,
		1,
		39,
		27,
		1,
		31,
		29,
		13,
		1,
		51,
		11,
		33,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		45,
		43,
		1,
		48,
		31,
		10,
		29,
		1,
		27,
		52,
		41,
		1,
		13,
		31,
		1,
		49,
		30,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		43,
		19,
		1,
		31,
		48,
		1,
		1,
		31,
		53,
		23,
		1,
		51,
		49,
		11,
		1,
		50,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		33,
		1,
		14,
		35,
		41,
		1,
		20,
		34,
		29,
		1,
		1,
		32,
		29,
		1,
		24,
		43,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		50,
		31,
		1,
		35,
		0,
		1,
		54,
		34,
		16,
		1,
		49,
		12,
		49,
		28,
		1,
		40,
		55,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		42,
		9,
		36,
		1,
		0,
		49,
		35,
		1,
		16,
		53,
		1,
		32,
		35,
		12,
		9,
		1,
		55,
		23,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		29,
		1,
		1,
		54,
		31,
		14,
		1,
		49,
		52,
		20,
		1,
		29,
		38,
		1,
		1,
		11,
		20,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		49,
		33,
		31,
		50,
		38,
		31,
		32,
		35,
		1,
		1,
		1,
		1,
		3,
		11,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		50,
		35,
		50,
		31,
		35,
		48,
		35,
		32,
		1,
		1,
		1,
		1,
		8,
		7,
		9,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		37,
		43,
		9,
		1,
		1,
		3,
		8,
		1,
		27,
		21,
		3,
		1,
		1,
		12,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		56,
		1,
		14,
		5,
		11,
		7,
		1,
		21,
		57,
		1,
		7,
		5,
		14,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		56,
		20,
		1,
		12,
		8,
		5,
		12,
		1,
		57,
		46,
		1,
		3,
		8,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		23,
		24,
		1,
		9,
		3,
		1,
		1,
		7,
		47,
		27,
		1,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		11,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		10,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		14,
		12,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		1,
		1,
		3,
		21,
		25,
		1,
		14,
		10,
		1,
		1,
		14,
		23,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		11,
		0,
		12,
		1,
		44,
		47,
		1,
		12,
		9,
		6,
		14,
		1,
		45,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		8,
		12,
		1,
		21,
		44,
		1,
		10,
		6,
		11,
		10,
		1,
		20,
		45,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		1,
		22,
		46,
		10,
		1,
		1,
		7,
		14,
		1,
		24,
		43,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		3,
		11,
		10,
		1,
		1,
		1,
		1,
		29,
		48,
		35,
		38,
		30,
		35,
		50,
		49,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		10,
		11,
		1,
		1,
		1,
		1,
		32,
		31,
		32,
		29,
		31,
		33,
		31,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		20,
		37,
		1,
		35,
		38,
		1,
		1,
		29,
		34,
		40,
		1,
		41,
		35,
		9,
		1,
		42,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		45,
		40,
		1,
		28,
		49,
		10,
		35,
		1,
		27,
		53,
		36,
		1,
		13,
		49,
		1,
		31,
		50,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		23,
		45,
		1,
		9,
		10,
		35,
		32,
		1,
		34,
		27,
		1,
		49,
		35,
		13,
		1,
		54,
		11,
		42,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		40,
		8,
		1,
		1,
		32,
		35,
		1,
		43,
		52,
		49,
		1,
		8,
		31,
		54,
		1,
		1,
		35,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		31,
		1,
		1,
		36,
		29,
		8,
		1,
		35,
		39,
		43,
		1,
		31,
		28,
		1,
		1,
		8,
		40,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		33,
		9,
		41,
		1,
		0,
		31,
		29,
		1,
		16,
		52,
		1,
		38,
		29,
		12,
		8,
		1,
		55,
		20,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		30,
		49,
		1,
		29,
		0,
		1,
		51,
		39,
		16,
		1,
		31,
		12,
		31,
		48,
		1,
		43,
		55,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		49,
		30,
		1,
		9,
		49,
		51,
		1,
		40,
		53,
		31,
		1,
		1,
		28,
		49,
		1,
		17,
		23,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		49,
		42,
		29,
		31,
		38,
		49,
		28,
		1,
		1,
		1,
		1,
		14,
		12,
		14,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		30,
		29,
		42,
		28,
		29,
		28,
		49,
		1,
		1,
		1,
		1,
		7,
		8,
		10,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		40,
		17,
		1,
		11,
		10,
		1,
		1,
		12,
		18,
		25,
		1,
		14,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		56,
		23,
		1,
		3,
		9,
		5,
		3,
		1,
		57,
		47,
		1,
		12,
		9,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		43,
		56,
		1,
		11,
		5,
		14,
		10,
		1,
		18,
		57,
		1,
		10,
		5,
		11,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		20,
		11,
		1,
		1,
		7,
		11,
		1,
		22,
		46,
		10,
		1,
		1,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		12,
		14,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		9,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		7,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		6,
		1,
		1,
		22,
		26,
		1,
		1,
		13,
		13,
		1,
		1,
		37,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		7,
		1,
		1,
		7,
		46,
		16,
		1,
		9,
		12,
		1,
		1,
		8,
		43,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		8,
		1,
		25,
		47,
		10,
		1,
		1,
		10,
		11,
		1,
		37,
		40,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		5,
		1,
		1,
		26,
		16,
		1,
		1,
		6,
		13,
		1,
		1,
		27,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		7,
		13,
		1,
		1,
		1,
		1,
		1,
		49,
		38,
		3,
		1,
		42,
		49,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		14,
		1,
		1,
		1,
		1,
		1,
		3,
		28,
		29,
		1,
		11,
		29,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		27,
		1,
		1,
		3,
		3,
		1,
		1,
		40,
		21,
		1,
		1,
		9,
		12,
		1,
		1,
		8,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		43,
		17,
		1,
		49,
		28,
		1,
		1,
		49,
		53,
		20,
		1,
		54,
		49,
		14,
		1,
		30,
		49,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		40,
		9,
		1,
		1,
		32,
		35,
		1,
		43,
		52,
		31,
		1,
		8,
		31,
		51,
		1,
		1,
		35,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		19,
		1,
		1,
		7,
		3,
		1,
		1,
		21,
		20,
		1,
		1,
		12,
		14,
		1,
		1,
		14,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		14,
		1,
		1,
		8,
		3,
		1,
		1,
		43,
		18,
		1,
		1,
		7,
		10,
		1,
		1,
		17,
		22,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		35,
		1,
		1,
		51,
		31,
		11,
		1,
		31,
		52,
		23,
		1,
		35,
		32,
		1,
		1,
		14,
		20,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		49,
		30,
		1,
		9,
		49,
		54,
		1,
		40,
		53,
		49,
		1,
		1,
		28,
		49,
		1,
		17,
		23,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		14,
		1,
		1,
		3,
		11,
		1,
		1,
		18,
		23,
		1,
		1,
		3,
		10,
		1,
		1,
		25,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		29,
		9,
		1,
		29,
		28,
		7,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		49,
		42,
		1,
		10,
		38,
		49,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		22,
		1,
		1,
		13,
		0,
		1,
		1,
		25,
		26,
		1,
		1,
		13,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		23,
		37,
		1,
		8,
		12,
		1,
		1,
		10,
		47,
		16,
		1,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		20,
		14,
		1,
		1,
		7,
		11,
		1,
		22,
		46,
		7,
		1,
		1,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		37,
		1,
		1,
		6,
		13,
		1,
		1,
		26,
		16,
		1,
		1,
		6,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		12,
		11,
		1,
		1,
		1,
		1,
		1,
		12,
		28,
		35,
		1,
		11,
		35,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		14,
		3,
		9,
		1,
		1,
		1,
		1,
		48,
		29,
		48,
		31,
		29,
		50,
		29,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		12,
		11,
		7,
		1,
		1,
		1,
		1,
		35,
		28,
		35,
		32,
		30,
		35,
		30,
		49,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		10,
		13,
		1,
		1,
		1,
		1,
		1,
		49,
		32,
		3,
		1,
		33,
		49,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		2,
		58,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		59,
		48,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		5,
		1,
		1,
		1,
		1,
		1,
		59,
		60,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		59,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		62,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		48,
		29,
		1,
		1,
		1,
		1,
		1,
		14,
		29,
		50,
		1,
		3,
		48,
		29,
		1,
		1,
		1,
		1,
		1,
		9,
		31,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		29,
		48,
		49,
		1,
		1,
		1,
		1,
		29,
		50,
		29,
		42,
		48,
		29,
		48,
		31,
		1,
		1,
		1,
		1,
		49,
		42,
		31,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		28,
		35,
		38,
		1,
		1,
		1,
		1,
		30,
		35,
		30,
		49,
		35,
		28,
		35,
		32,
		1,
		1,
		1,
		1,
		42,
		49,
		33,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		38,
		3,
		1,
		1,
		1,
		1,
		1,
		42,
		31,
		11,
		1,
		31,
		38,
		12,
		1,
		1,
		1,
		1,
		1,
		30,
		35,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		35,
		30,
		1,
		1,
		1,
		1,
		1,
		12,
		28,
		35,
		1,
		11,
		35,
		30,
		1,
		1,
		1,
		1,
		1,
		7,
		32,
		49,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		30,
		35,
		42,
		1,
		1,
		1,
		1,
		28,
		35,
		28,
		49,
		35,
		30,
		35,
		33,
		1,
		1,
		1,
		1,
		38,
		49,
		32,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		29,
		50,
		49,
		1,
		1,
		1,
		1,
		29,
		48,
		29,
		38,
		50,
		29,
		50,
		31,
		1,
		1,
		1,
		1,
		49,
		38,
		31,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		49,
		11,
		1,
		1,
		1,
		1,
		1,
		49,
		32,
		3,
		1,
		33,
		49,
		14,
		1,
		1,
		1,
		1,
		1,
		29,
		48,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		59,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		60,
		59,
		1,
		1,
		1,
		1,
		1,
		5,
		61,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		48,
		59,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		58,
		61,
		1,
		1,
		1,
		1,
		1,
		10,
		61,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		62,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		49,
		33,
		1,
		10,
		32,
		49,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		42,
		31,
		30,
		38,
		31,
		38,
		35,
		1,
		1,
		1,
		1,
		3,
		11,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		49,
		33,
		29,
		49,
		32,
		49,
		48,
		1,
		1,
		1,
		1,
		11,
		3,
		14,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		35,
		9,
		1,
		35,
		28,
		10,
		1,
		1,
		1,
		1,
		1,
		9,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		62,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		62,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		4,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		13,
		1,
		1,
		1,
		1,
		1,
		31,
		38,
		3,
		1,
		42,
		31,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		8,
		12,
		1,
		1,
		1,
		1,
		49,
		38,
		31,
		48,
		33,
		31,
		42,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		9,
		10,
		14,
		1,
		1,
		1,
		1,
		38,
		49,
		32,
		35,
		31,
		33,
		49,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		11,
		1,
		1,
		1,
		1,
		1,
		3,
		28,
		35,
		1,
		14,
		35,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		6,
		1,
		1,
		1,
		1,
		1,
		59,
		60,
		62,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		59,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		4,
		12,
		1,
		1,
		1,
		1,
		1,
		2,
		60,
		63,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		63,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		49,
		32,
		3,
		1,
		1,
		1,
		1,
		1,
		33,
		49,
		11,
		1,
		49,
		32,
		12,
		1,
		1,
		1,
		1,
		1,
		50,
		29,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		38,
		31,
		28,
		1,
		1,
		1,
		1,
		33,
		31,
		42,
		29,
		49,
		38,
		31,
		48,
		1,
		1,
		1,
		1,
		30,
		35,
		30,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		49,
		32,
		29,
		1,
		1,
		1,
		1,
		31,
		33,
		49,
		30,
		38,
		49,
		32,
		35,
		1,
		1,
		1,
		1,
		29,
		50,
		29,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		48,
		29,
		1,
		1,
		1,
		1,
		1,
		11,
		29,
		50,
		1,
		12,
		48,
		29,
		1,
		1,
		1,
		1,
		1,
		8,
		31,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		31,
		11,
		1,
		1,
		1,
		1,
		1,
		31,
		38,
		3,
		1,
		42,
		31,
		14,
		1,
		1,
		1,
		1,
		1,
		35,
		28,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		49,
		33,
		29,
		1,
		1,
		1,
		1,
		31,
		32,
		49,
		28,
		42,
		49,
		33,
		35,
		1,
		1,
		1,
		1,
		29,
		48,
		29,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		42,
		31,
		30,
		1,
		1,
		1,
		1,
		32,
		31,
		38,
		29,
		49,
		42,
		31,
		50,
		1,
		1,
		1,
		1,
		28,
		35,
		28,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		35,
		30,
		1,
		1,
		1,
		1,
		1,
		3,
		28,
		35,
		1,
		14,
		35,
		30,
		1,
		1,
		1,
		1,
		1,
		10,
		32,
		49,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		63,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		63,
		60,
		61,
		1,
		1,
		1,
		1,
		1,
		7,
		62,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		59,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		60,
		59,
		1,
		1,
		1,
		1,
		1,
		6,
		61,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		62,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		35,
		8,
		1,
		35,
		28,
		7,
		1,
		1,
		1,
		1,
		1,
		9,
		10,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		50,
		35,
		30,
		31,
		29,
		28,
		35,
		38,
		1,
		1,
		1,
		1,
		9,
		10,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		50,
		29,
		33,
		28,
		29,
		48,
		49,
		1,
		1,
		1,
		1,
		7,
		8,
		7,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		31,
		42,
		1,
		10,
		38,
		31,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		62,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		61,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		62,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		62,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		19,
		1,
		1,
		7,
		12,
		1,
		1,
		18,
		20,
		1,
		1,
		12,
		11,
		1,
		1,
		14,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		23,
		11,
		1,
		1,
		48,
		49,
		1,
		23,
		39,
		29,
		1,
		14,
		35,
		36,
		1,
		1,
		49,
		50,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		20,
		24,
		1,
		29,
		32,
		1,
		1,
		35,
		34,
		43,
		1,
		41,
		29,
		9,
		1,
		33,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		37,
		27,
		1,
		1,
		3,
		12,
		1,
		1,
		43,
		21,
		1,
		1,
		9,
		3,
		1,
		1,
		8,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		48,
		35,
		1,
		1,
		1,
		1,
		1,
		14,
		29,
		30,
		1,
		12,
		28,
		29,
		1,
		1,
		1,
		1,
		1,
		9,
		31,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		49,
		38,
		3,
		1,
		1,
		1,
		1,
		1,
		33,
		31,
		11,
		1,
		31,
		32,
		3,
		1,
		1,
		1,
		1,
		1,
		50,
		35,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		0,
		6,
		1,
		1,
		18,
		23,
		1,
		1,
		9,
		14,
		1,
		1,
		44,
		45,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		1,
		1,
		7,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		11,
		1,
		20,
		39,
		29,
		1,
		1,
		29,
		33,
		1,
		45,
		27,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		35,
		1,
		8,
		31,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		1,
		1,
		35,
		34,
		40,
		1,
		50,
		49,
		1,
		1,
		0,
		16,
		55,
		1,
		1,
		1,
		1,
		1,
		31,
		28,
		1,
		1,
		54,
		49,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		5,
		1,
		1,
		40,
		21,
		1,
		1,
		11,
		14,
		1,
		1,
		56,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		7,
		1,
		1,
		14,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		11,
		1,
		1,
		10,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		44,
		45,
		1,
		1,
		14,
		8,
		1,
		1,
		46,
		40,
		1,
		1,
		0,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		29,
		41,
		1,
		1,
		48,
		49,
		1,
		1,
		1,
		1,
		1,
		45,
		27,
		13,
		1,
		1,
		31,
		30,
		1,
		43,
		52,
		31,
		1,
		1,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		36,
		35,
		9,
		1,
		29,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		16,
		55,
		1,
		42,
		35,
		1,
		1,
		49,
		53,
		23,
		1,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		1,
		1,
		12,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		56,
		57,
		1,
		1,
		8,
		8,
		1,
		1,
		20,
		46,
		1,
		1,
		5,
		5,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		49,
		42,
		1,
		1,
		1,
		1,
		1,
		7,
		38,
		49,
		1,
		9,
		49,
		42,
		1,
		1,
		1,
		1,
		1,
		12,
		48,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		50,
		35,
		8,
		1,
		1,
		1,
		1,
		1,
		35,
		48,
		7,
		1,
		50,
		35,
		9,
		1,
		1,
		1,
		1,
		1,
		31,
		32,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		9,
		1,
		1,
		7,
		8,
		1,
		1,
		47,
		40,
		1,
		1,
		7,
		12,
		1,
		1,
		16,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		50,
		1,
		9,
		31,
		51,
		1,
		43,
		53,
		49,
		1,
		1,
		48,
		31,
		1,
		19,
		23,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		29,
		1,
		1,
		54,
		49,
		11,
		1,
		31,
		52,
		20,
		1,
		29,
		38,
		1,
		1,
		14,
		20,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		1,
		1,
		14,
		7,
		1,
		1,
		23,
		47,
		1,
		1,
		3,
		3,
		1,
		1,
		24,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		9,
		7,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		3,
		11,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		20,
		11,
		1,
		1,
		28,
		31,
		1,
		20,
		34,
		29,
		1,
		11,
		29,
		36,
		1,
		1,
		31,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		45,
		1,
		8,
		10,
		29,
		38,
		1,
		39,
		27,
		1,
		31,
		35,
		0,
		1,
		54,
		11,
		33,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		45,
		43,
		1,
		48,
		31,
		10,
		29,
		1,
		27,
		52,
		36,
		1,
		0,
		49,
		1,
		49,
		30,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		40,
		17,
		1,
		49,
		28,
		1,
		1,
		49,
		52,
		20,
		1,
		51,
		49,
		11,
		1,
		30,
		49,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		29,
		28,
		49,
		1,
		1,
		1,
		1,
		29,
		50,
		35,
		42,
		28,
		35,
		48,
		49,
		1,
		1,
		1,
		1,
		49,
		42,
		49,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		38,
		49,
		28,
		1,
		1,
		1,
		1,
		33,
		31,
		33,
		29,
		31,
		32,
		31,
		28,
		1,
		1,
		1,
		1,
		30,
		35,
		50,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		11,
		1,
		20,
		39,
		35,
		1,
		1,
		29,
		33,
		1,
		45,
		27,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		35,
		1,
		8,
		31,
		54,
		1,
		1,
		1,
		1,
		1,
		0,
		9,
		3,
		1,
		34,
		27,
		1,
		49,
		9,
		50,
		31,
		1,
		27,
		64,
		1,
		6,
		1,
		1,
		1,
		1,
		3,
		31,
		48,
		1,
		49,
		6,
		1,
		36,
		1,
		1,
		1,
		1,
		1,
		10,
		14,
		0,
		35,
		1,
		27,
		53,
		1,
		29,
		42,
		9,
		13,
		1,
		64,
		22,
		1,
		1,
		1,
		1,
		1,
		38,
		29,
		3,
		54,
		1,
		6,
		35,
		1,
		1,
		1,
		1,
		1,
		14,
		10,
		1,
		1,
		31,
		53,
		20,
		1,
		42,
		29,
		1,
		1,
		6,
		25,
		45,
		1,
		1,
		1,
		1,
		1,
		35,
		32,
		1,
		1,
		36,
		29,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		29,
		36,
		1,
		1,
		48,
		49,
		1,
		1,
		1,
		1,
		1,
		45,
		27,
		0,
		1,
		1,
		31,
		30,
		1,
		43,
		52,
		49,
		1,
		1,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		35,
		13,
		1,
		54,
		10,
		29,
		38,
		1,
		1,
		1,
		1,
		1,
		27,
		64,
		1,
		6,
		14,
		42,
		29,
		1,
		53,
		22,
		1,
		35,
		0,
		9,
		3,
		1,
		1,
		1,
		1,
		1,
		36,
		1,
		13,
		49,
		1,
		48,
		31,
		10,
		1,
		1,
		1,
		1,
		13,
		1,
		64,
		22,
		1,
		31,
		50,
		14,
		49,
		1,
		22,
		34,
		1,
		10,
		14,
		0,
		1,
		1,
		1,
		1,
		1,
		51,
		49,
		14,
		1,
		31,
		48,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		25,
		45,
		1,
		30,
		49,
		1,
		1,
		35,
		39,
		40,
		1,
		14,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		33,
		31,
		30,
		1,
		1,
		1,
		1,
		38,
		31,
		32,
		35,
		49,
		33,
		31,
		50,
		1,
		1,
		1,
		1,
		28,
		29,
		28,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		35,
		50,
		49,
		1,
		1,
		1,
		1,
		35,
		48,
		35,
		32,
		50,
		35,
		50,
		31,
		1,
		1,
		1,
		1,
		49,
		32,
		31,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		49,
		30,
		1,
		8,
		49,
		51,
		1,
		40,
		52,
		49,
		1,
		1,
		28,
		49,
		1,
		17,
		20,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		42,
		35,
		1,
		31,
		6,
		1,
		36,
		53,
		25,
		1,
		29,
		10,
		29,
		32,
		1,
		20,
		45,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		30,
		14,
		51,
		1,
		6,
		35,
		49,
		1,
		25,
		39,
		1,
		48,
		49,
		10,
		14,
		1,
		45,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		31,
		1,
		1,
		36,
		29,
		9,
		1,
		29,
		34,
		43,
		1,
		31,
		28,
		1,
		1,
		9,
		43,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		9,
		7,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		3,
		11,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		10,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		14,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		23,
		24,
		1,
		29,
		32,
		1,
		1,
		35,
		39,
		43,
		1,
		41,
		35,
		9,
		1,
		33,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		45,
		40,
		1,
		28,
		49,
		10,
		35,
		1,
		27,
		53,
		41,
		1,
		0,
		31,
		1,
		31,
		50,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		23,
		45,
		1,
		9,
		10,
		35,
		32,
		1,
		34,
		27,
		1,
		49,
		29,
		0,
		1,
		51,
		11,
		42,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		37,
		43,
		9,
		1,
		1,
		38,
		29,
		1,
		40,
		53,
		31,
		1,
		8,
		31,
		54,
		1,
		1,
		29,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		48,
		35,
		32,
		1,
		1,
		1,
		1,
		50,
		29,
		30,
		31,
		35,
		28,
		29,
		32,
		1,
		1,
		1,
		1,
		33,
		31,
		33,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		31,
		32,
		35,
		1,
		1,
		1,
		1,
		49,
		42,
		49,
		50,
		38,
		49,
		38,
		35,
		1,
		1,
		1,
		1,
		35,
		30,
		29,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		1,
		1,
		29,
		34,
		43,
		1,
		30,
		31,
		1,
		1,
		13,
		16,
		56,
		1,
		1,
		1,
		1,
		1,
		49,
		48,
		1,
		1,
		51,
		49,
		14,
		1,
		1,
		1,
		1,
		1,
		7,
		11,
		0,
		29,
		1,
		27,
		52,
		1,
		35,
		33,
		9,
		0,
		1,
		64,
		25,
		1,
		1,
		1,
		1,
		1,
		32,
		35,
		3,
		51,
		1,
		6,
		29,
		1,
		1,
		1,
		1,
		0,
		8,
		12,
		1,
		39,
		27,
		1,
		31,
		9,
		30,
		49,
		1,
		16,
		64,
		1,
		5,
		1,
		1,
		1,
		1,
		3,
		49,
		28,
		1,
		31,
		6,
		1,
		41,
		1,
		1,
		1,
		1,
		1,
		12,
		8,
		1,
		40,
		52,
		49,
		1,
		1,
		49,
		30,
		1,
		55,
		22,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		48,
		31,
		1,
		14,
		35,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		35,
		8,
		1,
		35,
		38,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		16,
		56,
		1,
		33,
		29,
		1,
		1,
		31,
		53,
		20,
		1,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		41,
		1,
		13,
		31,
		1,
		28,
		49,
		10,
		1,
		1,
		1,
		1,
		0,
		1,
		64,
		25,
		1,
		49,
		30,
		14,
		31,
		1,
		22,
		39,
		1,
		7,
		11,
		0,
		1,
		1,
		1,
		1,
		29,
		13,
		1,
		51,
		10,
		35,
		32,
		1,
		1,
		1,
		1,
		1,
		16,
		64,
		1,
		5,
		14,
		33,
		35,
		1,
		52,
		22,
		1,
		29,
		0,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		9,
		31,
		54,
		1,
		1,
		32,
		35,
		1,
		1,
		1,
		1,
		1,
		55,
		22,
		5,
		1,
		1,
		29,
		42,
		1,
		20,
		34,
		29,
		1,
		1,
		12,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		49,
		42,
		35,
		1,
		1,
		1,
		1,
		31,
		38,
		49,
		28,
		33,
		49,
		42,
		29,
		1,
		1,
		1,
		1,
		35,
		48,
		35,
		38,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		30,
		29,
		33,
		1,
		1,
		1,
		1,
		28,
		29,
		28,
		49,
		29,
		30,
		29,
		42,
		1,
		1,
		1,
		1,
		32,
		49,
		38,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		29,
		1,
		1,
		54,
		31,
		11,
		1,
		31,
		53,
		20,
		1,
		29,
		38,
		1,
		1,
		14,
		23,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		49,
		50,
		14,
		54,
		1,
		6,
		29,
		31,
		1,
		25,
		34,
		1,
		28,
		31,
		10,
		11,
		1,
		45,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		33,
		29,
		1,
		49,
		6,
		1,
		41,
		52,
		25,
		1,
		35,
		10,
		35,
		38,
		1,
		23,
		45,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		33,
		1,
		11,
		35,
		41,
		1,
		20,
		39,
		35,
		1,
		1,
		32,
		29,
		1,
		24,
		40,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		10,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		14,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		12,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		27,
		1,
		1,
		3,
		3,
		1,
		1,
		40,
		21,
		1,
		1,
		8,
		3,
		1,
		1,
		8,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		40,
		19,
		1,
		31,
		48,
		1,
		1,
		31,
		52,
		23,
		1,
		54,
		49,
		14,
		1,
		50,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		37,
		43,
		8,
		1,
		1,
		38,
		29,
		1,
		40,
		53,
		49,
		1,
		8,
		31,
		51,
		1,
		1,
		29,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		19,
		1,
		1,
		7,
		3,
		1,
		1,
		21,
		20,
		1,
		1,
		3,
		11,
		1,
		1,
		14,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		32,
		3,
		1,
		1,
		1,
		1,
		1,
		42,
		49,
		11,
		1,
		49,
		38,
		3,
		1,
		1,
		1,
		1,
		1,
		30,
		29,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		48,
		35,
		1,
		1,
		1,
		1,
		1,
		11,
		29,
		30,
		1,
		3,
		28,
		29,
		1,
		1,
		1,
		1,
		1,
		8,
		31,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		6,
		1,
		1,
		43,
		21,
		1,
		1,
		11,
		11,
		1,
		1,
		55,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		10,
		1,
		1,
		11,
		7,
		1,
		1,
		1,
		1,
		1,
		14,
		10,
		1,
		1,
		31,
		52,
		20,
		1,
		42,
		29,
		1,
		1,
		6,
		22,
		45,
		1,
		1,
		1,
		1,
		1,
		35,
		32,
		1,
		1,
		36,
		35,
		9,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		1,
		43,
		53,
		49,
		1,
		1,
		31,
		50,
		1,
		56,
		25,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		49,
		1,
		11,
		29,
		41,
		1,
		1,
		1,
		1,
		1,
		0,
		5,
		1,
		1,
		21,
		23,
		1,
		1,
		9,
		11,
		1,
		1,
		57,
		45,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		10,
		1,
		1,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		12,
		1,
		1,
		12,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		55,
		57,
		1,
		1,
		8,
		9,
		1,
		1,
		23,
		46,
		1,
		1,
		5,
		6,
		1,
		1,
		1,
		1,
		1,
		51,
		31,
		14,
		1,
		31,
		48,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		22,
		45,
		1,
		30,
		49,
		1,
		1,
		35,
		34,
		40,
		1,
		14,
		10,
		1,
		1,
		1,
		1,
		1,
		8,
		49,
		54,
		1,
		1,
		38,
		29,
		1,
		1,
		1,
		1,
		1,
		56,
		25,
		5,
		1,
		1,
		35,
		33,
		1,
		23,
		39,
		29,
		1,
		1,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		12,
		11,
		1,
		1,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		45,
		1,
		1,
		14,
		9,
		1,
		1,
		47,
		40,
		1,
		1,
		0,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		50,
		35,
		9,
		1,
		1,
		1,
		1,
		1,
		35,
		48,
		10,
		1,
		50,
		35,
		8,
		1,
		1,
		1,
		1,
		1,
		31,
		32,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		31,
		33,
		1,
		1,
		1,
		1,
		1,
		7,
		32,
		31,
		1,
		9,
		31,
		33,
		1,
		1,
		1,
		1,
		1,
		12,
		28,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		8,
		1,
		1,
		14,
		10,
		1,
		1,
		23,
		46,
		1,
		1,
		12,
		3,
		1,
		1,
		24,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		31,
		1,
		1,
		36,
		35,
		9,
		1,
		29,
		39,
		43,
		1,
		31,
		28,
		1,
		1,
		9,
		40,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		42,
		1,
		14,
		29,
		41,
		1,
		23,
		34,
		35,
		1,
		1,
		38,
		35,
		1,
		37,
		43,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		9,
		1,
		1,
		7,
		9,
		1,
		1,
		47,
		43,
		1,
		1,
		10,
		12,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		12,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		14,
		1,
		1,
		3,
		14,
		1,
		1,
		21,
		23,
		1,
		1,
		12,
		10,
		1,
		1,
		25,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		42,
		1,
		11,
		29,
		41,
		1,
		20,
		34,
		35,
		1,
		1,
		38,
		35,
		1,
		37,
		40,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		31,
		1,
		1,
		36,
		35,
		8,
		1,
		29,
		39,
		40,
		1,
		31,
		28,
		1,
		1,
		8,
		43,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		14,
		1,
		1,
		8,
		12,
		1,
		1,
		40,
		18,
		1,
		1,
		10,
		10,
		1,
		1,
		17,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		29,
		30,
		1,
		1,
		1,
		1,
		1,
		3,
		48,
		35,
		1,
		11,
		35,
		50,
		1,
		1,
		1,
		1,
		1,
		10,
		38,
		49,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		31,
		14,
		1,
		1,
		1,
		1,
		1,
		49,
		38,
		12,
		1,
		42,
		49,
		14,
		1,
		1,
		1,
		1,
		1,
		29,
		28,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		14,
		1,
		1,
		7,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		44,
		45,
		1,
		1,
		11,
		9,
		1,
		1,
		47,
		43,
		1,
		1,
		0,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		35,
		36,
		1,
		1,
		28,
		31,
		1,
		1,
		1,
		1,
		1,
		45,
		27,
		13,
		1,
		1,
		49,
		50,
		1,
		40,
		53,
		49,
		1,
		1,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		29,
		8,
		1,
		35,
		38,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		16,
		55,
		1,
		33,
		29,
		1,
		1,
		31,
		52,
		20,
		1,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		1,
		1,
		3,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		56,
		57,
		1,
		1,
		9,
		9,
		1,
		1,
		23,
		47,
		1,
		1,
		5,
		5,
		0,
		6,
		1,
		1,
		21,
		20,
		1,
		1,
		8,
		11,
		1,
		1,
		44,
		45,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		10,
		1,
		1,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		11,
		1,
		23,
		34,
		35,
		1,
		1,
		35,
		42,
		1,
		45,
		27,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		29,
		1,
		9,
		49,
		54,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		1,
		1,
		29,
		39,
		43,
		1,
		30,
		31,
		1,
		1,
		0,
		16,
		55,
		1,
		1,
		1,
		1,
		1,
		49,
		48,
		1,
		1,
		51,
		31,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		5,
		1,
		1,
		43,
		18,
		1,
		1,
		14,
		11,
		1,
		1,
		56,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		10,
		1,
		1,
		11,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		32,
		31,
		1,
		1,
		1,
		1,
		1,
		8,
		31,
		33,
		1,
		10,
		32,
		31,
		1,
		1,
		1,
		1,
		1,
		11,
		29,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		28,
		7,
		1,
		1,
		1,
		1,
		1,
		30,
		29,
		8,
		1,
		29,
		28,
		10,
		1,
		1,
		1,
		1,
		1,
		42,
		49,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		24,
		1,
		1,
		3,
		7,
		1,
		1,
		46,
		43,
		1,
		1,
		10,
		9,
		1,
		1,
		9,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		43,
		8,
		1,
		1,
		32,
		35,
		1,
		40,
		52,
		31,
		1,
		8,
		49,
		54,
		1,
		1,
		35,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		40,
		17,
		1,
		49,
		28,
		1,
		1,
		49,
		53,
		23,
		1,
		51,
		31,
		14,
		1,
		30,
		49,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		22,
		1,
		1,
		7,
		10,
		1,
		1,
		20,
		46,
		1,
		1,
		11,
		10,
		1,
		1,
		11,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		9,
		7,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		3,
		11,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		33,
		1,
		14,
		35,
		41,
		1,
		23,
		39,
		35,
		1,
		1,
		32,
		29,
		1,
		24,
		43,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		30,
		49,
		1,
		29,
		13,
		1,
		51,
		34,
		16,
		1,
		49,
		3,
		31,
		48,
		1,
		43,
		56,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		33,
		8,
		41,
		1,
		13,
		31,
		35,
		1,
		16,
		53,
		1,
		38,
		29,
		3,
		8,
		1,
		56,
		20,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		29,
		1,
		1,
		54,
		31,
		14,
		1,
		31,
		53,
		23,
		1,
		29,
		38,
		1,
		1,
		11,
		20,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		50,
		35,
		33,
		1,
		1,
		1,
		1,
		48,
		29,
		28,
		31,
		35,
		30,
		29,
		33,
		1,
		1,
		1,
		1,
		32,
		31,
		32,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		31,
		33,
		35,
		1,
		1,
		1,
		1,
		49,
		38,
		49,
		48,
		42,
		49,
		42,
		35,
		1,
		1,
		1,
		1,
		35,
		28,
		29,
		38,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		35,
		41,
		1,
		1,
		28,
		31,
		1,
		1,
		1,
		1,
		1,
		45,
		27,
		0,
		1,
		1,
		49,
		50,
		1,
		40,
		53,
		31,
		1,
		1,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		29,
		0,
		1,
		51,
		7,
		35,
		32,
		1,
		1,
		1,
		1,
		1,
		27,
		64,
		1,
		6,
		11,
		33,
		35,
		1,
		52,
		25,
		1,
		29,
		0,
		9,
		3,
		1,
		1,
		1,
		1,
		1,
		41,
		1,
		0,
		31,
		1,
		28,
		49,
		7,
		1,
		1,
		1,
		1,
		13,
		1,
		64,
		22,
		1,
		49,
		30,
		11,
		31,
		1,
		25,
		39,
		1,
		10,
		14,
		0,
		1,
		1,
		1,
		1,
		1,
		54,
		31,
		11,
		1,
		49,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		25,
		45,
		1,
		50,
		31,
		1,
		1,
		29,
		34,
		43,
		1,
		14,
		10,
		1,
		1,
		10,
		11,
		1,
		23,
		34,
		29,
		1,
		1,
		35,
		42,
		1,
		45,
		27,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		29,
		1,
		9,
		49,
		51,
		1,
		1,
		1,
		1,
		1,
		0,
		9,
		3,
		1,
		39,
		16,
		1,
		31,
		8,
		30,
		49,
		1,
		27,
		64,
		1,
		6,
		1,
		1,
		1,
		1,
		12,
		49,
		28,
		1,
		31,
		5,
		1,
		41,
		1,
		1,
		1,
		1,
		1,
		10,
		14,
		0,
		29,
		1,
		16,
		52,
		1,
		35,
		33,
		8,
		13,
		1,
		64,
		22,
		1,
		1,
		1,
		1,
		1,
		32,
		35,
		12,
		51,
		1,
		5,
		29,
		1,
		1,
		1,
		1,
		1,
		14,
		10,
		1,
		1,
		49,
		52,
		23,
		1,
		33,
		35,
		1,
		1,
		6,
		25,
		45,
		1,
		1,
		1,
		1,
		1,
		29,
		38,
		1,
		1,
		41,
		35,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		49,
		38,
		35,
		1,
		1,
		1,
		1,
		31,
		42,
		49,
		30,
		32,
		49,
		38,
		29,
		1,
		1,
		1,
		1,
		35,
		50,
		35,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		28,
		29,
		32,
		1,
		1,
		1,
		1,
		30,
		29,
		30,
		49,
		29,
		28,
		29,
		38,
		1,
		1,
		1,
		1,
		33,
		49,
		42,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		37,
		40,
		8,
		1,
		1,
		38,
		29,
		1,
		43,
		53,
		31,
		1,
		9,
		31,
		54,
		1,
		1,
		29,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		55,
		1,
		14,
		12,
		49,
		48,
		1,
		52,
		22,
		1,
		35,
		49,
		5,
		1,
		41,
		8,
		30,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		55,
		20,
		1,
		32,
		29,
		12,
		31,
		1,
		22,
		34,
		54,
		1,
		5,
		29,
		1,
		35,
		42,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		20,
		24,
		1,
		29,
		32,
		1,
		1,
		35,
		39,
		40,
		1,
		41,
		35,
		8,
		1,
		33,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		9,
		7,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		3,
		11,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		10,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		14,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		31,
		1,
		1,
		36,
		29,
		8,
		1,
		29,
		34,
		40,
		1,
		31,
		28,
		1,
		1,
		8,
		40,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		42,
		8,
		36,
		1,
		13,
		49,
		29,
		1,
		16,
		52,
		1,
		32,
		35,
		3,
		9,
		1,
		56,
		23,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		50,
		31,
		1,
		35,
		13,
		1,
		54,
		39,
		16,
		1,
		31,
		3,
		49,
		28,
		1,
		40,
		56,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		49,
		30,
		1,
		9,
		49,
		51,
		1,
		43,
		52,
		49,
		1,
		1,
		28,
		49,
		1,
		17,
		23,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		29,
		30,
		49,
		1,
		1,
		1,
		1,
		29,
		48,
		35,
		38,
		30,
		35,
		50,
		49,
		1,
		1,
		1,
		1,
		49,
		38,
		49,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		42,
		49,
		30,
		1,
		1,
		1,
		1,
		32,
		31,
		32,
		29,
		31,
		33,
		31,
		30,
		1,
		1,
		1,
		1,
		28,
		35,
		48,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		36,
		29,
		9,
		1,
		29,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		16,
		56,
		1,
		42,
		35,
		1,
		1,
		49,
		52,
		23,
		1,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		36,
		1,
		0,
		49,
		1,
		48,
		31,
		7,
		1,
		1,
		1,
		1,
		0,
		1,
		64,
		25,
		1,
		31,
		50,
		11,
		49,
		1,
		25,
		34,
		1,
		7,
		11,
		0,
		1,
		1,
		1,
		1,
		35,
		0,
		1,
		54,
		7,
		29,
		38,
		1,
		1,
		1,
		1,
		1,
		16,
		64,
		1,
		5,
		11,
		42,
		29,
		1,
		53,
		25,
		1,
		35,
		0,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		8,
		49,
		51,
		1,
		1,
		38,
		29,
		1,
		1,
		1,
		1,
		1,
		55,
		22,
		5,
		1,
		1,
		35,
		33,
		1,
		23,
		39,
		35,
		1,
		1,
		12,
		8,
		1,
		1,
		8,
		3,
		1,
		1,
		35,
		39,
		40,
		1,
		50,
		49,
		1,
		1,
		13,
		16,
		56,
		1,
		1,
		1,
		1,
		1,
		31,
		28,
		1,
		1,
		54,
		31,
		11,
		1,
		1,
		1,
		1,
		1,
		7,
		11,
		0,
		35,
		1,
		16,
		53,
		1,
		29,
		42,
		8,
		0,
		1,
		64,
		25,
		1,
		1,
		1,
		1,
		1,
		38,
		29,
		12,
		54,
		1,
		5,
		35,
		1,
		1,
		1,
		1,
		0,
		8,
		12,
		1,
		34,
		16,
		1,
		49,
		8,
		50,
		31,
		1,
		16,
		64,
		1,
		5,
		1,
		1,
		1,
		1,
		12,
		31,
		48,
		1,
		49,
		5,
		1,
		36,
		1,
		1,
		1,
		1,
		1,
		12,
		8,
		1,
		43,
		53,
		31,
		1,
		1,
		31,
		50,
		1,
		55,
		22,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		49,
		1,
		11,
		29,
		36,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		32,
		31,
		28,
		1,
		1,
		1,
		1,
		42,
		31,
		33,
		35,
		49,
		32,
		31,
		48,
		1,
		1,
		1,
		1,
		30,
		29,
		30,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		35,
		48,
		49,
		1,
		1,
		1,
		1,
		35,
		50,
		35,
		33,
		48,
		35,
		48,
		31,
		1,
		1,
		1,
		1,
		49,
		33,
		31,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		43,
		17,
		1,
		49,
		28,
		1,
		1,
		49,
		52,
		23,
		1,
		51,
		49,
		14,
		1,
		30,
		49,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		55,
		23,
		1,
		38,
		35,
		12,
		49,
		1,
		22,
		39,
		51,
		1,
		5,
		35,
		1,
		29,
		33,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		43,
		55,
		1,
		11,
		12,
		31,
		28,
		1,
		53,
		22,
		1,
		29,
		31,
		5,
		1,
		36,
		8,
		50,
		49,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		23,
		14,
		1,
		1,
		28,
		31,
		1,
		23,
		34,
		29,
		1,
		14,
		29,
		36,
		1,
		1,
		31,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		10,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		14,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		12,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		11,
		1,
		1,
		9,
		12,
		1,
		1,
		43,
		18,
		1,
		1,
		10,
		7,
		1,
		1,
		19,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		35,
		1,
		1,
		51,
		31,
		11,
		1,
		49,
		53,
		20,
		1,
		35,
		32,
		1,
		1,
		14,
		20,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		49,
		30,
		1,
		9,
		49,
		54,
		1,
		43,
		52,
		31,
		1,
		1,
		28,
		49,
		1,
		17,
		23,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		1,
		1,
		12,
		14,
		1,
		1,
		18,
		23,
		1,
		1,
		12,
		7,
		1,
		1,
		22,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		49,
		14,
		1,
		1,
		1,
		1,
		1,
		31,
		32,
		12,
		1,
		33,
		31,
		14,
		1,
		1,
		1,
		1,
		1,
		35,
		48,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		29,
		30,
		1,
		1,
		1,
		1,
		1,
		12,
		48,
		35,
		1,
		14,
		35,
		50,
		1,
		1,
		1,
		1,
		1,
		7,
		38,
		49,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		1,
		1,
		3,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		55,
		57,
		1,
		1,
		9,
		8,
		1,
		1,
		20,
		47,
		1,
		1,
		5,
		6,
		1,
		1,
		1,
		1,
		1,
		54,
		49,
		11,
		1,
		49,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		22,
		45,
		1,
		50,
		31,
		1,
		1,
		29,
		39,
		43,
		1,
		14,
		10,
		1,
		1,
		1,
		1,
		1,
		9,
		31,
		51,
		1,
		1,
		32,
		35,
		1,
		1,
		1,
		1,
		1,
		56,
		25,
		5,
		1,
		1,
		29,
		42,
		1,
		20,
		34,
		35,
		1,
		1,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		3,
		14,
		1,
		1,
		7,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		45,
		1,
		1,
		11,
		8,
		1,
		1,
		46,
		43,
		1,
		1,
		0,
		5,
		1,
		1,
		1,
		1,
		5,
		6,
		1,
		1,
		40,
		18,
		1,
		1,
		14,
		14,
		1,
		1,
		55,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		1,
		1,
		14,
		10,
		1,
		1,
		1,
		1,
		1,
		14,
		10,
		1,
		1,
		49,
		53,
		23,
		1,
		33,
		35,
		1,
		1,
		6,
		22,
		45,
		1,
		1,
		1,
		1,
		1,
		29,
		38,
		1,
		1,
		41,
		29,
		8,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		1,
		40,
		52,
		31,
		1,
		1,
		49,
		30,
		1,
		56,
		25,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		48,
		31,
		1,
		14,
		35,
		36,
		1,
		1,
		1,
		1,
		1,
		0,
		5,
		1,
		1,
		18,
		20,
		1,
		1,
		8,
		14,
		1,
		1,
		57,
		45,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		7,
		1,
		1,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		28,
		10,
		1,
		1,
		1,
		1,
		1,
		30,
		29,
		9,
		1,
		29,
		28,
		7,
		1,
		1,
		1,
		1,
		1,
		42,
		49,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		38,
		49,
		1,
		1,
		1,
		1,
		1,
		8,
		49,
		42,
		1,
		10,
		38,
		49,
		1,
		1,
		1,
		1,
		1,
		11,
		35,
		50,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		25,
		1,
		1,
		10,
		10,
		1,
		1,
		20,
		47,
		1,
		1,
		11,
		7,
		1,
		1,
		14,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		23,
		24,
		1,
		29,
		32,
		1,
		1,
		35,
		34,
		40,
		1,
		41,
		29,
		8,
		1,
		33,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		20,
		14,
		1,
		1,
		48,
		49,
		1,
		20,
		39,
		29,
		1,
		11,
		35,
		36,
		1,
		1,
		49,
		50,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		37,
		1,
		1,
		12,
		7,
		1,
		1,
		46,
		40,
		1,
		1,
		10,
		8,
		1,
		1,
		8,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		12,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		2,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		31,
		42,
		1,
		7,
		38,
		31,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		49,
		33,
		49,
		50,
		32,
		49,
		32,
		29,
		1,
		1,
		1,
		1,
		3,
		11,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		31,
		42,
		35,
		31,
		38,
		31,
		28,
		1,
		1,
		1,
		1,
		11,
		3,
		14,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		35,
		9,
		1,
		35,
		28,
		10,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		59,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		60,
		59,
		1,
		1,
		1,
		1,
		1,
		6,
		62,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		63,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		63,
		60,
		62,
		1,
		1,
		1,
		1,
		1,
		10,
		61,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		62,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		8,
		49,
		33,
		1,
		1,
		1,
		1,
		1,
		7,
		38,
		31,
		1,
		8,
		31,
		42,
		1,
		1,
		1,
		1,
		1,
		12,
		48,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		33,
		49,
		30,
		1,
		1,
		1,
		1,
		38,
		31,
		38,
		35,
		31,
		42,
		31,
		30,
		1,
		1,
		1,
		1,
		28,
		29,
		48,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		31,
		42,
		29,
		1,
		1,
		1,
		1,
		49,
		32,
		49,
		48,
		33,
		49,
		33,
		29,
		1,
		1,
		1,
		1,
		29,
		28,
		35,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		50,
		29,
		9,
		1,
		1,
		1,
		1,
		1,
		35,
		28,
		10,
		1,
		30,
		35,
		9,
		1,
		1,
		1,
		1,
		1,
		31,
		38,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		38,
		31,
		1,
		1,
		1,
		1,
		1,
		9,
		49,
		33,
		1,
		10,
		32,
		49,
		1,
		1,
		1,
		1,
		1,
		14,
		35,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		31,
		38,
		29,
		1,
		1,
		1,
		1,
		49,
		33,
		49,
		50,
		32,
		49,
		32,
		29,
		1,
		1,
		1,
		1,
		29,
		30,
		35,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		32,
		49,
		28,
		1,
		1,
		1,
		1,
		42,
		31,
		42,
		35,
		31,
		38,
		31,
		28,
		1,
		1,
		1,
		1,
		30,
		29,
		50,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		28,
		7,
		1,
		1,
		1,
		1,
		1,
		50,
		29,
		8,
		1,
		29,
		48,
		7,
		1,
		1,
		1,
		1,
		1,
		33,
		49,
		14,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		4,
		60,
		63,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		63,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		2,
		6,
		1,
		1,
		1,
		1,
		1,
		59,
		60,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		59,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		14,
		1,
		1,
		1,
		1,
		1,
		12,
		28,
		35,
		1,
		11,
		35,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		11,
		12,
		8,
		1,
		1,
		1,
		1,
		48,
		29,
		48,
		31,
		29,
		50,
		29,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		3,
		14,
		10,
		1,
		1,
		1,
		1,
		35,
		28,
		35,
		32,
		30,
		35,
		30,
		49,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		10,
		13,
		1,
		1,
		1,
		1,
		1,
		31,
		38,
		12,
		1,
		42,
		31,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		61,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		62,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		4,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		35,
		8,
		1,
		35,
		28,
		7,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		50,
		35,
		30,
		31,
		29,
		28,
		35,
		38,
		1,
		1,
		1,
		1,
		8,
		7,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		50,
		29,
		33,
		28,
		29,
		48,
		49,
		1,
		1,
		1,
		1,
		10,
		9,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		49,
		33,
		1,
		7,
		32,
		49,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		48,
		59,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		58,
		62,
		1,
		1,
		1,
		1,
		1,
		7,
		62,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		59,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		60,
		59,
		1,
		1,
		1,
		1,
		1,
		5,
		62,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		50,
		29,
		8,
		1,
		1,
		1,
		1,
		1,
		35,
		28,
		7,
		1,
		30,
		35,
		8,
		1,
		1,
		1,
		1,
		1,
		31,
		38,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		35,
		30,
		49,
		1,
		1,
		1,
		1,
		35,
		48,
		29,
		32,
		30,
		29,
		50,
		49,
		1,
		1,
		1,
		1,
		49,
		32,
		49,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		50,
		29,
		42,
		1,
		1,
		1,
		1,
		48,
		35,
		28,
		31,
		29,
		30,
		35,
		42,
		1,
		1,
		1,
		1,
		38,
		31,
		38,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		31,
		42,
		1,
		1,
		1,
		1,
		1,
		7,
		32,
		49,
		1,
		8,
		49,
		33,
		1,
		1,
		1,
		1,
		1,
		12,
		28,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		28,
		10,
		1,
		1,
		1,
		1,
		1,
		50,
		29,
		9,
		1,
		29,
		48,
		10,
		1,
		1,
		1,
		1,
		1,
		33,
		49,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		48,
		29,
		38,
		1,
		1,
		1,
		1,
		50,
		35,
		30,
		31,
		29,
		28,
		35,
		38,
		1,
		1,
		1,
		1,
		42,
		31,
		42,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		35,
		28,
		49,
		1,
		1,
		1,
		1,
		35,
		50,
		29,
		33,
		28,
		29,
		48,
		49,
		1,
		1,
		1,
		1,
		49,
		33,
		49,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		32,
		49,
		1,
		1,
		1,
		1,
		1,
		9,
		31,
		42,
		1,
		10,
		38,
		31,
		1,
		1,
		1,
		1,
		1,
		14,
		29,
		50,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		59,
		60,
		62,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		59,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		4,
		12,
		1,
		1,
		1,
		1,
		1,
		4,
		58,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		59,
		48,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		13,
		1,
		1,
		1,
		1,
		1,
		49,
		32,
		12,
		1,
		33,
		49,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		8,
		12,
		1,
		1,
		1,
		1,
		31,
		32,
		49,
		28,
		42,
		49,
		33,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		9,
		10,
		14,
		1,
		1,
		1,
		1,
		32,
		31,
		38,
		29,
		49,
		42,
		31,
		50,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		14,
		1,
		1,
		1,
		1,
		1,
		3,
		28,
		35,
		1,
		14,
		35,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		61,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		61,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		62,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		62,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		37,
		1,
		1,
		5,
		13,
		1,
		1,
		26,
		27,
		1,
		1,
		6,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		40,
		9,
		1,
		1,
		3,
		8,
		1,
		27,
		21,
		12,
		1,
		1,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		43,
		17,
		1,
		14,
		7,
		1,
		1,
		3,
		18,
		22,
		1,
		14,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		25,
		1,
		1,
		13,
		13,
		1,
		1,
		22,
		26,
		1,
		1,
		0,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		49,
		42,
		1,
		7,
		38,
		49,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		29,
		8,
		1,
		29,
		28,
		10,
		1,
		1,
		1,
		1,
		1,
		9,
		7,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		9,
		1,
		1,
		7,
		8,
		1,
		1,
		46,
		43,
		1,
		1,
		7,
		12,
		1,
		1,
		16,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		49,
		30,
		1,
		8,
		49,
		54,
		1,
		43,
		53,
		49,
		1,
		1,
		28,
		49,
		1,
		17,
		20,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		35,
		1,
		1,
		51,
		31,
		14,
		1,
		31,
		52,
		20,
		1,
		35,
		32,
		1,
		1,
		11,
		23,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		9,
		1,
		1,
		11,
		10,
		1,
		1,
		23,
		47,
		1,
		1,
		12,
		12,
		1,
		1,
		37,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		37,
		1,
		1,
		12,
		10,
		1,
		1,
		47,
		40,
		1,
		1,
		10,
		9,
		1,
		1,
		8,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		43,
		8,
		1,
		1,
		32,
		35,
		1,
		40,
		52,
		31,
		1,
		9,
		31,
		51,
		1,
		1,
		35,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		40,
		17,
		1,
		49,
		28,
		1,
		1,
		49,
		53,
		23,
		1,
		54,
		49,
		11,
		1,
		30,
		49,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		22,
		1,
		1,
		7,
		10,
		1,
		1,
		20,
		46,
		1,
		1,
		14,
		7,
		1,
		1,
		11,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		11,
		1,
		1,
		1,
		1,
		1,
		12,
		28,
		29,
		1,
		14,
		29,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		13,
		1,
		1,
		1,
		1,
		1,
		49,
		38,
		12,
		1,
		42,
		49,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		1,
		1,
		26,
		27,
		1,
		1,
		5,
		13,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		14,
		1,
		27,
		21,
		12,
		1,
		1,
		3,
		9,
		1,
		19,
		20,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		1,
		1,
		3,
		18,
		25,
		1,
		14,
		10,
		1,
		1,
		11,
		23,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		6,
		1,
		1,
		25,
		26,
		1,
		1,
		13,
		0,
		1,
		1,
		37,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		12,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		9,
		7,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		3,
		11,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		40,
		8,
		1,
		1,
		3,
		8,
		1,
		27,
		21,
		3,
		1,
		1,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		43,
		55,
		1,
		11,
		5,
		11,
		7,
		1,
		21,
		57,
		1,
		7,
		6,
		11,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		55,
		23,
		1,
		12,
		8,
		5,
		12,
		1,
		57,
		46,
		1,
		12,
		9,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		23,
		24,
		1,
		8,
		12,
		1,
		1,
		10,
		46,
		16,
		1,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		42,
		49,
		30,
		32,
		49,
		38,
		29,
		1,
		1,
		1,
		1,
		3,
		11,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		50,
		35,
		50,
		31,
		35,
		48,
		35,
		32,
		1,
		1,
		1,
		1,
		9,
		10,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		50,
		1,
		9,
		31,
		54,
		1,
		40,
		52,
		49,
		1,
		1,
		48,
		31,
		1,
		19,
		23,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		42,
		35,
		1,
		31,
		6,
		1,
		36,
		52,
		22,
		1,
		35,
		10,
		29,
		32,
		1,
		20,
		45,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		30,
		14,
		51,
		1,
		6,
		35,
		31,
		1,
		22,
		34,
		1,
		48,
		49,
		10,
		14,
		1,
		45,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		31,
		1,
		1,
		36,
		29,
		9,
		1,
		35,
		39,
		40,
		1,
		31,
		28,
		1,
		1,
		9,
		43,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		37,
		40,
		8,
		1,
		1,
		38,
		29,
		1,
		43,
		53,
		31,
		1,
		8,
		49,
		51,
		1,
		1,
		29,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		43,
		56,
		1,
		11,
		3,
		31,
		28,
		1,
		53,
		25,
		1,
		29,
		49,
		5,
		1,
		41,
		9,
		50,
		49,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		56,
		23,
		1,
		38,
		35,
		3,
		49,
		1,
		25,
		39,
		54,
		1,
		5,
		29,
		1,
		29,
		33,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		23,
		37,
		1,
		35,
		38,
		1,
		1,
		29,
		34,
		43,
		1,
		41,
		35,
		8,
		1,
		42,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		11,
		3,
		8,
		1,
		1,
		1,
		1,
		48,
		29,
		28,
		31,
		35,
		30,
		29,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		9,
		12,
		1,
		1,
		1,
		1,
		31,
		32,
		31,
		28,
		33,
		31,
		33,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		14,
		1,
		27,
		21,
		3,
		1,
		1,
		3,
		9,
		1,
		19,
		20,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		9,
		3,
		1,
		21,
		57,
		1,
		10,
		5,
		11,
		10,
		1,
		23,
		45,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		14,
		0,
		12,
		1,
		57,
		47,
		1,
		12,
		9,
		5,
		11,
		1,
		45,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		10,
		1,
		1,
		7,
		47,
		16,
		1,
		9,
		12,
		1,
		1,
		9,
		43,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		14,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		14,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		43,
		19,
		1,
		11,
		10,
		1,
		1,
		12,
		18,
		25,
		1,
		11,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		55,
		20,
		1,
		3,
		9,
		5,
		3,
		1,
		57,
		47,
		1,
		3,
		8,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		55,
		1,
		14,
		5,
		14,
		10,
		1,
		18,
		57,
		1,
		10,
		6,
		14,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		20,
		11,
		1,
		1,
		10,
		14,
		1,
		25,
		47,
		7,
		1,
		1,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		31,
		33,
		35,
		49,
		32,
		31,
		48,
		1,
		1,
		1,
		1,
		14,
		12,
		14,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		30,
		29,
		42,
		28,
		29,
		28,
		49,
		1,
		1,
		1,
		1,
		10,
		9,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		35,
		1,
		1,
		51,
		49,
		14,
		1,
		31,
		53,
		20,
		1,
		35,
		32,
		1,
		1,
		11,
		20,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		49,
		50,
		14,
		54,
		1,
		6,
		29,
		49,
		1,
		22,
		39,
		1,
		28,
		31,
		10,
		11,
		1,
		45,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		33,
		29,
		1,
		49,
		6,
		1,
		41,
		53,
		22,
		1,
		29,
		10,
		35,
		38,
		1,
		23,
		45,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		33,
		1,
		11,
		35,
		41,
		1,
		23,
		34,
		29,
		1,
		1,
		32,
		29,
		1,
		24,
		40,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		43,
		17,
		1,
		49,
		28,
		1,
		1,
		49,
		52,
		23,
		1,
		54,
		31,
		11,
		1,
		30,
		49,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		56,
		20,
		1,
		32,
		29,
		3,
		31,
		1,
		25,
		34,
		51,
		1,
		5,
		35,
		1,
		35,
		42,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		56,
		1,
		14,
		3,
		49,
		48,
		1,
		52,
		25,
		1,
		35,
		31,
		5,
		1,
		36,
		9,
		30,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		20,
		11,
		1,
		1,
		48,
		49,
		1,
		20,
		39,
		35,
		1,
		14,
		29,
		36,
		1,
		1,
		49,
		50,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		12,
		14,
		7,
		1,
		1,
		1,
		1,
		29,
		48,
		35,
		38,
		30,
		35,
		50,
		49,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		10,
		11,
		1,
		1,
		1,
		1,
		38,
		49,
		38,
		35,
		49,
		42,
		49,
		50,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		1,
		1,
		12,
		18,
		22,
		1,
		11,
		7,
		1,
		1,
		14,
		23,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		11,
		0,
		3,
		1,
		57,
		46,
		1,
		3,
		8,
		5,
		14,
		1,
		45,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		8,
		12,
		1,
		18,
		57,
		1,
		7,
		5,
		14,
		7,
		1,
		20,
		45,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		8,
		1,
		22,
		46,
		10,
		1,
		1,
		7,
		14,
		1,
		37,
		40,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		3,
		11,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		12,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		22,
		1,
		1,
		0,
		13,
		1,
		1,
		22,
		15,
		1,
		1,
		13,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		23,
		37,
		1,
		9,
		3,
		1,
		1,
		7,
		46,
		27,
		1,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		20,
		14,
		1,
		1,
		10,
		14,
		1,
		25,
		47,
		10,
		1,
		1,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		24,
		1,
		1,
		6,
		13,
		1,
		1,
		26,
		16,
		1,
		1,
		5,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		29,
		9,
		1,
		29,
		28,
		7,
		1,
		1,
		1,
		1,
		1,
		9,
		7,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		31,
		33,
		1,
		7,
		32,
		31,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		9,
		1,
		1,
		11,
		7,
		1,
		1,
		23,
		46,
		1,
		1,
		3,
		12,
		1,
		1,
		37,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		31,
		1,
		1,
		36,
		35,
		9,
		1,
		35,
		34,
		40,
		1,
		31,
		28,
		1,
		1,
		9,
		40,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		42,
		1,
		14,
		29,
		41,
		1,
		20,
		39,
		29,
		1,
		1,
		38,
		35,
		1,
		37,
		43,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		9,
		1,
		1,
		7,
		9,
		1,
		1,
		46,
		40,
		1,
		1,
		10,
		12,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		25,
		1,
		1,
		10,
		10,
		1,
		1,
		20,
		47,
		1,
		1,
		14,
		10,
		1,
		1,
		14,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		20,
		37,
		1,
		35,
		38,
		1,
		1,
		29,
		39,
		43,
		1,
		41,
		29,
		8,
		1,
		42,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		23,
		11,
		1,
		1,
		28,
		31,
		1,
		23,
		34,
		35,
		1,
		11,
		35,
		36,
		1,
		1,
		31,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		1,
		1,
		3,
		10,
		1,
		1,
		47,
		43,
		1,
		1,
		10,
		8,
		1,
		1,
		9,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		7,
		13,
		1,
		1,
		1,
		1,
		1,
		31,
		32,
		12,
		1,
		33,
		31,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		11,
		1,
		1,
		1,
		1,
		1,
		3,
		28,
		29,
		1,
		11,
		29,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		5,
		1,
		1,
		22,
		26,
		1,
		1,
		13,
		13,
		1,
		1,
		24,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		10,
		1,
		1,
		7,
		46,
		16,
		1,
		9,
		12,
		1,
		1,
		9,
		40,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		1,
		25,
		47,
		10,
		1,
		1,
		10,
		11,
		1,
		24,
		43,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		5,
		1,
		1,
		15,
		27,
		1,
		1,
		5,
		0,
		1,
		1,
		27,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		12,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		14,
		3,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		12,
		11,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		61,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		61,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		9,
		10,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		9,
		10,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		62,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		62,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		11,
		12,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		3,
		14,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		10,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		4,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		9,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		61,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		62,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		12,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		3,
		14,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		11,
		12,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		12,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		3,
		14,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		11,
		12,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		61,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		62,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		10,
		9,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		4,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		4,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1
	],
	"index_convention":"Zero-based exact_values indices; tuples(fields2, repeat=3), last field varying fastest. Flat index (i*N+j)*N+k.",
	"ordered_triples":32768,
	"source_workflow_file":"e8_workflow_120\/runs\/wp100_guard20\/case_k0_kp1\/ope_exact.wl",
	"original_source_sha256":"9abf2ff43ab400decb9fd288a1c6530505efa08b32472472eb9869fcad24f22b",
	"packaged_native_file":"ope_exact.wl",
	"packaged_native_sha256":"d91f964c2249a6c0a3a3589121c70b4d9687dde0faa68ae6cf57244c06ce1682",
	"metadata_edit":"Removed the preparation-machine workspace prefix from archival path metadata only; exact tensor, X, fields, and parameters unchanged."
}

==> anc/data/E8/p11/coefficients.json <==
{
  "schema_version": 1,
  "kind": "E8CoefficientTable",
  "parameters": {
    "pp": 30,
    "k": 0,
    "kp": 11
  },
  "number_of_coefficients": 107,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [
    46,
    52,
    71,
    73,
    98,
    99,
    102,
    103,
    105,
    106,
    107
  ],
  "source_ope_file": "e8_workflow/runs/wp100_four_cases/case_k0_kp11/ope_exact.wl",
  "source_ope_sha256": "4425210e515bdbacbc6e2b8149449313cfaa6405714d14cc33760b2c24b1c733",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "e8_workflow/vendor/triplet_classification_E8.wl",
    "sha256": "451eefeb43deaa6b66cbd5df8f5fb40f6f29799595ca2010f9ebafa0e7167daf",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          0,
          5
        ],
        [
          0,
          5
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          0,
          5
        ],
        [
          0,
          9
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          0
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "I/Sqrt[2]",
      "display_inputform": "I/Sqrt[2]",
      "tex": "\\frac{i}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Sqrt[5/3]",
      "display_inputform": "Sqrt[5/3]",
      "tex": "\\sqrt{\\frac{5}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 19,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 20,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 21,
      "inputform": "1/Sqrt[3]",
      "display_inputform": "1/Sqrt[3]",
      "tex": "\\frac{1}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 22,
      "inputform": "Sqrt[5/6]",
      "display_inputform": "Sqrt[5/6]",
      "tex": "\\sqrt{\\frac{5}{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 23,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 24,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 25,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 26,
      "inputform": "-(1/Sqrt[3])",
      "display_inputform": "-(1/Sqrt[3])",
      "tex": "-\\frac{1}{\\sqrt{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 27,
      "inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[6]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 28,
      "inputform": "I/Sqrt[2]",
      "display_inputform": "I/Sqrt[2]",
      "tex": "\\frac{i}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 29,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          0
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 30,
      "inputform": "I/Sqrt[2]",
      "display_inputform": "I/Sqrt[2]",
      "tex": "\\frac{i}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          0
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 31,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 32,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 33,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 34,
      "inputform": "I/Sqrt[2]",
      "display_inputform": "I/Sqrt[2]",
      "tex": "\\frac{i}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 35,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 36,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 37,
      "inputform": "Sqrt[5/6]",
      "display_inputform": "Sqrt[5/6]",
      "tex": "\\sqrt{\\frac{5}{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 38,
      "inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[6]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 39,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 40,
      "inputform": "I/Sqrt[2]",
      "display_inputform": "I/Sqrt[2]",
      "tex": "\\frac{i}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 41,
      "inputform": "Sqrt[5/3]/2",
      "display_inputform": "Sqrt[5/3]/2",
      "tex": "\\frac{\\sqrt{\\frac{5}{3}}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 42,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 43,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 44,
      "inputform": "Sqrt[3]/2",
      "display_inputform": "Sqrt[3]/2",
      "tex": "\\frac{\\sqrt{3}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 45,
      "inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
      "display_inputform": "I*Sqrt[2/3]*5^(1/4)",
      "tex": "i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 46,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 47,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 48,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 49,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 50,
      "inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[6]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 51,
      "inputform": "Sqrt[2/3]",
      "display_inputform": "Sqrt[2/3]",
      "tex": "\\sqrt{\\frac{2}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 52,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 53,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          11
        ]
      ]
    },
    {
      "index": 54,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          0
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 55,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          0
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 56,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 57,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 58,
      "inputform": "(-1/2*I)*Sqrt[5]",
      "display_inputform": "(-1/2*I)*Sqrt[5]",
      "tex": "-\\frac{i \\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 59,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          11
        ]
      ]
    },
    {
      "index": 60,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 61,
      "inputform": "-1/2*I",
      "display_inputform": "-1/2*I",
      "tex": "-\\frac{i}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 62,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 63,
      "inputform": "-1/2*I",
      "display_inputform": "-1/2*I",
      "tex": "-\\frac{i}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          11
        ]
      ]
    },
    {
      "index": 64,
      "inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[6]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 65,
      "inputform": "-1/2*Sqrt[5/3]",
      "display_inputform": "-1/2*Sqrt[5/3]",
      "tex": "-\\frac{\\sqrt{\\frac{5}{3}}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 66,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 67,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 68,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 69,
      "inputform": "Sqrt[3]/2",
      "display_inputform": "Sqrt[3]/2",
      "tex": "\\frac{\\sqrt{3}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 70,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 71,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 72,
      "inputform": "-I",
      "display_inputform": "-I",
      "tex": "-i",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 73,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 74,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 75,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          0
        ],
        [
          9,
          0
        ]
      ]
    },
    {
      "index": 76,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 77,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          5
        ],
        [
          9,
          5
        ]
      ]
    },
    {
      "index": 78,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 79,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 80,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 81,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 82,
      "inputform": "3/2",
      "display_inputform": "3/2",
      "tex": "\\frac{3}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 83,
      "inputform": "Root[-45 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*Sqrt[3]*5^(1/4)",
      "tex": "\\frac{1}{2} i \\sqrt{3} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 84,
      "inputform": "Root[-45 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*Sqrt[3]*5^(1/4)",
      "tex": "\\frac{1}{2} i \\sqrt{3} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          9,
          5
        ]
      ]
    },
    {
      "index": 85,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          9,
          9
        ]
      ]
    },
    {
      "index": 86,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 87,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 88,
      "inputform": "I/2",
      "display_inputform": "I/2",
      "tex": "\\frac{i}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 89,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 90,
      "inputform": "(I/2)*Sqrt[5]",
      "display_inputform": "(I/2)*Sqrt[5]",
      "tex": "\\frac{i \\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 91,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 92,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 93,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 94,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 95,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 96,
      "inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
      "display_inputform": "I*Sqrt[2/3]*5^(1/4)",
      "tex": "i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 97,
      "inputform": "Sqrt[2/3]",
      "display_inputform": "Sqrt[2/3]",
      "tex": "\\sqrt{\\frac{2}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 98,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 99,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 100,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 101,
      "inputform": "-I",
      "display_inputform": "-I",
      "tex": "-i",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 102,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 103,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 104,
      "inputform": "2/Sqrt[3]",
      "display_inputform": "2/Sqrt[3]",
      "tex": "\\frac{2}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 105,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 106,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 107,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    }
  ]
}


==> anc/data/E8/p11/coefficients.md <==
# E8 coefficient table

Parameters: **k = 0, k' = 11, p' = 30**.

The 107 rows use the original numbered class convention. Class 0 is the separate normalization class and equals 1. The table contains exact expressions reconstructed by the bootstrap solver; crossing verification is recorded separately.

Each representative lists the three fields for which the coefficient is $x_i = \alpha[A,B,C]$. Representative identities and displayed radical forms were checked by exact algebraic reduction.

Zero coefficients: 46, 52, 71, 73, 98, 99, 102, 103, 105, 106, 107.

| Index | Representative fields A, B, C | Exact coefficient $x_i$ |
| ---: | :--- | :--- |
| 1 | $(0,5), (0,5), (0,5)$ | $\sqrt{\frac{3}{2}}$ |
| 2 | $(0,5), (0,5), (0,9)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 3 | $(0,5), (3,3), (3,3)$ | $1$ |
| 4 | $(0,5), (3,3), (3,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 5 | $(0,5), (3,3), (3,8)$ | $-\frac{i}{\sqrt{2}}$ |
| 6 | $(0,5), (3,6), (3,6)$ | $\frac{1}{\sqrt{2}}$ |
| 7 | $(0,5), (3,6), (3,8)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 8 | $(0,5), (5,0), (5,5)$ | $1$ |
| 9 | $(0,5), (5,5), (5,5)$ | $\sqrt{\frac{3}{2}}$ |
| 10 | $(0,5), (5,5), (5,9)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 11 | $(0,5), (6,3), (6,3)$ | $1$ |
| 12 | $(0,5), (6,3), (6,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 13 | $(0,5), (6,3), (6,8)$ | $\frac{i}{\sqrt{2}}$ |
| 14 | $(0,5), (6,6), (6,6)$ | $\frac{1}{\sqrt{2}}$ |
| 15 | $(0,5), (6,6), (6,8)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 16 | $(3,3), (3,3), (3,3)$ | $\sqrt{\frac{5}{3}}$ |
| 17 | $(3,3), (3,3), (3,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ |
| 18 | $(3,3), (3,3), (5,0)$ | $1$ |
| 19 | $(3,3), (3,3), (5,5)$ | $1$ |
| 20 | $(3,3), (3,3), (6,3)$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ |
| 21 | $(3,3), (3,3), (6,6)$ | $\frac{1}{\sqrt{3}}$ |
| 22 | $(3,3), (3,6), (3,6)$ | $\sqrt{\frac{5}{6}}$ |
| 23 | $(3,3), (3,6), (3,8)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 24 | $(3,3), (3,6), (5,5)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 25 | $(3,3), (3,6), (5,9)$ | $-\frac{1}{\sqrt{2}}$ |
| 26 | $(3,3), (3,6), (6,3)$ | $-\frac{1}{\sqrt{3}}$ |
| 27 | $(3,3), (3,6), (6,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{6}}$ |
| 28 | $(3,3), (3,6), (6,8)$ | $\frac{i}{\sqrt{2}}$ |
| 29 | $(3,3), (5,0), (6,3)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 30 | $(3,3), (5,0), (8,3)$ | $\frac{i}{\sqrt{2}}$ |
| 31 | $(3,3), (5,5), (6,3)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 32 | $(3,3), (5,5), (6,6)$ | $\frac{\sqrt{5}}{2}$ |
| 33 | $(3,3), (5,5), (6,8)$ | $\frac{\sqrt[4]{5}}{2}$ |
| 34 | $(3,3), (5,5), (8,3)$ | $\frac{i}{\sqrt{2}}$ |
| 35 | $(3,3), (5,5), (8,6)$ | $\frac{\sqrt[4]{5}}{2}$ |
| 36 | $(3,3), (5,5), (8,8)$ | $\frac{1}{2}$ |
| 37 | $(3,3), (6,3), (6,3)$ | $\sqrt{\frac{5}{6}}$ |
| 38 | $(3,3), (6,3), (6,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{6}}$ |
| 39 | $(3,3), (6,3), (8,3)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 40 | $(3,3), (6,3), (8,6)$ | $\frac{i}{\sqrt{2}}$ |
| 41 | $(3,3), (6,6), (6,6)$ | $\frac{\sqrt{\frac{5}{3}}}{2}$ |
| 42 | $(3,3), (6,6), (6,8)$ | $-\frac{\sqrt[4]{5}}{2}$ |
| 43 | $(3,3), (6,6), (8,6)$ | $-\frac{\sqrt[4]{5}}{2}$ |
| 44 | $(3,3), (6,6), (8,8)$ | $\frac{\sqrt{3}}{2}$ |
| 45 | $(3,6), (3,6), (3,6)$ | $i \sqrt{\frac{2}{3}} \sqrt[4]{5}$ |
| 46 | $(3,6), (3,6), (3,8)$ | $0$ |
| 47 | $(3,6), (3,6), (5,0)$ | $1$ |
| 48 | $(3,6), (3,6), (5,5)$ | $\frac{1}{\sqrt{2}}$ |
| 49 | $(3,6), (3,6), (5,9)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 50 | $(3,6), (3,6), (6,3)$ | $\frac{i \sqrt[4]{5}}{\sqrt{6}}$ |
| 51 | $(3,6), (3,6), (6,6)$ | $\sqrt{\frac{2}{3}}$ |
| 52 | $(3,6), (3,6), (6,8)$ | $0$ |
| 53 | $(3,6), (3,6), (6,11)$ | $-\frac{1}{\sqrt{2}}$ |
| 54 | $(3,6), (5,0), (6,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 55 | $(3,6), (5,0), (8,6)$ | $-\frac{i}{\sqrt{2}}$ |
| 56 | $(3,6), (5,5), (6,3)$ | $-\frac{\sqrt{5}}{2}$ |
| 57 | $(3,6), (5,5), (6,6)$ | $-\frac{1}{2} i \sqrt[4]{5}$ |
| 58 | $(3,6), (5,5), (6,8)$ | $-\frac{i \sqrt{5}}{2}$ |
| 59 | $(3,6), (5,5), (6,11)$ | $-\frac{1}{2} i \sqrt[4]{5}$ |
| 60 | $(3,6), (5,5), (8,3)$ | $-\frac{\sqrt[4]{5}}{2}$ |
| 61 | $(3,6), (5,5), (8,6)$ | $-\frac{i}{2}$ |
| 62 | $(3,6), (5,5), (8,8)$ | $-\frac{1}{2} i \sqrt[4]{5}$ |
| 63 | $(3,6), (5,5), (8,11)$ | $-\frac{i}{2}$ |
| 64 | $(3,6), (6,3), (6,3)$ | $\frac{i \sqrt[4]{5}}{\sqrt{6}}$ |
| 65 | $(3,6), (6,3), (6,6)$ | $-\frac{\sqrt{\frac{5}{3}}}{2}$ |
| 66 | $(3,6), (6,3), (6,8)$ | $-\frac{\sqrt[4]{5}}{2}$ |
| 67 | $(3,6), (6,3), (8,3)$ | $-\frac{i}{\sqrt{2}}$ |
| 68 | $(3,6), (6,3), (8,6)$ | $\frac{\sqrt[4]{5}}{2}$ |
| 69 | $(3,6), (6,3), (8,8)$ | $\frac{\sqrt{3}}{2}$ |
| 70 | $(3,6), (6,6), (6,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ |
| 71 | $(3,6), (6,6), (6,8)$ | $0$ |
| 72 | $(3,6), (6,6), (8,6)$ | $-i$ |
| 73 | $(3,6), (6,6), (8,8)$ | $0$ |
| 74 | $(5,0), (5,0), (5,0)$ | $\sqrt{\frac{3}{2}}$ |
| 75 | $(5,0), (5,0), (9,0)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 76 | $(5,0), (5,5), (5,5)$ | $\sqrt{\frac{3}{2}}$ |
| 77 | $(5,0), (5,5), (9,5)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 78 | $(5,0), (6,3), (6,3)$ | $\frac{1}{\sqrt{2}}$ |
| 79 | $(5,0), (6,3), (8,3)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 80 | $(5,0), (6,6), (6,6)$ | $\frac{1}{\sqrt{2}}$ |
| 81 | $(5,0), (6,6), (8,6)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 82 | $(5,5), (5,5), (5,5)$ | $\frac{3}{2}$ |
| 83 | $(5,5), (5,5), (5,9)$ | $\frac{1}{2} i \sqrt{3} \sqrt[4]{5}$ |
| 84 | $(5,5), (5,5), (9,5)$ | $\frac{1}{2} i \sqrt{3} \sqrt[4]{5}$ |
| 85 | $(5,5), (5,5), (9,9)$ | $\frac{\sqrt{5}}{2}$ |
| 86 | $(5,5), (6,3), (6,3)$ | $\frac{1}{\sqrt{2}}$ |
| 87 | $(5,5), (6,3), (6,6)$ | $-\frac{1}{2} i \sqrt[4]{5}$ |
| 88 | $(5,5), (6,3), (6,8)$ | $\frac{i}{2}$ |
| 89 | $(5,5), (6,3), (8,3)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 90 | $(5,5), (6,3), (8,6)$ | $\frac{i \sqrt{5}}{2}$ |
| 91 | $(5,5), (6,3), (8,8)$ | $-\frac{1}{2} i \sqrt[4]{5}$ |
| 92 | $(5,5), (6,6), (6,6)$ | $\frac{1}{2}$ |
| 93 | $(5,5), (6,6), (6,8)$ | $-\frac{\sqrt[4]{5}}{2}$ |
| 94 | $(5,5), (6,6), (8,6)$ | $-\frac{\sqrt[4]{5}}{2}$ |
| 95 | $(5,5), (6,6), (8,8)$ | $\frac{\sqrt{5}}{2}$ |
| 96 | $(6,3), (6,3), (6,3)$ | $i \sqrt{\frac{2}{3}} \sqrt[4]{5}$ |
| 97 | $(6,3), (6,3), (6,6)$ | $\sqrt{\frac{2}{3}}$ |
| 98 | $(6,3), (6,3), (8,3)$ | $0$ |
| 99 | $(6,3), (6,3), (8,6)$ | $0$ |
| 100 | $(6,3), (6,6), (6,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ |
| 101 | $(6,3), (6,6), (6,8)$ | $-i$ |
| 102 | $(6,3), (6,6), (8,6)$ | $0$ |
| 103 | $(6,3), (6,6), (8,8)$ | $0$ |
| 104 | $(6,6), (6,6), (6,6)$ | $\frac{2}{\sqrt{3}}$ |
| 105 | $(6,6), (6,6), (6,8)$ | $0$ |
| 106 | $(6,6), (6,6), (8,6)$ | $0$ |
| 107 | $(6,6), (6,6), (8,8)$ | $0$ |

Machine-readable forms: [JSON](coefficients.json) and [exact Wolfram association](coefficients.wl).


==> anc/data/E8/p11/coefficients.wl <==
(* Exact x[1] through x[107], indexed by integer class number. *)
<|1 -> Sqrt[3/2], 2 -> Root[-5 + 4*#1^4 & , 4, 0], 3 -> 1, 4 -> Root[-5 + 4*#1^4 & , 4, 0], 5 -> (-I)/Sqrt[2], 6 -> 1/Sqrt[2], 7 -> Root[-5 + 4*#1^4 & , 1, 0], 8 -> 1, 9 -> Sqrt[3/2], 10 -> Root[-5 + 4*#1^4 & , 4, 0], 11 -> 1, 12 -> Root[-5 + 4*#1^4 & , 3, 0], 13 -> I/Sqrt[2], 14 -> 1/Sqrt[2], 15 -> Root[-5 + 4*#1^4 & , 1, 0], 16 -> Sqrt[5/3], 17 -> Root[-5 + 9*#1^4 & , 4, 0], 18 -> 1, 19 -> 1, 20 -> Root[-5 + 9*#1^4 & , 4, 0], 21 -> 1/Sqrt[3], 22 -> Sqrt[5/6], 23 -> Root[-5 + 4*#1^4 & , 1, 0], 24 -> Root[-5 + 4*#1^4 & , 4, 0], 25 -> -(1/Sqrt[2]), 26 -> -(1/Sqrt[3]), 27 -> Root[-5 + 36*#1^4 & , 3, 0], 28 -> I/Sqrt[2], 29 -> Root[-5 + 4*#1^4 & , 4, 0], 30 -> I/Sqrt[2], 31 -> Root[-5 + 4*#1^4 & , 4, 0], 32 -> Sqrt[5]/2, 33 -> Root[-5 + 16*#1^4 & , 2, 0], 34 -> I/Sqrt[2], 35 -> Root[-5 + 16*#1^4 & , 2, 0], 36 -> 1/2, 37 -> Sqrt[5/6], 38 -> Root[-5 + 36*#1^4 & , 3, 0], 39 -> Root[-5 + 4*#1^4 & , 1, 0], 40 -> I/Sqrt[2], 41 -> Sqrt[5/3]/2, 42 -> Root[-5 + 16*#1^4 & , 1, 0], 43 -> Root[-5 + 16*#1^4 & , 1, 0], 44 -> Sqrt[3]/2, 45 -> Root[-20 + 9*#1^4 & , 4, 0], 46 -> 0, 47 -> 1, 48 -> 1/Sqrt[2], 49 -> Root[-5 + 4*#1^4 & , 4, 0], 50 -> Root[-5 + 36*#1^4 & , 4, 0], 51 -> Sqrt[2/3], 52 -> 0, 53 -> -(1/Sqrt[2]), 54 -> Root[-5 + 4*#1^4 & , 3, 0], 55 -> (-I)/Sqrt[2], 56 -> -1/2*Sqrt[5], 57 -> Root[-5 + 16*#1^4 & , 3, 0], 58 -> (-1/2*I)*Sqrt[5], 59 -> Root[-5 + 16*#1^4 & , 3, 0], 60 -> Root[-5 + 16*#1^4 & , 1, 0], 61 -> -1/2*I, 62 -> Root[-5 + 16*#1^4 & , 3, 0], 63 -> -1/2*I, 64 -> Root[-5 + 36*#1^4 & , 4, 0], 65 -> -1/2*Sqrt[5/3], 66 -> Root[-5 + 16*#1^4 & , 1, 0], 67 -> (-I)/Sqrt[2], 68 -> Root[-5 + 16*#1^4 & , 2, 0], 69 -> Sqrt[3]/2, 70 -> Root[-5 + 9*#1^4 & , 4, 0], 71 -> 0, 72 -> -I, 73 -> 0, 74 -> Sqrt[3/2], 75 -> Root[-5 + 4*#1^4 & , 4, 0], 76 -> Sqrt[3/2], 77 -> Root[-5 + 4*#1^4 & , 4, 0], 78 -> 1/Sqrt[2], 79 -> Root[-5 + 4*#1^4 & , 1, 0], 80 -> 1/Sqrt[2], 81 -> Root[-5 + 4*#1^4 & , 1, 0], 82 -> 3/2, 83 -> Root[-45 + 16*#1^4 & , 4, 0], 84 -> Root[-45 + 16*#1^4 & , 4, 0], 85 -> Sqrt[5]/2, 86 -> 1/Sqrt[2], 87 -> Root[-5 + 16*#1^4 & , 3, 0], 88 -> I/2, 89 -> Root[-5 + 4*#1^4 & , 1, 0], 90 -> (I/2)*Sqrt[5], 91 -> Root[-5 + 16*#1^4 & , 3, 0], 92 -> 1/2, 93 -> Root[-5 + 16*#1^4 & , 1, 0], 94 -> Root[-5 + 16*#1^4 & , 1, 0], 95 -> Sqrt[5]/2, 96 -> Root[-20 + 9*#1^4 & , 4, 0], 97 -> Sqrt[2/3], 98 -> 0, 99 -> 0, 100 -> Root[-5 + 9*#1^4 & , 4, 0], 101 -> -I, 102 -> 0, 103 -> 0, 104 -> 2/Sqrt[3], 105 -> 0, 106 -> 0, 107 -> 0|>


==> anc/data/E8/p11/ope.json <==
{
	"schema_version":1,
	"kind":"ADEExactOPETensor",
	"model":"E8",
	"parameters":{
		"pp":30,
		"k":0,
		"kp":11
	},
	"fields2":[
		[
			0,
			0
		],
		[
			0,
			10
		],
		[
			0,
			18
		],
		[
			0,
			28
		],
		[
			6,
			6
		],
		[
			6,
			12
		],
		[
			6,
			16
		],
		[
			6,
			22
		],
		[
			10,
			0
		],
		[
			10,
			10
		],
		[
			10,
			18
		],
		[
			10,
			28
		],
		[
			12,
			6
		],
		[
			12,
			12
		],
		[
			12,
			16
		],
		[
			12,
			22
		],
		[
			16,
			6
		],
		[
			16,
			12
		],
		[
			16,
			16
		],
		[
			16,
			22
		],
		[
			18,
			0
		],
		[
			18,
			10
		],
		[
			18,
			18
		],
		[
			18,
			28
		],
		[
			22,
			6
		],
		[
			22,
			12
		],
		[
			22,
			16
		],
		[
			22,
			22
		],
		[
			28,
			0
		],
		[
			28,
			10
		],
		[
			28,
			18
		],
		[
			28,
			28
		]
	],
	"exact_value_format":"Wolfram Language InputForm; exact algebraic expressions, not decimal approximations",
	"exact_values":[
		"1",
		"0",
		"Sqrt[3\/2]",
		"Root[-5 + 4*#1^4 & , 4, 0]",
		"-I",
		"I",
		"(-I)\/Sqrt[2]",
		"1\/Sqrt[2]",
		"Root[-5 + 4*#1^4 & , 1, 0]",
		"-(1\/Sqrt[2])",
		"I\/Sqrt[2]",
		"Root[-5 + 4*#1^4 & , 2, 0]",
		"Root[-5 + 4*#1^4 & , 3, 0]",
		"-1",
		"-Sqrt[3\/2]",
		"Sqrt[5\/3]",
		"Root[-5 + 9*#1^4 & , 4, 0]",
		"1\/Sqrt[3]",
		"Sqrt[5\/6]",
		"-(1\/Sqrt[3])",
		"Root[-5 + 36*#1^4 & , 3, 0]",
		"-Sqrt[5\/6]",
		"Root[-5 + 9*#1^4 & , 1, 0]",
		"Root[-5 + 36*#1^4 & , 4, 0]",
		"(-I)\/Sqrt[3]",
		"Root[-5 + 9*#1^4 & , 2, 0]",
		"-Sqrt[5\/3]",
		"Root[-5 + 9*#1^4 & , 3, 0]",
		"Sqrt[5]\/2",
		"Root[-5 + 16*#1^4 & , 2, 0]",
		"1\/2",
		"Root[-5 + 16*#1^4 & , 4, 0]",
		"(I\/2)*Sqrt[5]",
		"I\/2",
		"Sqrt[5\/3]\/2",
		"Root[-5 + 16*#1^4 & , 1, 0]",
		"Sqrt[3]\/2",
		"I\/Sqrt[3]",
		"(-1\/2*I)*Sqrt[5]",
		"-1\/2*Sqrt[5\/3]",
		"Root[-5 + 36*#1^4 & , 2, 0]",
		"-1\/2*Sqrt[3]",
		"-1\/2*I",
		"Root[-5 + 36*#1^4 & , 1, 0]",
		"Root[-20 + 9*#1^4 & , 4, 0]",
		"Sqrt[2\/3]",
		"Root[-20 + 9*#1^4 & , 3, 0]",
		"I*Sqrt[5\/6]",
		"-Sqrt[2\/3]",
		"(-I)*Sqrt[5\/6]",
		"-1\/2*Sqrt[5]",
		"Root[-5 + 16*#1^4 & , 3, 0]",
		"-1\/2",
		"(I\/2)*Sqrt[3]",
		"(-1\/2*I)*Sqrt[5\/3]",
		"(I\/2)*Sqrt[5\/3]",
		"(-1\/2*I)*Sqrt[3]",
		"I*Sqrt[2\/3]",
		"(-I)*Sqrt[2\/3]",
		"3\/2",
		"Root[-45 + 16*#1^4 & , 4, 0]",
		"(-I)*Sqrt[3\/2]",
		"Root[-45 + 16*#1^4 & , 3, 0]",
		"I*Sqrt[3\/2]",
		"-3\/2",
		"2\/Sqrt[3]",
		"-2\/Sqrt[3]"
	],
	"alpha_indices":[
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		8,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		11,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		7,
		8,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		11,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		7,
		8,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		11,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		8,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		11,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		6,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		3,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		10,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		3,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		10,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		14,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		14,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		0,
		1,
		1,
		15,
		16,
		1,
		1,
		0,
		0,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		1,
		16,
		18,
		8,
		1,
		1,
		3,
		9,
		1,
		19,
		20,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		11,
		1,
		1,
		11,
		21,
		22,
		1,
		6,
		11,
		1,
		1,
		6,
		23,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		5,
		1,
		1,
		25,
		26,
		1,
		1,
		0,
		5,
		1,
		1,
		24,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		3,
		28,
		29,
		1,
		10,
		29,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		0,
		1,
		1,
		1,
		1,
		1,
		31,
		32,
		3,
		1,
		33,
		31,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		19,
		1,
		1,
		3,
		3,
		1,
		1,
		18,
		20,
		1,
		1,
		8,
		10,
		1,
		1,
		9,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		20,
		10,
		1,
		1,
		28,
		31,
		1,
		20,
		34,
		35,
		1,
		10,
		35,
		36,
		1,
		1,
		31,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		23,
		37,
		1,
		35,
		38,
		1,
		1,
		29,
		39,
		40,
		1,
		41,
		29,
		9,
		1,
		42,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		37,
		27,
		1,
		1,
		3,
		8,
		1,
		1,
		43,
		21,
		1,
		1,
		7,
		11,
		1,
		1,
		7,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		6,
		1,
		1,
		11,
		6,
		1,
		1,
		21,
		23,
		1,
		1,
		11,
		11,
		1,
		1,
		22,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		42,
		1,
		6,
		29,
		41,
		1,
		23,
		39,
		29,
		1,
		1,
		38,
		35,
		1,
		37,
		40,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		31,
		1,
		1,
		36,
		35,
		7,
		1,
		35,
		34,
		43,
		1,
		31,
		28,
		1,
		1,
		7,
		43,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		1,
		1,
		9,
		8,
		1,
		1,
		40,
		18,
		1,
		1,
		8,
		3,
		1,
		1,
		19,
		22,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		31,
		33,
		1,
		8,
		32,
		31,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		29,
		7,
		1,
		29,
		28,
		11,
		1,
		1,
		1,
		1,
		1,
		7,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		1,
		1,
		0,
		0,
		1,
		1,
		26,
		27,
		1,
		1,
		5,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		37,
		43,
		7,
		1,
		1,
		3,
		7,
		1,
		27,
		21,
		11,
		1,
		1,
		8,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		40,
		19,
		1,
		6,
		8,
		1,
		1,
		8,
		18,
		22,
		1,
		7,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		25,
		1,
		1,
		0,
		4,
		1,
		1,
		25,
		15,
		1,
		1,
		4,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		11,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		10,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		1,
		16,
		18,
		11,
		1,
		1,
		3,
		9,
		1,
		19,
		20,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		3,
		1,
		18,
		44,
		1,
		3,
		0,
		7,
		3,
		1,
		23,
		45,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		13,
		8,
		1,
		46,
		47,
		1,
		8,
		6,
		13,
		6,
		1,
		48,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		1,
		1,
		3,
		49,
		27,
		1,
		9,
		3,
		1,
		1,
		7,
		43,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		11,
		9,
		1,
		1,
		1,
		1,
		50,
		51,
		38,
		51,
		35,
		42,
		51,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		10,
		3,
		1,
		1,
		1,
		1,
		51,
		28,
		29,
		50,
		42,
		29,
		30,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		23,
		10,
		1,
		1,
		50,
		51,
		1,
		23,
		39,
		35,
		1,
		6,
		29,
		36,
		1,
		1,
		51,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		45,
		1,
		7,
		12,
		51,
		28,
		1,
		39,
		16,
		1,
		51,
		29,
		4,
		1,
		53,
		7,
		30,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		48,
		40,
		1,
		32,
		35,
		3,
		29,
		1,
		27,
		54,
		41,
		1,
		5,
		31,
		1,
		35,
		33,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		40,
		17,
		1,
		51,
		50,
		1,
		1,
		51,
		55,
		20,
		1,
		53,
		51,
		10,
		1,
		30,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		33,
		1,
		10,
		35,
		41,
		1,
		20,
		34,
		29,
		1,
		1,
		32,
		29,
		1,
		24,
		43,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		33,
		35,
		1,
		35,
		5,
		1,
		56,
		34,
		27,
		1,
		31,
		8,
		35,
		32,
		1,
		40,
		57,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		30,
		6,
		36,
		1,
		4,
		51,
		35,
		1,
		16,
		55,
		1,
		28,
		51,
		11,
		9,
		1,
		58,
		20,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		29,
		1,
		1,
		56,
		31,
		6,
		1,
		31,
		54,
		23,
		1,
		35,
		38,
		1,
		1,
		6,
		23,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		30,
		29,
		30,
		38,
		29,
		28,
		29,
		1,
		1,
		1,
		1,
		3,
		7,
		11,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		52,
		51,
		42,
		31,
		35,
		38,
		51,
		32,
		1,
		1,
		1,
		1,
		7,
		12,
		6,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		37,
		43,
		9,
		1,
		1,
		3,
		7,
		1,
		27,
		21,
		8,
		1,
		1,
		8,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		58,
		1,
		10,
		0,
		7,
		12,
		1,
		21,
		46,
		1,
		3,
		5,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		57,
		23,
		1,
		8,
		10,
		13,
		11,
		1,
		44,
		47,
		1,
		12,
		7,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		20,
		37,
		1,
		7,
		3,
		1,
		1,
		3,
		49,
		16,
		1,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		6,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		11,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		8,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		6,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		8,
		1,
		1,
		8,
		21,
		25,
		1,
		10,
		8,
		1,
		1,
		10,
		23,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		10,
		13,
		11,
		1,
		46,
		49,
		1,
		11,
		10,
		13,
		10,
		1,
		48,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		3,
		1,
		21,
		46,
		1,
		12,
		0,
		7,
		3,
		1,
		20,
		48,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		6,
		1,
		22,
		47,
		12,
		1,
		1,
		11,
		6,
		1,
		24,
		40,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		8,
		7,
		8,
		1,
		1,
		1,
		1,
		29,
		32,
		51,
		38,
		30,
		31,
		42,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		6,
		3,
		10,
		1,
		1,
		1,
		1,
		32,
		35,
		28,
		35,
		31,
		52,
		29,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		20,
		37,
		1,
		35,
		38,
		1,
		1,
		29,
		34,
		40,
		1,
		41,
		35,
		9,
		1,
		42,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		48,
		43,
		1,
		38,
		29,
		3,
		35,
		1,
		27,
		55,
		36,
		1,
		5,
		51,
		1,
		29,
		42,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		23,
		48,
		1,
		9,
		12,
		51,
		28,
		1,
		34,
		27,
		1,
		31,
		35,
		5,
		1,
		56,
		7,
		30,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		43,
		7,
		1,
		1,
		32,
		29,
		1,
		43,
		54,
		31,
		1,
		7,
		31,
		56,
		1,
		1,
		35,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		31,
		1,
		1,
		36,
		29,
		7,
		1,
		35,
		39,
		43,
		1,
		31,
		28,
		1,
		1,
		7,
		40,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		52,
		6,
		41,
		1,
		4,
		31,
		29,
		1,
		16,
		54,
		1,
		50,
		31,
		11,
		7,
		1,
		58,
		23,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		33,
		35,
		1,
		29,
		4,
		1,
		53,
		39,
		16,
		1,
		51,
		8,
		35,
		32,
		1,
		43,
		58,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		52,
		1,
		9,
		51,
		53,
		1,
		40,
		55,
		51,
		1,
		1,
		28,
		31,
		1,
		17,
		20,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		35,
		30,
		29,
		31,
		50,
		29,
		28,
		1,
		1,
		1,
		1,
		6,
		8,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		33,
		51,
		33,
		28,
		31,
		38,
		31,
		1,
		1,
		1,
		1,
		8,
		10,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		40,
		17,
		1,
		10,
		11,
		1,
		1,
		11,
		18,
		25,
		1,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		57,
		20,
		1,
		11,
		6,
		13,
		8,
		1,
		44,
		49,
		1,
		3,
		9,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		43,
		57,
		1,
		6,
		0,
		7,
		12,
		1,
		18,
		44,
		1,
		12,
		5,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		23,
		6,
		1,
		1,
		8,
		6,
		1,
		22,
		47,
		12,
		1,
		1,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		9,
		11,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		4,
		1,
		1,
		22,
		26,
		1,
		1,
		0,
		4,
		1,
		1,
		37,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		1,
		1,
		3,
		47,
		27,
		1,
		9,
		3,
		1,
		1,
		7,
		40,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		1,
		25,
		49,
		12,
		1,
		1,
		8,
		10,
		1,
		37,
		43,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		0,
		1,
		1,
		26,
		27,
		1,
		1,
		0,
		0,
		1,
		1,
		27,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		31,
		38,
		3,
		1,
		33,
		51,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		3,
		28,
		35,
		1,
		10,
		29,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		27,
		1,
		1,
		3,
		11,
		1,
		1,
		40,
		21,
		1,
		1,
		9,
		11,
		1,
		1,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		40,
		19,
		1,
		31,
		28,
		1,
		1,
		31,
		55,
		23,
		1,
		56,
		51,
		6,
		1,
		52,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		43,
		9,
		1,
		1,
		32,
		29,
		1,
		43,
		54,
		51,
		1,
		7,
		31,
		53,
		1,
		1,
		35,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		17,
		1,
		1,
		3,
		3,
		1,
		1,
		21,
		23,
		1,
		1,
		11,
		6,
		1,
		1,
		9,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		9,
		1,
		1,
		7,
		8,
		1,
		1,
		43,
		18,
		1,
		1,
		8,
		12,
		1,
		1,
		17,
		22,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		35,
		1,
		1,
		53,
		31,
		10,
		1,
		51,
		54,
		20,
		1,
		29,
		32,
		1,
		1,
		10,
		23,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		52,
		1,
		9,
		51,
		56,
		1,
		40,
		55,
		31,
		1,
		1,
		28,
		31,
		1,
		17,
		20,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		6,
		1,
		1,
		8,
		10,
		1,
		1,
		18,
		20,
		1,
		1,
		11,
		11,
		1,
		1,
		25,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		52,
		29,
		9,
		1,
		35,
		28,
		8,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		51,
		33,
		1,
		11,
		38,
		31,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		22,
		1,
		1,
		13,
		4,
		1,
		1,
		25,
		26,
		1,
		1,
		5,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		20,
		24,
		1,
		9,
		12,
		1,
		1,
		12,
		49,
		27,
		1,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		23,
		10,
		1,
		1,
		8,
		6,
		1,
		22,
		47,
		3,
		1,
		1,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		1,
		1,
		13,
		13,
		1,
		1,
		26,
		27,
		1,
		1,
		4,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		12,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		3,
		28,
		35,
		1,
		6,
		35,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		8,
		9,
		1,
		1,
		1,
		1,
		50,
		51,
		32,
		51,
		29,
		33,
		51,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		11,
		7,
		11,
		1,
		1,
		1,
		1,
		35,
		38,
		51,
		32,
		30,
		31,
		33,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		0,
		1,
		1,
		1,
		1,
		1,
		31,
		32,
		3,
		1,
		42,
		51,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		2,
		59,
		60,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		60,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		60,
		59,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		50,
		62,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		63,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		50,
		29,
		1,
		1,
		1,
		1,
		1,
		7,
		51,
		33,
		1,
		8,
		32,
		51,
		1,
		1,
		1,
		1,
		1,
		9,
		51,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		51,
		32,
		31,
		1,
		1,
		1,
		1,
		51,
		30,
		35,
		30,
		32,
		35,
		28,
		35,
		1,
		1,
		1,
		1,
		31,
		30,
		35,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		38,
		51,
		38,
		1,
		1,
		1,
		1,
		42,
		29,
		30,
		35,
		31,
		50,
		35,
		28,
		1,
		1,
		1,
		1,
		33,
		29,
		30,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		38,
		3,
		1,
		1,
		1,
		1,
		1,
		30,
		29,
		7,
		1,
		35,
		50,
		8,
		1,
		1,
		1,
		1,
		1,
		30,
		29,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		35,
		30,
		1,
		1,
		1,
		1,
		1,
		11,
		38,
		31,
		1,
		7,
		51,
		33,
		1,
		1,
		1,
		1,
		1,
		11,
		32,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		42,
		31,
		33,
		1,
		1,
		1,
		1,
		38,
		29,
		50,
		29,
		51,
		30,
		35,
		30,
		1,
		1,
		1,
		1,
		38,
		35,
		28,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		51,
		42,
		51,
		1,
		1,
		1,
		1,
		51,
		28,
		29,
		50,
		42,
		29,
		30,
		35,
		1,
		1,
		1,
		1,
		51,
		50,
		35,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		51,
		10,
		1,
		1,
		1,
		1,
		1,
		29,
		28,
		11,
		1,
		30,
		29,
		7,
		1,
		1,
		1,
		1,
		1,
		35,
		50,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		60,
		50,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		59,
		62,
		1,
		1,
		1,
		1,
		1,
		4,
		61,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		62,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		62,
		59,
		63,
		1,
		1,
		1,
		1,
		1,
		8,
		63,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		31,
		42,
		1,
		8,
		32,
		51,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		30,
		35,
		30,
		38,
		29,
		50,
		29,
		1,
		1,
		1,
		1,
		3,
		7,
		8,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		29,
		30,
		35,
		51,
		28,
		29,
		50,
		1,
		1,
		1,
		1,
		10,
		11,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		29,
		7,
		1,
		29,
		28,
		11,
		1,
		1,
		1,
		1,
		1,
		7,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		63,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		61,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		31,
		38,
		3,
		1,
		42,
		31,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		6,
		3,
		1,
		1,
		1,
		1,
		51,
		28,
		35,
		50,
		33,
		35,
		30,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		3,
		6,
		1,
		1,
		1,
		1,
		38,
		29,
		28,
		29,
		31,
		52,
		35,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		3,
		28,
		29,
		1,
		6,
		35,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		60,
		59,
		63,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		50,
		62,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		2,
		59,
		60,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		60,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		32,
		3,
		1,
		1,
		1,
		1,
		1,
		30,
		35,
		7,
		1,
		35,
		28,
		8,
		1,
		1,
		1,
		1,
		1,
		30,
		35,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		28,
		35,
		28,
		1,
		1,
		1,
		1,
		30,
		31,
		42,
		51,
		35,
		38,
		31,
		32,
		1,
		1,
		1,
		1,
		52,
		31,
		42,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		29,
		28,
		35,
		1,
		1,
		1,
		1,
		29,
		33,
		31,
		33,
		50,
		51,
		38,
		51,
		1,
		1,
		1,
		1,
		35,
		33,
		31,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		50,
		35,
		1,
		1,
		1,
		1,
		1,
		7,
		51,
		42,
		1,
		8,
		32,
		31,
		1,
		1,
		1,
		1,
		1,
		9,
		51,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		31,
		10,
		1,
		1,
		1,
		1,
		1,
		29,
		50,
		11,
		1,
		30,
		35,
		7,
		1,
		1,
		1,
		1,
		1,
		35,
		28,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		29,
		52,
		29,
		1,
		1,
		1,
		1,
		29,
		32,
		51,
		38,
		30,
		31,
		42,
		51,
		1,
		1,
		1,
		1,
		29,
		38,
		31,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		30,
		29,
		52,
		1,
		1,
		1,
		1,
		28,
		31,
		32,
		31,
		29,
		33,
		31,
		33,
		1,
		1,
		1,
		1,
		28,
		51,
		38,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		35,
		52,
		1,
		1,
		1,
		1,
		1,
		11,
		38,
		51,
		1,
		7,
		51,
		42,
		1,
		1,
		1,
		1,
		1,
		11,
		32,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		50,
		60,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		60,
		64,
		63,
		1,
		1,
		1,
		1,
		1,
		11,
		61,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		62,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		64,
		60,
		1,
		1,
		1,
		1,
		1,
		5,
		63,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		52,
		29,
		9,
		1,
		35,
		28,
		8,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		31,
		42,
		51,
		29,
		32,
		51,
		38,
		1,
		1,
		1,
		1,
		9,
		3,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		33,
		31,
		33,
		28,
		31,
		32,
		31,
		1,
		1,
		1,
		1,
		8,
		10,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		51,
		42,
		1,
		11,
		38,
		51,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		61,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		63,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		63,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		63,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		19,
		1,
		1,
		3,
		3,
		1,
		1,
		18,
		20,
		1,
		1,
		11,
		6,
		1,
		1,
		9,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		23,
		6,
		1,
		1,
		50,
		51,
		1,
		23,
		39,
		29,
		1,
		10,
		35,
		36,
		1,
		1,
		51,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		20,
		24,
		1,
		29,
		32,
		1,
		1,
		35,
		34,
		43,
		1,
		41,
		29,
		9,
		1,
		33,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		37,
		27,
		1,
		1,
		3,
		8,
		1,
		1,
		43,
		21,
		1,
		1,
		9,
		8,
		1,
		1,
		7,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		50,
		35,
		1,
		1,
		1,
		1,
		1,
		7,
		51,
		42,
		1,
		11,
		38,
		51,
		1,
		1,
		1,
		1,
		1,
		9,
		51,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		38,
		3,
		1,
		1,
		1,
		1,
		1,
		30,
		29,
		7,
		1,
		29,
		28,
		11,
		1,
		1,
		1,
		1,
		1,
		30,
		29,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		0,
		0,
		1,
		1,
		18,
		23,
		1,
		1,
		7,
		7,
		1,
		1,
		44,
		45,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		3,
		1,
		1,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		7,
		1,
		20,
		39,
		29,
		1,
		1,
		51,
		30,
		1,
		45,
		16,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		51,
		1,
		7,
		51,
		53,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		8,
		1,
		1,
		35,
		34,
		40,
		1,
		33,
		35,
		1,
		1,
		5,
		27,
		57,
		1,
		1,
		1,
		1,
		1,
		35,
		32,
		1,
		1,
		56,
		31,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		5,
		1,
		1,
		40,
		21,
		1,
		1,
		7,
		10,
		1,
		1,
		58,
		46,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		8,
		1,
		1,
		10,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		1,
		1,
		8,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		46,
		48,
		1,
		1,
		6,
		6,
		1,
		1,
		47,
		43,
		1,
		1,
		13,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		29,
		41,
		1,
		1,
		32,
		35,
		1,
		1,
		1,
		1,
		1,
		48,
		27,
		5,
		1,
		1,
		35,
		33,
		1,
		40,
		54,
		31,
		1,
		1,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		36,
		35,
		9,
		1,
		51,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		16,
		58,
		1,
		30,
		51,
		1,
		1,
		51,
		55,
		20,
		1,
		6,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		1,
		1,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		44,
		1,
		1,
		10,
		7,
		1,
		1,
		23,
		47,
		1,
		1,
		13,
		4,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		51,
		42,
		1,
		1,
		1,
		1,
		1,
		3,
		28,
		29,
		1,
		10,
		29,
		30,
		1,
		1,
		1,
		1,
		1,
		3,
		50,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		52,
		35,
		7,
		1,
		1,
		1,
		1,
		1,
		51,
		38,
		12,
		1,
		42,
		51,
		6,
		1,
		1,
		1,
		1,
		1,
		31,
		32,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		9,
		1,
		1,
		3,
		7,
		1,
		1,
		49,
		43,
		1,
		1,
		3,
		3,
		1,
		1,
		27,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		30,
		1,
		9,
		51,
		53,
		1,
		40,
		55,
		51,
		1,
		1,
		50,
		31,
		1,
		17,
		20,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		35,
		1,
		1,
		56,
		31,
		6,
		1,
		31,
		54,
		23,
		1,
		29,
		38,
		1,
		1,
		6,
		23,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		10,
		1,
		1,
		10,
		3,
		1,
		1,
		20,
		49,
		1,
		1,
		3,
		11,
		1,
		1,
		37,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		7,
		11,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		3,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		20,
		6,
		1,
		1,
		28,
		31,
		1,
		20,
		34,
		29,
		1,
		6,
		29,
		36,
		1,
		1,
		31,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		45,
		1,
		7,
		12,
		51,
		28,
		1,
		39,
		16,
		1,
		51,
		35,
		5,
		1,
		56,
		7,
		30,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		48,
		40,
		1,
		32,
		35,
		3,
		29,
		1,
		27,
		54,
		36,
		1,
		4,
		51,
		1,
		35,
		33,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		43,
		19,
		1,
		31,
		28,
		1,
		1,
		31,
		54,
		23,
		1,
		53,
		51,
		10,
		1,
		52,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		51,
		38,
		31,
		1,
		1,
		1,
		1,
		51,
		30,
		29,
		30,
		38,
		29,
		28,
		29,
		1,
		1,
		1,
		1,
		31,
		30,
		29,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		28,
		29,
		28,
		1,
		1,
		1,
		1,
		30,
		31,
		33,
		51,
		29,
		32,
		31,
		38,
		1,
		1,
		1,
		1,
		52,
		31,
		33,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		7,
		1,
		20,
		39,
		35,
		1,
		1,
		51,
		30,
		1,
		45,
		16,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		51,
		1,
		7,
		51,
		56,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		3,
		1,
		34,
		16,
		1,
		31,
		7,
		30,
		31,
		1,
		16,
		65,
		1,
		13,
		1,
		1,
		1,
		1,
		3,
		31,
		28,
		1,
		31,
		13,
		1,
		36,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		13,
		35,
		1,
		27,
		55,
		1,
		35,
		42,
		9,
		4,
		1,
		66,
		22,
		1,
		1,
		1,
		1,
		1,
		38,
		35,
		12,
		56,
		1,
		0,
		29,
		1,
		1,
		1,
		1,
		1,
		7,
		12,
		1,
		1,
		51,
		55,
		23,
		1,
		30,
		51,
		1,
		1,
		13,
		25,
		48,
		1,
		1,
		1,
		1,
		1,
		31,
		50,
		1,
		1,
		36,
		35,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		29,
		36,
		1,
		1,
		32,
		35,
		1,
		1,
		1,
		1,
		1,
		48,
		27,
		4,
		1,
		1,
		35,
		33,
		1,
		40,
		54,
		51,
		1,
		1,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		35,
		4,
		1,
		56,
		8,
		35,
		38,
		1,
		1,
		1,
		1,
		1,
		27,
		66,
		1,
		0,
		6,
		42,
		35,
		1,
		55,
		22,
		1,
		29,
		13,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		36,
		1,
		5,
		51,
		1,
		28,
		31,
		11,
		1,
		1,
		1,
		1,
		5,
		1,
		65,
		25,
		1,
		31,
		30,
		10,
		51,
		1,
		25,
		34,
		1,
		11,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		53,
		51,
		6,
		1,
		35,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		22,
		45,
		1,
		42,
		29,
		1,
		1,
		29,
		39,
		40,
		1,
		9,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		30,
		29,
		52,
		1,
		1,
		1,
		1,
		28,
		31,
		32,
		31,
		29,
		33,
		31,
		33,
		1,
		1,
		1,
		1,
		28,
		51,
		38,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		51,
		42,
		51,
		1,
		1,
		1,
		1,
		51,
		28,
		29,
		50,
		42,
		29,
		30,
		35,
		1,
		1,
		1,
		1,
		51,
		50,
		35,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		52,
		1,
		7,
		31,
		53,
		1,
		43,
		54,
		51,
		1,
		1,
		28,
		51,
		1,
		19,
		23,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		30,
		31,
		1,
		51,
		13,
		1,
		36,
		55,
		25,
		1,
		35,
		12,
		51,
		50,
		1,
		23,
		48,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		42,
		9,
		53,
		1,
		0,
		29,
		51,
		1,
		22,
		39,
		1,
		32,
		29,
		3,
		6,
		1,
		45,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		51,
		1,
		1,
		36,
		35,
		7,
		1,
		35,
		34,
		43,
		1,
		51,
		28,
		1,
		1,
		7,
		43,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		8,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		6,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		8,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		23,
		24,
		1,
		29,
		32,
		1,
		1,
		35,
		39,
		43,
		1,
		41,
		35,
		9,
		1,
		33,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		48,
		43,
		1,
		38,
		29,
		3,
		35,
		1,
		27,
		55,
		41,
		1,
		4,
		31,
		1,
		29,
		42,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		23,
		48,
		1,
		9,
		12,
		51,
		28,
		1,
		34,
		27,
		1,
		31,
		29,
		4,
		1,
		53,
		7,
		30,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		37,
		40,
		9,
		1,
		1,
		38,
		35,
		1,
		40,
		55,
		51,
		1,
		7,
		31,
		56,
		1,
		1,
		29,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		32,
		51,
		32,
		1,
		1,
		1,
		1,
		33,
		35,
		30,
		29,
		31,
		50,
		29,
		28,
		1,
		1,
		1,
		1,
		42,
		35,
		30,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		35,
		28,
		29,
		1,
		1,
		1,
		1,
		35,
		42,
		31,
		42,
		50,
		51,
		32,
		51,
		1,
		1,
		1,
		1,
		29,
		42,
		31,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		11,
		1,
		1,
		29,
		34,
		43,
		1,
		42,
		29,
		1,
		1,
		4,
		27,
		58,
		1,
		1,
		1,
		1,
		1,
		29,
		38,
		1,
		1,
		53,
		31,
		10,
		1,
		1,
		1,
		1,
		1,
		11,
		10,
		13,
		29,
		1,
		27,
		54,
		1,
		29,
		33,
		9,
		5,
		1,
		66,
		25,
		1,
		1,
		1,
		1,
		1,
		32,
		29,
		12,
		53,
		1,
		0,
		35,
		1,
		1,
		1,
		1,
		0,
		7,
		3,
		1,
		39,
		27,
		1,
		51,
		7,
		30,
		31,
		1,
		27,
		66,
		1,
		0,
		1,
		1,
		1,
		1,
		3,
		31,
		28,
		1,
		51,
		0,
		1,
		41,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		1,
		40,
		54,
		31,
		1,
		1,
		35,
		33,
		1,
		57,
		22,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		29,
		1,
		10,
		29,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		35,
		7,
		1,
		31,
		50,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		16,
		57,
		1,
		52,
		31,
		1,
		1,
		31,
		55,
		23,
		1,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		41,
		1,
		5,
		31,
		1,
		50,
		51,
		11,
		1,
		1,
		1,
		1,
		4,
		1,
		65,
		22,
		1,
		51,
		52,
		10,
		31,
		1,
		25,
		39,
		1,
		8,
		6,
		0,
		1,
		1,
		1,
		1,
		29,
		5,
		1,
		53,
		8,
		35,
		38,
		1,
		1,
		1,
		1,
		1,
		16,
		65,
		1,
		13,
		6,
		42,
		35,
		1,
		54,
		25,
		1,
		35,
		13,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		9,
		31,
		56,
		1,
		1,
		28,
		51,
		1,
		1,
		1,
		1,
		1,
		58,
		25,
		13,
		1,
		1,
		31,
		52,
		1,
		23,
		34,
		35,
		1,
		1,
		11,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		35,
		30,
		35,
		1,
		1,
		1,
		1,
		35,
		38,
		31,
		32,
		52,
		51,
		33,
		31,
		1,
		1,
		1,
		1,
		35,
		32,
		51,
		38,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		33,
		51,
		42,
		1,
		1,
		1,
		1,
		32,
		35,
		28,
		35,
		31,
		52,
		29,
		52,
		1,
		1,
		1,
		1,
		32,
		29,
		50,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		35,
		1,
		1,
		56,
		51,
		6,
		1,
		31,
		55,
		23,
		1,
		29,
		38,
		1,
		1,
		6,
		20,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		33,
		9,
		56,
		1,
		0,
		35,
		31,
		1,
		22,
		34,
		1,
		38,
		35,
		3,
		10,
		1,
		45,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		30,
		31,
		1,
		31,
		0,
		1,
		41,
		54,
		22,
		1,
		29,
		12,
		51,
		50,
		1,
		20,
		45,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		33,
		1,
		6,
		29,
		41,
		1,
		23,
		39,
		29,
		1,
		1,
		32,
		35,
		1,
		37,
		40,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		11,
		9,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		10,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		27,
		1,
		1,
		3,
		11,
		1,
		1,
		40,
		21,
		1,
		1,
		7,
		8,
		1,
		1,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		43,
		17,
		1,
		51,
		50,
		1,
		1,
		51,
		54,
		20,
		1,
		56,
		51,
		6,
		1,
		30,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		37,
		40,
		7,
		1,
		1,
		38,
		35,
		1,
		40,
		55,
		31,
		1,
		7,
		31,
		53,
		1,
		1,
		29,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		17,
		1,
		1,
		3,
		3,
		1,
		1,
		21,
		23,
		1,
		1,
		8,
		10,
		1,
		1,
		9,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		32,
		3,
		1,
		1,
		1,
		1,
		1,
		30,
		35,
		7,
		1,
		29,
		50,
		11,
		1,
		1,
		1,
		1,
		1,
		30,
		35,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		50,
		29,
		1,
		1,
		1,
		1,
		1,
		7,
		51,
		33,
		1,
		11,
		38,
		31,
		1,
		1,
		1,
		1,
		1,
		9,
		51,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		4,
		1,
		1,
		43,
		21,
		1,
		1,
		7,
		6,
		1,
		1,
		57,
		46,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		11,
		1,
		1,
		6,
		3,
		1,
		1,
		1,
		1,
		1,
		7,
		12,
		1,
		1,
		51,
		54,
		23,
		1,
		30,
		51,
		1,
		1,
		13,
		22,
		48,
		1,
		1,
		1,
		1,
		1,
		31,
		50,
		1,
		1,
		36,
		29,
		7,
		1,
		1,
		1,
		1,
		1,
		11,
		6,
		1,
		43,
		55,
		31,
		1,
		1,
		29,
		42,
		1,
		58,
		25,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		35,
		1,
		6,
		35,
		41,
		1,
		1,
		1,
		1,
		1,
		0,
		0,
		1,
		1,
		21,
		20,
		1,
		1,
		7,
		7,
		1,
		1,
		46,
		48,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		3,
		1,
		1,
		12,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		11,
		1,
		1,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		58,
		44,
		1,
		1,
		10,
		9,
		1,
		1,
		20,
		47,
		1,
		1,
		13,
		5,
		1,
		1,
		1,
		1,
		1,
		53,
		31,
		6,
		1,
		35,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		25,
		45,
		1,
		42,
		29,
		1,
		1,
		29,
		34,
		40,
		1,
		9,
		3,
		1,
		1,
		1,
		1,
		1,
		7,
		51,
		56,
		1,
		1,
		50,
		31,
		1,
		1,
		1,
		1,
		1,
		57,
		22,
		13,
		1,
		1,
		51,
		30,
		1,
		20,
		39,
		35,
		1,
		1,
		8,
		10,
		1,
		1,
		1,
		1,
		1,
		11,
		10,
		1,
		1,
		8,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		44,
		45,
		1,
		1,
		6,
		6,
		1,
		1,
		49,
		40,
		1,
		1,
		13,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		35,
		9,
		1,
		1,
		1,
		1,
		1,
		31,
		38,
		3,
		1,
		33,
		51,
		10,
		1,
		1,
		1,
		1,
		1,
		51,
		32,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		31,
		42,
		1,
		1,
		1,
		1,
		1,
		12,
		50,
		29,
		1,
		6,
		35,
		30,
		1,
		1,
		1,
		1,
		1,
		12,
		28,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		10,
		1,
		1,
		10,
		12,
		1,
		1,
		20,
		47,
		1,
		1,
		12,
		11,
		1,
		1,
		37,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		51,
		1,
		1,
		36,
		29,
		7,
		1,
		35,
		39,
		43,
		1,
		51,
		28,
		1,
		1,
		7,
		40,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		42,
		1,
		10,
		35,
		41,
		1,
		20,
		34,
		29,
		1,
		1,
		38,
		29,
		1,
		24,
		43,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		7,
		1,
		1,
		3,
		7,
		1,
		1,
		49,
		43,
		1,
		1,
		12,
		12,
		1,
		1,
		27,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		10,
		1,
		1,
		8,
		10,
		1,
		1,
		21,
		23,
		1,
		1,
		8,
		8,
		1,
		1,
		25,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		42,
		1,
		6,
		29,
		41,
		1,
		20,
		34,
		35,
		1,
		1,
		38,
		35,
		1,
		37,
		40,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		31,
		1,
		1,
		36,
		35,
		7,
		1,
		29,
		39,
		40,
		1,
		31,
		28,
		1,
		1,
		7,
		43,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		9,
		1,
		1,
		7,
		11,
		1,
		1,
		40,
		18,
		1,
		1,
		11,
		12,
		1,
		1,
		17,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		29,
		30,
		1,
		1,
		1,
		1,
		1,
		8,
		32,
		31,
		1,
		7,
		51,
		42,
		1,
		1,
		1,
		1,
		1,
		8,
		38,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		31,
		6,
		1,
		1,
		1,
		1,
		1,
		35,
		50,
		8,
		1,
		30,
		29,
		7,
		1,
		1,
		1,
		1,
		1,
		29,
		28,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		10,
		1,
		1,
		11,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		46,
		48,
		1,
		1,
		10,
		10,
		1,
		1,
		49,
		40,
		1,
		1,
		13,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		35,
		36,
		1,
		1,
		38,
		29,
		1,
		1,
		1,
		1,
		1,
		48,
		27,
		5,
		1,
		1,
		29,
		42,
		1,
		43,
		55,
		51,
		1,
		1,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		29,
		7,
		1,
		31,
		50,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		16,
		58,
		1,
		52,
		31,
		1,
		1,
		31,
		54,
		23,
		1,
		6,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		1,
		1,
		11,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		44,
		1,
		1,
		6,
		9,
		1,
		1,
		20,
		49,
		1,
		1,
		13,
		4,
		0,
		0,
		1,
		1,
		21,
		20,
		1,
		1,
		7,
		7,
		1,
		1,
		46,
		48,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		3,
		1,
		1,
		12,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		7,
		1,
		23,
		34,
		35,
		1,
		1,
		51,
		30,
		1,
		48,
		27,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		51,
		1,
		9,
		31,
		56,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		8,
		1,
		1,
		29,
		39,
		43,
		1,
		33,
		35,
		1,
		1,
		4,
		16,
		58,
		1,
		1,
		1,
		1,
		1,
		35,
		32,
		1,
		1,
		53,
		51,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		5,
		1,
		1,
		43,
		18,
		1,
		1,
		7,
		10,
		1,
		1,
		57,
		44,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		8,
		1,
		1,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		32,
		31,
		1,
		1,
		1,
		1,
		1,
		6,
		35,
		52,
		1,
		3,
		28,
		29,
		1,
		1,
		1,
		1,
		1,
		10,
		35,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		28,
		8,
		1,
		1,
		1,
		1,
		1,
		33,
		31,
		10,
		1,
		51,
		38,
		12,
		1,
		1,
		1,
		1,
		1,
		33,
		31,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		24,
		1,
		1,
		11,
		11,
		1,
		1,
		47,
		40,
		1,
		1,
		12,
		9,
		1,
		1,
		6,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		43,
		7,
		1,
		1,
		32,
		35,
		1,
		43,
		54,
		31,
		1,
		7,
		31,
		56,
		1,
		1,
		29,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		40,
		17,
		1,
		51,
		28,
		1,
		1,
		51,
		55,
		20,
		1,
		53,
		51,
		10,
		1,
		52,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		22,
		1,
		1,
		8,
		12,
		1,
		1,
		23,
		47,
		1,
		1,
		6,
		12,
		1,
		1,
		6,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		7,
		11,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		3,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		33,
		1,
		10,
		35,
		41,
		1,
		23,
		39,
		35,
		1,
		1,
		32,
		29,
		1,
		24,
		43,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		42,
		29,
		1,
		29,
		4,
		1,
		53,
		34,
		27,
		1,
		31,
		11,
		29,
		38,
		1,
		43,
		58,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		52,
		10,
		41,
		1,
		5,
		31,
		35,
		1,
		16,
		55,
		1,
		50,
		31,
		8,
		7,
		1,
		57,
		23,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		29,
		1,
		1,
		56,
		31,
		6,
		1,
		51,
		55,
		20,
		1,
		35,
		38,
		1,
		1,
		6,
		23,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		33,
		31,
		42,
		1,
		1,
		1,
		1,
		32,
		35,
		50,
		35,
		51,
		30,
		29,
		30,
		1,
		1,
		1,
		1,
		32,
		29,
		28,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		35,
		52,
		35,
		1,
		1,
		1,
		1,
		35,
		38,
		51,
		32,
		30,
		31,
		33,
		51,
		1,
		1,
		1,
		1,
		35,
		32,
		31,
		38,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		35,
		41,
		1,
		1,
		38,
		29,
		1,
		1,
		1,
		1,
		1,
		48,
		27,
		4,
		1,
		1,
		29,
		42,
		1,
		43,
		55,
		31,
		1,
		1,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		29,
		5,
		1,
		53,
		11,
		29,
		32,
		1,
		1,
		1,
		1,
		1,
		27,
		66,
		1,
		0,
		10,
		33,
		29,
		1,
		54,
		25,
		1,
		35,
		13,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		41,
		1,
		4,
		31,
		1,
		50,
		51,
		8,
		1,
		1,
		1,
		1,
		5,
		1,
		65,
		25,
		1,
		51,
		52,
		6,
		31,
		1,
		22,
		39,
		1,
		11,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		56,
		31,
		10,
		1,
		29,
		38,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		22,
		45,
		1,
		33,
		35,
		1,
		1,
		35,
		34,
		43,
		1,
		9,
		3,
		1,
		1,
		12,
		7,
		1,
		23,
		34,
		29,
		1,
		1,
		51,
		30,
		1,
		48,
		27,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		51,
		1,
		9,
		31,
		53,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		3,
		1,
		39,
		27,
		1,
		51,
		7,
		30,
		31,
		1,
		27,
		66,
		1,
		0,
		1,
		1,
		1,
		1,
		3,
		31,
		28,
		1,
		51,
		0,
		1,
		41,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		13,
		29,
		1,
		16,
		54,
		1,
		35,
		42,
		9,
		5,
		1,
		65,
		25,
		1,
		1,
		1,
		1,
		1,
		38,
		35,
		12,
		53,
		1,
		13,
		35,
		1,
		1,
		1,
		1,
		1,
		7,
		12,
		1,
		1,
		31,
		54,
		20,
		1,
		30,
		51,
		1,
		1,
		0,
		22,
		45,
		1,
		1,
		1,
		1,
		1,
		31,
		50,
		1,
		1,
		41,
		29,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		35,
		50,
		29,
		1,
		1,
		1,
		1,
		35,
		42,
		51,
		42,
		28,
		31,
		32,
		31,
		1,
		1,
		1,
		1,
		29,
		42,
		51,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		32,
		31,
		32,
		1,
		1,
		1,
		1,
		33,
		35,
		52,
		29,
		51,
		28,
		29,
		50,
		1,
		1,
		1,
		1,
		42,
		35,
		52,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		37,
		40,
		7,
		1,
		1,
		38,
		29,
		1,
		40,
		55,
		31,
		1,
		9,
		51,
		56,
		1,
		1,
		35,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		57,
		1,
		10,
		8,
		35,
		38,
		1,
		54,
		22,
		1,
		29,
		31,
		0,
		1,
		41,
		10,
		33,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		58,
		23,
		1,
		28,
		31,
		11,
		31,
		1,
		25,
		34,
		56,
		1,
		13,
		35,
		1,
		51,
		52,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		23,
		37,
		1,
		35,
		32,
		1,
		1,
		29,
		39,
		40,
		1,
		41,
		29,
		9,
		1,
		33,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		8,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		6,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		8,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		31,
		1,
		1,
		36,
		29,
		7,
		1,
		29,
		34,
		40,
		1,
		31,
		28,
		1,
		1,
		7,
		40,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		30,
		10,
		36,
		1,
		5,
		51,
		29,
		1,
		16,
		54,
		1,
		28,
		51,
		8,
		9,
		1,
		57,
		20,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		42,
		29,
		1,
		35,
		5,
		1,
		56,
		39,
		16,
		1,
		51,
		11,
		29,
		38,
		1,
		40,
		57,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		52,
		1,
		9,
		51,
		53,
		1,
		43,
		54,
		31,
		1,
		1,
		28,
		31,
		1,
		17,
		20,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		51,
		33,
		51,
		1,
		1,
		1,
		1,
		51,
		28,
		35,
		50,
		33,
		35,
		30,
		29,
		1,
		1,
		1,
		1,
		51,
		50,
		29,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		30,
		35,
		52,
		1,
		1,
		1,
		1,
		28,
		31,
		38,
		31,
		35,
		42,
		31,
		42,
		1,
		1,
		1,
		1,
		28,
		51,
		32,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		36,
		29,
		9,
		1,
		51,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		16,
		57,
		1,
		30,
		51,
		1,
		1,
		51,
		54,
		20,
		1,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		36,
		1,
		4,
		51,
		1,
		28,
		31,
		8,
		1,
		1,
		1,
		1,
		4,
		1,
		65,
		22,
		1,
		31,
		30,
		6,
		51,
		1,
		22,
		34,
		1,
		8,
		6,
		0,
		1,
		1,
		1,
		1,
		35,
		4,
		1,
		56,
		11,
		29,
		32,
		1,
		1,
		1,
		1,
		1,
		16,
		65,
		1,
		13,
		10,
		33,
		29,
		1,
		55,
		22,
		1,
		29,
		13,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		7,
		51,
		53,
		1,
		1,
		50,
		31,
		1,
		1,
		1,
		1,
		1,
		58,
		25,
		13,
		1,
		1,
		51,
		30,
		1,
		20,
		39,
		29,
		1,
		1,
		11,
		6,
		1,
		1,
		6,
		11,
		1,
		1,
		35,
		39,
		40,
		1,
		42,
		29,
		1,
		1,
		5,
		16,
		57,
		1,
		1,
		1,
		1,
		1,
		29,
		38,
		1,
		1,
		56,
		51,
		6,
		1,
		1,
		1,
		1,
		1,
		11,
		10,
		13,
		35,
		1,
		16,
		55,
		1,
		29,
		33,
		9,
		4,
		1,
		65,
		22,
		1,
		1,
		1,
		1,
		1,
		32,
		29,
		12,
		56,
		1,
		13,
		29,
		1,
		1,
		1,
		1,
		0,
		7,
		3,
		1,
		34,
		16,
		1,
		31,
		7,
		30,
		31,
		1,
		16,
		65,
		1,
		13,
		1,
		1,
		1,
		1,
		3,
		31,
		28,
		1,
		31,
		13,
		1,
		36,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		1,
		43,
		55,
		51,
		1,
		1,
		35,
		33,
		1,
		58,
		25,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		29,
		1,
		6,
		35,
		36,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		28,
		35,
		28,
		1,
		1,
		1,
		1,
		30,
		31,
		42,
		51,
		35,
		38,
		31,
		32,
		1,
		1,
		1,
		1,
		52,
		31,
		42,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		51,
		32,
		31,
		1,
		1,
		1,
		1,
		51,
		30,
		35,
		30,
		32,
		35,
		28,
		35,
		1,
		1,
		1,
		1,
		31,
		30,
		35,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		43,
		17,
		1,
		51,
		28,
		1,
		1,
		51,
		54,
		20,
		1,
		53,
		31,
		10,
		1,
		52,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		58,
		20,
		1,
		50,
		51,
		11,
		51,
		1,
		25,
		39,
		53,
		1,
		13,
		29,
		1,
		31,
		30,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		43,
		58,
		1,
		6,
		8,
		35,
		38,
		1,
		55,
		25,
		1,
		35,
		51,
		13,
		1,
		36,
		10,
		33,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		20,
		10,
		1,
		1,
		28,
		51,
		1,
		20,
		34,
		35,
		1,
		10,
		35,
		36,
		1,
		1,
		51,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		11,
		9,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		10,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		1,
		1,
		9,
		11,
		1,
		1,
		43,
		18,
		1,
		1,
		11,
		3,
		1,
		1,
		19,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		35,
		1,
		1,
		53,
		31,
		10,
		1,
		31,
		55,
		23,
		1,
		29,
		32,
		1,
		1,
		10,
		23,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		52,
		1,
		9,
		51,
		56,
		1,
		43,
		54,
		51,
		1,
		1,
		28,
		31,
		1,
		17,
		20,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		10,
		1,
		1,
		11,
		6,
		1,
		1,
		18,
		20,
		1,
		1,
		8,
		8,
		1,
		1,
		22,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		51,
		6,
		1,
		1,
		1,
		1,
		1,
		35,
		28,
		8,
		1,
		30,
		35,
		7,
		1,
		1,
		1,
		1,
		1,
		29,
		50,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		29,
		52,
		1,
		1,
		1,
		1,
		1,
		8,
		32,
		51,
		1,
		7,
		51,
		33,
		1,
		1,
		1,
		1,
		1,
		8,
		38,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		1,
		1,
		11,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		58,
		44,
		1,
		1,
		6,
		7,
		1,
		1,
		23,
		49,
		1,
		1,
		13,
		5,
		1,
		1,
		1,
		1,
		1,
		56,
		51,
		10,
		1,
		29,
		38,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		25,
		45,
		1,
		33,
		35,
		1,
		1,
		35,
		39,
		43,
		1,
		9,
		3,
		1,
		1,
		1,
		1,
		1,
		9,
		31,
		53,
		1,
		1,
		28,
		51,
		1,
		1,
		1,
		1,
		1,
		57,
		22,
		13,
		1,
		1,
		31,
		52,
		1,
		23,
		34,
		29,
		1,
		1,
		8,
		10,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		1,
		1,
		11,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		44,
		45,
		1,
		1,
		10,
		10,
		1,
		1,
		47,
		43,
		1,
		1,
		13,
		13,
		1,
		1,
		1,
		1,
		0,
		4,
		1,
		1,
		40,
		18,
		1,
		1,
		7,
		6,
		1,
		1,
		58,
		44,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		11,
		1,
		1,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		7,
		12,
		1,
		1,
		31,
		55,
		20,
		1,
		30,
		51,
		1,
		1,
		0,
		25,
		45,
		1,
		1,
		1,
		1,
		1,
		31,
		50,
		1,
		1,
		41,
		35,
		9,
		1,
		1,
		1,
		1,
		1,
		11,
		6,
		1,
		40,
		54,
		51,
		1,
		1,
		29,
		42,
		1,
		57,
		22,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		35,
		1,
		10,
		29,
		36,
		1,
		1,
		1,
		1,
		1,
		0,
		0,
		1,
		1,
		18,
		23,
		1,
		1,
		7,
		7,
		1,
		1,
		44,
		45,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		3,
		1,
		1,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		28,
		11,
		1,
		1,
		1,
		1,
		1,
		42,
		31,
		6,
		1,
		31,
		38,
		3,
		1,
		1,
		1,
		1,
		1,
		42,
		31,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		38,
		31,
		1,
		1,
		1,
		1,
		1,
		10,
		29,
		52,
		1,
		12,
		50,
		29,
		1,
		1,
		1,
		1,
		1,
		6,
		29,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		25,
		1,
		1,
		11,
		12,
		1,
		1,
		23,
		49,
		1,
		1,
		6,
		3,
		1,
		1,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		20,
		37,
		1,
		35,
		32,
		1,
		1,
		29,
		34,
		40,
		1,
		41,
		35,
		9,
		1,
		33,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		23,
		10,
		1,
		1,
		50,
		31,
		1,
		23,
		39,
		35,
		1,
		6,
		29,
		36,
		1,
		1,
		31,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		24,
		1,
		1,
		8,
		8,
		1,
		1,
		47,
		40,
		1,
		1,
		12,
		9,
		1,
		1,
		10,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		14,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		31,
		42,
		1,
		11,
		38,
		31,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		30,
		35,
		30,
		32,
		35,
		28,
		35,
		1,
		1,
		1,
		1,
		3,
		7,
		8,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		29,
		30,
		35,
		31,
		50,
		35,
		28,
		1,
		1,
		1,
		1,
		10,
		11,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		52,
		35,
		9,
		1,
		29,
		28,
		11,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		60,
		50,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		59,
		62,
		1,
		1,
		1,
		1,
		1,
		5,
		63,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		50,
		60,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		60,
		64,
		61,
		1,
		1,
		1,
		1,
		1,
		8,
		63,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		9,
		51,
		33,
		1,
		1,
		1,
		1,
		1,
		3,
		28,
		35,
		1,
		6,
		35,
		30,
		1,
		1,
		1,
		1,
		1,
		3,
		50,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		30,
		35,
		52,
		1,
		1,
		1,
		1,
		28,
		31,
		38,
		31,
		35,
		42,
		31,
		42,
		1,
		1,
		1,
		1,
		28,
		51,
		32,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		29,
		30,
		29,
		1,
		1,
		1,
		1,
		29,
		32,
		31,
		38,
		52,
		51,
		42,
		31,
		1,
		1,
		1,
		1,
		29,
		38,
		51,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		29,
		9,
		1,
		1,
		1,
		1,
		1,
		31,
		32,
		3,
		1,
		42,
		51,
		6,
		1,
		1,
		1,
		1,
		1,
		51,
		38,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		38,
		31,
		1,
		1,
		1,
		1,
		1,
		10,
		29,
		52,
		1,
		3,
		28,
		35,
		1,
		1,
		1,
		1,
		1,
		6,
		29,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		29,
		50,
		35,
		1,
		1,
		1,
		1,
		29,
		33,
		51,
		33,
		28,
		31,
		38,
		31,
		1,
		1,
		1,
		1,
		35,
		33,
		51,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		28,
		29,
		28,
		1,
		1,
		1,
		1,
		30,
		31,
		33,
		51,
		29,
		32,
		31,
		38,
		1,
		1,
		1,
		1,
		52,
		31,
		33,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		28,
		8,
		1,
		1,
		1,
		1,
		1,
		33,
		31,
		10,
		1,
		31,
		32,
		3,
		1,
		1,
		1,
		1,
		1,
		33,
		31,
		10,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		2,
		59,
		60,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		60,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		14,
		5,
		1,
		1,
		1,
		1,
		1,
		62,
		64,
		63,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		60,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		63,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		3,
		28,
		35,
		1,
		10,
		29,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		8,
		9,
		1,
		1,
		1,
		1,
		50,
		51,
		32,
		51,
		35,
		42,
		31,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		11,
		7,
		11,
		1,
		1,
		1,
		1,
		35,
		38,
		51,
		32,
		52,
		51,
		42,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		51,
		38,
		12,
		1,
		42,
		51,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		61,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		61,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		14,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		35,
		7,
		1,
		35,
		28,
		8,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		52,
		51,
		33,
		31,
		29,
		32,
		51,
		38,
		1,
		1,
		1,
		1,
		7,
		12,
		10,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		42,
		51,
		42,
		28,
		31,
		32,
		31,
		1,
		1,
		1,
		1,
		11,
		6,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		51,
		42,
		1,
		8,
		32,
		31,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		62,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		62,
		59,
		61,
		1,
		1,
		1,
		1,
		1,
		11,
		61,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		62,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		64,
		60,
		1,
		1,
		1,
		1,
		1,
		4,
		61,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		63,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		52,
		29,
		7,
		1,
		1,
		1,
		1,
		1,
		51,
		32,
		12,
		1,
		33,
		51,
		10,
		1,
		1,
		1,
		1,
		1,
		31,
		38,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		51,
		33,
		51,
		1,
		1,
		1,
		1,
		51,
		28,
		35,
		50,
		33,
		35,
		30,
		29,
		1,
		1,
		1,
		1,
		51,
		50,
		29,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		42,
		51,
		33,
		1,
		1,
		1,
		1,
		38,
		29,
		28,
		29,
		31,
		52,
		35,
		52,
		1,
		1,
		1,
		1,
		38,
		35,
		50,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		31,
		33,
		1,
		1,
		1,
		1,
		1,
		12,
		50,
		35,
		1,
		10,
		29,
		30,
		1,
		1,
		1,
		1,
		1,
		12,
		28,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		28,
		11,
		1,
		1,
		1,
		1,
		1,
		42,
		31,
		6,
		1,
		51,
		32,
		12,
		1,
		1,
		1,
		1,
		1,
		42,
		31,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		38,
		31,
		38,
		1,
		1,
		1,
		1,
		42,
		29,
		52,
		35,
		51,
		28,
		35,
		50,
		1,
		1,
		1,
		1,
		33,
		29,
		52,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		51,
		38,
		31,
		1,
		1,
		1,
		1,
		51,
		30,
		29,
		30,
		38,
		29,
		28,
		29,
		1,
		1,
		1,
		1,
		31,
		30,
		29,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		32,
		31,
		1,
		1,
		1,
		1,
		1,
		6,
		35,
		52,
		1,
		12,
		50,
		35,
		1,
		1,
		1,
		1,
		1,
		10,
		35,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		14,
		4,
		1,
		1,
		1,
		1,
		1,
		62,
		64,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		60,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		2,
		59,
		60,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		60,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		63,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		13,
		1,
		1,
		1,
		1,
		1,
		51,
		32,
		12,
		1,
		42,
		31,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		12,
		10,
		12,
		1,
		1,
		1,
		1,
		31,
		50,
		29,
		28,
		33,
		35,
		30,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		6,
		12,
		10,
		1,
		1,
		1,
		1,
		32,
		35,
		50,
		35,
		31,
		52,
		35,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		3,
		28,
		29,
		1,
		10,
		29,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		63,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		63,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		63,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		63,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		61,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		37,
		1,
		1,
		0,
		0,
		1,
		1,
		26,
		27,
		1,
		1,
		4,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		40,
		9,
		1,
		1,
		3,
		7,
		1,
		27,
		21,
		11,
		1,
		1,
		11,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		43,
		17,
		1,
		6,
		8,
		1,
		1,
		8,
		18,
		22,
		1,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		25,
		1,
		1,
		13,
		5,
		1,
		1,
		22,
		26,
		1,
		1,
		4,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		31,
		33,
		1,
		11,
		38,
		51,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		52,
		35,
		9,
		1,
		29,
		28,
		11,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		9,
		1,
		1,
		3,
		7,
		1,
		1,
		47,
		40,
		1,
		1,
		3,
		3,
		1,
		1,
		27,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		52,
		1,
		7,
		31,
		56,
		1,
		40,
		55,
		51,
		1,
		1,
		28,
		51,
		1,
		19,
		23,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		29,
		1,
		1,
		53,
		51,
		10,
		1,
		31,
		54,
		23,
		1,
		35,
		32,
		1,
		1,
		10,
		20,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		1,
		1,
		6,
		12,
		1,
		1,
		20,
		49,
		1,
		1,
		12,
		8,
		1,
		1,
		24,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		37,
		1,
		1,
		8,
		8,
		1,
		1,
		49,
		43,
		1,
		1,
		12,
		9,
		1,
		1,
		10,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		43,
		7,
		1,
		1,
		32,
		35,
		1,
		43,
		54,
		31,
		1,
		9,
		51,
		53,
		1,
		1,
		29,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		40,
		17,
		1,
		51,
		28,
		1,
		1,
		51,
		55,
		20,
		1,
		56,
		31,
		6,
		1,
		52,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		22,
		1,
		1,
		8,
		12,
		1,
		1,
		23,
		47,
		1,
		1,
		10,
		3,
		1,
		1,
		6,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		3,
		28,
		29,
		1,
		6,
		35,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		51,
		38,
		12,
		1,
		33,
		31,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		0,
		1,
		1,
		26,
		27,
		1,
		1,
		0,
		0,
		1,
		1,
		27,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		1,
		27,
		21,
		11,
		1,
		1,
		3,
		9,
		1,
		17,
		23,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		11,
		1,
		1,
		8,
		18,
		25,
		1,
		6,
		11,
		1,
		1,
		10,
		20,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		4,
		1,
		1,
		25,
		26,
		1,
		1,
		13,
		4,
		1,
		1,
		24,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		8,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		12,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		11,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		40,
		7,
		1,
		1,
		3,
		7,
		1,
		27,
		21,
		8,
		1,
		1,
		11,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		43,
		57,
		1,
		6,
		0,
		7,
		12,
		1,
		21,
		46,
		1,
		3,
		4,
		6,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		58,
		20,
		1,
		8,
		10,
		13,
		11,
		1,
		44,
		47,
		1,
		3,
		9,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		20,
		37,
		1,
		9,
		12,
		1,
		1,
		12,
		47,
		27,
		1,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		30,
		29,
		30,
		32,
		35,
		50,
		35,
		1,
		1,
		1,
		1,
		3,
		7,
		11,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		31,
		33,
		51,
		35,
		38,
		51,
		32,
		1,
		1,
		1,
		1,
		9,
		3,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		30,
		1,
		9,
		51,
		56,
		1,
		43,
		54,
		51,
		1,
		1,
		50,
		31,
		1,
		17,
		20,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		30,
		31,
		1,
		51,
		13,
		1,
		36,
		54,
		22,
		1,
		29,
		12,
		51,
		50,
		1,
		23,
		48,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		42,
		9,
		53,
		1,
		0,
		29,
		31,
		1,
		25,
		34,
		1,
		32,
		29,
		3,
		6,
		1,
		45,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		51,
		1,
		1,
		36,
		35,
		7,
		1,
		29,
		39,
		40,
		1,
		51,
		28,
		1,
		1,
		7,
		43,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		37,
		40,
		7,
		1,
		1,
		38,
		29,
		1,
		40,
		55,
		31,
		1,
		7,
		31,
		53,
		1,
		1,
		35,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		43,
		58,
		1,
		6,
		11,
		29,
		32,
		1,
		55,
		25,
		1,
		35,
		31,
		0,
		1,
		41,
		6,
		42,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		57,
		20,
		1,
		50,
		51,
		8,
		51,
		1,
		22,
		39,
		56,
		1,
		13,
		35,
		1,
		31,
		30,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		20,
		24,
		1,
		29,
		38,
		1,
		1,
		35,
		34,
		43,
		1,
		41,
		29,
		9,
		1,
		42,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		11,
		9,
		1,
		1,
		1,
		1,
		50,
		51,
		38,
		51,
		29,
		33,
		31,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		12,
		6,
		12,
		1,
		1,
		1,
		1,
		31,
		50,
		35,
		28,
		42,
		29,
		30,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		1,
		27,
		21,
		8,
		1,
		1,
		3,
		9,
		1,
		17,
		23,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		3,
		1,
		21,
		46,
		1,
		12,
		0,
		7,
		3,
		1,
		20,
		48,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		13,
		11,
		1,
		44,
		49,
		1,
		8,
		6,
		13,
		10,
		1,
		45,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		12,
		1,
		1,
		3,
		49,
		27,
		1,
		7,
		12,
		1,
		1,
		7,
		43,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		8,
		9,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		8,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		6,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		43,
		19,
		1,
		10,
		11,
		1,
		1,
		11,
		18,
		25,
		1,
		7,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		58,
		23,
		1,
		11,
		6,
		13,
		8,
		1,
		44,
		49,
		1,
		12,
		7,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		58,
		1,
		10,
		0,
		7,
		12,
		1,
		18,
		44,
		1,
		12,
		4,
		6,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		23,
		6,
		1,
		1,
		11,
		10,
		1,
		25,
		49,
		3,
		1,
		1,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		35,
		30,
		29,
		51,
		28,
		35,
		50,
		1,
		1,
		1,
		1,
		6,
		8,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		42,
		31,
		42,
		28,
		31,
		38,
		31,
		1,
		1,
		1,
		1,
		11,
		6,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		29,
		1,
		1,
		53,
		31,
		10,
		1,
		31,
		55,
		23,
		1,
		35,
		32,
		1,
		1,
		10,
		23,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		33,
		9,
		56,
		1,
		0,
		35,
		51,
		1,
		25,
		39,
		1,
		38,
		35,
		3,
		10,
		1,
		45,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		30,
		31,
		1,
		31,
		0,
		1,
		41,
		55,
		25,
		1,
		35,
		12,
		51,
		50,
		1,
		20,
		45,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		33,
		1,
		6,
		29,
		41,
		1,
		20,
		34,
		35,
		1,
		1,
		32,
		35,
		1,
		37,
		40,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		43,
		17,
		1,
		51,
		28,
		1,
		1,
		51,
		54,
		20,
		1,
		56,
		51,
		6,
		1,
		52,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		57,
		23,
		1,
		28,
		31,
		8,
		31,
		1,
		22,
		34,
		53,
		1,
		13,
		29,
		1,
		51,
		52,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		57,
		1,
		10,
		11,
		29,
		32,
		1,
		54,
		22,
		1,
		29,
		51,
		13,
		1,
		36,
		6,
		42,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		23,
		6,
		1,
		1,
		50,
		31,
		1,
		23,
		39,
		29,
		1,
		10,
		35,
		36,
		1,
		1,
		31,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		8,
		7,
		8,
		1,
		1,
		1,
		1,
		29,
		32,
		51,
		38,
		52,
		51,
		33,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		12,
		6,
		1,
		1,
		1,
		1,
		38,
		29,
		50,
		29,
		31,
		52,
		29,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		8,
		1,
		1,
		11,
		18,
		22,
		1,
		10,
		8,
		1,
		1,
		6,
		20,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		10,
		13,
		8,
		1,
		44,
		47,
		1,
		11,
		10,
		13,
		6,
		1,
		45,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		3,
		1,
		18,
		44,
		1,
		3,
		0,
		7,
		3,
		1,
		23,
		45,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		1,
		22,
		47,
		12,
		1,
		1,
		8,
		10,
		1,
		24,
		40,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		12,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		8,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		22,
		1,
		1,
		0,
		5,
		1,
		1,
		22,
		15,
		1,
		1,
		5,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		20,
		24,
		1,
		7,
		3,
		1,
		1,
		3,
		47,
		16,
		1,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		23,
		10,
		1,
		1,
		11,
		10,
		1,
		25,
		49,
		12,
		1,
		1,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		37,
		1,
		1,
		13,
		13,
		1,
		1,
		26,
		27,
		1,
		1,
		5,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		35,
		7,
		1,
		35,
		28,
		8,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		51,
		33,
		1,
		8,
		32,
		51,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		1,
		1,
		6,
		3,
		1,
		1,
		20,
		47,
		1,
		1,
		3,
		8,
		1,
		1,
		24,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		51,
		1,
		1,
		36,
		29,
		7,
		1,
		29,
		34,
		40,
		1,
		51,
		28,
		1,
		1,
		7,
		40,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		29,
		42,
		1,
		10,
		35,
		41,
		1,
		23,
		39,
		35,
		1,
		1,
		38,
		29,
		1,
		24,
		43,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		7,
		1,
		1,
		3,
		7,
		1,
		1,
		47,
		40,
		1,
		1,
		12,
		12,
		1,
		1,
		27,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		25,
		1,
		1,
		11,
		12,
		1,
		1,
		23,
		49,
		1,
		1,
		10,
		12,
		1,
		1,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		23,
		24,
		1,
		29,
		38,
		1,
		1,
		35,
		39,
		43,
		1,
		41,
		35,
		9,
		1,
		42,
		29,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		20,
		6,
		1,
		1,
		28,
		51,
		1,
		20,
		34,
		29,
		1,
		6,
		29,
		36,
		1,
		1,
		51,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		37,
		1,
		1,
		11,
		11,
		1,
		1,
		49,
		43,
		1,
		1,
		12,
		9,
		1,
		1,
		6,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		13,
		1,
		1,
		1,
		1,
		1,
		51,
		32,
		12,
		1,
		33,
		51,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		3,
		28,
		35,
		1,
		6,
		35,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		5,
		1,
		1,
		22,
		26,
		1,
		1,
		13,
		5,
		1,
		1,
		37,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		12,
		1,
		1,
		3,
		47,
		27,
		1,
		7,
		12,
		1,
		1,
		7,
		40,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		6,
		1,
		25,
		49,
		12,
		1,
		1,
		11,
		6,
		1,
		37,
		43,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		0,
		1,
		1,
		15,
		16,
		1,
		1,
		0,
		0,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		12,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		8,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		12,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		61,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		63,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		11,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		8,
		9,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		11,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		8,
		9,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		63,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		61,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		6,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		12,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		12,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		8,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		9,
		8,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		8,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		63,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		61,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		10,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		10,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		63,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		61,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		12,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		11,
		9,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		11,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		8,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1
	],
	"index_convention":"Zero-based exact_values indices; tuples(fields2, repeat=3), last field varying fastest. Flat index (i*N+j)*N+k.",
	"ordered_triples":32768,
	"source_workflow_file":"e8_workflow_120\/runs\/wp100_guard20\/case_k0_kp11\/ope_exact.wl",
	"original_source_sha256":"4425210e515bdbacbc6e2b8149449313cfaa6405714d14cc33760b2c24b1c733",
	"packaged_native_file":"ope_exact.wl",
	"packaged_native_sha256":"42ce8225d2fefd31cd52c9919eb880726ea6926c5cc6aebc0f4fa67418c77695",
	"metadata_edit":"Removed the preparation-machine workspace prefix from archival path metadata only; exact tensor, X, fields, and parameters unchanged."
}

==> anc/data/E8/p13/coefficients.json <==
{
  "schema_version": 1,
  "kind": "E8CoefficientTable",
  "parameters": {
    "pp": 30,
    "k": 0,
    "kp": 13
  },
  "number_of_coefficients": 107,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [
    46,
    52,
    71,
    73,
    98,
    99,
    102,
    103,
    105,
    106,
    107
  ],
  "source_ope_file": "e8_workflow/runs/wp100_four_cases/case_k0_kp13/ope_exact.wl",
  "source_ope_sha256": "5ba85f5d98847b98acf5c4bc795c863364f9d63d3cb42d9e8044f5c8b3f8d466",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "e8_workflow/vendor/triplet_classification_E8.wl",
    "sha256": "451eefeb43deaa6b66cbd5df8f5fb40f6f29799595ca2010f9ebafa0e7167daf",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          0,
          5
        ],
        [
          0,
          5
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          0,
          5
        ],
        [
          0,
          9
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          0
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Sqrt[5/3]",
      "display_inputform": "Sqrt[5/3]",
      "tex": "\\sqrt{\\frac{5}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 19,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 20,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 21,
      "inputform": "1/Sqrt[3]",
      "display_inputform": "1/Sqrt[3]",
      "tex": "\\frac{1}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 22,
      "inputform": "Sqrt[5/6]",
      "display_inputform": "Sqrt[5/6]",
      "tex": "\\sqrt{\\frac{5}{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 23,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 24,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 25,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 26,
      "inputform": "-(1/Sqrt[3])",
      "display_inputform": "-(1/Sqrt[3])",
      "tex": "-\\frac{1}{\\sqrt{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 27,
      "inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[6]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 28,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 29,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          0
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 30,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          0
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 31,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 32,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 33,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 34,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 35,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 36,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 37,
      "inputform": "Sqrt[5/6]",
      "display_inputform": "Sqrt[5/6]",
      "tex": "\\sqrt{\\frac{5}{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 38,
      "inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[6]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 39,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 40,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 41,
      "inputform": "Sqrt[5/3]/2",
      "display_inputform": "Sqrt[5/3]/2",
      "tex": "\\frac{\\sqrt{\\frac{5}{3}}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 42,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 43,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 44,
      "inputform": "Sqrt[3]/2",
      "display_inputform": "Sqrt[3]/2",
      "tex": "\\frac{\\sqrt{3}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 45,
      "inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
      "display_inputform": "I*Sqrt[2/3]*5^(1/4)",
      "tex": "i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 46,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 47,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 48,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 49,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 50,
      "inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[6]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 51,
      "inputform": "Sqrt[2/3]",
      "display_inputform": "Sqrt[2/3]",
      "tex": "\\sqrt{\\frac{2}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 52,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 53,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          11
        ]
      ]
    },
    {
      "index": 54,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          0
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 55,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          0
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 56,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 57,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 58,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 59,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          11
        ]
      ]
    },
    {
      "index": 60,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 61,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 62,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 63,
      "inputform": "I/2",
      "display_inputform": "I/2",
      "tex": "\\frac{i}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          11
        ]
      ]
    },
    {
      "index": 64,
      "inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[6]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 65,
      "inputform": "-1/2*Sqrt[5/3]",
      "display_inputform": "-1/2*Sqrt[5/3]",
      "tex": "-\\frac{\\sqrt{\\frac{5}{3}}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 66,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 67,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 68,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 69,
      "inputform": "Sqrt[3]/2",
      "display_inputform": "Sqrt[3]/2",
      "tex": "\\frac{\\sqrt{3}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 70,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 71,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 72,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 73,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 74,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 75,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          0
        ],
        [
          9,
          0
        ]
      ]
    },
    {
      "index": 76,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 77,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          5
        ],
        [
          9,
          5
        ]
      ]
    },
    {
      "index": 78,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 79,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 80,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 81,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 82,
      "inputform": "3/2",
      "display_inputform": "3/2",
      "tex": "\\frac{3}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 83,
      "inputform": "Root[-45 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*Sqrt[3]*5^(1/4)",
      "tex": "\\frac{1}{2} i \\sqrt{3} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 84,
      "inputform": "Root[-45 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*Sqrt[3]*5^(1/4)",
      "tex": "\\frac{1}{2} i \\sqrt{3} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          9,
          5
        ]
      ]
    },
    {
      "index": 85,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          9,
          9
        ]
      ]
    },
    {
      "index": 86,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 87,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 88,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 89,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 90,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 91,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 92,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 93,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 94,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 95,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 96,
      "inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
      "display_inputform": "I*Sqrt[2/3]*5^(1/4)",
      "tex": "i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 97,
      "inputform": "Sqrt[2/3]",
      "display_inputform": "Sqrt[2/3]",
      "tex": "\\sqrt{\\frac{2}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 98,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 99,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 100,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 101,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 102,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 103,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 104,
      "inputform": "2/Sqrt[3]",
      "display_inputform": "2/Sqrt[3]",
      "tex": "\\frac{2}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 105,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 106,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 107,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    }
  ]
}


==> anc/data/E8/p13/coefficients.md <==
# E8 coefficient table

Parameters: **k = 0, k' = 13, p' = 30**.

The 107 rows use the original numbered class convention. Class 0 is the separate normalization class and equals 1. The table contains exact expressions reconstructed by the bootstrap solver; crossing verification is recorded separately.

Each representative lists the three fields for which the coefficient is $x_i = \alpha[A,B,C]$. Representative identities and displayed radical forms were checked by exact algebraic reduction.

Zero coefficients: 46, 52, 71, 73, 98, 99, 102, 103, 105, 106, 107.

| Index | Representative fields A, B, C | Exact coefficient $x_i$ |
| ---: | :--- | :--- |
| 1 | $(0,5), (0,5), (0,5)$ | $\sqrt{\frac{3}{2}}$ |
| 2 | $(0,5), (0,5), (0,9)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 3 | $(0,5), (3,3), (3,3)$ | $1$ |
| 4 | $(0,5), (3,3), (3,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 5 | $(0,5), (3,3), (3,8)$ | $\frac{1}{\sqrt{2}}$ |
| 6 | $(0,5), (3,6), (3,6)$ | $\frac{1}{\sqrt{2}}$ |
| 7 | $(0,5), (3,6), (3,8)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 8 | $(0,5), (5,0), (5,5)$ | $1$ |
| 9 | $(0,5), (5,5), (5,5)$ | $\sqrt{\frac{3}{2}}$ |
| 10 | $(0,5), (5,5), (5,9)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 11 | $(0,5), (6,3), (6,3)$ | $1$ |
| 12 | $(0,5), (6,3), (6,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 13 | $(0,5), (6,3), (6,8)$ | $-\frac{1}{\sqrt{2}}$ |
| 14 | $(0,5), (6,6), (6,6)$ | $\frac{1}{\sqrt{2}}$ |
| 15 | $(0,5), (6,6), (6,8)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 16 | $(3,3), (3,3), (3,3)$ | $\sqrt{\frac{5}{3}}$ |
| 17 | $(3,3), (3,3), (3,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ |
| 18 | $(3,3), (3,3), (5,0)$ | $1$ |
| 19 | $(3,3), (3,3), (5,5)$ | $1$ |
| 20 | $(3,3), (3,3), (6,3)$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ |
| 21 | $(3,3), (3,3), (6,6)$ | $\frac{1}{\sqrt{3}}$ |
| 22 | $(3,3), (3,6), (3,6)$ | $\sqrt{\frac{5}{6}}$ |
| 23 | $(3,3), (3,6), (3,8)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 24 | $(3,3), (3,6), (5,5)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 25 | $(3,3), (3,6), (5,9)$ | $-\frac{1}{\sqrt{2}}$ |
| 26 | $(3,3), (3,6), (6,3)$ | $-\frac{1}{\sqrt{3}}$ |
| 27 | $(3,3), (3,6), (6,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{6}}$ |
| 28 | $(3,3), (3,6), (6,8)$ | $\frac{1}{\sqrt{2}}$ |
| 29 | $(3,3), (5,0), (6,3)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 30 | $(3,3), (5,0), (8,3)$ | $-\frac{1}{\sqrt{2}}$ |
| 31 | $(3,3), (5,5), (6,3)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 32 | $(3,3), (5,5), (6,6)$ | $\frac{\sqrt{5}}{2}$ |
| 33 | $(3,3), (5,5), (6,8)$ | $-\frac{1}{2} i \sqrt[4]{5}$ |
| 34 | $(3,3), (5,5), (8,3)$ | $-\frac{1}{\sqrt{2}}$ |
| 35 | $(3,3), (5,5), (8,6)$ | $-\frac{1}{2} i \sqrt[4]{5}$ |
| 36 | $(3,3), (5,5), (8,8)$ | $\frac{1}{2}$ |
| 37 | $(3,3), (6,3), (6,3)$ | $\sqrt{\frac{5}{6}}$ |
| 38 | $(3,3), (6,3), (6,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{6}}$ |
| 39 | $(3,3), (6,3), (8,3)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 40 | $(3,3), (6,3), (8,6)$ | $\frac{1}{\sqrt{2}}$ |
| 41 | $(3,3), (6,6), (6,6)$ | $\frac{\sqrt{\frac{5}{3}}}{2}$ |
| 42 | $(3,3), (6,6), (6,8)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 43 | $(3,3), (6,6), (8,6)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 44 | $(3,3), (6,6), (8,8)$ | $\frac{\sqrt{3}}{2}$ |
| 45 | $(3,6), (3,6), (3,6)$ | $i \sqrt{\frac{2}{3}} \sqrt[4]{5}$ |
| 46 | $(3,6), (3,6), (3,8)$ | $0$ |
| 47 | $(3,6), (3,6), (5,0)$ | $1$ |
| 48 | $(3,6), (3,6), (5,5)$ | $\frac{1}{\sqrt{2}}$ |
| 49 | $(3,6), (3,6), (5,9)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 50 | $(3,6), (3,6), (6,3)$ | $\frac{i \sqrt[4]{5}}{\sqrt{6}}$ |
| 51 | $(3,6), (3,6), (6,6)$ | $\sqrt{\frac{2}{3}}$ |
| 52 | $(3,6), (3,6), (6,8)$ | $0$ |
| 53 | $(3,6), (3,6), (6,11)$ | $-\frac{i}{\sqrt{2}}$ |
| 54 | $(3,6), (5,0), (6,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 55 | $(3,6), (5,0), (8,6)$ | $\frac{1}{\sqrt{2}}$ |
| 56 | $(3,6), (5,5), (6,3)$ | $-\frac{\sqrt{5}}{2}$ |
| 57 | $(3,6), (5,5), (6,6)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 58 | $(3,6), (5,5), (6,8)$ | $\frac{\sqrt{5}}{2}$ |
| 59 | $(3,6), (5,5), (6,11)$ | $-\frac{\sqrt[4]{5}}{2}$ |
| 60 | $(3,6), (5,5), (8,3)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 61 | $(3,6), (5,5), (8,6)$ | $\frac{1}{2}$ |
| 62 | $(3,6), (5,5), (8,8)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 63 | $(3,6), (5,5), (8,11)$ | $\frac{i}{2}$ |
| 64 | $(3,6), (6,3), (6,3)$ | $\frac{i \sqrt[4]{5}}{\sqrt{6}}$ |
| 65 | $(3,6), (6,3), (6,6)$ | $-\frac{\sqrt{\frac{5}{3}}}{2}$ |
| 66 | $(3,6), (6,3), (6,8)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 67 | $(3,6), (6,3), (8,3)$ | $-\frac{1}{\sqrt{2}}$ |
| 68 | $(3,6), (6,3), (8,6)$ | $-\frac{1}{2} i \sqrt[4]{5}$ |
| 69 | $(3,6), (6,3), (8,8)$ | $\frac{\sqrt{3}}{2}$ |
| 70 | $(3,6), (6,6), (6,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ |
| 71 | $(3,6), (6,6), (6,8)$ | $0$ |
| 72 | $(3,6), (6,6), (8,6)$ | $-1$ |
| 73 | $(3,6), (6,6), (8,8)$ | $0$ |
| 74 | $(5,0), (5,0), (5,0)$ | $\sqrt{\frac{3}{2}}$ |
| 75 | $(5,0), (5,0), (9,0)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 76 | $(5,0), (5,5), (5,5)$ | $\sqrt{\frac{3}{2}}$ |
| 77 | $(5,0), (5,5), (9,5)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 78 | $(5,0), (6,3), (6,3)$ | $\frac{1}{\sqrt{2}}$ |
| 79 | $(5,0), (6,3), (8,3)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 80 | $(5,0), (6,6), (6,6)$ | $\frac{1}{\sqrt{2}}$ |
| 81 | $(5,0), (6,6), (8,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 82 | $(5,5), (5,5), (5,5)$ | $\frac{3}{2}$ |
| 83 | $(5,5), (5,5), (5,9)$ | $\frac{1}{2} i \sqrt{3} \sqrt[4]{5}$ |
| 84 | $(5,5), (5,5), (9,5)$ | $\frac{1}{2} i \sqrt{3} \sqrt[4]{5}$ |
| 85 | $(5,5), (5,5), (9,9)$ | $\frac{\sqrt{5}}{2}$ |
| 86 | $(5,5), (6,3), (6,3)$ | $\frac{1}{\sqrt{2}}$ |
| 87 | $(5,5), (6,3), (6,6)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 88 | $(5,5), (6,3), (6,8)$ | $-\frac{1}{2}$ |
| 89 | $(5,5), (6,3), (8,3)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ |
| 90 | $(5,5), (6,3), (8,6)$ | $-\frac{\sqrt{5}}{2}$ |
| 91 | $(5,5), (6,3), (8,8)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 92 | $(5,5), (6,6), (6,6)$ | $\frac{1}{2}$ |
| 93 | $(5,5), (6,6), (6,8)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 94 | $(5,5), (6,6), (8,6)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 95 | $(5,5), (6,6), (8,8)$ | $\frac{\sqrt{5}}{2}$ |
| 96 | $(6,3), (6,3), (6,3)$ | $i \sqrt{\frac{2}{3}} \sqrt[4]{5}$ |
| 97 | $(6,3), (6,3), (6,6)$ | $\sqrt{\frac{2}{3}}$ |
| 98 | $(6,3), (6,3), (8,3)$ | $0$ |
| 99 | $(6,3), (6,3), (8,6)$ | $0$ |
| 100 | $(6,3), (6,6), (6,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ |
| 101 | $(6,3), (6,6), (6,8)$ | $-1$ |
| 102 | $(6,3), (6,6), (8,6)$ | $0$ |
| 103 | $(6,3), (6,6), (8,8)$ | $0$ |
| 104 | $(6,6), (6,6), (6,6)$ | $\frac{2}{\sqrt{3}}$ |
| 105 | $(6,6), (6,6), (6,8)$ | $0$ |
| 106 | $(6,6), (6,6), (8,6)$ | $0$ |
| 107 | $(6,6), (6,6), (8,8)$ | $0$ |

Machine-readable forms: [JSON](coefficients.json) and [exact Wolfram association](coefficients.wl).


==> anc/data/E8/p13/coefficients.wl <==
(* Exact x[1] through x[107], indexed by integer class number. *)
<|1 -> Sqrt[3/2], 2 -> Root[-5 + 4*#1^4 & , 4, 0], 3 -> 1, 4 -> Root[-5 + 4*#1^4 & , 3, 0], 5 -> 1/Sqrt[2], 6 -> 1/Sqrt[2], 7 -> Root[-5 + 4*#1^4 & , 4, 0], 8 -> 1, 9 -> Sqrt[3/2], 10 -> Root[-5 + 4*#1^4 & , 4, 0], 11 -> 1, 12 -> Root[-5 + 4*#1^4 & , 4, 0], 13 -> -(1/Sqrt[2]), 14 -> 1/Sqrt[2], 15 -> Root[-5 + 4*#1^4 & , 4, 0], 16 -> Sqrt[5/3], 17 -> Root[-5 + 9*#1^4 & , 4, 0], 18 -> 1, 19 -> 1, 20 -> Root[-5 + 9*#1^4 & , 4, 0], 21 -> 1/Sqrt[3], 22 -> Sqrt[5/6], 23 -> Root[-5 + 4*#1^4 & , 4, 0], 24 -> Root[-5 + 4*#1^4 & , 3, 0], 25 -> -(1/Sqrt[2]), 26 -> -(1/Sqrt[3]), 27 -> Root[-5 + 36*#1^4 & , 3, 0], 28 -> 1/Sqrt[2], 29 -> Root[-5 + 4*#1^4 & , 3, 0], 30 -> -(1/Sqrt[2]), 31 -> Root[-5 + 4*#1^4 & , 3, 0], 32 -> Sqrt[5]/2, 33 -> Root[-5 + 16*#1^4 & , 3, 0], 34 -> -(1/Sqrt[2]), 35 -> Root[-5 + 16*#1^4 & , 3, 0], 36 -> 1/2, 37 -> Sqrt[5/6], 38 -> Root[-5 + 36*#1^4 & , 3, 0], 39 -> Root[-5 + 4*#1^4 & , 4, 0], 40 -> 1/Sqrt[2], 41 -> Sqrt[5/3]/2, 42 -> Root[-5 + 16*#1^4 & , 4, 0], 43 -> Root[-5 + 16*#1^4 & , 4, 0], 44 -> Sqrt[3]/2, 45 -> Root[-20 + 9*#1^4 & , 4, 0], 46 -> 0, 47 -> 1, 48 -> 1/Sqrt[2], 49 -> Root[-5 + 4*#1^4 & , 3, 0], 50 -> Root[-5 + 36*#1^4 & , 4, 0], 51 -> Sqrt[2/3], 52 -> 0, 53 -> (-I)/Sqrt[2], 54 -> Root[-5 + 4*#1^4 & , 4, 0], 55 -> 1/Sqrt[2], 56 -> -1/2*Sqrt[5], 57 -> Root[-5 + 16*#1^4 & , 4, 0], 58 -> Sqrt[5]/2, 59 -> Root[-5 + 16*#1^4 & , 1, 0], 60 -> Root[-5 + 16*#1^4 & , 4, 0], 61 -> 1/2, 62 -> Root[-5 + 16*#1^4 & , 4, 0], 63 -> I/2, 64 -> Root[-5 + 36*#1^4 & , 4, 0], 65 -> -1/2*Sqrt[5/3], 66 -> Root[-5 + 16*#1^4 & , 4, 0], 67 -> -(1/Sqrt[2]), 68 -> Root[-5 + 16*#1^4 & , 3, 0], 69 -> Sqrt[3]/2, 70 -> Root[-5 + 9*#1^4 & , 4, 0], 71 -> 0, 72 -> -1, 73 -> 0, 74 -> Sqrt[3/2], 75 -> Root[-5 + 4*#1^4 & , 4, 0], 76 -> Sqrt[3/2], 77 -> Root[-5 + 4*#1^4 & , 4, 0], 78 -> 1/Sqrt[2], 79 -> Root[-5 + 4*#1^4 & , 4, 0], 80 -> 1/Sqrt[2], 81 -> Root[-5 + 4*#1^4 & , 4, 0], 82 -> 3/2, 83 -> Root[-45 + 16*#1^4 & , 4, 0], 84 -> Root[-45 + 16*#1^4 & , 4, 0], 85 -> Sqrt[5]/2, 86 -> 1/Sqrt[2], 87 -> Root[-5 + 16*#1^4 & , 4, 0], 88 -> -1/2, 89 -> Root[-5 + 4*#1^4 & , 4, 0], 90 -> -1/2*Sqrt[5], 91 -> Root[-5 + 16*#1^4 & , 4, 0], 92 -> 1/2, 93 -> Root[-5 + 16*#1^4 & , 4, 0], 94 -> Root[-5 + 16*#1^4 & , 4, 0], 95 -> Sqrt[5]/2, 96 -> Root[-20 + 9*#1^4 & , 4, 0], 97 -> Sqrt[2/3], 98 -> 0, 99 -> 0, 100 -> Root[-5 + 9*#1^4 & , 4, 0], 101 -> -1, 102 -> 0, 103 -> 0, 104 -> 2/Sqrt[3], 105 -> 0, 106 -> 0, 107 -> 0|>


==> anc/data/E8/p13/ope.json <==
{
	"schema_version":1,
	"kind":"ADEExactOPETensor",
	"model":"E8",
	"parameters":{
		"pp":30,
		"k":0,
		"kp":13
	},
	"fields2":[
		[
			0,
			0
		],
		[
			0,
			10
		],
		[
			0,
			18
		],
		[
			0,
			28
		],
		[
			6,
			6
		],
		[
			6,
			12
		],
		[
			6,
			16
		],
		[
			6,
			22
		],
		[
			10,
			0
		],
		[
			10,
			10
		],
		[
			10,
			18
		],
		[
			10,
			28
		],
		[
			12,
			6
		],
		[
			12,
			12
		],
		[
			12,
			16
		],
		[
			12,
			22
		],
		[
			16,
			6
		],
		[
			16,
			12
		],
		[
			16,
			16
		],
		[
			16,
			22
		],
		[
			18,
			0
		],
		[
			18,
			10
		],
		[
			18,
			18
		],
		[
			18,
			28
		],
		[
			22,
			6
		],
		[
			22,
			12
		],
		[
			22,
			16
		],
		[
			22,
			22
		],
		[
			28,
			0
		],
		[
			28,
			10
		],
		[
			28,
			18
		],
		[
			28,
			28
		]
	],
	"exact_value_format":"Wolfram Language InputForm; exact algebraic expressions, not decimal approximations",
	"exact_values":[
		"1",
		"0",
		"Sqrt[3\/2]",
		"Root[-5 + 4*#1^4 & , 4, 0]",
		"-I",
		"I",
		"Root[-5 + 4*#1^4 & , 3, 0]",
		"1\/Sqrt[2]",
		"(-I)\/Sqrt[2]",
		"-(1\/Sqrt[2])",
		"Root[-5 + 4*#1^4 & , 2, 0]",
		"Root[-5 + 4*#1^4 & , 1, 0]",
		"I\/Sqrt[2]",
		"-1",
		"-Sqrt[3\/2]",
		"Sqrt[5\/3]",
		"Root[-5 + 9*#1^4 & , 4, 0]",
		"1\/Sqrt[3]",
		"Sqrt[5\/6]",
		"-(1\/Sqrt[3])",
		"Root[-5 + 36*#1^4 & , 3, 0]",
		"Root[-5 + 9*#1^4 & , 1, 0]",
		"(-I)\/Sqrt[3]",
		"Root[-5 + 9*#1^4 & , 2, 0]",
		"Sqrt[5]\/2",
		"Root[-5 + 16*#1^4 & , 3, 0]",
		"1\/2",
		"-1\/2*Sqrt[5]",
		"-1\/2",
		"Sqrt[5\/3]\/2",
		"Root[-5 + 16*#1^4 & , 4, 0]",
		"Sqrt[3]\/2",
		"I\/Sqrt[3]",
		"Root[-5 + 36*#1^4 & , 2, 0]",
		"Root[-5 + 36*#1^4 & , 1, 0]",
		"Root[-20 + 9*#1^4 & , 4, 0]",
		"Root[-5 + 36*#1^4 & , 4, 0]",
		"Sqrt[2\/3]",
		"I*Sqrt[5\/6]",
		"(-I)*Sqrt[5\/6]",
		"Root[-5 + 16*#1^4 & , 1, 0]",
		"I\/2",
		"(I\/2)*Sqrt[5]",
		"Root[-5 + 16*#1^4 & , 2, 0]",
		"-1\/2*Sqrt[5\/3]",
		"(I\/2)*Sqrt[3]",
		"(-1\/2*I)*Sqrt[5\/3]",
		"(I\/2)*Sqrt[5\/3]",
		"(-1\/2*I)*Sqrt[3]",
		"I*Sqrt[2\/3]",
		"(-I)*Sqrt[2\/3]",
		"-1\/2*I",
		"(-1\/2*I)*Sqrt[5]",
		"-1\/2*Sqrt[3]",
		"Root[-5 + 9*#1^4 & , 3, 0]",
		"3\/2",
		"Root[-45 + 16*#1^4 & , 4, 0]",
		"(-I)*Sqrt[3\/2]",
		"Root[-45 + 16*#1^4 & , 3, 0]",
		"I*Sqrt[3\/2]",
		"-3\/2",
		"2\/Sqrt[3]",
		"-2\/Sqrt[3]"
	],
	"alpha_indices":[
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		3,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		3,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		3,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		9,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		9,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		14,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		14,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		9,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		0,
		1,
		1,
		15,
		16,
		1,
		1,
		0,
		0,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		9,
		1,
		16,
		18,
		3,
		1,
		1,
		6,
		9,
		1,
		19,
		20,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		1,
		1,
		6,
		18,
		21,
		1,
		7,
		6,
		1,
		1,
		9,
		20,
		22,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		0,
		1,
		1,
		23,
		15,
		1,
		1,
		4,
		0,
		1,
		1,
		22,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		9,
		1,
		1,
		1,
		1,
		1,
		6,
		24,
		25,
		1,
		9,
		25,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		25,
		27,
		11,
		1,
		28,
		25,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		19,
		1,
		1,
		6,
		6,
		1,
		1,
		18,
		20,
		1,
		1,
		3,
		7,
		1,
		1,
		9,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		20,
		7,
		1,
		1,
		24,
		25,
		1,
		20,
		29,
		30,
		1,
		7,
		30,
		31,
		1,
		1,
		25,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		20,
		32,
		1,
		30,
		24,
		1,
		1,
		25,
		29,
		33,
		1,
		31,
		25,
		12,
		1,
		26,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		16,
		1,
		1,
		11,
		6,
		1,
		1,
		34,
		18,
		1,
		1,
		12,
		3,
		1,
		1,
		8,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		7,
		1,
		1,
		6,
		9,
		1,
		1,
		18,
		20,
		1,
		1,
		6,
		6,
		1,
		1,
		21,
		22,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		26,
		1,
		9,
		25,
		31,
		1,
		20,
		29,
		25,
		1,
		1,
		24,
		30,
		1,
		32,
		33,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		1,
		1,
		31,
		30,
		12,
		1,
		30,
		29,
		34,
		1,
		25,
		24,
		1,
		1,
		12,
		34,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		1,
		1,
		12,
		6,
		1,
		1,
		33,
		18,
		1,
		1,
		10,
		6,
		1,
		1,
		19,
		21,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		25,
		28,
		1,
		3,
		27,
		25,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		8,
		1,
		25,
		24,
		11,
		1,
		1,
		1,
		1,
		1,
		8,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		23,
		22,
		1,
		1,
		4,
		4,
		1,
		1,
		15,
		16,
		1,
		1,
		0,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		34,
		12,
		1,
		1,
		11,
		8,
		1,
		16,
		18,
		3,
		1,
		1,
		6,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		33,
		19,
		1,
		8,
		10,
		1,
		1,
		6,
		18,
		21,
		1,
		7,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		23,
		1,
		1,
		0,
		4,
		1,
		1,
		23,
		15,
		1,
		1,
		4,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		9,
		1,
		16,
		18,
		6,
		1,
		1,
		6,
		9,
		1,
		19,
		20,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		6,
		1,
		18,
		35,
		1,
		11,
		0,
		7,
		6,
		1,
		36,
		37,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		5,
		3,
		1,
		35,
		38,
		1,
		3,
		9,
		5,
		9,
		1,
		37,
		34,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		11,
		1,
		1,
		11,
		39,
		16,
		1,
		8,
		11,
		1,
		1,
		12,
		34,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		6,
		8,
		1,
		1,
		1,
		1,
		27,
		30,
		24,
		40,
		30,
		26,
		30,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		7,
		11,
		1,
		1,
		1,
		1,
		30,
		24,
		30,
		42,
		26,
		25,
		28,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		36,
		7,
		1,
		1,
		27,
		30,
		1,
		36,
		44,
		30,
		1,
		9,
		25,
		31,
		1,
		1,
		30,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		37,
		1,
		12,
		3,
		30,
		24,
		1,
		44,
		16,
		1,
		43,
		25,
		13,
		1,
		45,
		7,
		26,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		37,
		33,
		1,
		27,
		25,
		11,
		25,
		1,
		16,
		46,
		31,
		1,
		0,
		43,
		1,
		30,
		26,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		33,
		19,
		1,
		40,
		42,
		1,
		1,
		43,
		47,
		36,
		1,
		45,
		43,
		9,
		1,
		41,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		28,
		1,
		7,
		30,
		31,
		1,
		36,
		44,
		25,
		1,
		1,
		27,
		25,
		1,
		22,
		34,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		28,
		30,
		1,
		30,
		0,
		1,
		48,
		44,
		16,
		1,
		43,
		3,
		30,
		27,
		1,
		33,
		49,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		28,
		12,
		31,
		1,
		13,
		43,
		30,
		1,
		16,
		47,
		1,
		24,
		25,
		10,
		8,
		1,
		50,
		20,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		40,
		1,
		1,
		48,
		43,
		7,
		1,
		43,
		46,
		36,
		1,
		40,
		52,
		1,
		1,
		7,
		36,
		22,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		26,
		25,
		41,
		24,
		25,
		24,
		43,
		1,
		1,
		1,
		1,
		11,
		8,
		11,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		30,
		28,
		40,
		30,
		24,
		25,
		42,
		1,
		1,
		1,
		1,
		8,
		10,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		34,
		8,
		1,
		1,
		11,
		8,
		1,
		16,
		18,
		6,
		1,
		1,
		6,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		50,
		1,
		9,
		4,
		8,
		10,
		1,
		18,
		35,
		1,
		11,
		0,
		7,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		49,
		36,
		1,
		10,
		8,
		0,
		3,
		1,
		35,
		38,
		1,
		3,
		9,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		20,
		32,
		1,
		9,
		6,
		1,
		1,
		11,
		39,
		16,
		1,
		8,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		3,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		3,
		9,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		3,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		9,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		1,
		1,
		3,
		18,
		23,
		1,
		9,
		3,
		1,
		1,
		7,
		20,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		5,
		6,
		1,
		35,
		39,
		1,
		6,
		7,
		5,
		7,
		1,
		37,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		6,
		1,
		18,
		35,
		1,
		11,
		0,
		7,
		6,
		1,
		36,
		37,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		8,
		1,
		21,
		38,
		11,
		1,
		1,
		10,
		8,
		1,
		22,
		33,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		3,
		7,
		11,
		1,
		1,
		1,
		1,
		25,
		27,
		30,
		42,
		28,
		30,
		28,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		9,
		6,
		12,
		1,
		1,
		1,
		1,
		27,
		25,
		24,
		43,
		30,
		28,
		30,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		36,
		32,
		1,
		30,
		24,
		1,
		1,
		25,
		44,
		33,
		1,
		31,
		30,
		12,
		1,
		26,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		37,
		34,
		1,
		24,
		30,
		11,
		30,
		1,
		16,
		47,
		53,
		1,
		0,
		40,
		1,
		25,
		28,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		37,
		1,
		12,
		3,
		30,
		24,
		1,
		44,
		16,
		1,
		43,
		25,
		13,
		1,
		45,
		7,
		26,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		34,
		8,
		1,
		1,
		52,
		40,
		1,
		34,
		46,
		43,
		1,
		8,
		43,
		48,
		1,
		1,
		40,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		30,
		1,
		1,
		53,
		30,
		8,
		1,
		25,
		29,
		33,
		1,
		30,
		27,
		1,
		1,
		8,
		34,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		28,
		8,
		31,
		1,
		0,
		43,
		30,
		1,
		54,
		47,
		1,
		24,
		25,
		11,
		8,
		1,
		49,
		20,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		26,
		25,
		1,
		25,
		13,
		1,
		45,
		29,
		54,
		1,
		40,
		6,
		25,
		24,
		1,
		34,
		50,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		43,
		51,
		1,
		12,
		40,
		48,
		1,
		34,
		46,
		40,
		1,
		1,
		52,
		43,
		1,
		17,
		20,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		30,
		26,
		43,
		30,
		24,
		30,
		52,
		1,
		1,
		1,
		1,
		8,
		10,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		26,
		30,
		41,
		27,
		25,
		27,
		43,
		1,
		1,
		1,
		1,
		10,
		8,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		33,
		17,
		1,
		12,
		11,
		1,
		1,
		3,
		18,
		23,
		1,
		9,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		49,
		20,
		1,
		11,
		12,
		0,
		6,
		1,
		35,
		39,
		1,
		6,
		7,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		50,
		1,
		9,
		4,
		8,
		10,
		1,
		18,
		35,
		1,
		11,
		0,
		7,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		20,
		9,
		1,
		1,
		6,
		7,
		1,
		21,
		38,
		11,
		1,
		1,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		9,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		3,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		13,
		1,
		1,
		21,
		15,
		1,
		1,
		4,
		13,
		1,
		1,
		32,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		11,
		1,
		1,
		11,
		38,
		16,
		1,
		8,
		11,
		1,
		1,
		12,
		33,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		12,
		1,
		23,
		39,
		11,
		1,
		1,
		11,
		12,
		1,
		32,
		34,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		0,
		1,
		1,
		15,
		16,
		1,
		1,
		0,
		0,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		43,
		42,
		6,
		1,
		51,
		40,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		8,
		1,
		1,
		1,
		1,
		1,
		11,
		52,
		43,
		1,
		12,
		40,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		16,
		1,
		1,
		11,
		3,
		1,
		1,
		33,
		18,
		1,
		1,
		8,
		3,
		1,
		1,
		8,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		33,
		17,
		1,
		43,
		52,
		1,
		1,
		40,
		47,
		20,
		1,
		48,
		43,
		7,
		1,
		51,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		34,
		12,
		1,
		1,
		52,
		40,
		1,
		34,
		46,
		40,
		1,
		8,
		43,
		45,
		1,
		1,
		40,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		19,
		1,
		1,
		6,
		6,
		1,
		1,
		18,
		20,
		1,
		1,
		3,
		7,
		1,
		1,
		9,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		9,
		1,
		1,
		8,
		6,
		1,
		1,
		34,
		18,
		1,
		1,
		10,
		3,
		1,
		1,
		17,
		21,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		43,
		1,
		1,
		45,
		43,
		9,
		1,
		40,
		46,
		20,
		1,
		43,
		42,
		1,
		1,
		9,
		36,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		41,
		1,
		8,
		43,
		48,
		1,
		33,
		47,
		40,
		1,
		1,
		42,
		40,
		1,
		19,
		36,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		7,
		1,
		1,
		6,
		9,
		1,
		1,
		18,
		20,
		1,
		1,
		6,
		6,
		1,
		1,
		21,
		22,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		43,
		9,
		1,
		40,
		42,
		3,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		43,
		41,
		1,
		11,
		52,
		40,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		23,
		1,
		1,
		0,
		5,
		1,
		1,
		21,
		15,
		1,
		1,
		4,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		36,
		32,
		1,
		9,
		6,
		1,
		1,
		11,
		38,
		16,
		1,
		8,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		36,
		9,
		1,
		1,
		3,
		9,
		1,
		23,
		39,
		11,
		1,
		1,
		11,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		23,
		22,
		1,
		1,
		4,
		4,
		1,
		1,
		15,
		16,
		1,
		1,
		0,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		7,
		1,
		1,
		1,
		1,
		1,
		6,
		24,
		30,
		1,
		7,
		30,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		3,
		8,
		1,
		1,
		1,
		1,
		27,
		30,
		27,
		40,
		25,
		28,
		30,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		7,
		10,
		1,
		1,
		1,
		1,
		30,
		24,
		30,
		52,
		28,
		30,
		26,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		43,
		52,
		6,
		1,
		41,
		40,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		2,
		55,
		56,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		56,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		56,
		55,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		58,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		27,
		25,
		1,
		1,
		1,
		1,
		1,
		7,
		30,
		28,
		1,
		3,
		27,
		30,
		1,
		1,
		1,
		1,
		1,
		8,
		40,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		30,
		27,
		43,
		1,
		1,
		1,
		1,
		30,
		26,
		30,
		41,
		27,
		30,
		24,
		40,
		1,
		1,
		1,
		1,
		43,
		41,
		40,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		30,
		42,
		1,
		1,
		1,
		1,
		26,
		25,
		26,
		40,
		30,
		24,
		25,
		52,
		1,
		1,
		1,
		1,
		51,
		43,
		41,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		42,
		6,
		1,
		1,
		1,
		1,
		1,
		41,
		43,
		7,
		1,
		40,
		52,
		3,
		1,
		1,
		1,
		1,
		1,
		28,
		30,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		30,
		28,
		1,
		1,
		1,
		1,
		1,
		6,
		24,
		30,
		1,
		7,
		30,
		26,
		1,
		1,
		1,
		1,
		1,
		10,
		52,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		26,
		30,
		51,
		1,
		1,
		1,
		1,
		24,
		25,
		24,
		43,
		30,
		26,
		25,
		41,
		1,
		1,
		1,
		1,
		42,
		40,
		52,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		30,
		28,
		40,
		1,
		1,
		1,
		1,
		30,
		24,
		30,
		52,
		28,
		30,
		26,
		43,
		1,
		1,
		1,
		1,
		40,
		52,
		43,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		43,
		9,
		1,
		1,
		1,
		1,
		1,
		43,
		52,
		6,
		1,
		41,
		40,
		7,
		1,
		1,
		1,
		1,
		1,
		25,
		27,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		56,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		55,
		58,
		1,
		1,
		1,
		1,
		1,
		4,
		57,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		58,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		58,
		55,
		59,
		1,
		1,
		1,
		1,
		1,
		11,
		59,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		43,
		41,
		1,
		11,
		52,
		40,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		41,
		40,
		28,
		42,
		43,
		52,
		30,
		1,
		1,
		1,
		1,
		6,
		7,
		3,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		43,
		41,
		25,
		43,
		52,
		40,
		27,
		1,
		1,
		1,
		1,
		9,
		6,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		8,
		1,
		25,
		24,
		11,
		1,
		1,
		1,
		1,
		1,
		8,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		59,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		57,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		4,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		11,
		1,
		26,
		25,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		9,
		11,
		1,
		1,
		1,
		1,
		30,
		24,
		25,
		42,
		28,
		30,
		28,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		6,
		8,
		1,
		1,
		1,
		1,
		24,
		30,
		24,
		40,
		30,
		28,
		25,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		12,
		1,
		1,
		1,
		1,
		1,
		11,
		52,
		40,
		1,
		8,
		43,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		56,
		55,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		58,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		2,
		55,
		56,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		56,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		27,
		11,
		1,
		1,
		1,
		1,
		1,
		26,
		30,
		8,
		1,
		30,
		24,
		10,
		1,
		1,
		1,
		1,
		1,
		41,
		40,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		25,
		52,
		1,
		1,
		1,
		1,
		26,
		25,
		28,
		43,
		30,
		24,
		30,
		42,
		1,
		1,
		1,
		1,
		51,
		43,
		51,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		30,
		24,
		43,
		1,
		1,
		1,
		1,
		25,
		26,
		25,
		41,
		24,
		30,
		27,
		40,
		1,
		1,
		1,
		1,
		40,
		41,
		43,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		42,
		43,
		1,
		1,
		1,
		1,
		1,
		8,
		43,
		51,
		1,
		10,
		42,
		40,
		1,
		1,
		1,
		1,
		1,
		9,
		30,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		30,
		12,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		11,
		1,
		26,
		25,
		8,
		1,
		1,
		1,
		1,
		1,
		40,
		52,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		25,
		28,
		40,
		1,
		1,
		1,
		1,
		25,
		27,
		30,
		52,
		26,
		25,
		26,
		43,
		1,
		1,
		1,
		1,
		43,
		42,
		43,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		28,
		30,
		41,
		1,
		1,
		1,
		1,
		24,
		30,
		24,
		40,
		30,
		28,
		25,
		51,
		1,
		1,
		1,
		1,
		42,
		43,
		52,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		43,
		51,
		1,
		1,
		1,
		1,
		1,
		11,
		52,
		40,
		1,
		8,
		43,
		41,
		1,
		1,
		1,
		1,
		1,
		6,
		27,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		56,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		56,
		60,
		59,
		1,
		1,
		1,
		1,
		1,
		10,
		57,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		58,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		60,
		56,
		1,
		1,
		1,
		1,
		1,
		5,
		59,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		43,
		9,
		1,
		40,
		42,
		3,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		43,
		51,
		30,
		43,
		52,
		43,
		24,
		1,
		1,
		1,
		1,
		9,
		6,
		9,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		43,
		41,
		43,
		28,
		52,
		43,
		42,
		30,
		1,
		1,
		1,
		1,
		3,
		7,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		25,
		28,
		1,
		3,
		27,
		25,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		57,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		59,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		19,
		1,
		1,
		6,
		6,
		1,
		1,
		18,
		20,
		1,
		1,
		6,
		9,
		1,
		1,
		9,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		36,
		9,
		1,
		1,
		27,
		30,
		1,
		36,
		44,
		25,
		1,
		7,
		30,
		31,
		1,
		1,
		30,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		36,
		22,
		1,
		25,
		27,
		1,
		1,
		30,
		44,
		34,
		1,
		31,
		25,
		12,
		1,
		28,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		16,
		1,
		1,
		11,
		6,
		1,
		1,
		34,
		18,
		1,
		1,
		8,
		6,
		1,
		1,
		8,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		27,
		30,
		1,
		1,
		1,
		1,
		1,
		7,
		30,
		26,
		1,
		6,
		24,
		30,
		1,
		1,
		1,
		1,
		1,
		8,
		40,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		24,
		11,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		8,
		1,
		25,
		24,
		11,
		1,
		1,
		1,
		1,
		1,
		41,
		43,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		0,
		0,
		1,
		1,
		18,
		36,
		1,
		1,
		7,
		7,
		1,
		1,
		35,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		6,
		1,
		1,
		11,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		1,
		20,
		44,
		25,
		1,
		1,
		30,
		26,
		1,
		37,
		16,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		30,
		1,
		12,
		43,
		45,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		1,
		1,
		30,
		44,
		33,
		1,
		28,
		30,
		1,
		1,
		0,
		16,
		49,
		1,
		1,
		1,
		1,
		1,
		30,
		27,
		1,
		1,
		48,
		43,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		0,
		1,
		1,
		33,
		18,
		1,
		1,
		8,
		7,
		1,
		1,
		50,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		6,
		1,
		1,
		9,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		1,
		1,
		3,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		37,
		1,
		1,
		9,
		9,
		1,
		1,
		38,
		34,
		1,
		1,
		5,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		25,
		31,
		1,
		1,
		27,
		30,
		1,
		1,
		1,
		1,
		1,
		37,
		16,
		0,
		1,
		1,
		25,
		26,
		1,
		33,
		46,
		43,
		1,
		1,
		11,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		30,
		8,
		1,
		30,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		16,
		50,
		1,
		28,
		25,
		1,
		1,
		43,
		47,
		20,
		1,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		3,
		1,
		1,
		10,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		49,
		35,
		1,
		1,
		8,
		9,
		1,
		1,
		36,
		38,
		1,
		1,
		0,
		5,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		30,
		26,
		1,
		1,
		1,
		1,
		1,
		6,
		24,
		25,
		1,
		7,
		30,
		28,
		1,
		1,
		1,
		1,
		1,
		11,
		42,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		30,
		8,
		1,
		1,
		1,
		1,
		1,
		30,
		24,
		10,
		1,
		28,
		25,
		12,
		1,
		1,
		1,
		1,
		1,
		40,
		42,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		8,
		1,
		1,
		11,
		12,
		1,
		1,
		39,
		34,
		1,
		1,
		11,
		11,
		1,
		1,
		16,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		41,
		1,
		8,
		43,
		45,
		1,
		33,
		47,
		43,
		1,
		1,
		42,
		40,
		1,
		19,
		36,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		40,
		1,
		1,
		48,
		43,
		7,
		1,
		43,
		46,
		36,
		1,
		40,
		52,
		1,
		1,
		7,
		36,
		22,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		1,
		1,
		7,
		11,
		1,
		1,
		20,
		39,
		1,
		1,
		6,
		11,
		1,
		1,
		32,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		11,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		20,
		9,
		1,
		1,
		24,
		25,
		1,
		20,
		29,
		25,
		1,
		9,
		25,
		31,
		1,
		1,
		25,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		37,
		1,
		12,
		3,
		30,
		24,
		1,
		44,
		16,
		1,
		43,
		30,
		0,
		1,
		48,
		7,
		26,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		37,
		33,
		1,
		27,
		25,
		11,
		25,
		1,
		16,
		46,
		53,
		1,
		13,
		40,
		1,
		30,
		26,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		34,
		17,
		1,
		43,
		52,
		1,
		1,
		40,
		46,
		20,
		1,
		45,
		43,
		9,
		1,
		51,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		30,
		24,
		43,
		1,
		1,
		1,
		1,
		30,
		26,
		25,
		41,
		24,
		25,
		24,
		43,
		1,
		1,
		1,
		1,
		43,
		41,
		43,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		30,
		52,
		1,
		1,
		1,
		1,
		26,
		25,
		26,
		43,
		25,
		27,
		30,
		52,
		1,
		1,
		1,
		1,
		51,
		43,
		41,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		1,
		20,
		44,
		30,
		1,
		1,
		30,
		26,
		1,
		37,
		16,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		30,
		1,
		12,
		43,
		48,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		6,
		1,
		29,
		16,
		1,
		40,
		7,
		26,
		25,
		1,
		16,
		61,
		1,
		4,
		1,
		1,
		1,
		1,
		6,
		25,
		24,
		1,
		40,
		4,
		1,
		31,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		5,
		30,
		1,
		16,
		47,
		1,
		30,
		28,
		12,
		13,
		1,
		61,
		21,
		1,
		1,
		1,
		1,
		1,
		24,
		25,
		10,
		48,
		1,
		4,
		25,
		1,
		1,
		1,
		1,
		1,
		12,
		10,
		1,
		1,
		43,
		47,
		20,
		1,
		41,
		43,
		1,
		1,
		4,
		23,
		37,
		1,
		1,
		1,
		1,
		1,
		43,
		42,
		1,
		1,
		53,
		25,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		25,
		53,
		1,
		1,
		27,
		30,
		1,
		1,
		1,
		1,
		1,
		37,
		16,
		13,
		1,
		1,
		25,
		26,
		1,
		33,
		46,
		40,
		1,
		1,
		11,
		12,
		1,
		1,
		1,
		1,
		1,
		30,
		13,
		1,
		48,
		3,
		30,
		24,
		1,
		1,
		1,
		1,
		1,
		16,
		61,
		1,
		4,
		9,
		28,
		25,
		1,
		47,
		21,
		1,
		25,
		5,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		31,
		1,
		0,
		43,
		1,
		24,
		30,
		10,
		1,
		1,
		1,
		1,
		0,
		1,
		61,
		23,
		1,
		30,
		26,
		12,
		43,
		1,
		23,
		29,
		1,
		10,
		12,
		0,
		1,
		1,
		1,
		1,
		1,
		45,
		40,
		7,
		1,
		40,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		21,
		37,
		1,
		51,
		43,
		1,
		1,
		30,
		44,
		33,
		1,
		9,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		26,
		25,
		51,
		1,
		1,
		1,
		1,
		24,
		25,
		27,
		43,
		30,
		26,
		30,
		41,
		1,
		1,
		1,
		1,
		52,
		43,
		52,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		30,
		28,
		43,
		1,
		1,
		1,
		1,
		30,
		24,
		30,
		42,
		28,
		30,
		26,
		40,
		1,
		1,
		1,
		1,
		43,
		42,
		40,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		43,
		51,
		1,
		12,
		40,
		45,
		1,
		34,
		46,
		43,
		1,
		1,
		52,
		43,
		1,
		17,
		20,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		41,
		43,
		1,
		43,
		4,
		1,
		53,
		47,
		23,
		1,
		25,
		10,
		43,
		42,
		1,
		20,
		37,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		51,
		9,
		45,
		1,
		4,
		30,
		40,
		1,
		21,
		44,
		1,
		42,
		43,
		3,
		7,
		1,
		37,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		1,
		1,
		31,
		30,
		12,
		1,
		30,
		29,
		34,
		1,
		25,
		24,
		1,
		1,
		12,
		34,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		12,
		11,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		10,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		20,
		22,
		1,
		25,
		27,
		1,
		1,
		30,
		29,
		34,
		1,
		31,
		30,
		12,
		1,
		28,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		37,
		34,
		1,
		24,
		30,
		11,
		30,
		1,
		16,
		47,
		31,
		1,
		13,
		43,
		1,
		25,
		28,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		37,
		1,
		12,
		3,
		30,
		24,
		1,
		44,
		16,
		1,
		43,
		30,
		0,
		1,
		48,
		7,
		26,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		33,
		12,
		1,
		1,
		42,
		43,
		1,
		33,
		47,
		40,
		1,
		8,
		43,
		48,
		1,
		1,
		43,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		27,
		30,
		52,
		1,
		1,
		1,
		1,
		28,
		30,
		26,
		43,
		30,
		24,
		30,
		52,
		1,
		1,
		1,
		1,
		41,
		40,
		41,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		25,
		24,
		40,
		1,
		1,
		1,
		1,
		30,
		28,
		25,
		51,
		24,
		30,
		24,
		40,
		1,
		1,
		1,
		1,
		43,
		51,
		43,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		1,
		1,
		25,
		44,
		34,
		1,
		26,
		25,
		1,
		1,
		13,
		16,
		50,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		1,
		1,
		45,
		43,
		7,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		5,
		25,
		1,
		16,
		46,
		1,
		25,
		26,
		12,
		0,
		1,
		61,
		23,
		1,
		1,
		1,
		1,
		1,
		27,
		30,
		10,
		45,
		1,
		4,
		30,
		1,
		1,
		1,
		1,
		0,
		7,
		6,
		1,
		29,
		16,
		1,
		40,
		7,
		26,
		25,
		1,
		16,
		61,
		1,
		4,
		1,
		1,
		1,
		1,
		6,
		25,
		24,
		1,
		40,
		4,
		1,
		31,
		1,
		1,
		1,
		1,
		1,
		11,
		12,
		1,
		33,
		46,
		43,
		1,
		1,
		40,
		41,
		1,
		49,
		21,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		40,
		1,
		9,
		30,
		53,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		25,
		8,
		1,
		30,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		54,
		50,
		1,
		28,
		25,
		1,
		1,
		43,
		46,
		20,
		1,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		31,
		1,
		13,
		43,
		1,
		24,
		30,
		11,
		1,
		1,
		1,
		1,
		0,
		1,
		62,
		23,
		1,
		30,
		26,
		8,
		43,
		1,
		21,
		29,
		1,
		10,
		12,
		13,
		1,
		1,
		1,
		1,
		25,
		0,
		1,
		45,
		6,
		25,
		27,
		1,
		1,
		1,
		1,
		1,
		54,
		62,
		1,
		5,
		7,
		26,
		30,
		1,
		46,
		23,
		1,
		30,
		4,
		8,
		11,
		1,
		1,
		1,
		1,
		1,
		12,
		43,
		45,
		1,
		1,
		52,
		40,
		1,
		1,
		1,
		1,
		1,
		49,
		21,
		5,
		1,
		1,
		43,
		41,
		1,
		36,
		29,
		30,
		1,
		1,
		6,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		30,
		26,
		40,
		1,
		1,
		1,
		1,
		30,
		24,
		25,
		52,
		28,
		30,
		28,
		43,
		1,
		1,
		1,
		1,
		43,
		42,
		43,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		26,
		30,
		51,
		1,
		1,
		1,
		1,
		27,
		25,
		24,
		43,
		25,
		26,
		25,
		41,
		1,
		1,
		1,
		1,
		42,
		43,
		42,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		40,
		1,
		1,
		48,
		40,
		7,
		1,
		43,
		47,
		36,
		1,
		40,
		52,
		1,
		1,
		7,
		20,
		22,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		43,
		41,
		9,
		48,
		1,
		4,
		25,
		43,
		1,
		21,
		29,
		1,
		52,
		40,
		3,
		9,
		1,
		37,
		34,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		41,
		43,
		1,
		43,
		4,
		1,
		53,
		47,
		23,
		1,
		25,
		10,
		43,
		42,
		1,
		20,
		37,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		26,
		1,
		9,
		25,
		31,
		1,
		20,
		29,
		25,
		1,
		1,
		24,
		30,
		1,
		32,
		33,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		11,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		8,
		11,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		16,
		1,
		1,
		11,
		3,
		1,
		1,
		33,
		18,
		1,
		1,
		12,
		6,
		1,
		1,
		8,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		34,
		19,
		1,
		40,
		42,
		1,
		1,
		43,
		46,
		36,
		1,
		48,
		43,
		7,
		1,
		41,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		33,
		8,
		1,
		1,
		42,
		43,
		1,
		33,
		47,
		43,
		1,
		8,
		43,
		45,
		1,
		1,
		43,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		19,
		1,
		1,
		6,
		6,
		1,
		1,
		18,
		20,
		1,
		1,
		6,
		9,
		1,
		1,
		9,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		52,
		6,
		1,
		1,
		1,
		1,
		1,
		41,
		40,
		7,
		1,
		43,
		52,
		6,
		1,
		1,
		1,
		1,
		1,
		28,
		25,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		42,
		40,
		1,
		1,
		1,
		1,
		1,
		8,
		43,
		41,
		1,
		11,
		52,
		40,
		1,
		1,
		1,
		1,
		1,
		9,
		30,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		13,
		1,
		1,
		34,
		18,
		1,
		1,
		8,
		9,
		1,
		1,
		49,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		3,
		1,
		1,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		12,
		10,
		1,
		1,
		43,
		46,
		20,
		1,
		41,
		43,
		1,
		1,
		4,
		21,
		37,
		1,
		1,
		1,
		1,
		1,
		43,
		42,
		1,
		1,
		53,
		30,
		12,
		1,
		1,
		1,
		1,
		1,
		10,
		8,
		1,
		34,
		47,
		43,
		1,
		1,
		43,
		51,
		1,
		50,
		23,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		52,
		43,
		1,
		7,
		25,
		53,
		1,
		1,
		1,
		1,
		1,
		0,
		0,
		1,
		1,
		18,
		36,
		1,
		1,
		7,
		7,
		1,
		1,
		35,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		6,
		1,
		1,
		11,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		1,
		1,
		10,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		50,
		35,
		1,
		1,
		8,
		7,
		1,
		1,
		20,
		38,
		1,
		1,
		0,
		4,
		1,
		1,
		1,
		1,
		1,
		45,
		43,
		7,
		1,
		40,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		23,
		37,
		1,
		51,
		43,
		1,
		1,
		30,
		29,
		33,
		1,
		9,
		3,
		1,
		1,
		1,
		1,
		1,
		12,
		43,
		48,
		1,
		1,
		52,
		40,
		1,
		1,
		1,
		1,
		1,
		49,
		21,
		4,
		1,
		1,
		43,
		41,
		1,
		36,
		29,
		25,
		1,
		1,
		6,
		9,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		1,
		1,
		3,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		37,
		1,
		1,
		9,
		9,
		1,
		1,
		38,
		34,
		1,
		1,
		5,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		40,
		9,
		1,
		1,
		1,
		1,
		1,
		43,
		42,
		6,
		1,
		41,
		43,
		7,
		1,
		1,
		1,
		1,
		1,
		30,
		27,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		40,
		51,
		1,
		1,
		1,
		1,
		1,
		10,
		42,
		40,
		1,
		12,
		40,
		41,
		1,
		1,
		1,
		1,
		1,
		6,
		27,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		1,
		1,
		9,
		11,
		1,
		1,
		36,
		39,
		1,
		1,
		6,
		10,
		1,
		1,
		22,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		30,
		1,
		1,
		53,
		30,
		8,
		1,
		25,
		29,
		33,
		1,
		30,
		27,
		1,
		1,
		8,
		34,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		26,
		1,
		9,
		25,
		53,
		1,
		20,
		29,
		30,
		1,
		1,
		24,
		30,
		1,
		32,
		33,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		8,
		1,
		1,
		11,
		12,
		1,
		1,
		39,
		34,
		1,
		1,
		11,
		11,
		1,
		1,
		16,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		9,
		1,
		1,
		3,
		7,
		1,
		1,
		18,
		20,
		1,
		1,
		3,
		3,
		1,
		1,
		23,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		26,
		1,
		9,
		25,
		31,
		1,
		36,
		44,
		30,
		1,
		1,
		24,
		30,
		1,
		32,
		33,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		30,
		1,
		1,
		53,
		25,
		8,
		1,
		30,
		29,
		34,
		1,
		30,
		27,
		1,
		1,
		8,
		33,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		9,
		1,
		1,
		8,
		3,
		1,
		1,
		33,
		18,
		1,
		1,
		11,
		3,
		1,
		1,
		17,
		23,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		25,
		28,
		1,
		1,
		1,
		1,
		1,
		3,
		27,
		30,
		1,
		7,
		30,
		28,
		1,
		1,
		1,
		1,
		1,
		11,
		42,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		30,
		8,
		1,
		1,
		1,
		1,
		1,
		30,
		24,
		10,
		1,
		26,
		30,
		8,
		1,
		1,
		1,
		1,
		1,
		43,
		52,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		1,
		1,
		6,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		37,
		1,
		1,
		7,
		7,
		1,
		1,
		39,
		33,
		1,
		1,
		5,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		30,
		53,
		1,
		1,
		24,
		25,
		1,
		1,
		1,
		1,
		1,
		37,
		16,
		0,
		1,
		1,
		30,
		28,
		1,
		34,
		47,
		40,
		1,
		1,
		11,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		30,
		8,
		1,
		30,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		54,
		49,
		1,
		28,
		25,
		1,
		1,
		43,
		47,
		20,
		1,
		8,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		6,
		1,
		1,
		11,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		49,
		35,
		1,
		1,
		12,
		7,
		1,
		1,
		20,
		39,
		1,
		1,
		0,
		5,
		0,
		0,
		1,
		1,
		18,
		36,
		1,
		1,
		7,
		7,
		1,
		1,
		35,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		6,
		1,
		1,
		11,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		1,
		20,
		44,
		25,
		1,
		1,
		30,
		26,
		1,
		37,
		16,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		30,
		1,
		12,
		43,
		45,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		1,
		1,
		25,
		29,
		34,
		1,
		26,
		25,
		1,
		1,
		13,
		54,
		50,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		1,
		1,
		45,
		40,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		0,
		1,
		1,
		33,
		18,
		1,
		1,
		8,
		7,
		1,
		1,
		50,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		6,
		1,
		1,
		9,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		27,
		30,
		1,
		1,
		1,
		1,
		1,
		9,
		25,
		28,
		1,
		6,
		24,
		30,
		1,
		1,
		1,
		1,
		1,
		12,
		43,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		27,
		10,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		8,
		1,
		30,
		27,
		10,
		1,
		1,
		1,
		1,
		1,
		41,
		43,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		21,
		22,
		1,
		1,
		10,
		10,
		1,
		1,
		38,
		33,
		1,
		1,
		11,
		12,
		1,
		1,
		8,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		34,
		8,
		1,
		1,
		52,
		40,
		1,
		34,
		46,
		43,
		1,
		8,
		43,
		48,
		1,
		1,
		40,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		34,
		17,
		1,
		43,
		52,
		1,
		1,
		40,
		46,
		20,
		1,
		48,
		40,
		7,
		1,
		51,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		21,
		1,
		1,
		6,
		10,
		1,
		1,
		20,
		38,
		1,
		1,
		9,
		11,
		1,
		1,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		11,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		3,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		9,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		28,
		1,
		7,
		30,
		31,
		1,
		20,
		29,
		30,
		1,
		1,
		27,
		25,
		1,
		22,
		34,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		26,
		25,
		1,
		25,
		13,
		1,
		45,
		44,
		16,
		1,
		43,
		6,
		25,
		24,
		1,
		34,
		50,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		28,
		12,
		31,
		1,
		13,
		43,
		25,
		1,
		54,
		46,
		1,
		24,
		25,
		10,
		8,
		1,
		50,
		20,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		40,
		1,
		1,
		48,
		43,
		7,
		1,
		40,
		47,
		20,
		1,
		40,
		52,
		1,
		1,
		7,
		36,
		22,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		28,
		30,
		41,
		1,
		1,
		1,
		1,
		27,
		30,
		24,
		40,
		30,
		26,
		30,
		41,
		1,
		1,
		1,
		1,
		52,
		43,
		52,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		30,
		28,
		43,
		1,
		1,
		1,
		1,
		30,
		24,
		30,
		42,
		26,
		25,
		28,
		43,
		1,
		1,
		1,
		1,
		40,
		52,
		43,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		30,
		31,
		1,
		1,
		24,
		25,
		1,
		1,
		1,
		1,
		1,
		37,
		16,
		13,
		1,
		1,
		30,
		28,
		1,
		34,
		47,
		43,
		1,
		1,
		11,
		12,
		1,
		1,
		1,
		1,
		1,
		25,
		0,
		1,
		45,
		6,
		25,
		27,
		1,
		1,
		1,
		1,
		1,
		16,
		61,
		1,
		4,
		7,
		26,
		30,
		1,
		46,
		23,
		1,
		30,
		5,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		31,
		1,
		0,
		43,
		1,
		24,
		30,
		10,
		1,
		1,
		1,
		1,
		13,
		1,
		62,
		21,
		1,
		30,
		26,
		12,
		43,
		1,
		23,
		29,
		1,
		11,
		8,
		13,
		1,
		1,
		1,
		1,
		1,
		48,
		43,
		9,
		1,
		43,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		21,
		37,
		1,
		41,
		40,
		1,
		1,
		25,
		29,
		34,
		1,
		9,
		3,
		1,
		1,
		3,
		7,
		1,
		20,
		44,
		30,
		1,
		1,
		30,
		26,
		1,
		37,
		16,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		30,
		1,
		12,
		43,
		48,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		6,
		1,
		29,
		16,
		1,
		40,
		7,
		26,
		25,
		1,
		16,
		61,
		1,
		4,
		1,
		1,
		1,
		1,
		6,
		25,
		24,
		1,
		40,
		4,
		1,
		31,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		4,
		25,
		1,
		54,
		46,
		1,
		25,
		26,
		8,
		0,
		1,
		62,
		23,
		1,
		1,
		1,
		1,
		1,
		27,
		30,
		11,
		45,
		1,
		5,
		30,
		1,
		1,
		1,
		1,
		1,
		12,
		10,
		1,
		1,
		43,
		47,
		20,
		1,
		41,
		43,
		1,
		1,
		4,
		23,
		37,
		1,
		1,
		1,
		1,
		1,
		43,
		42,
		1,
		1,
		53,
		25,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		30,
		24,
		43,
		1,
		1,
		1,
		1,
		25,
		28,
		30,
		51,
		24,
		25,
		24,
		43,
		1,
		1,
		1,
		1,
		40,
		51,
		40,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		27,
		25,
		42,
		1,
		1,
		1,
		1,
		26,
		25,
		26,
		43,
		30,
		24,
		25,
		42,
		1,
		1,
		1,
		1,
		51,
		43,
		41,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		33,
		8,
		1,
		1,
		42,
		43,
		1,
		33,
		47,
		43,
		1,
		12,
		40,
		48,
		1,
		1,
		43,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		49,
		1,
		9,
		11,
		40,
		42,
		1,
		46,
		21,
		1,
		30,
		43,
		4,
		1,
		53,
		12,
		41,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		49,
		36,
		1,
		52,
		43,
		6,
		43,
		1,
		21,
		29,
		45,
		1,
		5,
		30,
		1,
		40,
		41,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		20,
		32,
		1,
		30,
		24,
		1,
		1,
		25,
		29,
		33,
		1,
		31,
		25,
		12,
		1,
		26,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		12,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		10,
		12,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		1,
		1,
		31,
		25,
		12,
		1,
		25,
		29,
		33,
		1,
		25,
		24,
		1,
		1,
		12,
		33,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		28,
		8,
		31,
		1,
		0,
		43,
		25,
		1,
		16,
		46,
		1,
		24,
		25,
		11,
		8,
		1,
		49,
		20,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		28,
		30,
		1,
		30,
		0,
		1,
		48,
		29,
		54,
		1,
		40,
		3,
		30,
		27,
		1,
		33,
		49,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		41,
		1,
		8,
		43,
		45,
		1,
		34,
		46,
		40,
		1,
		1,
		42,
		40,
		1,
		19,
		36,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		30,
		26,
		40,
		1,
		1,
		1,
		1,
		30,
		24,
		25,
		52,
		26,
		25,
		26,
		40,
		1,
		1,
		1,
		1,
		40,
		52,
		40,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		28,
		25,
		41,
		1,
		1,
		1,
		1,
		24,
		30,
		27,
		40,
		25,
		26,
		25,
		41,
		1,
		1,
		1,
		1,
		42,
		43,
		42,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		25,
		8,
		1,
		30,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		16,
		49,
		1,
		28,
		25,
		1,
		1,
		43,
		46,
		20,
		1,
		8,
		11,
		1,
		1,
		1,
		1,
		1,
		31,
		1,
		13,
		43,
		1,
		24,
		30,
		11,
		1,
		1,
		1,
		1,
		13,
		1,
		61,
		21,
		1,
		30,
		26,
		8,
		43,
		1,
		21,
		29,
		1,
		11,
		8,
		0,
		1,
		1,
		1,
		1,
		30,
		13,
		1,
		48,
		3,
		30,
		24,
		1,
		1,
		1,
		1,
		1,
		54,
		62,
		1,
		5,
		9,
		28,
		25,
		1,
		47,
		21,
		1,
		25,
		4,
		8,
		11,
		1,
		1,
		1,
		1,
		1,
		12,
		43,
		45,
		1,
		1,
		52,
		40,
		1,
		1,
		1,
		1,
		1,
		50,
		23,
		4,
		1,
		1,
		43,
		41,
		1,
		36,
		29,
		30,
		1,
		1,
		3,
		7,
		1,
		1,
		9,
		3,
		1,
		1,
		30,
		29,
		33,
		1,
		28,
		30,
		1,
		1,
		0,
		54,
		49,
		1,
		1,
		1,
		1,
		1,
		30,
		27,
		1,
		1,
		48,
		40,
		9,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		4,
		30,
		1,
		54,
		47,
		1,
		30,
		28,
		8,
		13,
		1,
		62,
		21,
		1,
		1,
		1,
		1,
		1,
		24,
		25,
		11,
		48,
		1,
		5,
		25,
		1,
		1,
		1,
		1,
		0,
		7,
		6,
		1,
		29,
		16,
		1,
		40,
		7,
		26,
		25,
		1,
		16,
		61,
		1,
		4,
		1,
		1,
		1,
		1,
		6,
		25,
		24,
		1,
		40,
		4,
		1,
		31,
		1,
		1,
		1,
		1,
		1,
		10,
		8,
		1,
		34,
		47,
		40,
		1,
		1,
		43,
		51,
		1,
		50,
		23,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		52,
		43,
		1,
		7,
		25,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		25,
		42,
		1,
		1,
		1,
		1,
		28,
		30,
		26,
		43,
		25,
		27,
		25,
		42,
		1,
		1,
		1,
		1,
		41,
		40,
		41,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		25,
		24,
		40,
		1,
		1,
		1,
		1,
		25,
		26,
		30,
		41,
		24,
		30,
		24,
		40,
		1,
		1,
		1,
		1,
		40,
		41,
		40,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		34,
		19,
		1,
		40,
		42,
		1,
		1,
		43,
		46,
		36,
		1,
		45,
		40,
		9,
		1,
		41,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		50,
		36,
		1,
		52,
		43,
		3,
		43,
		1,
		23,
		29,
		45,
		1,
		4,
		30,
		1,
		40,
		41,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		34,
		50,
		1,
		7,
		10,
		43,
		52,
		1,
		47,
		23,
		1,
		25,
		40,
		5,
		1,
		31,
		8,
		51,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		20,
		7,
		1,
		1,
		24,
		25,
		1,
		20,
		29,
		30,
		1,
		7,
		30,
		31,
		1,
		1,
		25,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		10,
		8,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		12,
		11,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		7,
		1,
		1,
		12,
		3,
		1,
		1,
		34,
		18,
		1,
		1,
		11,
		6,
		1,
		1,
		19,
		23,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		43,
		1,
		1,
		45,
		43,
		9,
		1,
		43,
		47,
		36,
		1,
		43,
		42,
		1,
		1,
		9,
		36,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		43,
		51,
		1,
		12,
		40,
		45,
		1,
		33,
		47,
		40,
		1,
		1,
		52,
		43,
		1,
		17,
		20,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		9,
		1,
		1,
		3,
		7,
		1,
		1,
		18,
		20,
		1,
		1,
		3,
		3,
		1,
		1,
		23,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		43,
		7,
		1,
		1,
		1,
		1,
		1,
		40,
		52,
		3,
		1,
		41,
		43,
		7,
		1,
		1,
		1,
		1,
		1,
		30,
		27,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		40,
		51,
		1,
		1,
		1,
		1,
		1,
		10,
		42,
		40,
		1,
		8,
		43,
		51,
		1,
		1,
		1,
		1,
		1,
		3,
		24,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		6,
		1,
		1,
		11,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		50,
		35,
		1,
		1,
		12,
		9,
		1,
		1,
		36,
		39,
		1,
		1,
		0,
		4,
		1,
		1,
		1,
		1,
		1,
		48,
		40,
		9,
		1,
		43,
		52,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		23,
		37,
		1,
		41,
		40,
		1,
		1,
		25,
		44,
		34,
		1,
		9,
		3,
		1,
		1,
		1,
		1,
		1,
		12,
		43,
		48,
		1,
		1,
		52,
		40,
		1,
		1,
		1,
		1,
		1,
		50,
		23,
		5,
		1,
		1,
		43,
		41,
		1,
		36,
		29,
		25,
		1,
		1,
		3,
		7,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		1,
		1,
		6,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		35,
		37,
		1,
		1,
		7,
		7,
		1,
		1,
		39,
		33,
		1,
		1,
		5,
		5,
		1,
		1,
		1,
		1,
		4,
		13,
		1,
		1,
		34,
		18,
		1,
		1,
		8,
		9,
		1,
		1,
		49,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		3,
		1,
		1,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		12,
		10,
		1,
		1,
		43,
		46,
		20,
		1,
		41,
		43,
		1,
		1,
		4,
		21,
		37,
		1,
		1,
		1,
		1,
		1,
		43,
		42,
		1,
		1,
		53,
		30,
		12,
		1,
		1,
		1,
		1,
		1,
		11,
		12,
		1,
		33,
		46,
		40,
		1,
		1,
		40,
		41,
		1,
		49,
		21,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		40,
		1,
		9,
		30,
		31,
		1,
		1,
		1,
		1,
		1,
		0,
		0,
		1,
		1,
		18,
		36,
		1,
		1,
		7,
		7,
		1,
		1,
		35,
		37,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		6,
		1,
		1,
		11,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		52,
		6,
		1,
		1,
		1,
		1,
		1,
		51,
		43,
		9,
		1,
		43,
		52,
		6,
		1,
		1,
		1,
		1,
		1,
		26,
		30,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		52,
		43,
		1,
		1,
		1,
		1,
		1,
		8,
		43,
		41,
		1,
		10,
		42,
		43,
		1,
		1,
		1,
		1,
		1,
		9,
		30,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		21,
		1,
		1,
		6,
		11,
		1,
		1,
		36,
		38,
		1,
		1,
		7,
		11,
		1,
		1,
		7,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		20,
		22,
		1,
		25,
		27,
		1,
		1,
		30,
		29,
		34,
		1,
		53,
		25,
		8,
		1,
		28,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		36,
		7,
		1,
		1,
		27,
		30,
		1,
		36,
		44,
		30,
		1,
		9,
		25,
		31,
		1,
		1,
		30,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		21,
		22,
		1,
		1,
		10,
		10,
		1,
		1,
		38,
		33,
		1,
		1,
		11,
		12,
		1,
		1,
		8,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		14,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		25,
		26,
		1,
		6,
		24,
		25,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		26,
		30,
		41,
		27,
		30,
		24,
		40,
		1,
		1,
		1,
		1,
		11,
		8,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		26,
		40,
		30,
		24,
		25,
		52,
		1,
		1,
		1,
		1,
		12,
		11,
		8,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		40,
		9,
		1,
		43,
		42,
		6,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		56,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		55,
		58,
		1,
		1,
		1,
		1,
		1,
		5,
		59,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		56,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		56,
		60,
		57,
		1,
		1,
		1,
		1,
		1,
		11,
		59,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		9,
		30,
		28,
		1,
		1,
		1,
		1,
		1,
		6,
		24,
		30,
		1,
		9,
		25,
		28,
		1,
		1,
		1,
		1,
		1,
		11,
		42,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		26,
		30,
		51,
		1,
		1,
		1,
		1,
		24,
		25,
		24,
		43,
		25,
		28,
		30,
		51,
		1,
		1,
		1,
		1,
		52,
		43,
		42,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		25,
		26,
		43,
		1,
		1,
		1,
		1,
		25,
		27,
		25,
		42,
		28,
		30,
		26,
		43,
		1,
		1,
		1,
		1,
		40,
		52,
		43,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		43,
		9,
		1,
		1,
		1,
		1,
		1,
		43,
		52,
		6,
		1,
		51,
		43,
		9,
		1,
		1,
		1,
		1,
		1,
		30,
		24,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		24,
		30,
		1,
		1,
		1,
		1,
		1,
		7,
		30,
		28,
		1,
		6,
		24,
		25,
		1,
		1,
		1,
		1,
		1,
		8,
		40,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		25,
		24,
		40,
		1,
		1,
		1,
		1,
		30,
		26,
		30,
		41,
		24,
		25,
		27,
		43,
		1,
		1,
		1,
		1,
		43,
		41,
		40,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		30,
		42,
		1,
		1,
		1,
		1,
		28,
		30,
		28,
		43,
		30,
		24,
		25,
		52,
		1,
		1,
		1,
		1,
		41,
		40,
		51,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		43,
		52,
		3,
		1,
		1,
		1,
		1,
		1,
		41,
		43,
		7,
		1,
		43,
		42,
		6,
		1,
		1,
		1,
		1,
		1,
		28,
		30,
		8,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		2,
		55,
		56,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		56,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		14,
		5,
		1,
		1,
		1,
		1,
		1,
		58,
		60,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		56,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		8,
		1,
		1,
		1,
		1,
		1,
		11,
		52,
		43,
		1,
		12,
		40,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		8,
		10,
		9,
		1,
		1,
		1,
		1,
		42,
		43,
		42,
		30,
		43,
		51,
		40,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		11,
		8,
		6,
		1,
		1,
		1,
		1,
		43,
		52,
		43,
		27,
		51,
		40,
		41,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		25,
		27,
		11,
		1,
		28,
		25,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		57,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		57,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		14,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		30,
		8,
		1,
		30,
		24,
		10,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		30,
		26,
		40,
		25,
		27,
		25,
		52,
		1,
		1,
		1,
		1,
		8,
		10,
		8,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		28,
		30,
		51,
		27,
		25,
		24,
		43,
		1,
		1,
		1,
		1,
		11,
		12,
		10,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		43,
		51,
		1,
		10,
		42,
		40,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		58,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		58,
		55,
		57,
		1,
		1,
		1,
		1,
		1,
		10,
		57,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		58,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		60,
		56,
		1,
		1,
		1,
		1,
		1,
		4,
		57,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		25,
		8,
		1,
		1,
		1,
		1,
		1,
		30,
		27,
		10,
		1,
		26,
		25,
		8,
		1,
		1,
		1,
		1,
		1,
		40,
		52,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		30,
		26,
		43,
		1,
		1,
		1,
		1,
		30,
		24,
		25,
		42,
		26,
		25,
		26,
		43,
		1,
		1,
		1,
		1,
		43,
		42,
		43,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		28,
		30,
		41,
		1,
		1,
		1,
		1,
		24,
		30,
		24,
		40,
		25,
		26,
		30,
		41,
		1,
		1,
		1,
		1,
		52,
		40,
		42,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		40,
		41,
		1,
		1,
		1,
		1,
		1,
		10,
		42,
		43,
		1,
		8,
		43,
		41,
		1,
		1,
		1,
		1,
		1,
		6,
		27,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		30,
		27,
		11,
		1,
		1,
		1,
		1,
		1,
		28,
		25,
		12,
		1,
		30,
		24,
		10,
		1,
		1,
		1,
		1,
		1,
		51,
		43,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		25,
		52,
		1,
		1,
		1,
		1,
		28,
		30,
		26,
		40,
		30,
		24,
		30,
		42,
		1,
		1,
		1,
		1,
		41,
		40,
		41,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		25,
		27,
		40,
		1,
		1,
		1,
		1,
		25,
		26,
		25,
		41,
		27,
		25,
		24,
		43,
		1,
		1,
		1,
		1,
		40,
		41,
		43,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		42,
		43,
		1,
		1,
		1,
		1,
		1,
		12,
		40,
		41,
		1,
		10,
		42,
		40,
		1,
		1,
		1,
		1,
		1,
		7,
		25,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		14,
		4,
		1,
		1,
		1,
		1,
		1,
		58,
		60,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		56,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		2,
		55,
		56,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		56,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		43,
		42,
		6,
		1,
		51,
		40,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		8,
		6,
		1,
		1,
		1,
		1,
		40,
		42,
		43,
		27,
		41,
		43,
		41,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		12,
		10,
		7,
		1,
		1,
		1,
		1,
		42,
		40,
		42,
		25,
		43,
		41,
		40,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		9,
		1,
		1,
		1,
		1,
		1,
		6,
		24,
		25,
		1,
		9,
		25,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		59,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		59,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		21,
		32,
		1,
		1,
		4,
		4,
		1,
		1,
		15,
		16,
		1,
		1,
		13,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		33,
		8,
		1,
		1,
		11,
		8,
		1,
		16,
		18,
		3,
		1,
		1,
		3,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		34,
		17,
		1,
		8,
		10,
		1,
		1,
		6,
		18,
		21,
		1,
		9,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		21,
		1,
		1,
		0,
		4,
		1,
		1,
		23,
		15,
		1,
		1,
		5,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		43,
		51,
		1,
		10,
		42,
		40,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		40,
		9,
		1,
		43,
		42,
		6,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		8,
		1,
		1,
		11,
		12,
		1,
		1,
		38,
		33,
		1,
		1,
		11,
		11,
		1,
		1,
		16,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		43,
		51,
		1,
		12,
		40,
		48,
		1,
		33,
		47,
		43,
		1,
		1,
		52,
		43,
		1,
		17,
		20,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		43,
		1,
		1,
		45,
		40,
		9,
		1,
		43,
		46,
		36,
		1,
		43,
		42,
		1,
		1,
		9,
		20,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		1,
		1,
		7,
		11,
		1,
		1,
		36,
		38,
		1,
		1,
		6,
		11,
		1,
		1,
		32,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		23,
		32,
		1,
		1,
		11,
		11,
		1,
		1,
		39,
		34,
		1,
		1,
		11,
		12,
		1,
		1,
		12,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		34,
		8,
		1,
		1,
		52,
		40,
		1,
		34,
		46,
		43,
		1,
		12,
		40,
		45,
		1,
		1,
		40,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		33,
		19,
		1,
		40,
		42,
		1,
		1,
		43,
		47,
		36,
		1,
		48,
		40,
		7,
		1,
		41,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		23,
		1,
		1,
		3,
		11,
		1,
		1,
		36,
		39,
		1,
		1,
		9,
		11,
		1,
		1,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		12,
		1,
		1,
		1,
		1,
		1,
		11,
		52,
		40,
		1,
		8,
		43,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		43,
		52,
		6,
		1,
		41,
		40,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		0,
		1,
		1,
		15,
		16,
		1,
		1,
		0,
		0,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		9,
		1,
		16,
		18,
		3,
		1,
		1,
		6,
		9,
		1,
		19,
		20,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		6,
		1,
		1,
		6,
		18,
		21,
		1,
		7,
		6,
		1,
		1,
		9,
		20,
		22,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		0,
		1,
		1,
		23,
		15,
		1,
		1,
		4,
		0,
		1,
		1,
		22,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		33,
		12,
		1,
		1,
		11,
		8,
		1,
		16,
		18,
		6,
		1,
		1,
		3,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		34,
		49,
		1,
		7,
		4,
		8,
		10,
		1,
		18,
		35,
		1,
		11,
		13,
		9,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		50,
		20,
		1,
		10,
		8,
		0,
		3,
		1,
		35,
		38,
		1,
		6,
		7,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		36,
		22,
		1,
		9,
		6,
		1,
		1,
		11,
		39,
		16,
		1,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		41,
		43,
		28,
		52,
		40,
		52,
		25,
		1,
		1,
		1,
		1,
		6,
		7,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		43,
		41,
		30,
		40,
		42,
		43,
		27,
		1,
		1,
		1,
		1,
		9,
		6,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		41,
		1,
		8,
		43,
		48,
		1,
		34,
		46,
		43,
		1,
		1,
		42,
		40,
		1,
		19,
		36,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		41,
		43,
		1,
		43,
		4,
		1,
		53,
		46,
		21,
		1,
		30,
		10,
		43,
		42,
		1,
		20,
		37,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		51,
		9,
		45,
		1,
		4,
		30,
		43,
		1,
		23,
		29,
		1,
		42,
		43,
		3,
		7,
		1,
		37,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		30,
		1,
		1,
		53,
		25,
		8,
		1,
		30,
		29,
		34,
		1,
		30,
		27,
		1,
		1,
		8,
		33,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		33,
		8,
		1,
		1,
		42,
		43,
		1,
		33,
		47,
		43,
		1,
		8,
		43,
		45,
		1,
		1,
		43,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		34,
		50,
		1,
		7,
		10,
		43,
		52,
		1,
		47,
		23,
		1,
		25,
		43,
		4,
		1,
		53,
		8,
		51,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		49,
		36,
		1,
		52,
		43,
		6,
		43,
		1,
		21,
		29,
		48,
		1,
		4,
		25,
		1,
		40,
		41,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		20,
		32,
		1,
		30,
		24,
		1,
		1,
		25,
		29,
		33,
		1,
		53,
		30,
		8,
		1,
		26,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		8,
		11,
		9,
		1,
		1,
		1,
		1,
		42,
		43,
		52,
		30,
		40,
		41,
		40,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		12,
		6,
		1,
		1,
		1,
		1,
		40,
		42,
		40,
		27,
		51,
		40,
		41,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		9,
		1,
		16,
		18,
		6,
		1,
		1,
		6,
		9,
		1,
		19,
		20,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		6,
		1,
		18,
		35,
		1,
		11,
		0,
		7,
		6,
		1,
		36,
		37,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		5,
		3,
		1,
		35,
		38,
		1,
		3,
		9,
		5,
		9,
		1,
		37,
		34,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		11,
		1,
		1,
		11,
		39,
		16,
		1,
		8,
		11,
		1,
		1,
		12,
		34,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		3,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		9,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		34,
		19,
		1,
		12,
		11,
		1,
		1,
		3,
		18,
		23,
		1,
		7,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		50,
		36,
		1,
		11,
		12,
		0,
		6,
		1,
		35,
		39,
		1,
		3,
		9,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		34,
		49,
		1,
		7,
		4,
		8,
		10,
		1,
		18,
		35,
		1,
		11,
		13,
		9,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		36,
		7,
		1,
		1,
		6,
		7,
		1,
		21,
		38,
		11,
		1,
		1,
		11,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		40,
		41,
		30,
		43,
		52,
		43,
		27,
		1,
		1,
		1,
		1,
		7,
		3,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		51,
		43,
		26,
		52,
		43,
		52,
		30,
		1,
		1,
		1,
		1,
		6,
		9,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		43,
		1,
		1,
		45,
		43,
		9,
		1,
		43,
		47,
		36,
		1,
		43,
		42,
		1,
		1,
		9,
		36,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		43,
		41,
		9,
		48,
		1,
		4,
		25,
		40,
		1,
		23,
		44,
		1,
		52,
		40,
		3,
		9,
		1,
		37,
		34,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		41,
		43,
		1,
		43,
		4,
		1,
		53,
		46,
		21,
		1,
		30,
		10,
		43,
		42,
		1,
		20,
		37,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		28,
		1,
		7,
		30,
		53,
		1,
		20,
		29,
		25,
		1,
		1,
		27,
		25,
		1,
		22,
		34,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		33,
		17,
		1,
		43,
		52,
		1,
		1,
		40,
		47,
		20,
		1,
		45,
		40,
		9,
		1,
		51,
		43,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		50,
		36,
		1,
		52,
		43,
		3,
		43,
		1,
		23,
		29,
		48,
		1,
		5,
		25,
		1,
		40,
		41,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		49,
		1,
		9,
		11,
		40,
		42,
		1,
		46,
		21,
		1,
		30,
		40,
		5,
		1,
		31,
		12,
		41,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		36,
		9,
		1,
		1,
		27,
		30,
		1,
		36,
		44,
		25,
		1,
		7,
		30,
		31,
		1,
		1,
		30,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		8,
		3,
		1,
		1,
		1,
		1,
		40,
		42,
		43,
		24,
		51,
		40,
		51,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		8,
		10,
		9,
		1,
		1,
		1,
		1,
		52,
		43,
		42,
		30,
		43,
		41,
		43,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		1,
		1,
		3,
		18,
		23,
		1,
		9,
		3,
		1,
		1,
		7,
		20,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		5,
		6,
		1,
		35,
		39,
		1,
		6,
		7,
		5,
		7,
		1,
		37,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		6,
		1,
		18,
		35,
		1,
		11,
		0,
		7,
		6,
		1,
		36,
		37,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		8,
		1,
		21,
		38,
		11,
		1,
		1,
		10,
		8,
		1,
		22,
		33,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		3,
		7,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		9,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		21,
		1,
		1,
		0,
		5,
		1,
		1,
		21,
		15,
		1,
		1,
		5,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		20,
		22,
		1,
		9,
		6,
		1,
		1,
		11,
		38,
		16,
		1,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		20,
		7,
		1,
		1,
		3,
		9,
		1,
		23,
		39,
		11,
		1,
		1,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		21,
		32,
		1,
		1,
		4,
		4,
		1,
		1,
		15,
		16,
		1,
		1,
		13,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		30,
		8,
		1,
		30,
		24,
		10,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		25,
		26,
		1,
		6,
		24,
		25,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		1,
		1,
		9,
		11,
		1,
		1,
		20,
		38,
		1,
		1,
		6,
		10,
		1,
		1,
		22,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		1,
		1,
		31,
		25,
		12,
		1,
		25,
		29,
		33,
		1,
		25,
		24,
		1,
		1,
		12,
		33,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		28,
		1,
		7,
		30,
		31,
		1,
		20,
		29,
		30,
		1,
		1,
		27,
		25,
		1,
		22,
		34,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		8,
		1,
		1,
		11,
		12,
		1,
		1,
		38,
		33,
		1,
		1,
		11,
		11,
		1,
		1,
		16,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		23,
		1,
		1,
		3,
		10,
		1,
		1,
		20,
		39,
		1,
		1,
		7,
		11,
		1,
		1,
		9,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		20,
		22,
		1,
		25,
		27,
		1,
		1,
		30,
		29,
		34,
		1,
		31,
		30,
		12,
		1,
		28,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		20,
		9,
		1,
		1,
		24,
		25,
		1,
		20,
		29,
		25,
		1,
		9,
		25,
		31,
		1,
		1,
		25,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		23,
		32,
		1,
		1,
		11,
		11,
		1,
		1,
		39,
		34,
		1,
		1,
		11,
		12,
		1,
		1,
		12,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		4,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		11,
		1,
		26,
		25,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		7,
		1,
		1,
		1,
		1,
		1,
		6,
		24,
		30,
		1,
		7,
		30,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		13,
		1,
		1,
		21,
		15,
		1,
		1,
		4,
		13,
		1,
		1,
		32,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		11,
		1,
		1,
		11,
		38,
		16,
		1,
		8,
		11,
		1,
		1,
		12,
		33,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		12,
		1,
		23,
		39,
		11,
		1,
		1,
		11,
		12,
		1,
		32,
		34,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		0,
		1,
		1,
		15,
		16,
		1,
		1,
		0,
		0,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		3,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		57,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		59,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		11,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		12,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		10,
		8,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		11,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		12,
		11,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		11,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		59,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		57,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		9,
		6,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		3,
		9,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		10,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		6,
		9,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		6,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		11,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		59,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		57,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		10,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		10,
		12,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		12,
		11,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		10,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		8,
		11,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		59,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		57,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		3,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		9,
		3,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		10,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1
	],
	"index_convention":"Zero-based exact_values indices; tuples(fields2, repeat=3), last field varying fastest. Flat index (i*N+j)*N+k.",
	"ordered_triples":32768,
	"source_workflow_file":"e8_workflow_120\/runs\/wp100_guard20\/case_k0_kp13\/ope_exact.wl",
	"original_source_sha256":"5ba85f5d98847b98acf5c4bc795c863364f9d63d3cb42d9e8044f5c8b3f8d466",
	"packaged_native_file":"ope_exact.wl",
	"packaged_native_sha256":"482856a67d53c5bccfd76ca2bfabac7a465568ec267005395762bf48ee021f10",
	"metadata_edit":"Removed the preparation-machine workspace prefix from archival path metadata only; exact tensor, X, fields, and parameters unchanged."
}

==> anc/data/E8/p7/coefficients.json <==
{
  "schema_version": 1,
  "kind": "E8CoefficientTable",
  "parameters": {
    "pp": 30,
    "k": 0,
    "kp": 7
  },
  "number_of_coefficients": 107,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [
    46,
    52,
    71,
    73,
    98,
    99,
    102,
    103,
    105,
    106,
    107
  ],
  "source_ope_file": "e8_workflow/runs/wp100_four_cases/case_k0_kp7/ope_exact.wl",
  "source_ope_sha256": "9daf41fb152c67fd7a69a2475182a4f243bd3a4defa7c311ba6f4767f21192fe",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "e8_workflow/vendor/triplet_classification_E8.wl",
    "sha256": "451eefeb43deaa6b66cbd5df8f5fb40f6f29799595ca2010f9ebafa0e7167daf",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          0,
          5
        ],
        [
          0,
          5
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          0,
          5
        ],
        [
          0,
          9
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          0
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Sqrt[5/3]",
      "display_inputform": "Sqrt[5/3]",
      "tex": "\\sqrt{\\frac{5}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "Root[-5 + 9*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[3])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 19,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 20,
      "inputform": "Root[-5 + 9*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[3])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 21,
      "inputform": "1/Sqrt[3]",
      "display_inputform": "1/Sqrt[3]",
      "tex": "\\frac{1}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 22,
      "inputform": "Sqrt[5/6]",
      "display_inputform": "Sqrt[5/6]",
      "tex": "\\sqrt{\\frac{5}{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 23,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 24,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 25,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 26,
      "inputform": "1/Sqrt[3]",
      "display_inputform": "1/Sqrt[3]",
      "tex": "\\frac{1}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 27,
      "inputform": "Root[-5 + 36*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[6])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 28,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 29,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          0
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 30,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          0
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 31,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 32,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 33,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 34,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 35,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 36,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 37,
      "inputform": "Sqrt[5/6]",
      "display_inputform": "Sqrt[5/6]",
      "tex": "\\sqrt{\\frac{5}{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 38,
      "inputform": "Root[-5 + 36*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[6])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 39,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 40,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 41,
      "inputform": "Sqrt[5/3]/2",
      "display_inputform": "Sqrt[5/3]/2",
      "tex": "\\frac{\\sqrt{\\frac{5}{3}}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 42,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 43,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 44,
      "inputform": "-1/2*Sqrt[3]",
      "display_inputform": "-1/2*Sqrt[3]",
      "tex": "-\\frac{\\sqrt{3}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 45,
      "inputform": "Root[-20 + 9*#1^4 & , 2, 0]",
      "display_inputform": "Sqrt[2/3]*5^(1/4)",
      "tex": "\\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 46,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 47,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 48,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 49,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 50,
      "inputform": "Root[-5 + 36*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[6])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 51,
      "inputform": "-Sqrt[2/3]",
      "display_inputform": "-Sqrt[2/3]",
      "tex": "-\\sqrt{\\frac{2}{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 52,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 53,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          11
        ]
      ]
    },
    {
      "index": 54,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          0
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 55,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          0
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 56,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 57,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 58,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 59,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          11
        ]
      ]
    },
    {
      "index": 60,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 61,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 62,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 63,
      "inputform": "I/2",
      "display_inputform": "I/2",
      "tex": "\\frac{i}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          11
        ]
      ]
    },
    {
      "index": 64,
      "inputform": "Root[-5 + 36*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[6])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 65,
      "inputform": "Sqrt[5/3]/2",
      "display_inputform": "Sqrt[5/3]/2",
      "tex": "\\frac{\\sqrt{\\frac{5}{3}}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 66,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 67,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 68,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 69,
      "inputform": "Sqrt[3]/2",
      "display_inputform": "Sqrt[3]/2",
      "tex": "\\frac{\\sqrt{3}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 70,
      "inputform": "Root[-5 + 9*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[3]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 71,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 72,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 73,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 74,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 75,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          0
        ],
        [
          9,
          0
        ]
      ]
    },
    {
      "index": 76,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 77,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          5
        ],
        [
          9,
          5
        ]
      ]
    },
    {
      "index": 78,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 79,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 80,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 81,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 82,
      "inputform": "3/2",
      "display_inputform": "3/2",
      "tex": "\\frac{3}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 83,
      "inputform": "Root[-45 + 16*#1^4 & , 2, 0]",
      "display_inputform": "(Sqrt[3]*5^(1/4))/2",
      "tex": "\\frac{1}{2} \\sqrt{3} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 84,
      "inputform": "Root[-45 + 16*#1^4 & , 2, 0]",
      "display_inputform": "(Sqrt[3]*5^(1/4))/2",
      "tex": "\\frac{1}{2} \\sqrt{3} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          9,
          5
        ]
      ]
    },
    {
      "index": 85,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          9,
          9
        ]
      ]
    },
    {
      "index": 86,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 87,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 88,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 89,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 90,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 91,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 92,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 93,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 94,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 95,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 96,
      "inputform": "Root[-20 + 9*#1^4 & , 2, 0]",
      "display_inputform": "Sqrt[2/3]*5^(1/4)",
      "tex": "\\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 97,
      "inputform": "-Sqrt[2/3]",
      "display_inputform": "-Sqrt[2/3]",
      "tex": "-\\sqrt{\\frac{2}{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 98,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 99,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 100,
      "inputform": "Root[-5 + 9*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[3]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 101,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 102,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 103,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 104,
      "inputform": "2/Sqrt[3]",
      "display_inputform": "2/Sqrt[3]",
      "tex": "\\frac{2}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 105,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 106,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 107,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    }
  ]
}


==> anc/data/E8/p7/coefficients.md <==
# E8 coefficient table

Parameters: **k = 0, k' = 7, p' = 30**.

The 107 rows use the original numbered class convention. Class 0 is the separate normalization class and equals 1. The table contains exact expressions reconstructed by the bootstrap solver; crossing verification is recorded separately.

Each representative lists the three fields for which the coefficient is $x_i = \alpha[A,B,C]$. Representative identities and displayed radical forms were checked by exact algebraic reduction.

Zero coefficients: 46, 52, 71, 73, 98, 99, 102, 103, 105, 106, 107.

| Index | Representative fields A, B, C | Exact coefficient $x_i$ |
| ---: | :--- | :--- |
| 1 | $(0,5), (0,5), (0,5)$ | $\sqrt{\frac{3}{2}}$ |
| 2 | $(0,5), (0,5), (0,9)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 3 | $(0,5), (3,3), (3,3)$ | $-1$ |
| 4 | $(0,5), (3,3), (3,6)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 5 | $(0,5), (3,3), (3,8)$ | $\frac{1}{\sqrt{2}}$ |
| 6 | $(0,5), (3,6), (3,6)$ | $\frac{1}{\sqrt{2}}$ |
| 7 | $(0,5), (3,6), (3,8)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 8 | $(0,5), (5,0), (5,5)$ | $1$ |
| 9 | $(0,5), (5,5), (5,5)$ | $\sqrt{\frac{3}{2}}$ |
| 10 | $(0,5), (5,5), (5,9)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 11 | $(0,5), (6,3), (6,3)$ | $-1$ |
| 12 | $(0,5), (6,3), (6,6)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 13 | $(0,5), (6,3), (6,8)$ | $\frac{1}{\sqrt{2}}$ |
| 14 | $(0,5), (6,6), (6,6)$ | $\frac{1}{\sqrt{2}}$ |
| 15 | $(0,5), (6,6), (6,8)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 16 | $(3,3), (3,3), (3,3)$ | $\sqrt{\frac{5}{3}}$ |
| 17 | $(3,3), (3,3), (3,6)$ | $-\frac{\sqrt[4]{5}}{\sqrt{3}}$ |
| 18 | $(3,3), (3,3), (5,0)$ | $-1$ |
| 19 | $(3,3), (3,3), (5,5)$ | $1$ |
| 20 | $(3,3), (3,3), (6,3)$ | $-\frac{\sqrt[4]{5}}{\sqrt{3}}$ |
| 21 | $(3,3), (3,3), (6,6)$ | $\frac{1}{\sqrt{3}}$ |
| 22 | $(3,3), (3,6), (3,6)$ | $\sqrt{\frac{5}{6}}$ |
| 23 | $(3,3), (3,6), (3,8)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 24 | $(3,3), (3,6), (5,5)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 25 | $(3,3), (3,6), (5,9)$ | $-\frac{1}{\sqrt{2}}$ |
| 26 | $(3,3), (3,6), (6,3)$ | $\frac{1}{\sqrt{3}}$ |
| 27 | $(3,3), (3,6), (6,6)$ | $-\frac{\sqrt[4]{5}}{\sqrt{6}}$ |
| 28 | $(3,3), (3,6), (6,8)$ | $-\frac{1}{\sqrt{2}}$ |
| 29 | $(3,3), (5,0), (6,3)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 30 | $(3,3), (5,0), (8,3)$ | $-\frac{1}{\sqrt{2}}$ |
| 31 | $(3,3), (5,5), (6,3)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 32 | $(3,3), (5,5), (6,6)$ | $\frac{\sqrt{5}}{2}$ |
| 33 | $(3,3), (5,5), (6,8)$ | $\frac{\sqrt[4]{5}}{2}$ |
| 34 | $(3,3), (5,5), (8,3)$ | $\frac{1}{\sqrt{2}}$ |
| 35 | $(3,3), (5,5), (8,6)$ | $\frac{\sqrt[4]{5}}{2}$ |
| 36 | $(3,3), (5,5), (8,8)$ | $-\frac{1}{2}$ |
| 37 | $(3,3), (6,3), (6,3)$ | $\sqrt{\frac{5}{6}}$ |
| 38 | $(3,3), (6,3), (6,6)$ | $-\frac{\sqrt[4]{5}}{\sqrt{6}}$ |
| 39 | $(3,3), (6,3), (8,3)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 40 | $(3,3), (6,3), (8,6)$ | $-\frac{1}{\sqrt{2}}$ |
| 41 | $(3,3), (6,6), (6,6)$ | $\frac{\sqrt{\frac{5}{3}}}{2}$ |
| 42 | $(3,3), (6,6), (6,8)$ | $\frac{\sqrt[4]{5}}{2}$ |
| 43 | $(3,3), (6,6), (8,6)$ | $\frac{\sqrt[4]{5}}{2}$ |
| 44 | $(3,3), (6,6), (8,8)$ | $-\frac{\sqrt{3}}{2}$ |
| 45 | $(3,6), (3,6), (3,6)$ | $\sqrt{\frac{2}{3}} \sqrt[4]{5}$ |
| 46 | $(3,6), (3,6), (3,8)$ | $0$ |
| 47 | $(3,6), (3,6), (5,0)$ | $-1$ |
| 48 | $(3,6), (3,6), (5,5)$ | $-\frac{1}{\sqrt{2}}$ |
| 49 | $(3,6), (3,6), (5,9)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 50 | $(3,6), (3,6), (6,3)$ | $-\frac{\sqrt[4]{5}}{\sqrt{6}}$ |
| 51 | $(3,6), (3,6), (6,6)$ | $-\sqrt{\frac{2}{3}}$ |
| 52 | $(3,6), (3,6), (6,8)$ | $0$ |
| 53 | $(3,6), (3,6), (6,11)$ | $-\frac{i}{\sqrt{2}}$ |
| 54 | $(3,6), (5,0), (6,6)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 55 | $(3,6), (5,0), (8,6)$ | $-\frac{1}{\sqrt{2}}$ |
| 56 | $(3,6), (5,5), (6,3)$ | $\frac{\sqrt{5}}{2}$ |
| 57 | $(3,6), (5,5), (6,6)$ | $-\frac{\sqrt[4]{5}}{2}$ |
| 58 | $(3,6), (5,5), (6,8)$ | $\frac{\sqrt{5}}{2}$ |
| 59 | $(3,6), (5,5), (6,11)$ | $\frac{i \sqrt[4]{5}}{2}$ |
| 60 | $(3,6), (5,5), (8,3)$ | $\frac{\sqrt[4]{5}}{2}$ |
| 61 | $(3,6), (5,5), (8,6)$ | $-\frac{1}{2}$ |
| 62 | $(3,6), (5,5), (8,8)$ | $-\frac{\sqrt[4]{5}}{2}$ |
| 63 | $(3,6), (5,5), (8,11)$ | $\frac{i}{2}$ |
| 64 | $(3,6), (6,3), (6,3)$ | $-\frac{\sqrt[4]{5}}{\sqrt{6}}$ |
| 65 | $(3,6), (6,3), (6,6)$ | $\frac{\sqrt{\frac{5}{3}}}{2}$ |
| 66 | $(3,6), (6,3), (6,8)$ | $-\frac{\sqrt[4]{5}}{2}$ |
| 67 | $(3,6), (6,3), (8,3)$ | $-\frac{1}{\sqrt{2}}$ |
| 68 | $(3,6), (6,3), (8,6)$ | $\frac{\sqrt[4]{5}}{2}$ |
| 69 | $(3,6), (6,3), (8,8)$ | $\frac{\sqrt{3}}{2}$ |
| 70 | $(3,6), (6,6), (6,6)$ | $\frac{\sqrt[4]{5}}{\sqrt{3}}$ |
| 71 | $(3,6), (6,6), (6,8)$ | $0$ |
| 72 | $(3,6), (6,6), (8,6)$ | $1$ |
| 73 | $(3,6), (6,6), (8,8)$ | $0$ |
| 74 | $(5,0), (5,0), (5,0)$ | $\sqrt{\frac{3}{2}}$ |
| 75 | $(5,0), (5,0), (9,0)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 76 | $(5,0), (5,5), (5,5)$ | $\sqrt{\frac{3}{2}}$ |
| 77 | $(5,0), (5,5), (9,5)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 78 | $(5,0), (6,3), (6,3)$ | $\frac{1}{\sqrt{2}}$ |
| 79 | $(5,0), (6,3), (8,3)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 80 | $(5,0), (6,6), (6,6)$ | $\frac{1}{\sqrt{2}}$ |
| 81 | $(5,0), (6,6), (8,6)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 82 | $(5,5), (5,5), (5,5)$ | $\frac{3}{2}$ |
| 83 | $(5,5), (5,5), (5,9)$ | $\frac{1}{2} \sqrt{3} \sqrt[4]{5}$ |
| 84 | $(5,5), (5,5), (9,5)$ | $\frac{1}{2} \sqrt{3} \sqrt[4]{5}$ |
| 85 | $(5,5), (5,5), (9,9)$ | $-\frac{\sqrt{5}}{2}$ |
| 86 | $(5,5), (6,3), (6,3)$ | $-\frac{1}{\sqrt{2}}$ |
| 87 | $(5,5), (6,3), (6,6)$ | $-\frac{\sqrt[4]{5}}{2}$ |
| 88 | $(5,5), (6,3), (6,8)$ | $\frac{1}{2}$ |
| 89 | $(5,5), (6,3), (8,3)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ |
| 90 | $(5,5), (6,3), (8,6)$ | $-\frac{\sqrt{5}}{2}$ |
| 91 | $(5,5), (6,3), (8,8)$ | $-\frac{\sqrt[4]{5}}{2}$ |
| 92 | $(5,5), (6,6), (6,6)$ | $\frac{1}{2}$ |
| 93 | $(5,5), (6,6), (6,8)$ | $\frac{\sqrt[4]{5}}{2}$ |
| 94 | $(5,5), (6,6), (8,6)$ | $\frac{\sqrt[4]{5}}{2}$ |
| 95 | $(5,5), (6,6), (8,8)$ | $-\frac{\sqrt{5}}{2}$ |
| 96 | $(6,3), (6,3), (6,3)$ | $\sqrt{\frac{2}{3}} \sqrt[4]{5}$ |
| 97 | $(6,3), (6,3), (6,6)$ | $-\sqrt{\frac{2}{3}}$ |
| 98 | $(6,3), (6,3), (8,3)$ | $0$ |
| 99 | $(6,3), (6,3), (8,6)$ | $0$ |
| 100 | $(6,3), (6,6), (6,6)$ | $\frac{\sqrt[4]{5}}{\sqrt{3}}$ |
| 101 | $(6,3), (6,6), (6,8)$ | $1$ |
| 102 | $(6,3), (6,6), (8,6)$ | $0$ |
| 103 | $(6,3), (6,6), (8,8)$ | $0$ |
| 104 | $(6,6), (6,6), (6,6)$ | $\frac{2}{\sqrt{3}}$ |
| 105 | $(6,6), (6,6), (6,8)$ | $0$ |
| 106 | $(6,6), (6,6), (8,6)$ | $0$ |
| 107 | $(6,6), (6,6), (8,8)$ | $0$ |

Machine-readable forms: [JSON](coefficients.json) and [exact Wolfram association](coefficients.wl).


==> anc/data/E8/p7/coefficients.wl <==
(* Exact x[1] through x[107], indexed by integer class number. *)
<|1 -> Sqrt[3/2], 2 -> Root[-5 + 4*#1^4 & , 2, 0], 3 -> -1, 4 -> Root[-5 + 4*#1^4 & , 1, 0], 5 -> 1/Sqrt[2], 6 -> 1/Sqrt[2], 7 -> Root[-5 + 4*#1^4 & , 2, 0], 8 -> 1, 9 -> Sqrt[3/2], 10 -> Root[-5 + 4*#1^4 & , 2, 0], 11 -> -1, 12 -> Root[-5 + 4*#1^4 & , 1, 0], 13 -> 1/Sqrt[2], 14 -> 1/Sqrt[2], 15 -> Root[-5 + 4*#1^4 & , 2, 0], 16 -> Sqrt[5/3], 17 -> Root[-5 + 9*#1^4 & , 1, 0], 18 -> -1, 19 -> 1, 20 -> Root[-5 + 9*#1^4 & , 1, 0], 21 -> 1/Sqrt[3], 22 -> Sqrt[5/6], 23 -> Root[-5 + 4*#1^4 & , 2, 0], 24 -> Root[-5 + 4*#1^4 & , 2, 0], 25 -> -(1/Sqrt[2]), 26 -> 1/Sqrt[3], 27 -> Root[-5 + 36*#1^4 & , 1, 0], 28 -> -(1/Sqrt[2]), 29 -> Root[-5 + 4*#1^4 & , 1, 0], 30 -> -(1/Sqrt[2]), 31 -> Root[-5 + 4*#1^4 & , 2, 0], 32 -> Sqrt[5]/2, 33 -> Root[-5 + 16*#1^4 & , 2, 0], 34 -> 1/Sqrt[2], 35 -> Root[-5 + 16*#1^4 & , 2, 0], 36 -> -1/2, 37 -> Sqrt[5/6], 38 -> Root[-5 + 36*#1^4 & , 1, 0], 39 -> Root[-5 + 4*#1^4 & , 2, 0], 40 -> -(1/Sqrt[2]), 41 -> Sqrt[5/3]/2, 42 -> Root[-5 + 16*#1^4 & , 2, 0], 43 -> Root[-5 + 16*#1^4 & , 2, 0], 44 -> -1/2*Sqrt[3], 45 -> Root[-20 + 9*#1^4 & , 2, 0], 46 -> 0, 47 -> -1, 48 -> -(1/Sqrt[2]), 49 -> Root[-5 + 4*#1^4 & , 1, 0], 50 -> Root[-5 + 36*#1^4 & , 1, 0], 51 -> -Sqrt[2/3], 52 -> 0, 53 -> (-I)/Sqrt[2], 54 -> Root[-5 + 4*#1^4 & , 1, 0], 55 -> -(1/Sqrt[2]), 56 -> Sqrt[5]/2, 57 -> Root[-5 + 16*#1^4 & , 1, 0], 58 -> Sqrt[5]/2, 59 -> Root[-5 + 16*#1^4 & , 4, 0], 60 -> Root[-5 + 16*#1^4 & , 2, 0], 61 -> -1/2, 62 -> Root[-5 + 16*#1^4 & , 1, 0], 63 -> I/2, 64 -> Root[-5 + 36*#1^4 & , 1, 0], 65 -> Sqrt[5/3]/2, 66 -> Root[-5 + 16*#1^4 & , 1, 0], 67 -> -(1/Sqrt[2]), 68 -> Root[-5 + 16*#1^4 & , 2, 0], 69 -> Sqrt[3]/2, 70 -> Root[-5 + 9*#1^4 & , 2, 0], 71 -> 0, 72 -> 1, 73 -> 0, 74 -> Sqrt[3/2], 75 -> Root[-5 + 4*#1^4 & , 2, 0], 76 -> Sqrt[3/2], 77 -> Root[-5 + 4*#1^4 & , 2, 0], 78 -> 1/Sqrt[2], 79 -> Root[-5 + 4*#1^4 & , 2, 0], 80 -> 1/Sqrt[2], 81 -> Root[-5 + 4*#1^4 & , 2, 0], 82 -> 3/2, 83 -> Root[-45 + 16*#1^4 & , 2, 0], 84 -> Root[-45 + 16*#1^4 & , 2, 0], 85 -> -1/2*Sqrt[5], 86 -> -(1/Sqrt[2]), 87 -> Root[-5 + 16*#1^4 & , 1, 0], 88 -> 1/2, 89 -> Root[-5 + 4*#1^4 & , 1, 0], 90 -> -1/2*Sqrt[5], 91 -> Root[-5 + 16*#1^4 & , 1, 0], 92 -> 1/2, 93 -> Root[-5 + 16*#1^4 & , 2, 0], 94 -> Root[-5 + 16*#1^4 & , 2, 0], 95 -> -1/2*Sqrt[5], 96 -> Root[-20 + 9*#1^4 & , 2, 0], 97 -> -Sqrt[2/3], 98 -> 0, 99 -> 0, 100 -> Root[-5 + 9*#1^4 & , 2, 0], 101 -> 1, 102 -> 0, 103 -> 0, 104 -> 2/Sqrt[3], 105 -> 0, 106 -> 0, 107 -> 0|>


==> anc/data/E8/p7/ope.json <==
{
	"schema_version":1,
	"kind":"ADEExactOPETensor",
	"model":"E8",
	"parameters":{
		"pp":30,
		"k":0,
		"kp":7
	},
	"fields2":[
		[
			0,
			0
		],
		[
			0,
			10
		],
		[
			0,
			18
		],
		[
			0,
			28
		],
		[
			6,
			6
		],
		[
			6,
			12
		],
		[
			6,
			16
		],
		[
			6,
			22
		],
		[
			10,
			0
		],
		[
			10,
			10
		],
		[
			10,
			18
		],
		[
			10,
			28
		],
		[
			12,
			6
		],
		[
			12,
			12
		],
		[
			12,
			16
		],
		[
			12,
			22
		],
		[
			16,
			6
		],
		[
			16,
			12
		],
		[
			16,
			16
		],
		[
			16,
			22
		],
		[
			18,
			0
		],
		[
			18,
			10
		],
		[
			18,
			18
		],
		[
			18,
			28
		],
		[
			22,
			6
		],
		[
			22,
			12
		],
		[
			22,
			16
		],
		[
			22,
			22
		],
		[
			28,
			0
		],
		[
			28,
			10
		],
		[
			28,
			18
		],
		[
			28,
			28
		]
	],
	"exact_value_format":"Wolfram Language InputForm; exact algebraic expressions, not decimal approximations",
	"exact_values":[
		"1",
		"0",
		"Sqrt[3\/2]",
		"Root[-5 + 4*#1^4 & , 2, 0]",
		"-I",
		"I",
		"-1",
		"Root[-5 + 4*#1^4 & , 1, 0]",
		"1\/Sqrt[2]",
		"(-I)\/Sqrt[2]",
		"-(1\/Sqrt[2])",
		"Root[-5 + 4*#1^4 & , 3, 0]",
		"Root[-5 + 4*#1^4 & , 4, 0]",
		"I\/Sqrt[2]",
		"-Sqrt[3\/2]",
		"Sqrt[5\/3]",
		"Root[-5 + 9*#1^4 & , 1, 0]",
		"1\/Sqrt[3]",
		"Sqrt[5\/6]",
		"Root[-5 + 36*#1^4 & , 1, 0]",
		"Root[-5 + 9*#1^4 & , 3, 0]",
		"I\/Sqrt[3]",
		"Root[-5 + 9*#1^4 & , 4, 0]",
		"(-I)\/Sqrt[3]",
		"Sqrt[5]\/2",
		"Root[-5 + 16*#1^4 & , 2, 0]",
		"-1\/2",
		"Root[-5 + 16*#1^4 & , 1, 0]",
		"-1\/2*Sqrt[5]",
		"Sqrt[5\/3]\/2",
		"-1\/2*Sqrt[3]",
		"Root[-5 + 36*#1^4 & , 3, 0]",
		"1\/2",
		"Root[-5 + 36*#1^4 & , 4, 0]",
		"Root[-20 + 9*#1^4 & , 2, 0]",
		"-Sqrt[2\/3]",
		"I*Sqrt[5\/6]",
		"(-I)*Sqrt[5\/6]",
		"Root[-5 + 16*#1^4 & , 4, 0]",
		"I\/2",
		"(-1\/2*I)*Sqrt[5]",
		"Root[-5 + 16*#1^4 & , 3, 0]",
		"Sqrt[3]\/2",
		"Root[-5 + 9*#1^4 & , 2, 0]",
		"(I\/2)*Sqrt[3]",
		"(I\/2)*Sqrt[5\/3]",
		"(-1\/2*I)*Sqrt[5\/3]",
		"-1\/2*I",
		"(-1\/2*I)*Sqrt[3]",
		"(-I)*Sqrt[2\/3]",
		"I*Sqrt[2\/3]",
		"(I\/2)*Sqrt[5]",
		"-1\/2*Sqrt[5\/3]",
		"-(1\/Sqrt[3])",
		"Root[-5 + 36*#1^4 & , 2, 0]",
		"3\/2",
		"Root[-45 + 16*#1^4 & , 2, 0]",
		"(-I)*Sqrt[3\/2]",
		"Root[-45 + 16*#1^4 & , 1, 0]",
		"I*Sqrt[3\/2]",
		"-3\/2",
		"2\/Sqrt[3]",
		"-2\/Sqrt[3]"
	],
	"alpha_indices":[
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		8,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		8,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		7,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		8,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		10,
		3,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		10,
		3,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		12,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		14,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		14,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		10,
		3,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		1,
		1,
		15,
		16,
		1,
		1,
		6,
		0,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		1,
		16,
		18,
		3,
		1,
		1,
		3,
		10,
		1,
		17,
		19,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		1,
		1,
		7,
		18,
		20,
		1,
		10,
		3,
		1,
		1,
		8,
		19,
		21,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		6,
		1,
		1,
		22,
		15,
		1,
		1,
		5,
		0,
		1,
		1,
		23,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		8,
		1,
		1,
		1,
		1,
		1,
		3,
		24,
		25,
		1,
		8,
		25,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		5,
		1,
		1,
		1,
		1,
		1,
		27,
		28,
		12,
		1,
		26,
		25,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		17,
		1,
		1,
		7,
		3,
		1,
		1,
		18,
		19,
		1,
		1,
		3,
		10,
		1,
		1,
		8,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		19,
		10,
		1,
		1,
		24,
		27,
		1,
		19,
		29,
		25,
		1,
		10,
		25,
		30,
		1,
		1,
		27,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		19,
		21,
		1,
		27,
		24,
		1,
		1,
		27,
		29,
		31,
		1,
		30,
		27,
		9,
		1,
		32,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		23,
		16,
		1,
		1,
		12,
		3,
		1,
		1,
		33,
		18,
		1,
		1,
		9,
		3,
		1,
		1,
		13,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		1,
		1,
		7,
		8,
		1,
		1,
		18,
		19,
		1,
		1,
		7,
		3,
		1,
		1,
		20,
		21,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		32,
		1,
		8,
		27,
		30,
		1,
		19,
		29,
		27,
		1,
		1,
		24,
		25,
		1,
		21,
		31,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		1,
		1,
		30,
		25,
		9,
		1,
		25,
		29,
		33,
		1,
		25,
		24,
		1,
		1,
		9,
		33,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		10,
		1,
		1,
		9,
		7,
		1,
		1,
		31,
		18,
		1,
		1,
		11,
		3,
		1,
		1,
		17,
		20,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		27,
		26,
		1,
		7,
		28,
		25,
		1,
		1,
		1,
		1,
		1,
		5,
		12,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		27,
		13,
		1,
		27,
		24,
		12,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		23,
		1,
		1,
		4,
		5,
		1,
		1,
		15,
		16,
		1,
		1,
		6,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		23,
		33,
		9,
		1,
		1,
		12,
		13,
		1,
		16,
		18,
		3,
		1,
		1,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		31,
		17,
		1,
		9,
		11,
		1,
		1,
		7,
		18,
		20,
		1,
		10,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		22,
		1,
		1,
		0,
		5,
		1,
		1,
		22,
		15,
		1,
		1,
		5,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		7,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		1,
		16,
		18,
		7,
		1,
		1,
		3,
		10,
		1,
		17,
		19,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		8,
		3,
		1,
		18,
		34,
		1,
		12,
		6,
		10,
		7,
		1,
		19,
		35,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		8,
		4,
		3,
		1,
		34,
		36,
		1,
		7,
		10,
		5,
		10,
		1,
		35,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		1,
		1,
		12,
		37,
		16,
		1,
		13,
		11,
		1,
		1,
		9,
		33,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		10,
		3,
		13,
		1,
		1,
		1,
		1,
		24,
		27,
		24,
		38,
		25,
		26,
		27,
		39,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		8,
		11,
		1,
		1,
		1,
		1,
		27,
		28,
		25,
		40,
		26,
		27,
		26,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		19,
		8,
		1,
		1,
		24,
		27,
		1,
		19,
		29,
		27,
		1,
		10,
		25,
		42,
		1,
		1,
		27,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		35,
		1,
		9,
		7,
		27,
		28,
		1,
		29,
		43,
		1,
		38,
		25,
		0,
		1,
		44,
		8,
		32,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		35,
		31,
		1,
		28,
		27,
		12,
		25,
		1,
		43,
		45,
		42,
		1,
		6,
		38,
		1,
		25,
		26,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		33,
		17,
		1,
		38,
		40,
		1,
		1,
		38,
		46,
		19,
		1,
		44,
		38,
		10,
		1,
		47,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		32,
		1,
		8,
		27,
		42,
		1,
		19,
		29,
		25,
		1,
		1,
		24,
		25,
		1,
		21,
		31,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		32,
		25,
		1,
		27,
		6,
		1,
		48,
		29,
		43,
		1,
		38,
		7,
		27,
		24,
		1,
		31,
		49,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		26,
		13,
		42,
		1,
		0,
		38,
		27,
		1,
		43,
		46,
		1,
		24,
		27,
		11,
		13,
		1,
		50,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		47,
		38,
		1,
		1,
		48,
		38,
		8,
		1,
		38,
		45,
		19,
		1,
		38,
		51,
		1,
		1,
		8,
		19,
		21,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		32,
		27,
		47,
		28,
		25,
		24,
		41,
		1,
		1,
		1,
		1,
		12,
		9,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		27,
		32,
		41,
		27,
		28,
		27,
		40,
		1,
		1,
		1,
		1,
		13,
		12,
		9,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		23,
		33,
		13,
		1,
		1,
		12,
		13,
		1,
		16,
		18,
		7,
		1,
		1,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		50,
		1,
		10,
		4,
		9,
		12,
		1,
		18,
		34,
		1,
		12,
		6,
		10,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		49,
		19,
		1,
		11,
		13,
		6,
		3,
		1,
		34,
		36,
		1,
		7,
		10,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		19,
		23,
		1,
		10,
		7,
		1,
		1,
		12,
		37,
		16,
		1,
		13,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		7,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		3,
		1,
		1,
		3,
		18,
		22,
		1,
		8,
		7,
		1,
		1,
		10,
		19,
		23,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		10,
		4,
		7,
		1,
		34,
		37,
		1,
		3,
		8,
		5,
		8,
		1,
		35,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		8,
		3,
		1,
		18,
		34,
		1,
		12,
		6,
		10,
		7,
		1,
		19,
		35,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		13,
		1,
		20,
		36,
		12,
		1,
		1,
		12,
		9,
		1,
		21,
		31,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		10,
		11,
		1,
		1,
		1,
		1,
		27,
		28,
		27,
		40,
		26,
		27,
		32,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		10,
		7,
		13,
		1,
		1,
		1,
		1,
		24,
		27,
		28,
		38,
		25,
		26,
		25,
		39,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		19,
		23,
		1,
		25,
		28,
		1,
		1,
		25,
		29,
		33,
		1,
		42,
		27,
		13,
		1,
		26,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		35,
		33,
		1,
		24,
		25,
		12,
		27,
		1,
		43,
		46,
		30,
		1,
		6,
		41,
		1,
		27,
		32,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		35,
		1,
		9,
		7,
		27,
		28,
		1,
		29,
		43,
		1,
		38,
		25,
		0,
		1,
		44,
		8,
		32,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		21,
		31,
		9,
		1,
		1,
		51,
		41,
		1,
		31,
		45,
		38,
		1,
		9,
		38,
		48,
		1,
		1,
		41,
		47,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		1,
		1,
		30,
		27,
		9,
		1,
		25,
		52,
		33,
		1,
		25,
		24,
		1,
		1,
		9,
		31,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		26,
		9,
		42,
		1,
		6,
		38,
		27,
		1,
		16,
		46,
		1,
		24,
		27,
		12,
		13,
		1,
		49,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		26,
		27,
		1,
		25,
		0,
		1,
		44,
		52,
		16,
		1,
		41,
		3,
		25,
		28,
		1,
		33,
		50,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		39,
		1,
		13,
		41,
		48,
		1,
		31,
		45,
		41,
		1,
		1,
		51,
		38,
		1,
		53,
		54,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		25,
		32,
		38,
		25,
		24,
		27,
		51,
		1,
		1,
		1,
		1,
		9,
		11,
		9,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		26,
		27,
		39,
		24,
		27,
		24,
		38,
		1,
		1,
		1,
		1,
		11,
		13,
		12,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		31,
		53,
		1,
		13,
		12,
		1,
		1,
		3,
		18,
		22,
		1,
		8,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		49,
		54,
		1,
		12,
		9,
		6,
		7,
		1,
		34,
		37,
		1,
		3,
		8,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		50,
		1,
		10,
		4,
		9,
		12,
		1,
		18,
		34,
		1,
		12,
		6,
		10,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		19,
		8,
		1,
		1,
		7,
		10,
		1,
		20,
		36,
		12,
		1,
		1,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		12,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		0,
		1,
		1,
		20,
		15,
		1,
		1,
		5,
		6,
		1,
		1,
		21,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		1,
		1,
		12,
		36,
		16,
		1,
		13,
		11,
		1,
		1,
		9,
		31,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		9,
		1,
		22,
		37,
		12,
		1,
		1,
		11,
		13,
		1,
		23,
		33,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		1,
		1,
		15,
		16,
		1,
		1,
		6,
		0,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		0,
		1,
		1,
		1,
		1,
		1,
		38,
		51,
		3,
		1,
		39,
		41,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		11,
		9,
		1,
		1,
		1,
		1,
		1,
		12,
		40,
		41,
		1,
		13,
		41,
		39,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		21,
		16,
		1,
		1,
		12,
		7,
		1,
		1,
		31,
		18,
		1,
		1,
		13,
		3,
		1,
		1,
		13,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		31,
		17,
		1,
		38,
		40,
		1,
		1,
		38,
		45,
		19,
		1,
		44,
		41,
		10,
		1,
		47,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		23,
		33,
		9,
		1,
		1,
		40,
		38,
		1,
		33,
		46,
		38,
		1,
		13,
		41,
		48,
		1,
		1,
		38,
		39,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		17,
		1,
		1,
		7,
		3,
		1,
		1,
		18,
		19,
		1,
		1,
		3,
		10,
		1,
		1,
		8,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		8,
		1,
		1,
		13,
		7,
		1,
		1,
		33,
		18,
		1,
		1,
		11,
		7,
		1,
		1,
		53,
		20,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		47,
		38,
		1,
		1,
		48,
		41,
		8,
		1,
		38,
		46,
		19,
		1,
		38,
		51,
		1,
		1,
		8,
		54,
		21,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		39,
		1,
		13,
		41,
		44,
		1,
		31,
		45,
		38,
		1,
		1,
		51,
		38,
		1,
		53,
		54,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		10,
		1,
		1,
		7,
		8,
		1,
		1,
		18,
		19,
		1,
		1,
		7,
		3,
		1,
		1,
		20,
		21,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		47,
		41,
		10,
		1,
		41,
		51,
		7,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		41,
		47,
		1,
		12,
		40,
		38,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		53,
		22,
		1,
		1,
		0,
		4,
		1,
		1,
		20,
		15,
		1,
		1,
		5,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		54,
		23,
		1,
		10,
		7,
		1,
		1,
		12,
		36,
		16,
		1,
		13,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		53,
		54,
		8,
		1,
		1,
		3,
		8,
		1,
		22,
		37,
		12,
		1,
		1,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		23,
		1,
		1,
		4,
		5,
		1,
		1,
		15,
		16,
		1,
		1,
		6,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		12,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		3,
		24,
		27,
		1,
		10,
		27,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		10,
		7,
		13,
		1,
		1,
		1,
		1,
		24,
		27,
		28,
		38,
		27,
		32,
		27,
		47,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		10,
		12,
		1,
		1,
		1,
		1,
		25,
		24,
		27,
		51,
		26,
		27,
		26,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		38,
		40,
		3,
		1,
		47,
		41,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		2,
		55,
		56,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		56,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		56,
		55,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		58,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		24,
		27,
		1,
		1,
		1,
		1,
		1,
		10,
		27,
		32,
		1,
		7,
		28,
		27,
		1,
		1,
		1,
		1,
		1,
		13,
		38,
		47,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		27,
		28,
		38,
		1,
		1,
		1,
		1,
		27,
		32,
		25,
		47,
		28,
		25,
		28,
		41,
		1,
		1,
		1,
		1,
		38,
		47,
		41,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		27,
		51,
		1,
		1,
		1,
		1,
		26,
		27,
		32,
		41,
		27,
		28,
		27,
		40,
		1,
		1,
		1,
		1,
		39,
		38,
		47,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		40,
		3,
		1,
		1,
		1,
		1,
		1,
		47,
		38,
		10,
		1,
		41,
		40,
		7,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		25,
		26,
		1,
		1,
		1,
		1,
		1,
		3,
		24,
		27,
		1,
		10,
		27,
		26,
		1,
		1,
		1,
		1,
		1,
		12,
		51,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		26,
		27,
		39,
		1,
		1,
		1,
		1,
		24,
		27,
		28,
		38,
		27,
		32,
		27,
		47,
		1,
		1,
		1,
		1,
		51,
		41,
		40,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		27,
		32,
		41,
		1,
		1,
		1,
		1,
		27,
		28,
		25,
		40,
		32,
		25,
		32,
		38,
		1,
		1,
		1,
		1,
		41,
		40,
		38,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		39,
		41,
		8,
		1,
		1,
		1,
		1,
		1,
		38,
		40,
		3,
		1,
		47,
		41,
		10,
		1,
		1,
		1,
		1,
		1,
		27,
		24,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		56,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		55,
		58,
		1,
		1,
		1,
		1,
		1,
		4,
		57,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		58,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		58,
		55,
		59,
		1,
		1,
		1,
		1,
		1,
		12,
		59,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		38,
		47,
		1,
		11,
		40,
		41,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		47,
		41,
		26,
		40,
		38,
		40,
		25,
		1,
		1,
		1,
		1,
		3,
		10,
		7,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		39,
		38,
		47,
		27,
		41,
		40,
		41,
		24,
		1,
		1,
		1,
		1,
		8,
		3,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		13,
		1,
		25,
		24,
		11,
		1,
		1,
		1,
		1,
		1,
		13,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		59,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		57,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		27,
		24,
		12,
		1,
		32,
		25,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		10,
		11,
		1,
		1,
		1,
		1,
		27,
		28,
		27,
		40,
		32,
		25,
		26,
		38,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		7,
		9,
		1,
		1,
		1,
		1,
		28,
		25,
		28,
		41,
		25,
		26,
		27,
		39,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		12,
		40,
		38,
		1,
		9,
		38,
		39,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		56,
		55,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		58,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		2,
		55,
		56,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		56,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		24,
		12,
		1,
		1,
		1,
		1,
		1,
		32,
		27,
		9,
		1,
		25,
		24,
		11,
		1,
		1,
		1,
		1,
		1,
		47,
		38,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		28,
		27,
		40,
		1,
		1,
		1,
		1,
		32,
		25,
		32,
		38,
		25,
		24,
		27,
		51,
		1,
		1,
		1,
		1,
		47,
		41,
		47,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		25,
		28,
		41,
		1,
		1,
		1,
		1,
		25,
		26,
		25,
		39,
		24,
		27,
		28,
		38,
		1,
		1,
		1,
		1,
		41,
		39,
		41,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		40,
		38,
		1,
		1,
		1,
		1,
		1,
		9,
		38,
		47,
		1,
		11,
		51,
		38,
		1,
		1,
		1,
		1,
		1,
		10,
		25,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		13,
		1,
		1,
		1,
		1,
		1,
		27,
		24,
		12,
		1,
		32,
		25,
		9,
		1,
		1,
		1,
		1,
		1,
		41,
		51,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		27,
		26,
		41,
		1,
		1,
		1,
		1,
		27,
		28,
		27,
		40,
		32,
		25,
		26,
		38,
		1,
		1,
		1,
		1,
		41,
		40,
		41,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		26,
		25,
		39,
		1,
		1,
		1,
		1,
		24,
		27,
		24,
		38,
		27,
		32,
		25,
		47,
		1,
		1,
		1,
		1,
		51,
		41,
		51,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		41,
		39,
		1,
		1,
		1,
		1,
		1,
		12,
		40,
		38,
		1,
		9,
		38,
		39,
		1,
		1,
		1,
		1,
		1,
		7,
		24,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		56,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		56,
		60,
		59,
		1,
		1,
		1,
		1,
		1,
		11,
		57,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		58,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		60,
		56,
		1,
		1,
		1,
		1,
		1,
		5,
		59,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		47,
		38,
		10,
		1,
		38,
		51,
		3,
		1,
		1,
		1,
		1,
		1,
		10,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		47,
		41,
		47,
		25,
		38,
		51,
		41,
		28,
		1,
		1,
		1,
		1,
		10,
		7,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		39,
		41,
		32,
		51,
		41,
		40,
		27,
		1,
		1,
		1,
		1,
		7,
		8,
		7,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		25,
		26,
		1,
		3,
		28,
		27,
		1,
		1,
		1,
		1,
		1,
		5,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		57,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		59,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		17,
		1,
		1,
		7,
		3,
		1,
		1,
		18,
		19,
		1,
		1,
		7,
		8,
		1,
		1,
		8,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		19,
		10,
		1,
		1,
		24,
		27,
		1,
		19,
		29,
		25,
		1,
		8,
		27,
		42,
		1,
		1,
		27,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		19,
		21,
		1,
		27,
		24,
		1,
		1,
		27,
		29,
		31,
		1,
		42,
		25,
		13,
		1,
		32,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		23,
		16,
		1,
		1,
		12,
		3,
		1,
		1,
		33,
		18,
		1,
		1,
		13,
		7,
		1,
		1,
		13,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		24,
		25,
		1,
		1,
		1,
		1,
		1,
		10,
		27,
		26,
		1,
		3,
		24,
		27,
		1,
		1,
		1,
		1,
		1,
		13,
		38,
		39,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		28,
		12,
		1,
		1,
		1,
		1,
		1,
		32,
		25,
		9,
		1,
		27,
		24,
		12,
		1,
		1,
		1,
		1,
		1,
		47,
		41,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		0,
		6,
		1,
		1,
		18,
		19,
		1,
		1,
		8,
		10,
		1,
		1,
		34,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		1,
		1,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		1,
		19,
		29,
		25,
		1,
		1,
		27,
		32,
		1,
		35,
		43,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		27,
		1,
		9,
		38,
		44,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		1,
		1,
		27,
		29,
		31,
		1,
		32,
		27,
		1,
		1,
		6,
		43,
		49,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		1,
		1,
		48,
		38,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		6,
		1,
		1,
		33,
		18,
		1,
		1,
		9,
		10,
		1,
		1,
		50,
		34,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		7,
		1,
		1,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		10,
		1,
		1,
		3,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		34,
		35,
		1,
		1,
		8,
		10,
		1,
		1,
		36,
		31,
		1,
		1,
		4,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		25,
		42,
		1,
		1,
		28,
		25,
		1,
		1,
		1,
		1,
		1,
		35,
		43,
		6,
		1,
		1,
		27,
		26,
		1,
		31,
		45,
		38,
		1,
		1,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		27,
		13,
		1,
		27,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		43,
		50,
		1,
		26,
		27,
		1,
		1,
		38,
		46,
		19,
		1,
		13,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		3,
		1,
		1,
		11,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		49,
		34,
		1,
		1,
		13,
		10,
		1,
		1,
		19,
		36,
		1,
		1,
		6,
		5,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		27,
		26,
		1,
		1,
		1,
		1,
		1,
		7,
		28,
		27,
		1,
		8,
		25,
		26,
		1,
		1,
		1,
		1,
		1,
		11,
		40,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		27,
		13,
		1,
		1,
		1,
		1,
		1,
		27,
		28,
		12,
		1,
		32,
		27,
		9,
		1,
		1,
		1,
		1,
		1,
		41,
		40,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		13,
		1,
		1,
		12,
		9,
		1,
		1,
		37,
		33,
		1,
		1,
		12,
		11,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		47,
		1,
		9,
		38,
		44,
		1,
		33,
		46,
		38,
		1,
		1,
		40,
		41,
		1,
		17,
		19,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		47,
		38,
		1,
		1,
		48,
		38,
		8,
		1,
		38,
		45,
		19,
		1,
		38,
		51,
		1,
		1,
		8,
		19,
		21,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		13,
		1,
		1,
		10,
		12,
		1,
		1,
		19,
		37,
		1,
		1,
		7,
		11,
		1,
		1,
		23,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		7,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		19,
		8,
		1,
		1,
		24,
		27,
		1,
		19,
		29,
		27,
		1,
		8,
		27,
		30,
		1,
		1,
		27,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		35,
		1,
		9,
		7,
		27,
		28,
		1,
		29,
		43,
		1,
		38,
		27,
		6,
		1,
		48,
		8,
		32,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		35,
		31,
		1,
		28,
		27,
		12,
		25,
		1,
		43,
		45,
		30,
		1,
		0,
		41,
		1,
		25,
		26,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		33,
		17,
		1,
		38,
		40,
		1,
		1,
		38,
		46,
		19,
		1,
		48,
		41,
		8,
		1,
		47,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		27,
		24,
		38,
		1,
		1,
		1,
		1,
		27,
		32,
		27,
		47,
		24,
		27,
		28,
		38,
		1,
		1,
		1,
		1,
		38,
		47,
		38,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		28,
		25,
		40,
		1,
		1,
		1,
		1,
		32,
		25,
		26,
		38,
		27,
		28,
		27,
		40,
		1,
		1,
		1,
		1,
		47,
		41,
		39,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		1,
		19,
		29,
		27,
		1,
		1,
		27,
		32,
		1,
		35,
		43,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		27,
		1,
		9,
		38,
		48,
		1,
		1,
		1,
		1,
		1,
		0,
		8,
		3,
		1,
		29,
		43,
		1,
		38,
		8,
		32,
		25,
		1,
		43,
		61,
		1,
		5,
		1,
		1,
		1,
		1,
		3,
		25,
		28,
		1,
		38,
		5,
		1,
		30,
		1,
		1,
		1,
		1,
		1,
		3,
		8,
		4,
		25,
		1,
		43,
		45,
		1,
		25,
		32,
		9,
		0,
		1,
		61,
		22,
		1,
		1,
		1,
		1,
		1,
		24,
		27,
		11,
		44,
		1,
		5,
		27,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		1,
		1,
		38,
		46,
		19,
		1,
		47,
		38,
		1,
		1,
		5,
		20,
		35,
		1,
		1,
		1,
		1,
		1,
		41,
		40,
		1,
		1,
		30,
		25,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		25,
		30,
		1,
		1,
		28,
		25,
		1,
		1,
		1,
		1,
		1,
		35,
		43,
		0,
		1,
		1,
		27,
		26,
		1,
		31,
		45,
		41,
		1,
		1,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		25,
		0,
		1,
		44,
		3,
		25,
		24,
		1,
		1,
		1,
		1,
		1,
		43,
		61,
		1,
		5,
		8,
		32,
		27,
		1,
		45,
		22,
		1,
		27,
		4,
		9,
		11,
		1,
		1,
		1,
		1,
		1,
		30,
		1,
		6,
		41,
		1,
		28,
		27,
		12,
		1,
		1,
		1,
		1,
		6,
		1,
		61,
		20,
		1,
		27,
		32,
		13,
		41,
		1,
		20,
		29,
		1,
		12,
		13,
		0,
		1,
		1,
		1,
		1,
		1,
		44,
		41,
		10,
		1,
		41,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		22,
		35,
		1,
		47,
		41,
		1,
		1,
		27,
		29,
		31,
		1,
		10,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		32,
		27,
		47,
		1,
		1,
		1,
		1,
		28,
		25,
		28,
		41,
		25,
		26,
		27,
		39,
		1,
		1,
		1,
		1,
		40,
		38,
		40,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		27,
		32,
		41,
		1,
		1,
		1,
		1,
		27,
		28,
		25,
		40,
		32,
		25,
		32,
		38,
		1,
		1,
		1,
		1,
		41,
		40,
		38,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		47,
		1,
		9,
		38,
		48,
		1,
		33,
		46,
		41,
		1,
		1,
		40,
		41,
		1,
		17,
		19,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		47,
		41,
		1,
		38,
		5,
		1,
		30,
		46,
		20,
		1,
		25,
		12,
		38,
		40,
		1,
		19,
		35,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		47,
		10,
		44,
		1,
		5,
		27,
		41,
		1,
		22,
		29,
		1,
		51,
		41,
		3,
		10,
		1,
		35,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		1,
		1,
		30,
		25,
		9,
		1,
		25,
		29,
		33,
		1,
		25,
		24,
		1,
		1,
		9,
		33,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		9,
		11,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		9,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		19,
		23,
		1,
		25,
		28,
		1,
		1,
		25,
		29,
		33,
		1,
		30,
		25,
		9,
		1,
		26,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		35,
		33,
		1,
		24,
		25,
		12,
		27,
		1,
		43,
		46,
		42,
		1,
		0,
		38,
		1,
		27,
		32,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		19,
		35,
		1,
		9,
		7,
		27,
		28,
		1,
		29,
		43,
		1,
		38,
		27,
		6,
		1,
		48,
		8,
		32,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		21,
		31,
		9,
		1,
		1,
		51,
		41,
		1,
		31,
		45,
		38,
		1,
		13,
		41,
		44,
		1,
		1,
		41,
		47,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		28,
		27,
		40,
		1,
		1,
		1,
		1,
		32,
		25,
		32,
		38,
		27,
		28,
		25,
		40,
		1,
		1,
		1,
		1,
		47,
		41,
		47,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		27,
		28,
		38,
		1,
		1,
		1,
		1,
		27,
		32,
		25,
		47,
		24,
		27,
		24,
		38,
		1,
		1,
		1,
		1,
		38,
		47,
		41,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		3,
		1,
		1,
		25,
		29,
		33,
		1,
		26,
		25,
		1,
		1,
		0,
		43,
		50,
		1,
		1,
		1,
		1,
		1,
		27,
		28,
		1,
		1,
		44,
		38,
		10,
		1,
		1,
		1,
		1,
		1,
		7,
		10,
		4,
		27,
		1,
		43,
		46,
		1,
		27,
		26,
		9,
		6,
		1,
		61,
		20,
		1,
		1,
		1,
		1,
		1,
		28,
		25,
		11,
		48,
		1,
		5,
		25,
		1,
		1,
		1,
		1,
		0,
		8,
		3,
		1,
		29,
		43,
		1,
		38,
		8,
		32,
		25,
		1,
		43,
		61,
		1,
		5,
		1,
		1,
		1,
		1,
		3,
		25,
		28,
		1,
		38,
		5,
		1,
		30,
		1,
		1,
		1,
		1,
		1,
		11,
		13,
		1,
		31,
		45,
		38,
		1,
		1,
		41,
		39,
		1,
		49,
		22,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		41,
		1,
		8,
		27,
		30,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		25,
		13,
		1,
		27,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		16,
		50,
		1,
		26,
		27,
		1,
		1,
		38,
		45,
		19,
		1,
		13,
		11,
		1,
		1,
		1,
		1,
		1,
		30,
		1,
		0,
		41,
		1,
		28,
		27,
		11,
		1,
		1,
		1,
		1,
		6,
		1,
		62,
		20,
		1,
		27,
		32,
		9,
		41,
		1,
		22,
		29,
		1,
		12,
		13,
		6,
		1,
		1,
		1,
		1,
		27,
		6,
		1,
		48,
		7,
		27,
		28,
		1,
		1,
		1,
		1,
		1,
		16,
		62,
		1,
		4,
		10,
		26,
		25,
		1,
		46,
		20,
		1,
		25,
		5,
		13,
		12,
		1,
		1,
		1,
		1,
		1,
		9,
		38,
		44,
		1,
		1,
		40,
		38,
		1,
		1,
		1,
		1,
		1,
		49,
		22,
		4,
		1,
		1,
		41,
		47,
		1,
		54,
		52,
		27,
		1,
		1,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		25,
		32,
		38,
		1,
		1,
		1,
		1,
		25,
		24,
		25,
		51,
		26,
		27,
		32,
		41,
		1,
		1,
		1,
		1,
		38,
		51,
		38,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		26,
		27,
		39,
		1,
		1,
		1,
		1,
		24,
		27,
		28,
		38,
		27,
		32,
		27,
		47,
		1,
		1,
		1,
		1,
		51,
		41,
		40,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		39,
		41,
		1,
		1,
		44,
		38,
		10,
		1,
		41,
		45,
		54,
		1,
		41,
		40,
		1,
		1,
		10,
		19,
		23,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		39,
		10,
		48,
		1,
		5,
		25,
		38,
		1,
		22,
		52,
		1,
		40,
		38,
		3,
		8,
		1,
		35,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		47,
		41,
		1,
		38,
		5,
		1,
		30,
		46,
		20,
		1,
		25,
		12,
		38,
		40,
		1,
		19,
		35,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		32,
		1,
		8,
		27,
		30,
		1,
		19,
		29,
		27,
		1,
		1,
		24,
		25,
		1,
		21,
		31,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		13,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		9,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		12,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		21,
		16,
		1,
		1,
		12,
		7,
		1,
		1,
		31,
		18,
		1,
		1,
		9,
		7,
		1,
		1,
		13,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		31,
		17,
		1,
		38,
		40,
		1,
		1,
		38,
		45,
		19,
		1,
		48,
		38,
		8,
		1,
		47,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		23,
		33,
		9,
		1,
		1,
		40,
		38,
		1,
		33,
		46,
		38,
		1,
		9,
		38,
		44,
		1,
		1,
		38,
		39,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		16,
		17,
		1,
		1,
		7,
		3,
		1,
		1,
		18,
		19,
		1,
		1,
		7,
		8,
		1,
		1,
		8,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		51,
		3,
		1,
		1,
		1,
		1,
		1,
		47,
		41,
		10,
		1,
		38,
		40,
		3,
		1,
		1,
		1,
		1,
		1,
		26,
		27,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		40,
		41,
		1,
		1,
		1,
		1,
		1,
		9,
		38,
		39,
		1,
		12,
		40,
		38,
		1,
		1,
		1,
		1,
		1,
		10,
		25,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		0,
		1,
		1,
		31,
		18,
		1,
		1,
		9,
		8,
		1,
		1,
		49,
		34,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		3,
		1,
		1,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		1,
		1,
		38,
		45,
		19,
		1,
		47,
		38,
		1,
		1,
		5,
		22,
		35,
		1,
		1,
		1,
		1,
		1,
		41,
		40,
		1,
		1,
		30,
		27,
		9,
		1,
		1,
		1,
		1,
		1,
		12,
		9,
		1,
		33,
		46,
		38,
		1,
		1,
		38,
		47,
		1,
		50,
		20,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		38,
		1,
		10,
		25,
		30,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		1,
		1,
		18,
		19,
		1,
		1,
		8,
		10,
		1,
		1,
		34,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		1,
		1,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		3,
		1,
		1,
		11,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		50,
		34,
		1,
		1,
		13,
		8,
		1,
		1,
		54,
		36,
		1,
		1,
		6,
		4,
		1,
		1,
		1,
		1,
		1,
		44,
		38,
		10,
		1,
		41,
		51,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		20,
		35,
		1,
		47,
		41,
		1,
		1,
		27,
		52,
		31,
		1,
		10,
		3,
		1,
		1,
		1,
		1,
		1,
		9,
		38,
		48,
		1,
		1,
		40,
		38,
		1,
		1,
		1,
		1,
		1,
		49,
		22,
		5,
		1,
		1,
		41,
		47,
		1,
		54,
		52,
		25,
		1,
		1,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		3,
		10,
		1,
		1,
		3,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		34,
		35,
		1,
		1,
		8,
		10,
		1,
		1,
		36,
		31,
		1,
		1,
		4,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		47,
		41,
		10,
		1,
		1,
		1,
		1,
		1,
		41,
		40,
		7,
		1,
		39,
		41,
		8,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		41,
		47,
		1,
		1,
		1,
		1,
		1,
		12,
		40,
		41,
		1,
		9,
		38,
		47,
		1,
		1,
		1,
		1,
		1,
		7,
		24,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		9,
		1,
		1,
		8,
		12,
		1,
		1,
		54,
		37,
		1,
		1,
		7,
		12,
		1,
		1,
		21,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		1,
		1,
		30,
		27,
		9,
		1,
		25,
		52,
		33,
		1,
		25,
		24,
		1,
		1,
		9,
		31,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		26,
		1,
		10,
		25,
		30,
		1,
		54,
		52,
		27,
		1,
		1,
		28,
		27,
		1,
		23,
		33,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		13,
		1,
		1,
		12,
		9,
		1,
		1,
		37,
		33,
		1,
		1,
		12,
		11,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		8,
		1,
		1,
		3,
		10,
		1,
		1,
		18,
		19,
		1,
		1,
		3,
		7,
		1,
		1,
		22,
		23,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		26,
		1,
		10,
		25,
		42,
		1,
		19,
		29,
		27,
		1,
		1,
		28,
		27,
		1,
		23,
		33,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		1,
		1,
		30,
		25,
		9,
		1,
		27,
		52,
		31,
		1,
		25,
		24,
		1,
		1,
		9,
		33,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		8,
		1,
		1,
		13,
		3,
		1,
		1,
		31,
		18,
		1,
		1,
		12,
		7,
		1,
		1,
		53,
		22,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		27,
		26,
		1,
		1,
		1,
		1,
		1,
		7,
		28,
		27,
		1,
		10,
		27,
		32,
		1,
		1,
		1,
		1,
		1,
		11,
		40,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		25,
		9,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		11,
		1,
		32,
		27,
		9,
		1,
		1,
		1,
		1,
		1,
		38,
		51,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		1,
		1,
		7,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		34,
		35,
		1,
		1,
		10,
		8,
		1,
		1,
		37,
		33,
		1,
		1,
		4,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		27,
		30,
		1,
		1,
		24,
		27,
		1,
		1,
		1,
		1,
		1,
		35,
		43,
		6,
		1,
		1,
		25,
		32,
		1,
		33,
		46,
		41,
		1,
		1,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		27,
		13,
		1,
		27,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		16,
		49,
		1,
		26,
		27,
		1,
		1,
		38,
		46,
		19,
		1,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		7,
		1,
		1,
		12,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		49,
		34,
		1,
		1,
		9,
		8,
		1,
		1,
		54,
		37,
		1,
		1,
		6,
		5,
		0,
		6,
		1,
		1,
		18,
		19,
		1,
		1,
		8,
		10,
		1,
		1,
		34,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		1,
		1,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		1,
		19,
		29,
		25,
		1,
		1,
		27,
		32,
		1,
		35,
		43,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		27,
		1,
		9,
		38,
		44,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		3,
		1,
		1,
		25,
		52,
		33,
		1,
		26,
		25,
		1,
		1,
		0,
		16,
		50,
		1,
		1,
		1,
		1,
		1,
		27,
		28,
		1,
		1,
		44,
		41,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		6,
		1,
		1,
		33,
		18,
		1,
		1,
		9,
		10,
		1,
		1,
		50,
		34,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		7,
		1,
		1,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		24,
		25,
		1,
		1,
		1,
		1,
		1,
		10,
		27,
		26,
		1,
		7,
		28,
		25,
		1,
		1,
		1,
		1,
		1,
		13,
		38,
		39,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		11,
		1,
		1,
		1,
		1,
		1,
		26,
		27,
		13,
		1,
		27,
		24,
		12,
		1,
		1,
		1,
		1,
		1,
		39,
		38,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		21,
		1,
		1,
		11,
		12,
		1,
		1,
		36,
		31,
		1,
		1,
		12,
		9,
		1,
		1,
		13,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		21,
		31,
		9,
		1,
		1,
		51,
		41,
		1,
		31,
		45,
		38,
		1,
		9,
		38,
		48,
		1,
		1,
		41,
		47,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		31,
		53,
		1,
		41,
		51,
		1,
		1,
		41,
		45,
		54,
		1,
		48,
		41,
		8,
		1,
		39,
		38,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		20,
		1,
		1,
		7,
		12,
		1,
		1,
		19,
		36,
		1,
		1,
		8,
		12,
		1,
		1,
		10,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		12,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		26,
		1,
		10,
		25,
		30,
		1,
		19,
		29,
		25,
		1,
		1,
		28,
		27,
		1,
		23,
		33,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		26,
		27,
		1,
		25,
		0,
		1,
		44,
		29,
		43,
		1,
		38,
		3,
		25,
		28,
		1,
		33,
		50,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		26,
		13,
		42,
		1,
		0,
		38,
		25,
		1,
		16,
		45,
		1,
		24,
		27,
		11,
		13,
		1,
		50,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		39,
		41,
		1,
		1,
		44,
		41,
		10,
		1,
		38,
		45,
		19,
		1,
		41,
		40,
		1,
		1,
		10,
		54,
		23,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		32,
		27,
		47,
		1,
		1,
		1,
		1,
		28,
		25,
		28,
		41,
		27,
		32,
		25,
		47,
		1,
		1,
		1,
		1,
		40,
		38,
		40,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		32,
		25,
		26,
		38,
		1,
		1,
		1,
		1,
		25,
		24,
		27,
		51,
		32,
		25,
		32,
		38,
		1,
		1,
		1,
		1,
		38,
		51,
		41,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		27,
		42,
		1,
		1,
		24,
		27,
		1,
		1,
		1,
		1,
		1,
		35,
		43,
		0,
		1,
		1,
		25,
		32,
		1,
		33,
		46,
		38,
		1,
		1,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		27,
		6,
		1,
		48,
		7,
		27,
		28,
		1,
		1,
		1,
		1,
		1,
		43,
		61,
		1,
		5,
		10,
		26,
		25,
		1,
		46,
		20,
		1,
		25,
		4,
		9,
		11,
		1,
		1,
		1,
		1,
		1,
		30,
		1,
		6,
		41,
		1,
		28,
		27,
		12,
		1,
		1,
		1,
		1,
		0,
		1,
		62,
		22,
		1,
		27,
		32,
		13,
		41,
		1,
		20,
		29,
		1,
		11,
		9,
		6,
		1,
		1,
		1,
		1,
		1,
		48,
		38,
		8,
		1,
		38,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		22,
		35,
		1,
		39,
		38,
		1,
		1,
		25,
		52,
		33,
		1,
		10,
		3,
		1,
		1,
		7,
		8,
		1,
		19,
		29,
		27,
		1,
		1,
		27,
		32,
		1,
		35,
		43,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		27,
		1,
		9,
		38,
		48,
		1,
		1,
		1,
		1,
		1,
		0,
		8,
		3,
		1,
		29,
		43,
		1,
		38,
		8,
		32,
		25,
		1,
		43,
		61,
		1,
		5,
		1,
		1,
		1,
		1,
		3,
		25,
		28,
		1,
		38,
		5,
		1,
		30,
		1,
		1,
		1,
		1,
		1,
		7,
		10,
		5,
		27,
		1,
		16,
		46,
		1,
		27,
		26,
		13,
		6,
		1,
		62,
		20,
		1,
		1,
		1,
		1,
		1,
		28,
		25,
		12,
		48,
		1,
		4,
		25,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		1,
		1,
		38,
		46,
		19,
		1,
		47,
		38,
		1,
		1,
		5,
		20,
		35,
		1,
		1,
		1,
		1,
		1,
		41,
		40,
		1,
		1,
		30,
		25,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		27,
		24,
		38,
		1,
		1,
		1,
		1,
		27,
		32,
		27,
		47,
		28,
		25,
		24,
		41,
		1,
		1,
		1,
		1,
		38,
		47,
		38,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		27,
		51,
		1,
		1,
		1,
		1,
		26,
		27,
		32,
		41,
		27,
		28,
		27,
		40,
		1,
		1,
		1,
		1,
		39,
		38,
		47,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		21,
		31,
		13,
		1,
		1,
		51,
		41,
		1,
		31,
		45,
		41,
		1,
		9,
		38,
		44,
		1,
		1,
		41,
		47,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		49,
		1,
		8,
		11,
		41,
		40,
		1,
		45,
		22,
		1,
		27,
		38,
		5,
		1,
		30,
		13,
		39,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		49,
		54,
		1,
		40,
		41,
		7,
		38,
		1,
		22,
		52,
		44,
		1,
		4,
		27,
		1,
		38,
		47,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		19,
		21,
		1,
		27,
		24,
		1,
		1,
		27,
		29,
		31,
		1,
		30,
		27,
		9,
		1,
		32,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		9,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		13,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		8,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		10,
		3,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		1,
		1,
		30,
		27,
		9,
		1,
		27,
		29,
		31,
		1,
		25,
		24,
		1,
		1,
		9,
		31,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		26,
		9,
		42,
		1,
		6,
		38,
		25,
		1,
		43,
		45,
		1,
		24,
		27,
		12,
		13,
		1,
		49,
		19,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		32,
		25,
		1,
		27,
		6,
		1,
		48,
		52,
		16,
		1,
		41,
		7,
		27,
		24,
		1,
		31,
		49,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		39,
		1,
		13,
		41,
		48,
		1,
		33,
		46,
		38,
		1,
		1,
		51,
		38,
		1,
		53,
		54,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		27,
		26,
		41,
		1,
		1,
		1,
		1,
		27,
		28,
		27,
		40,
		26,
		27,
		32,
		41,
		1,
		1,
		1,
		1,
		41,
		40,
		41,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		26,
		27,
		39,
		1,
		1,
		1,
		1,
		24,
		27,
		28,
		38,
		25,
		26,
		25,
		39,
		1,
		1,
		1,
		1,
		51,
		41,
		40,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		42,
		25,
		13,
		1,
		27,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		43,
		49,
		1,
		26,
		27,
		1,
		1,
		38,
		45,
		19,
		1,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		30,
		1,
		0,
		41,
		1,
		28,
		27,
		11,
		1,
		1,
		1,
		1,
		0,
		1,
		61,
		22,
		1,
		27,
		32,
		9,
		41,
		1,
		22,
		29,
		1,
		11,
		9,
		0,
		1,
		1,
		1,
		1,
		25,
		0,
		1,
		44,
		3,
		25,
		24,
		1,
		1,
		1,
		1,
		1,
		16,
		62,
		1,
		4,
		8,
		32,
		27,
		1,
		45,
		22,
		1,
		27,
		5,
		13,
		12,
		1,
		1,
		1,
		1,
		1,
		9,
		38,
		44,
		1,
		1,
		40,
		38,
		1,
		1,
		1,
		1,
		1,
		50,
		20,
		5,
		1,
		1,
		41,
		47,
		1,
		54,
		52,
		27,
		1,
		1,
		3,
		10,
		1,
		1,
		8,
		7,
		1,
		1,
		27,
		52,
		31,
		1,
		32,
		27,
		1,
		1,
		6,
		16,
		49,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		1,
		1,
		48,
		41,
		8,
		1,
		1,
		1,
		1,
		1,
		3,
		8,
		5,
		25,
		1,
		16,
		45,
		1,
		25,
		32,
		13,
		0,
		1,
		62,
		22,
		1,
		1,
		1,
		1,
		1,
		24,
		27,
		12,
		44,
		1,
		4,
		27,
		1,
		1,
		1,
		1,
		0,
		8,
		3,
		1,
		29,
		43,
		1,
		38,
		8,
		32,
		25,
		1,
		43,
		61,
		1,
		5,
		1,
		1,
		1,
		1,
		3,
		25,
		28,
		1,
		38,
		5,
		1,
		30,
		1,
		1,
		1,
		1,
		1,
		12,
		9,
		1,
		33,
		46,
		41,
		1,
		1,
		38,
		47,
		1,
		50,
		20,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		51,
		38,
		1,
		10,
		25,
		42,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		25,
		51,
		1,
		1,
		1,
		1,
		26,
		27,
		26,
		41,
		27,
		28,
		25,
		40,
		1,
		1,
		1,
		1,
		39,
		38,
		39,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		27,
		28,
		38,
		1,
		1,
		1,
		1,
		27,
		32,
		25,
		47,
		28,
		25,
		28,
		41,
		1,
		1,
		1,
		1,
		38,
		47,
		41,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		33,
		53,
		1,
		41,
		51,
		1,
		1,
		41,
		46,
		54,
		1,
		48,
		38,
		8,
		1,
		39,
		38,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		50,
		54,
		1,
		40,
		41,
		3,
		38,
		1,
		20,
		52,
		44,
		1,
		5,
		27,
		1,
		38,
		47,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		50,
		1,
		10,
		12,
		38,
		51,
		1,
		46,
		20,
		1,
		25,
		41,
		4,
		1,
		42,
		9,
		47,
		38,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		19,
		10,
		1,
		1,
		24,
		27,
		1,
		19,
		29,
		25,
		1,
		10,
		25,
		30,
		1,
		1,
		27,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		13,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		13,
		12,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		10,
		1,
		1,
		9,
		3,
		1,
		1,
		33,
		18,
		1,
		1,
		12,
		3,
		1,
		1,
		17,
		22,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		39,
		41,
		1,
		1,
		44,
		38,
		10,
		1,
		38,
		46,
		19,
		1,
		41,
		40,
		1,
		1,
		10,
		19,
		23,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		39,
		1,
		13,
		41,
		44,
		1,
		33,
		46,
		41,
		1,
		1,
		51,
		38,
		1,
		53,
		54,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		8,
		1,
		1,
		3,
		10,
		1,
		1,
		18,
		19,
		1,
		1,
		3,
		7,
		1,
		1,
		22,
		23,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		47,
		41,
		10,
		1,
		1,
		1,
		1,
		1,
		41,
		40,
		7,
		1,
		47,
		38,
		10,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		38,
		39,
		1,
		1,
		1,
		1,
		1,
		11,
		51,
		38,
		1,
		9,
		38,
		47,
		1,
		1,
		1,
		1,
		1,
		3,
		28,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		7,
		1,
		1,
		12,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		50,
		34,
		1,
		1,
		9,
		10,
		1,
		1,
		19,
		37,
		1,
		1,
		6,
		4,
		1,
		1,
		1,
		1,
		1,
		48,
		41,
		8,
		1,
		38,
		40,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		20,
		35,
		1,
		39,
		38,
		1,
		1,
		25,
		29,
		33,
		1,
		10,
		3,
		1,
		1,
		1,
		1,
		1,
		9,
		38,
		48,
		1,
		1,
		40,
		38,
		1,
		1,
		1,
		1,
		1,
		50,
		20,
		4,
		1,
		1,
		41,
		47,
		1,
		54,
		52,
		25,
		1,
		1,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		1,
		1,
		7,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		34,
		35,
		1,
		1,
		10,
		8,
		1,
		1,
		37,
		33,
		1,
		1,
		4,
		5,
		1,
		1,
		1,
		1,
		4,
		0,
		1,
		1,
		31,
		18,
		1,
		1,
		9,
		8,
		1,
		1,
		49,
		34,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		3,
		1,
		1,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		1,
		1,
		38,
		45,
		19,
		1,
		47,
		38,
		1,
		1,
		5,
		22,
		35,
		1,
		1,
		1,
		1,
		1,
		41,
		40,
		1,
		1,
		30,
		27,
		9,
		1,
		1,
		1,
		1,
		1,
		11,
		13,
		1,
		31,
		45,
		41,
		1,
		1,
		41,
		39,
		1,
		49,
		22,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		40,
		41,
		1,
		8,
		27,
		42,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		1,
		1,
		18,
		19,
		1,
		1,
		8,
		10,
		1,
		1,
		34,
		35,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		7,
		1,
		1,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		51,
		3,
		1,
		1,
		1,
		1,
		1,
		47,
		41,
		10,
		1,
		41,
		51,
		7,
		1,
		1,
		1,
		1,
		1,
		26,
		27,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		51,
		38,
		1,
		1,
		1,
		1,
		1,
		13,
		41,
		47,
		1,
		12,
		40,
		38,
		1,
		1,
		1,
		1,
		1,
		8,
		27,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		53,
		20,
		1,
		1,
		7,
		11,
		1,
		1,
		54,
		36,
		1,
		1,
		10,
		12,
		1,
		1,
		10,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		54,
		21,
		1,
		27,
		24,
		1,
		1,
		27,
		52,
		31,
		1,
		30,
		25,
		9,
		1,
		32,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		19,
		8,
		1,
		1,
		24,
		27,
		1,
		19,
		29,
		27,
		1,
		10,
		25,
		42,
		1,
		1,
		27,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		21,
		1,
		1,
		11,
		12,
		1,
		1,
		36,
		31,
		1,
		1,
		12,
		9,
		1,
		1,
		13,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		3,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		14,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		27,
		32,
		1,
		3,
		24,
		25,
		1,
		1,
		1,
		1,
		1,
		5,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		32,
		25,
		47,
		24,
		27,
		24,
		38,
		1,
		1,
		1,
		1,
		12,
		9,
		11,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		27,
		32,
		41,
		25,
		24,
		25,
		51,
		1,
		1,
		1,
		1,
		13,
		12,
		9,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		47,
		38,
		10,
		1,
		38,
		51,
		3,
		1,
		1,
		1,
		1,
		1,
		10,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		56,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		55,
		58,
		1,
		1,
		1,
		1,
		1,
		5,
		59,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		56,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		56,
		60,
		57,
		1,
		1,
		1,
		1,
		1,
		12,
		59,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		10,
		27,
		32,
		1,
		1,
		1,
		1,
		1,
		7,
		28,
		25,
		1,
		10,
		27,
		26,
		1,
		1,
		1,
		1,
		1,
		11,
		40,
		38,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		32,
		25,
		47,
		1,
		1,
		1,
		1,
		28,
		25,
		24,
		41,
		27,
		32,
		27,
		47,
		1,
		1,
		1,
		1,
		40,
		38,
		51,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		27,
		32,
		41,
		1,
		1,
		1,
		1,
		27,
		28,
		25,
		40,
		26,
		27,
		26,
		41,
		1,
		1,
		1,
		1,
		41,
		40,
		38,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		47,
		38,
		10,
		1,
		1,
		1,
		1,
		1,
		41,
		51,
		7,
		1,
		47,
		41,
		10,
		1,
		1,
		1,
		1,
		1,
		25,
		28,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		28,
		25,
		1,
		1,
		1,
		1,
		1,
		8,
		25,
		26,
		1,
		7,
		28,
		27,
		1,
		1,
		1,
		1,
		1,
		9,
		41,
		39,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		25,
		24,
		41,
		1,
		1,
		1,
		1,
		25,
		26,
		27,
		39,
		28,
		25,
		28,
		41,
		1,
		1,
		1,
		1,
		41,
		39,
		38,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		27,
		51,
		1,
		1,
		1,
		1,
		26,
		27,
		32,
		41,
		25,
		24,
		25,
		51,
		1,
		1,
		1,
		1,
		39,
		38,
		47,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		51,
		7,
		1,
		1,
		1,
		1,
		1,
		39,
		41,
		8,
		1,
		41,
		40,
		7,
		1,
		1,
		1,
		1,
		1,
		32,
		27,
		9,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		2,
		55,
		56,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		56,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		14,
		5,
		1,
		1,
		1,
		1,
		1,
		58,
		60,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		56,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		11,
		40,
		38,
		1,
		13,
		38,
		39,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		9,
		11,
		10,
		1,
		1,
		1,
		1,
		40,
		38,
		51,
		25,
		38,
		47,
		38,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		9,
		7,
		1,
		1,
		1,
		1,
		41,
		40,
		38,
		24,
		39,
		38,
		39,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		25,
		28,
		11,
		1,
		26,
		27,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		57,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		57,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		14,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		13,
		1,
		25,
		24,
		11,
		1,
		1,
		1,
		1,
		1,
		13,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		27,
		26,
		41,
		25,
		24,
		27,
		51,
		1,
		1,
		1,
		1,
		13,
		12,
		13,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		32,
		27,
		47,
		24,
		27,
		28,
		38,
		1,
		1,
		1,
		1,
		12,
		9,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		41,
		39,
		1,
		11,
		51,
		38,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		58,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		58,
		55,
		57,
		1,
		1,
		1,
		1,
		1,
		11,
		57,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		58,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		60,
		56,
		1,
		1,
		1,
		1,
		1,
		4,
		57,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		13,
		1,
		1,
		1,
		1,
		1,
		27,
		24,
		12,
		1,
		26,
		27,
		13,
		1,
		1,
		1,
		1,
		1,
		41,
		51,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		27,
		26,
		41,
		1,
		1,
		1,
		1,
		27,
		28,
		27,
		40,
		26,
		27,
		32,
		41,
		1,
		1,
		1,
		1,
		41,
		40,
		41,
		24,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		32,
		27,
		47,
		1,
		1,
		1,
		1,
		28,
		25,
		28,
		41,
		27,
		32,
		25,
		47,
		1,
		1,
		1,
		1,
		40,
		38,
		40,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		41,
		39,
		1,
		1,
		1,
		1,
		1,
		12,
		40,
		38,
		1,
		13,
		41,
		47,
		1,
		1,
		1,
		1,
		1,
		7,
		24,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		24,
		12,
		1,
		1,
		1,
		1,
		1,
		32,
		27,
		9,
		1,
		27,
		28,
		12,
		1,
		1,
		1,
		1,
		1,
		47,
		38,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		28,
		27,
		40,
		1,
		1,
		1,
		1,
		32,
		25,
		32,
		38,
		27,
		28,
		25,
		40,
		1,
		1,
		1,
		1,
		47,
		41,
		47,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		24,
		27,
		24,
		38,
		1,
		1,
		1,
		1,
		27,
		32,
		27,
		47,
		24,
		27,
		28,
		38,
		1,
		1,
		1,
		1,
		38,
		47,
		38,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		40,
		38,
		1,
		1,
		1,
		1,
		1,
		9,
		38,
		47,
		1,
		12,
		40,
		41,
		1,
		1,
		1,
		1,
		1,
		10,
		25,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		14,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		14,
		4,
		1,
		1,
		1,
		1,
		1,
		58,
		60,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		28,
		56,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		2,
		55,
		56,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		56,
		28,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		41,
		51,
		7,
		1,
		39,
		38,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		13,
		7,
		1,
		1,
		1,
		1,
		41,
		40,
		41,
		24,
		39,
		38,
		47,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		9,
		12,
		10,
		1,
		1,
		1,
		1,
		40,
		38,
		40,
		25,
		38,
		47,
		41,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		7,
		24,
		27,
		1,
		8,
		27,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		59,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		59,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		59,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		57,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		2,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		21,
		1,
		1,
		4,
		5,
		1,
		1,
		15,
		16,
		1,
		1,
		0,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		21,
		31,
		13,
		1,
		1,
		12,
		13,
		1,
		16,
		18,
		3,
		1,
		1,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		33,
		53,
		1,
		9,
		11,
		1,
		1,
		7,
		18,
		20,
		1,
		8,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		53,
		20,
		1,
		1,
		0,
		5,
		1,
		1,
		22,
		15,
		1,
		1,
		4,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		38,
		39,
		1,
		12,
		51,
		41,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		47,
		41,
		10,
		1,
		41,
		51,
		7,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		13,
		1,
		1,
		12,
		9,
		1,
		1,
		36,
		31,
		1,
		1,
		12,
		11,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		47,
		1,
		9,
		38,
		44,
		1,
		31,
		45,
		41,
		1,
		1,
		40,
		41,
		1,
		17,
		19,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		47,
		38,
		1,
		1,
		48,
		38,
		8,
		1,
		41,
		46,
		54,
		1,
		38,
		51,
		1,
		1,
		8,
		19,
		21,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		13,
		1,
		1,
		10,
		12,
		1,
		1,
		54,
		36,
		1,
		1,
		7,
		11,
		1,
		1,
		23,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		23,
		1,
		1,
		12,
		11,
		1,
		1,
		37,
		33,
		1,
		1,
		12,
		9,
		1,
		1,
		9,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		23,
		33,
		13,
		1,
		1,
		40,
		38,
		1,
		33,
		46,
		41,
		1,
		9,
		38,
		48,
		1,
		1,
		38,
		39,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		31,
		53,
		1,
		41,
		51,
		1,
		1,
		41,
		45,
		54,
		1,
		44,
		38,
		10,
		1,
		39,
		38,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		53,
		22,
		1,
		1,
		3,
		11,
		1,
		1,
		54,
		37,
		1,
		1,
		8,
		12,
		1,
		1,
		8,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		12,
		13,
		1,
		1,
		1,
		1,
		1,
		11,
		40,
		41,
		1,
		9,
		41,
		39,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		0,
		1,
		1,
		1,
		1,
		1,
		41,
		40,
		7,
		1,
		47,
		38,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		1,
		1,
		15,
		16,
		1,
		1,
		6,
		0,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		1,
		16,
		18,
		3,
		1,
		1,
		3,
		10,
		1,
		17,
		19,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		1,
		1,
		7,
		18,
		20,
		1,
		10,
		3,
		1,
		1,
		8,
		19,
		21,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		6,
		1,
		1,
		22,
		15,
		1,
		1,
		5,
		0,
		1,
		1,
		23,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		7,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		21,
		31,
		9,
		1,
		1,
		12,
		13,
		1,
		16,
		18,
		7,
		1,
		1,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		49,
		1,
		8,
		4,
		9,
		12,
		1,
		18,
		34,
		1,
		12,
		0,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		50,
		54,
		1,
		11,
		13,
		6,
		3,
		1,
		34,
		36,
		1,
		3,
		8,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		54,
		21,
		1,
		10,
		7,
		1,
		1,
		12,
		37,
		16,
		1,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		47,
		38,
		26,
		51,
		41,
		40,
		27,
		1,
		1,
		1,
		1,
		3,
		10,
		3,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		47,
		41,
		39,
		25,
		41,
		40,
		41,
		24,
		1,
		1,
		1,
		1,
		10,
		7,
		8,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		47,
		1,
		9,
		38,
		48,
		1,
		31,
		45,
		38,
		1,
		1,
		40,
		41,
		1,
		17,
		19,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		47,
		41,
		1,
		38,
		5,
		1,
		30,
		45,
		22,
		1,
		27,
		12,
		38,
		40,
		1,
		19,
		35,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		41,
		47,
		10,
		44,
		1,
		5,
		27,
		38,
		1,
		20,
		52,
		1,
		51,
		41,
		3,
		10,
		1,
		35,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		1,
		1,
		30,
		25,
		9,
		1,
		27,
		52,
		31,
		1,
		25,
		24,
		1,
		1,
		9,
		33,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		23,
		33,
		9,
		1,
		1,
		40,
		38,
		1,
		33,
		46,
		38,
		1,
		9,
		38,
		44,
		1,
		1,
		38,
		39,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		33,
		50,
		1,
		10,
		12,
		38,
		51,
		1,
		46,
		20,
		1,
		25,
		38,
		5,
		1,
		30,
		9,
		47,
		38,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		49,
		54,
		1,
		40,
		41,
		7,
		38,
		1,
		22,
		52,
		48,
		1,
		5,
		25,
		1,
		38,
		47,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		54,
		23,
		1,
		25,
		28,
		1,
		1,
		25,
		52,
		33,
		1,
		30,
		27,
		9,
		1,
		26,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		9,
		12,
		10,
		1,
		1,
		1,
		1,
		40,
		38,
		40,
		25,
		41,
		39,
		38,
		32,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		9,
		7,
		1,
		1,
		1,
		1,
		41,
		40,
		38,
		24,
		47,
		41,
		47,
		25,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		1,
		16,
		18,
		7,
		1,
		1,
		3,
		10,
		1,
		17,
		19,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		8,
		3,
		1,
		18,
		34,
		1,
		12,
		6,
		10,
		7,
		1,
		19,
		35,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		8,
		4,
		3,
		1,
		34,
		36,
		1,
		7,
		10,
		5,
		10,
		1,
		35,
		31,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		1,
		1,
		12,
		37,
		16,
		1,
		13,
		11,
		1,
		1,
		9,
		33,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		10,
		3,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		8,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		33,
		17,
		1,
		13,
		12,
		1,
		1,
		3,
		18,
		22,
		1,
		10,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		50,
		19,
		1,
		12,
		9,
		6,
		7,
		1,
		34,
		37,
		1,
		7,
		10,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		49,
		1,
		8,
		4,
		9,
		12,
		1,
		18,
		34,
		1,
		12,
		0,
		8,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		53,
		54,
		10,
		1,
		1,
		7,
		10,
		1,
		20,
		36,
		12,
		1,
		1,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		47,
		41,
		47,
		25,
		41,
		40,
		38,
		24,
		1,
		1,
		1,
		1,
		10,
		7,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		47,
		41,
		26,
		51,
		41,
		51,
		27,
		1,
		1,
		1,
		1,
		3,
		10,
		7,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		1,
		1,
		1,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		39,
		41,
		1,
		1,
		44,
		38,
		10,
		1,
		38,
		46,
		19,
		1,
		41,
		40,
		1,
		1,
		10,
		19,
		23,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		38,
		39,
		10,
		48,
		1,
		5,
		25,
		41,
		1,
		20,
		29,
		1,
		40,
		38,
		3,
		8,
		1,
		35,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		47,
		41,
		1,
		38,
		5,
		1,
		30,
		45,
		22,
		1,
		27,
		12,
		38,
		40,
		1,
		19,
		35,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		27,
		32,
		1,
		8,
		27,
		30,
		1,
		54,
		52,
		25,
		1,
		1,
		24,
		25,
		1,
		21,
		31,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		33,
		53,
		1,
		41,
		51,
		1,
		1,
		41,
		46,
		54,
		1,
		44,
		41,
		10,
		1,
		39,
		38,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		50,
		54,
		1,
		40,
		41,
		3,
		38,
		1,
		20,
		52,
		48,
		1,
		4,
		25,
		1,
		38,
		47,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		31,
		49,
		1,
		8,
		11,
		41,
		40,
		1,
		45,
		22,
		1,
		27,
		41,
		4,
		1,
		42,
		13,
		39,
		41,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		19,
		10,
		1,
		1,
		24,
		27,
		1,
		19,
		29,
		25,
		1,
		8,
		27,
		42,
		1,
		1,
		27,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		9,
		3,
		1,
		1,
		1,
		1,
		38,
		51,
		38,
		28,
		39,
		38,
		47,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		13,
		12,
		8,
		1,
		1,
		1,
		1,
		51,
		41,
		40,
		27,
		38,
		47,
		38,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		1,
		1,
		1,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		3,
		1,
		1,
		3,
		18,
		22,
		1,
		8,
		7,
		1,
		1,
		10,
		19,
		23,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		10,
		4,
		7,
		1,
		34,
		37,
		1,
		3,
		8,
		5,
		8,
		1,
		35,
		33,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		8,
		3,
		1,
		18,
		34,
		1,
		12,
		6,
		10,
		7,
		1,
		19,
		35,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		13,
		1,
		20,
		36,
		12,
		1,
		1,
		12,
		9,
		1,
		21,
		31,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		10,
		7,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		12,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		20,
		1,
		1,
		0,
		4,
		1,
		1,
		20,
		15,
		1,
		1,
		4,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		19,
		21,
		1,
		10,
		7,
		1,
		1,
		12,
		36,
		16,
		1,
		9,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		19,
		10,
		1,
		1,
		3,
		8,
		1,
		22,
		37,
		12,
		1,
		1,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		20,
		21,
		1,
		1,
		4,
		5,
		1,
		1,
		15,
		16,
		1,
		1,
		0,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		27,
		13,
		1,
		27,
		24,
		12,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		25,
		32,
		1,
		7,
		24,
		27,
		1,
		1,
		1,
		1,
		1,
		5,
		11,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		9,
		1,
		1,
		8,
		12,
		1,
		1,
		19,
		36,
		1,
		1,
		7,
		12,
		1,
		1,
		21,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		26,
		25,
		1,
		1,
		30,
		27,
		9,
		1,
		27,
		29,
		31,
		1,
		25,
		24,
		1,
		1,
		9,
		31,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		25,
		26,
		1,
		10,
		25,
		30,
		1,
		19,
		29,
		25,
		1,
		1,
		28,
		27,
		1,
		23,
		33,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		13,
		1,
		1,
		12,
		9,
		1,
		1,
		36,
		31,
		1,
		1,
		12,
		11,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		22,
		1,
		1,
		3,
		12,
		1,
		1,
		19,
		37,
		1,
		1,
		10,
		12,
		1,
		1,
		8,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		19,
		23,
		1,
		25,
		28,
		1,
		1,
		25,
		29,
		33,
		1,
		30,
		25,
		9,
		1,
		26,
		27,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		17,
		19,
		8,
		1,
		1,
		24,
		27,
		1,
		19,
		29,
		27,
		1,
		8,
		27,
		30,
		1,
		1,
		27,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		22,
		23,
		1,
		1,
		12,
		11,
		1,
		1,
		37,
		33,
		1,
		1,
		12,
		9,
		1,
		1,
		9,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		1,
		1,
		1,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		5,
		1,
		1,
		1,
		1,
		1,
		25,
		24,
		11,
		1,
		32,
		27,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		7,
		10,
		1,
		1,
		1,
		1,
		1,
		7,
		24,
		25,
		1,
		10,
		25,
		26,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		1,
		1,
		1,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		0,
		1,
		1,
		20,
		15,
		1,
		1,
		5,
		6,
		1,
		1,
		21,
		16,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		1,
		1,
		12,
		36,
		16,
		1,
		13,
		11,
		1,
		1,
		9,
		31,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		9,
		1,
		22,
		37,
		12,
		1,
		1,
		11,
		13,
		1,
		23,
		33,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		6,
		1,
		1,
		15,
		16,
		1,
		1,
		6,
		0,
		1,
		1,
		16,
		17,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		11,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		10,
		7,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		10,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		11,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		57,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		59,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		12,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		9,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		13,
		12,
		13,
		7,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		9,
		11,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		13,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		59,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		57,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		7,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		3,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		8,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		3,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		10,
		7,
		10,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		7,
		8,
		7,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		11,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		59,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		57,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		13,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		11,
		13,
		12,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		3,
		8,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		12,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		9,
		11,
		9,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		9,
		12,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		3,
		10,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		12,
		59,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		57,
		11,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		7,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		8,
		3,
		8,
		12,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		10,
		3,
		13,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		12,
		9,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		3,
		2,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		2,
		3,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		6,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		4,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		5,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		0,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1,
		1
	],
	"index_convention":"Zero-based exact_values indices; tuples(fields2, repeat=3), last field varying fastest. Flat index (i*N+j)*N+k.",
	"ordered_triples":32768,
	"source_workflow_file":"e8_workflow_120\/runs\/wp100_guard20\/case_k0_kp7\/ope_exact.wl",
	"original_source_sha256":"9daf41fb152c67fd7a69a2475182a4f243bd3a4defa7c311ba6f4767f21192fe",
	"packaged_native_file":"ope_exact.wl",
	"packaged_native_sha256":"4cdb4765bfa1a0afad24f347931c75f5ab5e1e1377af4817105521a987039d58",
	"metadata_edit":"Removed the preparation-machine workspace prefix from archival path metadata only; exact tensor, X, fields, and parameters unchanged."
}

==> anc/data/README.md <==
# Exact OPE coefficient data

These files contain the nine reference cases used in the paper:

| Model | q | p values | Bootstrap fields | Ordered tensor entries per case | Representative coefficients |
|---|---:|---|---:|---:|---:|
| E6 | 12 | 1, 5 | 12 | 1,728 | 18 |
| E7 | 18 | 1, 5, 7 | 17 | 4,913 | 32 |
| E8 | 30 | 1, 7, 11, 13 | 32 | 32,768 | 107 |

Each case is stored under `<model>/p<p>/`. The code uses `k=0`, `kp=p` and
`pp=q`. In the generated Markdown tables, `k'` denotes `kp` and `p'` denotes
`pp`. The `p=1` cases are formal seeds for the reduced equations and do not
define Virasoro minimal models.

The coefficients are algebraic candidates reconstructed from 50-digit
numerical bootstrap solutions and subsequently checked at 120 digits. Exact
file representation is distinct from an exact symbolic crossing or uniqueness
proof. The [bootstrap validation record](../bootstrap/VALIDATION.md) describes
the fresh nine-case calculation and exact comparison with these supplied data.

## Files in each case

| File | Contents |
|---|---|
| `ope_exact.wl` | Native Wolfram association containing the complete exact ordered tensor, representative variables, parameters and solver metadata |
| `ope.json` | Compact tensor indexing with exact values encoded as Wolfram `InputForm` strings |
| `coefficients.json` | Numbered representatives, exact expressions, readable radical expressions and TeX strings |
| `coefficients.wl` | Exact association from representative index to coefficient |
| `coefficients.md` | Readable representative table |

The numbered tables omit class 0, the separate normalization class with value
1. Zero coefficients remain present. Numerical caches and numerical input CSV
files are generated by the reproduction commands rather than shipped here.

## Native Wolfram schema

`Get["ope_exact.wl"]` returns an association with these principal keys:

- `SchemaVersion`: 1.
- `Kind`: `E6AnalyticOPE`, `E7AnalyticOPE` or `E8AnalyticOPE`.
- `Parameters`: `pp`, `k` and `kp`.
- `Fields`: ordered pairs `{ell, ellbar}`, using exact integers or
  half-integers.
- `Alpha`: coefficients keyed by
  `{{ell1,ellbar1},{ell2,ellbar2},{ell3,ellbar3}}`, including all ordered triples
  and exact zeros.
- `X`: the indexed representative coefficients.
- `Reconstruction` and `SolverSummary`: metadata from the original calculation.

An archival `CacheFile` entry is provenance, not a dependency loaded by reading
the file. The recheck driver builds its own compatible cache.

## Compact JSON schema

`ope.json` has `schema_version: 1` and `kind: "ADEExactOPETensor"`.

- `fields2` stores each field as `[2*ell, 2*ellbar]`, so all labels are integers.
- `exact_values` contains distinct Wolfram `InputForm` expressions. `Root[...]`
  specifies an algebraic number and its selected root; replacing it with an
  arbitrary principal radical can change the value.
- `alpha_indices` contains zero-based indices into `exact_values`, ordered as
  `itertools.product(fields2, repeat=3)`, with the third field varying fastest.
- For field positions `i,j,k` in a list of length `N`, the expression is
  `exact_values[alpha_indices[(i*N+j)*N+k]]`.
- `parameters`, `ordered_triples` and the provenance/hash fields identify the
  case and its source.

Representative labels in `coefficients.json` use ordinary spin values. For
E6, `1.5` and `3.5` denote exact half-integer labels. The doubled integer labels
in `ope.json` avoid using decimal notation for those labels.

## Provenance and validation

[source_inventory.json](source_inventory.json) records original workflow
locations and original/packaged SHA-256 hashes. Archival path metadata was made
relative without changing the tensors, representatives, fields or parameters.
[exact_data_audit.json](exact_data_audit.json) records exact preservation of the
native tensors and exact round-trip checks of the compact JSON expressions.

The fresh calculation recorded on 19 September 2026 matched all
149,267 ordered tensor entries and all 560 representative coefficients exactly,
with no operator-sign changes. See
[exact_comparison.json](../validation/production/exact_comparison.json).

To rebuild a cache, reevaluate one included tensor and check all its crossing
equations, run from the ancillary root in a Python environment with `mpmath`:

```bash
python bootstrap/check_supplied_data.py --model E6 --p 1 \
  --kernel /path/to/WolframKernel --workers 2 \
  --output-dir ../ade-results/E6-p1-recheck
```

This command uses the supplied exact coefficients. For fresh bootstrap solves,
all-case checks and precision settings, see the
[bootstrap README](../bootstrap/README.md).


==> anc/data/exact_data_audit.json <==
{
	"date":"2026-09-19",
	"wolfram_version":"14.3.0 for Mac OS X x86 (64-bit) (July 8, 2025)",
	"all_passed":true,
	"cases":[
		{
			"model":"E6",
			"p":1,
			"ordered_triples":1728,
			"distinct_exact_values":23,
			"native_tensor_unchanged_exactly":true,
			"json_tensor_roundtrip_exact":true,
			"original_source_sha256":"b532f1aa4ee7a870ba83c48eaa92419399775612db94315efd0097752b53ac9a",
			"packaged_native_sha256":"8d5d2f71084dc24438f74c543932830485d2fc1a9cf104c7196b0fda4ee617fc"
		},
		{
			"model":"E6",
			"p":5,
			"ordered_triples":1728,
			"distinct_exact_values":22,
			"native_tensor_unchanged_exactly":true,
			"json_tensor_roundtrip_exact":true,
			"original_source_sha256":"6e00a019f285080a93a5ef45c86c0ad9ab764fcdc8f9bc054d20fa8e6bed85fc",
			"packaged_native_sha256":"8e926a3a2ca7cff5dbb8e27abbd60eecd85afab70ae5da2437cd900585473291"
		},
		{
			"model":"E7",
			"p":1,
			"ordered_triples":4913,
			"distinct_exact_values":23,
			"native_tensor_unchanged_exactly":true,
			"json_tensor_roundtrip_exact":true,
			"original_source_sha256":"2b530b0aa63c3f8dde98636365aee669b85d0dfe3b604e10fab042fa421c8e1c",
			"packaged_native_sha256":"5ff36a5aa1c5350c41a219e0aaf29d1d65e8da9b670664072a08b0e1f78cd5e9"
		},
		{
			"model":"E7",
			"p":5,
			"ordered_triples":4913,
			"distinct_exact_values":23,
			"native_tensor_unchanged_exactly":true,
			"json_tensor_roundtrip_exact":true,
			"original_source_sha256":"aeac4da95147bc8f31dbb9d3292787852a7413c9fc4f949bf360a359bfdbaecb",
			"packaged_native_sha256":"9d653dd0f7a4af742ee6b2138bd0c8738203e50731095fa38984fbdf218acd3e"
		},
		{
			"model":"E7",
			"p":7,
			"ordered_triples":4913,
			"distinct_exact_values":19,
			"native_tensor_unchanged_exactly":true,
			"json_tensor_roundtrip_exact":true,
			"original_source_sha256":"10fde7f0ad2cd6a6be4dd9f3876aaf39783cab6de95cc4e7dc285b6522309014",
			"packaged_native_sha256":"e4f1611db79aaecbd915779da84ff0ec507235dcaeda68158e245a8776bd2742"
		},
		{
			"model":"E8",
			"p":1,
			"ordered_triples":32768,
			"distinct_exact_values":65,
			"native_tensor_unchanged_exactly":true,
			"json_tensor_roundtrip_exact":true,
			"original_source_sha256":"9abf2ff43ab400decb9fd288a1c6530505efa08b32472472eb9869fcad24f22b",
			"packaged_native_sha256":"d91f964c2249a6c0a3a3589121c70b4d9687dde0faa68ae6cf57244c06ce1682"
		},
		{
			"model":"E8",
			"p":7,
			"ordered_triples":32768,
			"distinct_exact_values":63,
			"native_tensor_unchanged_exactly":true,
			"json_tensor_roundtrip_exact":true,
			"original_source_sha256":"9daf41fb152c67fd7a69a2475182a4f243bd3a4defa7c311ba6f4767f21192fe",
			"packaged_native_sha256":"4cdb4765bfa1a0afad24f347931c75f5ab5e1e1377af4817105521a987039d58"
		},
		{
			"model":"E8",
			"p":11,
			"ordered_triples":32768,
			"distinct_exact_values":67,
			"native_tensor_unchanged_exactly":true,
			"json_tensor_roundtrip_exact":true,
			"original_source_sha256":"4425210e515bdbacbc6e2b8149449313cfaa6405714d14cc33760b2c24b1c733",
			"packaged_native_sha256":"42ce8225d2fefd31cd52c9919eb880726ea6926c5cc6aebc0f4fa67418c77695"
		},
		{
			"model":"E8",
			"p":13,
			"ordered_triples":32768,
			"distinct_exact_values":63,
			"native_tensor_unchanged_exactly":true,
			"json_tensor_roundtrip_exact":true,
			"original_source_sha256":"5ba85f5d98847b98acf5c4bc795c863364f9d63d3cb42d9e8044f5c8b3f8d466",
			"packaged_native_sha256":"482856a67d53c5bccfd76ca2bfabac7a465568ec267005395762bf48ee021f10"
		}
	]
}

==> anc/data/source_inventory.json <==
{
  "scope": "Nine independent saved k=0 exact OPE candidates. Mathematics unchanged; preparation-machine workspace prefixes removed from archival path metadata.",
  "cases": [
    {
      "model": "E6",
      "p": 1,
      "q": 12,
      "files": [
        {
          "name": "ope_exact.wl",
          "source": "e6_workflow/runs/wp100_guard20/case_k0_kp1/ope_exact.wl",
          "sha256": "b532f1aa4ee7a870ba83c48eaa92419399775612db94315efd0097752b53ac9a",
          "packaged_sha256": "8d5d2f71084dc24438f74c543932830485d2fc1a9cf104c7196b0fda4ee617fc",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.json",
          "source": "e6_workflow/runs/wp100_guard20/case_k0_kp1/coefficients.json",
          "sha256": "f92746574c81236c7dc868977b956a8f6f49814ea1c436faabbe1ec434b35067",
          "packaged_sha256": "662ddd899769b9769b76811b6582717cea0882125548512e9ef42e36baae8cd3",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.wl",
          "source": "e6_workflow/runs/wp100_guard20/case_k0_kp1/coefficients.wl",
          "sha256": "6fb3c25a4e45c9161dc17b9c5f1c39c6de93ab27be7952e25d100ca2a457576d",
          "packaged_sha256": "6fb3c25a4e45c9161dc17b9c5f1c39c6de93ab27be7952e25d100ca2a457576d",
          "metadata_or_formatting_only_changes": false
        },
        {
          "name": "coefficients.md",
          "source": "e6_workflow/runs/wp100_guard20/case_k0_kp1/coefficients.md",
          "sha256": "d758375a80cb953b8505bea1b1fdf68f679be85dcb5f7653e24ec924523d816f",
          "packaged_sha256": "d758375a80cb953b8505bea1b1fdf68f679be85dcb5f7653e24ec924523d816f",
          "metadata_or_formatting_only_changes": false
        }
      ],
      "prior_exhaustive_verification": {
        "summary_source": "e6_workflow/runs/wp100_guard20/case_k0_kp1/verification/summary.json",
        "summary_sha256": "a2c236586f6b28c1ce757a8f614681d840d763f5eae62f33200b33e0d33d57b6",
        "full_crossing_passed": true,
        "ordered_quartets": 20736,
        "crossing_equations": 18688,
        "max_absolute_residual": "1.10368869573205570775313873048661027655751246973390539666401243828315865920784049998586443676894916011879639961465302325e-119"
      },
      "compact_json": "ope.json",
      "compact_json_sha256": "cd1b7855578ce5ec6dd0a805f15e9aa183502b8dc193205d30467390569b714c"
    },
    {
      "model": "E6",
      "p": 5,
      "q": 12,
      "files": [
        {
          "name": "ope_exact.wl",
          "source": "e6_workflow/runs/wp100_guard20/case_k0_kp5/ope_exact.wl",
          "sha256": "6e00a019f285080a93a5ef45c86c0ad9ab764fcdc8f9bc054d20fa8e6bed85fc",
          "packaged_sha256": "8e926a3a2ca7cff5dbb8e27abbd60eecd85afab70ae5da2437cd900585473291",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.json",
          "source": "e6_workflow/runs/wp100_guard20/case_k0_kp5/coefficients.json",
          "sha256": "0b2696a6016e06c7b6a19d0cd823910c2c3c81d81edd610aae0b00c30eea8036",
          "packaged_sha256": "14530a1d9be29633dd0bcc2831cb3d18b24c7b347da0397e191c061cd40cb79f",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.wl",
          "source": "e6_workflow/runs/wp100_guard20/case_k0_kp5/coefficients.wl",
          "sha256": "85063afd1173b916375c5e6ab0c68af1f7589795d79a154b616c76133c7f075f",
          "packaged_sha256": "85063afd1173b916375c5e6ab0c68af1f7589795d79a154b616c76133c7f075f",
          "metadata_or_formatting_only_changes": false
        },
        {
          "name": "coefficients.md",
          "source": "e6_workflow/runs/wp100_guard20/case_k0_kp5/coefficients.md",
          "sha256": "2b4ade2dde05207e962f9fb23989377598ef3c5a075418f02c992183d565a167",
          "packaged_sha256": "2b4ade2dde05207e962f9fb23989377598ef3c5a075418f02c992183d565a167",
          "metadata_or_formatting_only_changes": false
        }
      ],
      "prior_exhaustive_verification": {
        "summary_source": "e6_workflow/runs/wp100_guard20/case_k0_kp5/verification/summary.json",
        "summary_sha256": "946c8b7ffa1a1fbaf9a533198f1950235c3064a85b67d0f4ff9fc076335c4c7e",
        "full_crossing_passed": true,
        "ordered_quartets": 20736,
        "crossing_equations": 18688,
        "max_absolute_residual": "9.4491242722323365856759947452186985080713348285990497117901415768803758893583537542649446516359156164556604037184329008e-119"
      },
      "compact_json": "ope.json",
      "compact_json_sha256": "9f222f8b1eb2512c7131584b4bf9ac0e4a446d6a2a32ba87dc7e816185483122"
    },
    {
      "model": "E7",
      "p": 1,
      "q": 18,
      "files": [
        {
          "name": "ope_exact.wl",
          "source": "e7_workflow/runs/wp100_guard20/case_k0_kp1/ope_exact.wl",
          "sha256": "2b530b0aa63c3f8dde98636365aee669b85d0dfe3b604e10fab042fa421c8e1c",
          "packaged_sha256": "5ff36a5aa1c5350c41a219e0aaf29d1d65e8da9b670664072a08b0e1f78cd5e9",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.json",
          "source": "e7_workflow/runs/wp100_guard20/case_k0_kp1/coefficients.json",
          "sha256": "0cfec3471fa563438e8643d9dc1430b6aca3058b7b4d728eea3ef0fa5d871000",
          "packaged_sha256": "20668360266eeb61eeabb194a30423ce3f427e5eca6f7a6d5db115b2a43843d5",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.wl",
          "source": "e7_workflow/runs/wp100_guard20/case_k0_kp1/coefficients.wl",
          "sha256": "641e91e2c2a0e92a94bdf0decca58c01d25000872473ee740a10b483fca12ed9",
          "packaged_sha256": "641e91e2c2a0e92a94bdf0decca58c01d25000872473ee740a10b483fca12ed9",
          "metadata_or_formatting_only_changes": false
        },
        {
          "name": "coefficients.md",
          "source": "e7_workflow/runs/wp100_guard20/case_k0_kp1/coefficients.md",
          "sha256": "7a3bfdff0afc2dcf4c5dd8a5660a032d8acf59477aec659028f15c6ee037182b",
          "packaged_sha256": "7a3bfdff0afc2dcf4c5dd8a5660a032d8acf59477aec659028f15c6ee037182b",
          "metadata_or_formatting_only_changes": false
        }
      ],
      "prior_exhaustive_verification": {
        "summary_source": "e7_workflow/runs/wp100_guard20/case_k0_kp1/verification/summary.json",
        "summary_sha256": "60247d1f34f79bf8fef6397ef295f517cbacb80d6c0c466a3c7d19c413c87e5b",
        "full_crossing_passed": true,
        "ordered_quartets": 83521,
        "crossing_equations": 359073,
        "max_absolute_residual": "1.20050349360328866457358949631876907274676794953512516830120651181676906791028264910743149262587452504149783817734188494e-119"
      },
      "compact_json": "ope.json",
      "compact_json_sha256": "e3d99fcc8fec6ee80357a46ea4bca97931aa446b090f0f308487a0f631349235"
    },
    {
      "model": "E7",
      "p": 5,
      "q": 18,
      "files": [
        {
          "name": "ope_exact.wl",
          "source": "e7_workflow/runs/wp100_guard20/case_k0_kp5/ope_exact.wl",
          "sha256": "aeac4da95147bc8f31dbb9d3292787852a7413c9fc4f949bf360a359bfdbaecb",
          "packaged_sha256": "9d653dd0f7a4af742ee6b2138bd0c8738203e50731095fa38984fbdf218acd3e",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.json",
          "source": "e7_workflow/runs/wp100_guard20/case_k0_kp5/coefficients.json",
          "sha256": "fceff669f911ae055908fce91de5ed6520b52e9cde184121844c01f08c1c8046",
          "packaged_sha256": "95d7d92876fd06baecf2474e10dfd1041ede6d7526b030820f24232c5085bb8c",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.wl",
          "source": "e7_workflow/runs/wp100_guard20/case_k0_kp5/coefficients.wl",
          "sha256": "8a2c182614975f0eb33098db64e2b84b38ec5c667fb7248b0d2749b33fd01afc",
          "packaged_sha256": "8a2c182614975f0eb33098db64e2b84b38ec5c667fb7248b0d2749b33fd01afc",
          "metadata_or_formatting_only_changes": false
        },
        {
          "name": "coefficients.md",
          "source": "e7_workflow/runs/wp100_guard20/case_k0_kp5/coefficients.md",
          "sha256": "99399a02ef4e7d7f9dc0606318875b11c842e423e5466bf6114c0ad3f25bfe1b",
          "packaged_sha256": "99399a02ef4e7d7f9dc0606318875b11c842e423e5466bf6114c0ad3f25bfe1b",
          "metadata_or_formatting_only_changes": false
        }
      ],
      "prior_exhaustive_verification": {
        "summary_source": "e7_workflow/runs/wp100_guard20/case_k0_kp5/verification/summary.json",
        "summary_sha256": "95f35c3b9f35276c273a114c3df2cc3aed9e934d82d2bacbdb89cf54368f73fa",
        "full_crossing_passed": true,
        "ordered_quartets": 83521,
        "crossing_equations": 359073,
        "max_absolute_residual": "6.56791588758444379069937995405365273347909174971474930786724594852013012637367539640710906933381675635606559209281237695e-118"
      },
      "compact_json": "ope.json",
      "compact_json_sha256": "1956d3c42c083114f95b822e14dddf97feea459e2487ab927c8c361785c6c0d4"
    },
    {
      "model": "E7",
      "p": 7,
      "q": 18,
      "files": [
        {
          "name": "ope_exact.wl",
          "source": "e7_workflow/runs/wp100_guard20/case_k0_kp7/ope_exact.wl",
          "sha256": "10fde7f0ad2cd6a6be4dd9f3876aaf39783cab6de95cc4e7dc285b6522309014",
          "packaged_sha256": "e4f1611db79aaecbd915779da84ff0ec507235dcaeda68158e245a8776bd2742",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.json",
          "source": "e7_workflow/runs/wp100_guard20/case_k0_kp7/coefficients.json",
          "sha256": "354f56ecc71e4047e96ab13f89690807ae7fbb6885331b02f57088d01ccff6f2",
          "packaged_sha256": "058aaab5eb9e8e6af50b5d654fe6aca16375881bfd7ef4227aab27dca8ba4d92",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.wl",
          "source": "e7_workflow/runs/wp100_guard20/case_k0_kp7/coefficients.wl",
          "sha256": "a91f6f966527a0d5772bad025efcbcaf1eb4e79216681ceff71a54dce07cdb35",
          "packaged_sha256": "a91f6f966527a0d5772bad025efcbcaf1eb4e79216681ceff71a54dce07cdb35",
          "metadata_or_formatting_only_changes": false
        },
        {
          "name": "coefficients.md",
          "source": "e7_workflow/runs/wp100_guard20/case_k0_kp7/coefficients.md",
          "sha256": "48f3a55efe3ba3ece1035b6ab75b6516387da9a83fff2b212e32af89a85e8e99",
          "packaged_sha256": "48f3a55efe3ba3ece1035b6ab75b6516387da9a83fff2b212e32af89a85e8e99",
          "metadata_or_formatting_only_changes": false
        }
      ],
      "prior_exhaustive_verification": {
        "summary_source": "e7_workflow/runs/wp100_guard20/case_k0_kp7/verification/summary.json",
        "summary_sha256": "290455fda3910aa1501faf442b0b1e2a06988304b3e673fddb84d6ca2cd72ff3",
        "full_crossing_passed": true,
        "ordered_quartets": 83521,
        "crossing_equations": 359073,
        "max_absolute_residual": "1.85884411912767277095265470397744888683370521218341961543412621184531984708688926313408747245296700651586762040362614442e-118"
      },
      "compact_json": "ope.json",
      "compact_json_sha256": "15f8db1a98e6372afca5a6395c1421ae13482a1ac6f665c3c6dd849a466bc599"
    },
    {
      "model": "E8",
      "p": 1,
      "q": 30,
      "files": [
        {
          "name": "ope_exact.wl",
          "source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp1/ope_exact.wl",
          "sha256": "9abf2ff43ab400decb9fd288a1c6530505efa08b32472472eb9869fcad24f22b",
          "packaged_sha256": "d91f964c2249a6c0a3a3589121c70b4d9687dde0faa68ae6cf57244c06ce1682",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.json",
          "source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp1/coefficients.json",
          "sha256": "9f15b913447013934909ffd13031271403083b3581452c39aa068c80bb17530b",
          "packaged_sha256": "302d02639e4010e6b353ba750914f29fe23c95584a91c66d60b3d463e03b8738",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.wl",
          "source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp1/coefficients.wl",
          "sha256": "c67a75a2d626dacc724905ce6e7afd6df1460be76d4a9fd4c22f5476dfc5eb79",
          "packaged_sha256": "c67a75a2d626dacc724905ce6e7afd6df1460be76d4a9fd4c22f5476dfc5eb79",
          "metadata_or_formatting_only_changes": false
        },
        {
          "name": "coefficients.md",
          "source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp1/coefficients.md",
          "sha256": "abbf88aaba9558a9e746ff66f207aa9827b814a0446d0050f1eed8837ca2a530",
          "packaged_sha256": "abbf88aaba9558a9e746ff66f207aa9827b814a0446d0050f1eed8837ca2a530",
          "metadata_or_formatting_only_changes": false
        }
      ],
      "prior_exhaustive_verification": {
        "summary_source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp1/verification/summary.json",
        "summary_sha256": "8042806a7b0ab25b9f843cff63ae93ac5bd9217716cb364a6f38ac75cc23712b",
        "full_crossing_passed": true,
        "ordered_quartets": 1048576,
        "crossing_equations": 7747200,
        "max_absolute_residual": "1.00687389786082275093268796465445148036825698993268562502681836474954825050539835086429738091202379519609496105196416156e-119"
      },
      "compact_json": "ope.json",
      "compact_json_sha256": "4525ddf682c89557c0514afb942a42bdd1df15cb6f14478e5c4510b2728e1050"
    },
    {
      "model": "E8",
      "p": 7,
      "q": 30,
      "files": [
        {
          "name": "ope_exact.wl",
          "source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp7/ope_exact.wl",
          "sha256": "9daf41fb152c67fd7a69a2475182a4f243bd3a4defa7c311ba6f4767f21192fe",
          "packaged_sha256": "4cdb4765bfa1a0afad24f347931c75f5ab5e1e1377af4817105521a987039d58",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.json",
          "source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp7/coefficients.json",
          "sha256": "1d05be7b0dcce3642bc76293ae67d10cb3901eb8f1cf8144d3af50c9df2cd2ba",
          "packaged_sha256": "8c96a7f476dc7ba2e7681fe05dba6bf5610fce777c9fe81a293e7eca822f058b",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.wl",
          "source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp7/coefficients.wl",
          "sha256": "27614519adf990e879b40e1dd90a0166737a4d6df196ff7e969d26c04b3426c7",
          "packaged_sha256": "27614519adf990e879b40e1dd90a0166737a4d6df196ff7e969d26c04b3426c7",
          "metadata_or_formatting_only_changes": false
        },
        {
          "name": "coefficients.md",
          "source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp7/coefficients.md",
          "sha256": "6f59b4749f9a264f235f65bb2e606d3ac7097890a62f5f4a56c5d03e71e802aa",
          "packaged_sha256": "6f59b4749f9a264f235f65bb2e606d3ac7097890a62f5f4a56c5d03e71e802aa",
          "metadata_or_formatting_only_changes": false
        }
      ],
      "prior_exhaustive_verification": {
        "summary_source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp7/verification/summary.json",
        "summary_sha256": "c2bb4d84e5656beafdf87431161fbe24edcd519bef1a51d8dd60352745aae35e",
        "full_crossing_passed": true,
        "ordered_quartets": 1048576,
        "crossing_equations": 7747200,
        "max_absolute_residual": "5.70262661248569450849648924569283228571518393226177534201037184731863444596332612650378055069682708161785776140735749226e-117"
      },
      "compact_json": "ope.json",
      "compact_json_sha256": "2e4f0e11befb2fa1d115af4f1ead27418f4092a7424dcd25764f1584f0d2b762"
    },
    {
      "model": "E8",
      "p": 11,
      "q": 30,
      "files": [
        {
          "name": "ope_exact.wl",
          "source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp11/ope_exact.wl",
          "sha256": "4425210e515bdbacbc6e2b8149449313cfaa6405714d14cc33760b2c24b1c733",
          "packaged_sha256": "42ce8225d2fefd31cd52c9919eb880726ea6926c5cc6aebc0f4fa67418c77695",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.json",
          "source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp11/coefficients.json",
          "sha256": "855e74bd34322a9fe746a195179f48be8d7af8159039c909d5a693d8955dc685",
          "packaged_sha256": "1601f525a0925ef5c5fc6e4b6bf4eb0eb76d29c99a109476abb681d9df67f420",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.wl",
          "source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp11/coefficients.wl",
          "sha256": "d2c62612092a08ed6ed242de9d08838cc1816ca55694235091c21529f5cb02e3",
          "packaged_sha256": "d2c62612092a08ed6ed242de9d08838cc1816ca55694235091c21529f5cb02e3",
          "metadata_or_formatting_only_changes": false
        },
        {
          "name": "coefficients.md",
          "source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp11/coefficients.md",
          "sha256": "7e0ba0979ecd5647c2513e6fc7efe7c373d2f0ee5a23e67659b6bff35da6d5e4",
          "packaged_sha256": "7e0ba0979ecd5647c2513e6fc7efe7c373d2f0ee5a23e67659b6bff35da6d5e4",
          "metadata_or_formatting_only_changes": false
        }
      ],
      "prior_exhaustive_verification": {
        "summary_source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp11/verification/summary.json",
        "summary_sha256": "d9b72383e78e6fca3904e4d2e0622c9fd49a735589eaa85740a86af2a103cd94",
        "full_crossing_passed": true,
        "ordered_quartets": 1048576,
        "crossing_equations": 7747200,
        "max_absolute_residual": "2.54900259682037487739268736908692122086385626311798895389074686531931326215145262577092207345623703478644665173130642407e-118"
      },
      "compact_json": "ope.json",
      "compact_json_sha256": "c06b894f7cb80936a777c9c34bf64af1cf33ff5c22bc1543cb7a819f7734329d"
    },
    {
      "model": "E8",
      "p": 13,
      "q": 30,
      "files": [
        {
          "name": "ope_exact.wl",
          "source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp13/ope_exact.wl",
          "sha256": "5ba85f5d98847b98acf5c4bc795c863364f9d63d3cb42d9e8044f5c8b3f8d466",
          "packaged_sha256": "482856a67d53c5bccfd76ca2bfabac7a465568ec267005395762bf48ee021f10",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.json",
          "source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp13/coefficients.json",
          "sha256": "9e1287ddd744302e05c57e77463a2e9d8949e4ac3eae82b7ea36ac64907a56c5",
          "packaged_sha256": "bdaa0139bd849f72a4d3739cc9f7bc4c89bc2358810cc88bd5bf59b3935276ea",
          "metadata_or_formatting_only_changes": true
        },
        {
          "name": "coefficients.wl",
          "source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp13/coefficients.wl",
          "sha256": "375bfad93039c2396eebe505f18d0810014efb6c8277b4212534464188c63394",
          "packaged_sha256": "375bfad93039c2396eebe505f18d0810014efb6c8277b4212534464188c63394",
          "metadata_or_formatting_only_changes": false
        },
        {
          "name": "coefficients.md",
          "source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp13/coefficients.md",
          "sha256": "051b2df7f683f46d3050cafbad4755c13fbca1ca37a068ef28922fdb1cce9ab5",
          "packaged_sha256": "051b2df7f683f46d3050cafbad4755c13fbca1ca37a068ef28922fdb1cce9ab5",
          "metadata_or_formatting_only_changes": false
        }
      ],
      "prior_exhaustive_verification": {
        "summary_source": "e8_workflow_120/runs/wp100_guard20/case_k0_kp13/verification/summary.json",
        "summary_sha256": "94312f9b2d2f683f43625e4007792ade57f09ed0037a86a6dc962a484816d518",
        "full_crossing_passed": true,
        "ordered_quartets": 1048576,
        "crossing_equations": 7747200,
        "max_absolute_residual": "4.35470139416588182181168589459078387875551126552995681503136440488606692191958565695451136026365862672699663473386609112e-118"
      },
      "compact_json": "ope.json",
      "compact_json_sha256": "88d34a5b84016bce213ffb8358bfdb6fa73fb1eb78faff83922849dd587df642"
    }
  ]
}


==> anc/docs/CACHE_GENERATION.md <==
# Generating and reusing the 6j caches

The documented drivers generate caches from scratch. They construct the required ordered 6j symbols from the supplied implementation and save them with parameter and precision metadata.

## Recommended: generate a cache and check one supplied exact tensor

From the ancillary package root:

```sh
python bootstrap/check_supplied_data.py \
  --model E6 --p 1 --workers 2 \
  --kernel "/path/to/WolframKernel" \
  --output-dir ../ade-reproduced/E6-p1-supplied
```

Use `--model E7 --p 5`, for example, to select another included case. Valid p values are E6: 1,5; E7: 1,5,7; E8: 1,7,11,13.

The command performs the following stages:

1. Generate `sixj_wp120.wl` with 120 retained digits and 20 additional construction guard digits (140-digit 6j evaluation).
2. Validate the saved cache's complete key coverage, parameters, and reliable precision.
3. Load the included native exact tensor and evaluate its algebraic expressions afresh at 100+20=120 digits.
4. Export `verification_input/manifest.json`, `alpha.csv`, and `sixj.csv` with 120-significant-digit component serialization.
5. Run every crossing equation for the selected case at 120-digit arithmetic precision with strict absolute tolerance 1e-100 and zero relative tolerance.

The command does not invoke the bootstrap solver. It writes the cache, numerical inputs, settings, logs, and verification reports only under the output directory. For all nine cases plus a fresh Table 2, use `scripts/reproduce_table2.py rerun` as documented in the root README.

## Cache generation alone in Wolfram Language

In a fresh Wolfram session, set these two directories to actual absolute paths and run the example:

```wl
ancillaryDirectory = "/absolute/path/to/anc";
outputDirectory = "/absolute/path/to/new/E6-p1-cache";
If[!DirectoryQ[outputDirectory],
  CreateDirectory[outputDirectory, CreateIntermediateDirectories -> True]];
Get[FileNameJoin[{ancillaryDirectory, "bootstrap", "e6_workflow", "E6Cache.wl"}]];
cacheFile = FileNameJoin[{outputDirectory, "sixj_wp120.wl"}];
cacheResult = E6CreateSixJCache[0, 1, cacheFile,
  "WorkingPrecision" -> 120, "GuardDigits" -> 20,
  "UseParallel" -> False];
If[FailureQ[cacheResult] || cacheResult === $Failed,
  Print[InputForm[cacheResult]]; Abort[]];
validatedCache = E6LoadSixJCache[cacheFile, 120];
If[FailureQ[validatedCache] || validatedCache === $Failed,
  Print[InputForm[validatedCache]]; Abort[]];
```

For E7 use `e7_workflow/E7Cache.wl`, `E7CreateSixJCache`, and `E7LoadSixJCache`. For E8 use `e8_workflow_120/E8Cache.wl`, `E8CreateSixJCache`, and `E8LoadSixJCache`. The two initial integer arguments are `k` and `kp`; here `k=0` and `kp` is the paper's p.

## Reusing a cache

Repeat the supplied-data command with `--resume` to reuse a validated compatible `sixj_wp120.wl`. It still reevaluates the exact OPE expressions, rewrites numerical inputs, and reruns the exhaustive checker. An incompatible model, p value, or insufficient precision is rejected.

The complete solver driver has its own `--resume` mode, which reuses both a compatible cache and a saved analytic OPE file; consequently it does not repeat the nonlinear solve. Use a new output directory to rerun the solver from scratch.

Increasing only the Python arithmetic precision cannot create more reliable input digits. Higher-precision checks require a newly constructed sufficiently precise cache and a fresh evaluation of the exact coefficients. The checker validates its input precision metadata.

## Unrestricted pre-bootstrap caches

`reproduce_prebootstrap.py` generates a fresh 120-digit cache for each p=1 model with 20 additional construction digits before solving its unrestricted ABBA systems. Its self-contained cache implementation is under `prebootstrap/cache/`. The cache uses the full physical spectrum, independently of the extended-sector classification, and does not depend on a previously solved OPE tensor.

The single-model command in `prebootstrap/README.md` also supports an explicit compatible cache file; the all-model reproduction command deliberately requests fresh caches. The stored cache, full raw matrices, numerical checker inputs, and logs are generated in the output directory. The distribution includes compact rank/zero evidence and exact squared-coefficient candidates rather than these larger reproducible numerical artifacts.

## What is retained in the release

The release contains exact algebraic OPE data, the original Table 2 checking summaries, and the separate complete-rerun reports in `validation/production/`. The latter retain the hashes of the numerical files used in the historical runs, even though those regenerated numerical files and caches are not shipped. The full-precision residuals are evidence from those runs; the recheck command provides the independently executable regeneration route.


==> anc/docs/DATA_FORMATS.md <==
# Exact coefficient data and report formats

## Primary datasets

Each `data/<model>/p<p>/` directory contains:

- `ope_exact.wl`: the native exact Wolfram Language tensor and solver metadata.
- `ope.json`: the complete exact ordered tensor in a compact, indexed JSON form.
- `coefficients.json`: the numbered representative coefficient table, retaining exact expressions and display forms.
- `coefficients.wl`: the corresponding native Wolfram coefficient table.
- `coefficients.md`: the readable analytic table.

There are nine cases, 560 representative entries, and 149,267 ordered tensor entries in total. The p=1 seed is included for each family. Zero entries, normalized couplings, and all field orderings are retained in the complete tensor.

### Native Wolfram tensor

Load a supplied file using `Get`. It evaluates to an association whose `Parameters`, `Fields`, and `Alpha` entries give the model parameters, ordered list of field labels, and exact coefficient association. The `Alpha` keys are ordered triples of fields. The field labels use ordinary spins `(ell, ellbar)` as exact integers or half-integers.

```wl
opeData = Get["/absolute/path/to/anc/data/E6/p1/ope_exact.wl"];
identityOPE = opeData["Alpha"][{{0, 0}, {0, 0}, {0, 0}}];
```

Values are exact rational, radical, imaginary, or algebraic `Root` expressions. A `Root` expression includes a particular root index, which must be preserved. The expressions represent the reconstructed algebraic candidates; no decimal approximation is being declared exact.

### Compact JSON tensor

`ope.json` has `kind: "ADEExactOPETensor"` and the following main fields:

| Key | Meaning |
|---|---|
| `model` | E6, E7 or E8 |
| `parameters` | `pp`, `k`, `kp` in the code's notation |
| `fields2` | Ordered list of exact doubled-spin labels `[2*ell, 2*ellbar]` |
| `exact_values` | Distinct exact Wolfram `InputForm` expressions, stored as strings |
| `alpha_indices` | Zero-based indices into `exact_values`, one for each ordered field triple |

If the field positions are i,j,k and there are N fields, the flat tensor offset is `(i*N+j)*N+k`. The rightmost field varies fastest, matching `itertools.product(fields2, repeat=3)` in Python and `Tuples[fields2,3]` in Wolfram Language.

```python
import json
from pathlib import Path

data = json.loads(Path("data/E6/p1/ope.json").read_text())
N = len(data["fields2"])
i = j = k = 0
offset = (i*N + j)*N + k
exact_expression = data["exact_values"][data["alpha_indices"][offset]]
```

This code retrieves an exact expression string. Python's ordinary `eval` is not a parser for Wolfram syntax. Use the native file or parse the expressions with an appropriate exact algebraic system.

The recorded exact-data audit compared every JSON tensor entry with the native Wolfram tensor. `data/exact_data_audit.json` records these checks. The Galois input snapshots use the same field/index convention (with model parameters stored as top-level fields in that component); their complete exact tensors are also checked against these primary datasets.

### Representative tables

In `coefficients.json`, each entry includes its number, representative triple, `inputform`, `display_inputform`, and `tex`. The `inputform` is the exact stored coefficient; display forms are provided for reading. Numbering follows the manuscript's representative tables. Representative labels use ordinary spins; compact full tensors explicitly use doubled labels.

## Numerical reports for Table 2

`reference_checks/<model>/p<p>/summary.json` retains the complete precision/coverage metadata, pass flags, unrounded maximum absolute residual, worst quartet and channel, and the historical input hashes. Numeric strings are retained as strings, avoiding conversion to machine double precision. Rendering Table 2 uses decimal arithmetic and rounds only the displayed residual to six significant figures.

These reports contain counts of ordered four-field quartets and complex channel equations. They are distinct from the counts of ordered three-field coefficients in the Galois reports. The integrity tests for identity and forbidden coefficients are recorded separately from the crossing equation count.

## Galois data and provenance

`galois/current_bootstrap/` contains compact source and target snapshots used in the independently staged transport/comparison calculation. `galois/results/` contains exact generation and comparison certificates. The generator-image tables are in `galois/reference/E_series_Galois_extension_calculation/ALL_P.md`.

The primary data inventory, numerical-report inventory, and Galois input provenance record original source hashes as well as distributed hashes. Local author-specific path strings were replaced with relative provenance descriptions; all mathematical expressions, numerical residuals, and checking criteria were preserved.

An input-document hash in a scientific result identifies the version used in that calculation. It is retained when documentation is revised later. The documentation-release record in `validation/documentation_release.json` maps revised documents to their original and current hashes; `MANIFEST.sha256` identifies the current distributed files. Scientific source files, coefficient data, and calculation reports retain their original contents.

## Pre-bootstrap squared-coefficient evidence

The `prebootstrap/reference_results/` files describe unrestricted
ABBA calculations. They use ordinary chiral spins as rational strings such as
`"3/2"`, rather than the doubled-integer labels in `data/*/ope.json`.
`squares_exact.wl` stores the exact algebraic **candidates** for
`beta[A,B,S] = alpha[A,B,S]^2`; this is an algebraic square, not an absolute
square. `squares.json` gives canonical unordered triples, recognized values,
raw numerical estimates, and classification performed after solving.
`pair_diagnostics.json` contains every ordered pair and its full list of
unknown S channels, determining T channels, numerical ranks, and pivots.
The per-case solver and checker summaries state the different numerical
cutoffs and checking scopes. See `prebootstrap/README.md` and
`prebootstrap/METHOD.md`, relative to the ancillary root.

## Results from the complete production rerun

`validation/production/` contains the separate nine-case rerun completed for the 19 September 2026 scientific release. Each case provides its checking summary and numerical settings. `run_audit.json` records fresh cache/solver use and coverage; `exact_comparison.json` records equality with the supplied exact tensors. `inventory.json` binds the distributed summaries to their hashes. The `table2` files summarize these rerun reports.

Paths recorded in `run_audit.json` describe the original execution layout: for example, `E6/p1/verification/summary.json`. In the distribution, that report is at `validation/production/E6/p1/summary.json`. Use `validation/production/inventory.json` for the distributed report paths and hashes.

The earlier reports in `reference_checks/` remain the default input to the Table 2 renderer. Both sets reproduce the same reported residuals. Rendering either set audits stored reports and does not execute a new numerical check.


==> anc/docs/NUMERICAL_SETTINGS.md <==
# Numerical settings and interpretation

## Nine seed cases

| Family | Paper q / code pp | Paper p / code kp | Field count | Representative coefficients |
|---|---:|---|---:|---:|
| E6 | 12 | 1, 5 | 12 | 18 per case |
| E7 | 18 | 1, 5, 7 | 17 | 32 per case |
| E8 | 30 | 1, 7, 11, 13 | 32 | 107 per case |

All cases use `k=0`, so `p=kp`. The paper's integer `q` is called `pp` in the code; it is different from the quantum-group deformation parameter `exp(i*pi*(k+kp/pp))`. The p=1 data are formal seeds of the reduced bootstrap system.

## Bootstrap and numerical crossing checks

| Stage | Setting |
|---|---|
| Required checking precision | 100 decimal digits |
| Checking guard digits | 20 decimal digits |
| Stored 6j values | 120 reliable digits |
| Additional 6j construction guard | 20 decimal digits |
| Precision passed to the 6j implementation | 140 digits: 120 retained + 20 construction guard |
| Bootstrap solver working precision | 50 decimal digits |
| Algebraic reconstruction | `RootApproximant`, reconstruction tolerance `10^-25` |
| OPE values supplied to the checker | Fresh evaluation of exact expressions to 120 digits |
| Numerical serialization | Each real and imaginary component rounded to 120 significant decimal digits |
| Python arithmetic | 120 decimal digits; no further arithmetic guard |
| Absolute pass threshold | Strictly `abs(LHS-RHS) < 1e-100` |
| Relative tolerance | Zero |

The cache loader checks absolute accuracy for magnitudes at most one and relative precision for larger magnitudes. The 20 digits used while constructing 6j values are additional to the 20 checking guard digits. The check itself runs at 120 digits, not 140. The historical source filename `QuantumGroup6j_num_wp50.wl` does not fix its evaluation precision at 50 digits.

Numerical residuals much smaller than 10^-120 can occur through exact cancellation or correlated roundoff. Their magnitude is not a claim that the input data have more than 120 reliable digits. Different software versions or summation details may change the final digits of a residual. The strict threshold and complete coverage are the acceptance criteria.

## Coverage

Every ordered quartet of fields is enumerated, including repetitions and the identity. For each quartet, every allowed left/right t-channel pair is tested against the s-channel sum. Intermediate pairs outside the physical spectrum are included with a zero right-hand side. Quartets with no allowed channel pair contribute zero equations. One complex equation counts once. Identity normalization and forbidden-support checks are additional to the crossing equation counts.

| Family | Ordered quartets | Crossing equations per case |
|---|---:|---:|
| E6 | 20,736 | 18,688 |
| E7 | 83,521 | 359,073 |
| E8 | 1,048,576 | 7,747,200 |

The numerical checker is a separate Python implementation of the crossing sums, using the supplied 6j implementation. It is not an independent implementation of the 6j symbols and does not constitute an exact symbolic crossing proof.

## Unrestricted pre-bootstrap evidence

The separate `prebootstrap/` calculation runs only the formal p=1 seeds of E6 and E8. The field counts are 12 and 32, giving 144 and 1,024 ordered ABBA pairs. It uses the same 50-digit solving, 140-digit cache construction, 120-digit retained inputs and checker arithmetic, and strict 1e-100 checking threshold as above.

The input linear systems retain all chirally allowed physical intermediate fields, without extended-sector exclusions. The zero-reconstruction cutoff is 1e-25 at the 50-digit solve stage. This cutoff is distinct from both the 1e-35 numerical-rank tolerance and the 1e-100 check of the reconstructed squared coefficients. In particular, recognizing an approximate squared coefficient as exact zero is not itself an exact derivation of vanishing.

The pre-bootstrap instructions specify the rank algorithm and include every pair's rank and pivots. Both the unscaled Wolfram numerical rank and a documented, globally scaled complete-pivot elimination diagnostic must have full column rank. The fit is performed on the original unscaled, unchopped system. Per-pair raw residuals and solution estimates, together with aggregate reconstruction discrepancies, are retained separately from the high-precision checks of the recognized candidates.

The pre-bootstrap checker distinguishes direct ABBA equations from necessary squared-product equations. Its success does not imply complete signed crossing. Complete signed crossing is checked independently using the production OPE tensors and all ordered quartets.

## Exact Galois comparisons

The Galois transport acts on rescaled p=1 coefficients using fixed generator images and the prescribed logarithmic branches. The target bootstrap data are used only for comparison and operator-sign equations. Final equality checks are exact algebraic comparisons, not numerical checks with the crossing threshold.

E6 uses exact algebraic-number transport. E7 uses 160-digit evaluations to propose branches, followed by exact fourth-power and positivity certificates. E8 uses exact rational cyclotomic arithmetic and rigorous rational intervals for signs. All six target cases match exactly after the reported operator-sign redefinitions: 403 representative entries and 109,858 full ordered three-index coefficients, including zeros.

These three-index comparison counts are distinct from the four-point crossing counts in Table 2. Gauge uniqueness for fixed tensors and chosen lifts is distinct from uniqueness of a bootstrap solution.


==> anc/galois/E8_REPRODUCIBILITY.md <==
# E8 seed transport

## Run

From this directory, using Python 3.10 or newer and a Wolfram Language kernel:

```sh
python3 e8_transport.py self-test
python3 e8_transport.py generate
python3 e8_transport.py prepare-comparison
WolframKernel -noinit -noprompt -run 'Get["/absolute/path/to/e8_transport.wl"]'
python3 e8_transport.py compare
```

Generation uses only the Python standard library. Exact comparison uses the
Wolfram kernel. No PARI/GP installation is required.

## Mathematical certificate

1. Arithmetic uses exact rational vectors in
   `Q[z]/(z^16+z^14-z^10-z^8-z^6+z^2+1)`, with `z=exp(i*pi/30)`.
2. The four source square roots are the positive roots of `[7]`, `[7]+1`,
   `[11]+1`, and `[3]-2`. The independently transcribed ALL_P image formulas
   pass 16 exact square identities and agree with the bundled map
   certificate. The map on `i=z^15` is included.
3. Only the p=1 OPE phase/magnitude table is used to generate coefficients.
   Each of its 1,203 nonzero canonical forms is checked against its exact
   rational fourth power after restoring the q-factorial rescaling.
4. After transport, division by the target rescaling is accounted for through
   its exact fourth power and its lifted-logarithm phase. The latter comes
   exclusively from the field labels and target p, through factorial floor
   sums. All 4,812 transported fourth-power identities pass exactly.
5. Each transported cyclotomic coefficient is proven real or imaginary by
   exact conjugation. Its sign is then certified with rational intervals for
   cosines. Pi is bounded by the alternating Machin arctangent series;
   cosine uses outward-rounded rational interval Taylor arithmetic with a
   rigorous remainder. Thus the resulting `i^h*r^(1/4)` expression is exact,
   with the positive real fourth root meant. No RootApproximant or target
   coefficient is used for branch selection.
6. Only after `E8_generated.json` has been written does the comparison stage
   open the target tensors. Wolfram `RootReduce` proves each distinct exact
   target/generated ratio is +1 or -1; zero pairs are checked exactly.
7. The full 32,768 ordered entries, including all 26,368 zeros, are compared in
   each case. Permutation signs are computed from the target conformal spins.
   A GF(2) system determines the 32 operator signs, with identity sign +1.
   All four systems have rank 32. The final gauge is checked against every
   ordered entry.

The raw generated representative table and the gauge-aligned table are both
saved in `results/E8.json`. `results/E8.md` is the readable result.
`results/E8_generated.json` retains the complete canonical transported forms
and target rescaling phases. `results/E8_exact_comparison.json` retains the
exact ratios for every ordered tensor entry.

The certificate proves equality of the saved algebraic coefficient candidates
under the stated field transport. It does not convert the numerical
crossing checks into a symbolic proof of crossing.


==> anc/galois/PACKAGING_AUDIT.md <==
# Galois input provenance and verification

## Recorded reproduction

The complete relocated `run_all.py` workflow was validated on **2026-09-19**,
with exit status 0, from a working directory outside the package. All
mathematical inputs were read from `galois/`; the original bootstrap workspace
was not a runtime dependency.

The recorded environment was:

- Python 3.13.2.
- mpmath 1.4.1.
- Wolfram Language 14.3.0, macOS x86 64-bit, July 8, 2025 build.

The [README](README.md#reproduce-everything) gives the reproduction commands.
The transport drivers use Python and isolated Wolfram kernels; they do not
require PARI/GP. The optional reference checks have separate requirements in
[their README](reference/E_series_Galois_extension_calculation/README.md).

## Exact verification counts

| Family | Target p | Representatives | Ordered entries | Nonzero | Zero | Negative operator signs | Gauge freedoms |
|---|---:|---:|---:|---:|---:|---:|---:|
| E6 | 5 | 18 | 1,728 | 316 | 1,412 | 4 | 1 |
| E7 | 5 | 32 | 4,913 | 1,321 | 3,592 | 5 | 0 |
| E7 | 7 | 32 | 4,913 | 1,321 | 3,592 | 7 | 0 |
| E8 | 7 | 107 | 32,768 | 6,400 | 26,368 | 20 | 0 |
| E8 | 11 | 107 | 32,768 | 6,400 | 26,368 | 16 | 0 |
| E8 | 13 | 107 | 32,768 | 6,400 | 26,368 | 26 | 0 |

All **403 representative coefficients** and **109,858 ordered target tensor
entries**, including zeros, agree exactly after the recorded operator signs.
The verification also covers:

- E6: 18 exact source representative matches, the degree-16 source-field
  representation, and the specified images of all three generators.
- E7: 278 exact branch/positivity certificates, the generator-square identities,
  and the complete p=1 tensor comparison.
- E8: 16 exact generator-image square identities, 1,203 source fourth-power
  certificates, 4,812 transported fourth-power certificates, rigorous rational
  branch-sign bounds, and the complete p=1 tensor comparison.

[ALL_P.md](reference/E_series_Galois_extension_calculation/ALL_P.md) specifies
the chosen generator images. The family results record the full operator-sign
solutions. Identity signs are +1, and the sign redefinitions preserve
two-point norms.

Generation is separate from target comparison. E6 saves the entire transported
tensor before opening its target input. E7 and E8 save their generated tensors
before the separate exact comparison stage. Target coefficients enter only
comparisons and operator-sign equations, not root or branch selection.

These results establish exact identities between the saved algebraic reduced
coefficient candidates. They do not prove crossing or uniqueness symbolically.

## Input provenance

Nineteen input JSON files use `original-provenance/` descriptors in place of
absolute source paths: eighteen bootstrap snapshots or representative tables
and the reference table metadata. Exact and numeric values, field labels,
ordering, signs, representative indices, and mathematical certificates are
unchanged. These descriptors identify original sources; they are not runtime
file paths.

[`input_provenance.json`](input_provenance.json) records the source archive
identity and the pristine and distributed hashes of the files whose path
metadata was changed. Hashes identifying the original OPE and classification
files are retained.

Source hashes in saved computational results identify the versions used in
those computations. In particular, the recorded hash of `ALL_P.md` identifies
its computation-time version. Editorial revisions to that document preserve
its mathematical formulas and tables. The release documentation-provenance
record maps the original and edited document hashes; the release checksum
manifest identifies the distributed files. Scientific input and result JSON
files retain their recorded contents.


==> anc/galois/README.md <==
# Galois transport of the E6, E7 and E8 seed OPE coefficients

This package starts with the saved **p=1** coefficients and the algebraic extension documented in [`reference/E_series_Galois_extension_calculation/`](reference/E_series_Galois_extension_calculation/README.md). It produces the other six seed tables and compares them with the bundled bootstrap results, allowing one sign redefinition per operator.

## Read the results

- `report.md`: method, exact verification counts, and explicit operator-sign gauges.
- `reference/E_series_Galois_extension_calculation/ALL_P.md`: the field generators and their chosen Galois images for every residue used here.
- `representative_tables.md`: all **403 target representative coefficients**, with independently transported and bootstrap values side by side.
- A rerun also creates `representative_tables.tex`, a reusable LaTeX fragment requiring `amsmath`, `amssymb`, `booktabs`, and `longtable`. TeX files are generated outputs and are not included in this ancillary distribution.
- `representative_tables.json`: exact expressions, signs, labels, and machine-readable table data.
- `results/E6.json`, `results/E7.json`, `results/E8.json`: detailed family results and certificates.

The cases are E6: `(5,12)`; E7: `(5,18)`, `(7,18)`; E8: `(7,30)`, `(11,30)`, `(13,30)`. The representative numbering follows the bootstrap representative tables. All field labels in the combined Markdown and LaTeX tables are ordinary spins `(ell, ellbar)`. Keys ending in `spins2` or `fields2` in JSON use doubled spins.

## Reproduce everything

Requirements: Python **3.10 or newer**, `mpmath`, and a licensed local Wolfram kernel. The calculations were checked with Python 3.13, mpmath 1.4.1, and Wolfram 14.3. PARI/GP is not required for these transport drivers.

From this directory:

```sh
python3 -m pip install -r requirements.txt
python3 run_all.py --kernel /path/to/WolframKernel
```

On macOS, `run_all.py` also recognizes the standard `/Applications/Wolfram.app/Contents/MacOS/WolframKernel` location. Generated output files are replaced by a rerun. The bundled reference and bootstrap input files are only read.

To assemble the combined tables again from already verified results:

```sh
python3 assemble_tables.py --kernel /path/to/WolframKernel
```

### Individual family workflows

1. **E6:** `python3 e6_transport.py --kernel /path/to/WolframKernel`.
2. **E7:** run `python3 e7_transport.py`; evaluate `e7_transport.wl` in a fresh kernel; then run `python3 e7_transport.py --report`.
3. **E8:** run `python3 e8_transport.py generate`; then `python3 e8_transport.py prepare-comparison`; evaluate `e8_transport.wl` in a fresh kernel; then run `python3 e8_transport.py compare`.

The Wolfram files call `Quit` when finished; use a separate kernel rather than an interactive session with unsaved work. `run_all.py` handles these fresh kernels automatically.

## Input files and separation of generation from comparison

- `reference/E_series_Galois_extension_calculation/` contains the reference mathematical data and verification scripts. Absolute paths in the table-source metadata have been replaced with public provenance labels; no coefficients or certificates were changed. The transport drivers above are the reproduction entry points.
- `current_bootstrap/` contains compact copies of the bundled exact tensors and representative tables. Paths beginning `original-provenance/` describe unbundled original sources and are not runtime dependencies. No files outside this package are needed as data.
- `input_provenance.json` records the source archive identity and both the pristine and distributed hashes for files whose path metadata was sanitized. Exact expressions, numeric components, field labels, ordering, signs and certificate data are unchanged. The release-level checksum manifest covers the final package.
- [`PACKAGING_AUDIT.md`](PACKAGING_AUDIT.md) records input provenance, the reproduction environment, and exact verification counts.
- `reference_table_audit.json` records the preliminary check that all 560 representative entries across the nine saved source/target cases agree with the reference tables, including E7 `(5,18)`. This preliminary numerical audit is separate from the exact transport comparisons.

Generation uses the p=1 coefficients, the specified field automorphism, and the analytic normalization branches. Target bootstrap coefficients enter only the comparison and operator-sign equations. In particular, they are not used to choose the transported coefficient roots. The p=1 reference forms are also checked against the bundled seed tensors.

For E7, a 160-digit evaluation proposes branch labels; exact cyclotomic fourth-power identities and exact algebraic positivity certificates subsequently verify those labels. E6 uses exact algebraic-number arithmetic throughout. E8 uses exact rational cyclotomic arithmetic and rigorous rational bounds to certify the branch signs. Final target comparisons in every family are exact algebraic identities, with no numerical tolerance.

## Scope

The result is exact agreement of the saved algebraic **reduced** OPE coefficient candidates under the specified Galois transport and operator-sign gauge. It does not rerun the bootstrap solver or the high-precision correlator checker, and it does not prove crossing or uniqueness symbolically. The production crossing checks are documented separately in the ancillary root's [`VALIDATION.md`](../VALIDATION.md).


==> anc/galois/assemble_tables.py <==
#!/usr/bin/env python3
"""Assemble the six target tables after the three family computations pass."""
import argparse
import hashlib
import itertools
import json
from pathlib import Path
import subprocess
import tempfile

ROOT = Path(__file__).resolve().parent


def read(path):
    return json.loads((ROOT / path).read_text())


def digest(path):
    return hashlib.sha256(path.read_bytes()).hexdigest()


def field(f):
    return '(' + ','.join(str(x // 2) if x % 2 == 0 else f'{x}/2' for x in f) + ')'


def representative(fs):
    return ''.join(field(f) for f in fs)


def assemble(kernel):
    e6, e7, e8 = [read(f'results/{m}.json') for m in ('E6', 'E7', 'E8')]
    cases = []
    for model, p, q in [('E6', 5, 12), ('E7', 5, 18), ('E7', 7, 18),
                        ('E8', 7, 30), ('E8', 11, 30), ('E8', 13, 30)]:
        tensor = read(f'current_bootstrap/{model}_p{p}.json')
        target = read(f'current_bootstrap/{model}_p{p}_representatives.json')['coefficients']
        fields = tensor['fields2']
        if model == 'E6':
            source = e6['coefficients']
            minus = e6['negative_fields_spins2']
            count, nonzero, zeros = [e6[k] for k in ('full_ordered_triples_checked', 'nonzero_triples_checked', 'zero_triples_checked')]
            assert e6['full_exact_matches_after_gauge'] == count
            freedoms = 1
            ratios = None
        elif model == 'E7':
            c = e7['cases'][str(p)]
            assert c['all_equal_after_operator_signs']
            assert c['current_tensor_sha256'] == digest(ROOT / f'current_bootstrap/E7_p{p}.json')
            source = c['representatives']
            minus = [[2*x for x in f] for f in c['negative_fields']]
            count, nonzero, zeros = [c[k] for k in ('ordered_entries_compared_exactly', 'nonzero_ordered_constraints', 'zero_ordered_entries')]
            freedoms = c['free_variables']
            ratios = read('results/E7_exact_comparison.json')['cases'][str(p)]['target_over_generated_signs']
        else:
            c = e8['cases'][str(p)]
            assert c['all_exact_after_gauge']
            source = c['representatives']
            minus = c['minus_fields2']
            count, nonzero, zeros = [c[k] for k in ('ordered_entries_checked', 'ordered_nonzero', 'ordered_zero')]
            freedoms = c['gauge_free_dimensions']
            cert = read('results/E8_exact_comparison.json')['cases'][str(p)]
            assert cert['target_json_sha256'] == digest(ROOT / f'current_bootstrap/E8_p{p}.json')
            ratios = cert['ordered_ratios']
        assert count == len(fields)**3 == nonzero + zeros
        eta = {tuple(f): -1 if f in minus else 1 for f in fields}
        assert eta[(0, 0)] == 1
        if ratios is not None:
            assert len(ratios) == count and ratios.count(0) == zeros
            for ratio, fs in zip(ratios, itertools.product(fields, repeat=3)):
                product = eta[tuple(fs[0])] * eta[tuple(fs[1])] * eta[tuple(fs[2])]
                assert ratio == 0 or ratio == product
        assert len(source) == len(target)
        records = []
        for src, dst in zip(source, target):
            idx = src['index']
            assert idx == dst['index']
            rep2 = [[int(2*x) for x in f] for f in dst['representative']]
            product = eta[tuple(rep2[0])] * eta[tuple(rep2[1])] * eta[tuple(rep2[2])]
            if model == 'E6':
                assert rep2 == src['representative_spins2'] and src['exact_match_after_gauge']
                raw, sign = src['transported_raw_expression'], src['operator_gauge_product']
            elif model == 'E7':
                assert dst['representative'] == src['representative'] and src['exact_equality_after_gauge']
                raw, sign = src['generated_raw_expression'], src['gauge_product']
            else:
                assert rep2 == src['spins2'] and src['exact_target_equality_after_gauge']
                raw, sign = src['generated_inputform'], src['operator_gauge_product']
            assert sign == product
            records.append(dict(index=idx, representative_spins2=rep2,
                                generated_raw_expression=raw, bootstrap_expression=dst['inputform'],
                                bootstrap_tex=dst['tex'], gauge_product=product,
                                both_zero=dst['is_zero'], exact_match_after_gauge=True))
        cases.append(dict(model=model, p=p, q=q, representative_count=len(records),
                          ordered_entries=count, nonzero_entries=nonzero, zero_entries=zeros,
                          negative_fields_spins2=minus, gauge_free_dimensions=freedoms,
                          exact_residual_after_gauge='0', representatives=records))
    assert sum(c['representative_count'] for c in cases) == 403
    assert sum(c['ordered_entries'] for c in cases) == 109858

    # Formatting uses the independently generated raw expression, not the target.
    expressions = sorted({r['generated_raw_expression'] for c in cases for r in c['representatives']})
    with tempfile.TemporaryDirectory(prefix='galois_tex_') as temp:
        temp = Path(temp)
        src, dst = temp / 'expressions.json', temp / 'tex.json'
        src.write_text(json.dumps(expressions))
        program = ('a=Import[' + json.dumps(str(src)) + ',"RawJSON"];'
                   'b=Table[v=ToRadicals[ToExpression[s]];'
                   'If[!FreeQ[v,_Root|_AlgebraicNumber],Print["Unconverted algebraic display: ",s];Quit[2]];'
                   'ToString[TeXForm[v]],{s,a}];'
                   'Export[' + json.dumps(str(dst)) + ',b,"RawJSON"];Quit[0]')
        subprocess.run([kernel, '-noinit', '-noprompt', '-run', program], check=True)
        tex = dict(zip(expressions, json.loads(dst.read_text())))
    for case in cases:
        for row in case['representatives']:
            row['generated_raw_tex'] = tex[row['generated_raw_expression']]
    data = dict(source_p=1, targets=cases, representative_count=403,
                full_ordered_entries_checked=109858,
                sign_convention='alpha_bootstrap[I,J,K] = eta[I] eta[J] eta[K] alpha_Galois[I,J,K]',
                family_result_hashes={m: digest(ROOT / f'results/{m}.json') for m in ('E6', 'E7', 'E8')})
    (ROOT / 'representative_tables.json').write_text(json.dumps(data, indent=2) + '\n')

    md = ['# Representative OPE coefficients transported from p=1', '',
          'All 403 entries below were generated from the p=1 seed. The bootstrap column is the independently saved target result. The last column is the product of the three operator signs; multiplying the generated value by it gives the bootstrap value exactly.', '',
          r'$\alpha^{(p),\mathrm{boot}}_{IJK}=\eta_I\eta_J\eta_K\alpha^{(p),G}_{IJK}$.', '',
          r'Labels are the ordinary spins $(\ell,\bar\ell)$, not doubled labels. Numbering follows the existing bootstrap reports. A sign beside a zero is the operator-sign product; the ratio of two zero coefficients is undefined.', '']
    latex = [r'% Generated by assemble_tables.py; requires amsmath, amssymb, booktabs, longtable.',
             r'% Include as a fragment with \input{representative_tables.tex}.',
             r'\begingroup', r'\small', r'\setlength{\tabcolsep}{5pt}', r'\renewcommand{\arraystretch}{1.2}',
             r'\noindent In these tables, $\alpha^{(p),G}$ is generated from the $p=1$ seed, and',
             r'$\alpha^{(p),\mathrm{boot}}_{IJK}=\eta_I\eta_J\eta_K\alpha^{(p),G}_{IJK}$.',
             r'All entries agree exactly after this operator-sign redefinition.', r'\par']
    for case in cases:
        model, p, q = case['model'], case['p'], case['q']
        negatives = ', '.join(field(f) for f in case['negative_fields_spins2'])
        md += [f'## {model}: (p,q)=({p},{q})', '',
               rf'Set $\eta_I=-1$ for ${negatives}$ and $+1$ for all other fields.', '',
               r'| No. | Representative | Generated from p=1 | Bootstrap | $\eta_I\eta_J\eta_K$ |',
               '|---:|---|---|---|---:|']
        latex += [r'\begin{longtable}{r l c c r}',
                  rf'\caption{{{model}: representative OPE coefficients for $(p,q)=({p},{q})$, transported from $p=1$.}}\\',
                  r'\toprule', r'No. & $(I,J,K)$ & $\alpha^{(p),G}$ & $\alpha^{(p),\mathrm{boot}}$ & $\eta_I\eta_J\eta_K$ \\',
                  r'\midrule', r'\endfirsthead', r'\toprule',
                  r'No. & $(I,J,K)$ & $\alpha^{(p),G}$ & $\alpha^{(p),\mathrm{boot}}$ & $\eta_I\eta_J\eta_K$ \\',
                  r'\midrule', r'\endhead', r'\midrule', r'\multicolumn{5}{r}{Continued on next page}\\',
                  r'\endfoot', r'\bottomrule', r'\endlastfoot']
        for row in case['representatives']:
            rep = representative(row['representative_spins2'])
            sign = f"{row['gauge_product']:+d}"
            md.append(f"| {row['index']} | ${rep}$ | ${row['generated_raw_tex']}$ | ${row['bootstrap_tex']}$ | ${sign}$ |")
            latex.append(f"{row['index']} & ${rep}$ & ${row['generated_raw_tex']}$ & ${row['bootstrap_tex']}$ & ${sign}$ " + r'\\')
        md.append('')
        latex += [r'\end{longtable}', rf'\noindent Negative-sign fields for {model}, $p={p}$: ${negatives}$. All other signs are $+1$.', r'\par\medskip']
    latex.append(r'\endgroup')
    (ROOT / 'representative_tables.md').write_text('\n'.join(md) + '\n')
    (ROOT / 'representative_tables.tex').write_text('\n'.join(latex) + '\n')
    report = [
        '# Galois generation of the other seed OPE tables', '',
        '**All six target cases agree exactly with the current bootstrap results after operator-sign redefinitions.** Starting from p=1 produces all 403 requested representative entries. The comparison covers 109,858 ordered coefficients, including zeros.', '',
        '## Summary', '',
        '| Family | (p,q) | Representative entries | Ordered coefficients | Nonzero | Zero | Residual after gauge |',
        '|---|---|---:|---:|---:|---:|---:|',
    ]
    for c in cases:
        report.append(f"| {c['model']} | ({c['p']},{c['q']}) | {c['representative_count']} | {c['ordered_entries']:,} | {c['nonzero_entries']:,} | {c['zero_entries']:,} | exactly 0 |")
    report += ['',
        'These counts are three-index OPE tensor entries, not four-point correlators or crossing equations. Repeated expressions are reduced algebraically once and reused, while the operator-sign equation is checked for every ordered triple.', '',
        '## How the coefficients were generated', '',
        'The Galois automorphism acts on the rescaled coefficient. With the same normalization and coherent root branches as in the attachment,', '',
        r'$$\widetilde\alpha^{(p)}_{IJK}=d^{(p)}_{IJK}\alpha^{(p)}_{IJK},\qquad',
        r'\alpha^{(p),G}_{IJK}=\frac{\widehat\sigma_p\!\left(d^{(1)}_{IJK}\alpha^{(1)}_{IJK}\right)}{d^{(p)}_{IJK}}.$$', '',
        'Here $[n]_p=\\sin(\\pi pn/q)/\\sin(\\pi p/q)$, and', '',
        r'$$d^{(p)}_{IJK}=\Delta_p(\ell_I,\ell_J,\ell_K)\Delta_p(\bar\ell_I,\bar\ell_J,\bar\ell_K)',
        r'\prod_{a=1}^{3}[2\ell_{I_a}+1]_p^{1/4}[2\bar\ell_{I_a}+1]_p^{1/4},\qquad (I_1,I_2,I_3)=(I,J,K).$$', '',
        'The square and fourth roots follow the analytic logarithmic convention in the attachment, rather than resetting each one to a principal root at the target. For the integers used here, the boundary value is', '',
        r'$$\log[n]_p=\log|[n]_p|-\mathrm{i}\pi\lfloor np/q\rfloor,\qquad 1\leq n<q,\quad 0<p<q.$$', '',
        'The chosen lifts are those in [the attachment’s ALL_P.md](reference/E_series_Galois_extension_calculation/ALL_P.md). For example, E6 uses $i\\mapsto i$, $\\sqrt2\\mapsto-\\sqrt2$, and $3^{1/4}\\mapsto i3^{1/4}$. E7 and E8 use the specified generator images in their respective extensions.', '',
        'Generation uses only p=1 coefficient data and these fixed maps. Target bootstrap tensors are opened afterwards to compare coefficients and solve for operator signs. They do not determine transported roots or phases.', '',
        '## Exact branch and comparison checks', '',
        '- **E6:** exact algebraic-number transport of all source entries through one degree-16 number field. All 18 attached p=1 representatives agree exactly with the current source tensor.',
        '- **E7:** exact rational arithmetic in the cyclotomic field proves the fourth-power identities. All 278 distinct phase and positivity certificates pass in Wolfram. A 160-digit calculation proposes phases, and the subsequent exact certificates verify them. The p=1 full tensor agrees directly with the current source tensor.',
        '- **E8:** exact rational cyclotomic arithmetic proves 16 generator-image square identities, 1,203 source certificates, and 4,812 transported fourth-power identities (including the p=1 identity transport). Rigorous rational intervals certify all branch signs. The p=1 full tensor agrees directly with the current source tensor.',
        '- **All families:** exact algebraic reduction checks each distinct target/generated expression pair. Matched zero entries are checked separately; no division by zero is used.', '',
        '## Operator signs', '',
        r'We solve $\alpha^{(p),\mathrm{boot}}_{IJK}=\eta_I\eta_J\eta_K\alpha^{(p),G}_{IJK}$ with $\eta_I\in\{+1,-1\}$ and $\eta_{(0,0)}=+1$. For nonzero entries, writing $\eta_I=(-1)^{x_I}$ gives linear equations $x_I+x_J+x_K=b_{IJK}\pmod 2$. The same operator signs must satisfy every ordered triple.', '',
        '**Set the sign to −1 for precisely the fields listed below, and +1 for every other field. Labels are ordinary $(\\ell,\\bar\\ell)$ spins.**', '',
    ]
    for c in cases:
        negatives = ', '.join(field(f) for f in c['negative_fields_spins2'])
        report += [f"### {c['model']}: (p,q)=({c['p']},{c['q']})", '', f'${negatives}$.', '']
    report += [
        'With the identity sign fixed, E6 has two solutions; the report uses the one with the fewest negative fields. Each E7 and E8 target has a unique solution in this fixed comparison convention. Operator signs preserve the chosen two-point normalization.', '',
        'As a useful check on the corrected E7 (5,18) table, representative 14 is generated as $+1/2$ and has gauge product $-1$, giving the saved bootstrap value $-1/2$.', '',
        '## Tables and reproduction', '',
        '- [All representative tables](representative_tables.md)',
        '- LaTeX table fragment: `representative_tables.tex` (created by rerunning this driver; not shipped in the ancillary distribution).',
        '- [Machine-readable exact expressions](representative_tables.json)',
        '- [Instructions and input provenance](README.md)', '',
        'The last table column is the product of operator signs. Multiplying the generated coefficient by it gives the bootstrap coefficient exactly, including all zero coefficients. The JSON also retains the unaligned generated expressions.', '',
        '## Scope of the conclusion', '',
        'This establishes exact transport and operator-sign equivalence for the saved algebraic reduced OPE coefficient candidates in these six cases. It is not a new symbolic proof of crossing or uniqueness, nor a rerun of the numerical correlator checker. The zero residuals here are exact coefficient-comparison residuals, distinct from the previously reported numerical crossing residuals.', '',
    ]
    (ROOT / 'report.md').write_text('\n'.join(report))
    print('Assembled 403 representative rows; independently rechecked all available full-tensor sign equations.')


if __name__ == '__main__':
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--kernel', default='/Applications/Wolfram.app/Contents/MacOS/WolframKernel')
    assemble(parser.parse_args().kernel)


==> anc/galois/current_bootstrap/E6_p1.json <==
{
  "model": "E6",
  "p": 1,
  "q": 12,
  "k": 0,
  "kp": 1,
  "fields2": [
    [
      0,
      0
    ],
    [
      0,
      6
    ],
    [
      3,
      3
    ],
    [
      3,
      7
    ],
    [
      4,
      4
    ],
    [
      4,
      10
    ],
    [
      6,
      0
    ],
    [
      6,
      6
    ],
    [
      7,
      3
    ],
    [
      7,
      7
    ],
    [
      10,
      4
    ],
    [
      10,
      10
    ]
  ],
  "exact_values": [
    "1",
    "0",
    "Root[-2 + #1^4 & , 4, 0]",
    "Root[-1 + 2*#1^4 & , 4, 0]",
    "Root[-3 + 2*#1^4 & , 2, 0]",
    "Root[-3 + 2*#1^4 & , 1, 0]",
    "Root[-1 + 2*#1^4 & , 3, 0]",
    "Root[-2 + #1^4 & , 3, 0]",
    "-I",
    "I",
    "Sqrt[3/2]",
    "1/Sqrt[2]",
    "Root[-3 + 4*#1^4 & , 4, 0]",
    "Root[-3 + 2*#1^4 & , 4, 0]",
    "Root[-3 + 4*#1^4 & , 3, 0]",
    "Root[-1 + 2*#1^4 & , 1, 0]",
    "Root[-1 + 2*#1^4 & , 2, 0]",
    "-Sqrt[3/2]",
    "-(1/Sqrt[2])",
    "Root[-3 + 2*#1^4 & , 3, 0]",
    "Sqrt[2]",
    "Root[-2 + #1^4 & , 2, 0]",
    "Root[-2 + #1^4 & , 1, 0]"
  ],
  "alpha_indices": [
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    1,
    1,
    10,
    1,
    6,
    11,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    12,
    13,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    14,
    1,
    1,
    1,
    1,
    12,
    11,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    15,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    11,
    12,
    1,
    1,
    1,
    1,
    14,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    4,
    12,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    11,
    16,
    1,
    10,
    1,
    1,
    15,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    14,
    13,
    1,
    12,
    1,
    1,
    1,
    1,
    0,
    6,
    1,
    1,
    17,
    1,
    6,
    18,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    17,
    1,
    1,
    1,
    1,
    18,
    14,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    15,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    14,
    18,
    1,
    1,
    1,
    1,
    17,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    18,
    16,
    1,
    17,
    1,
    1,
    16,
    0,
    1,
    1,
    1,
    1,
    12,
    1,
    4,
    14,
    1,
    1,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    15,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    12,
    1,
    1,
    1,
    1,
    14,
    11,
    1,
    1,
    1,
    1,
    14,
    17,
    1,
    1,
    1,
    1,
    18,
    12,
    1,
    1,
    0,
    7,
    1,
    1,
    1,
    1,
    2,
    20,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    21,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    20,
    22,
    1,
    1,
    1,
    1,
    21,
    0,
    1,
    1,
    12,
    18,
    1,
    1,
    1,
    1,
    17,
    14,
    1,
    1,
    1,
    1,
    11,
    14,
    1,
    1,
    1,
    1,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    22,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    16,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    16,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    22,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    21,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    15,
    1,
    1,
    1,
    1,
    1,
    19,
    1,
    1,
    1,
    1,
    15,
    1,
    1,
    1,
    1,
    1,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    9,
    0,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    14,
    1,
    1,
    1,
    1,
    12,
    10,
    1,
    1,
    1,
    1,
    12,
    18,
    1,
    1,
    1,
    1,
    17,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    21,
    1,
    1,
    1,
    1,
    22,
    0,
    1,
    1,
    1,
    1,
    22,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    0,
    2,
    1,
    1,
    1,
    1,
    7,
    20,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    17,
    1,
    1,
    1,
    1,
    18,
    12,
    1,
    1,
    1,
    1,
    10,
    12,
    1,
    1,
    1,
    1,
    14,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    21,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    5,
    14,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    18,
    15,
    1,
    17,
    1,
    1,
    15,
    0,
    1,
    1,
    14,
    18,
    1,
    1,
    1,
    1,
    17,
    12,
    1,
    1,
    1,
    1,
    1,
    16,
    1,
    1,
    1,
    1,
    1,
    19,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    12,
    17,
    1,
    1,
    1,
    1,
    18,
    14,
    1,
    1,
    0,
    3,
    1,
    1,
    17,
    1,
    3,
    18,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    14,
    19,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    15,
    1,
    10,
    1,
    1,
    16,
    0,
    1,
    1,
    1,
    1,
    14,
    1,
    5,
    12,
    1,
    1,
    19,
    1,
    1,
    1,
    11,
    12,
    1,
    1,
    1,
    1,
    14,
    10,
    1,
    1,
    1,
    1,
    16,
    1,
    1,
    1,
    1,
    1,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    10,
    14,
    1,
    1,
    1,
    1,
    12,
    11,
    1,
    1,
    1,
    5,
    1,
    1,
    12,
    19,
    1,
    14,
    1,
    1,
    1,
    1,
    0,
    6,
    1,
    1,
    10,
    1,
    3,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    15,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    15,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    21,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    15,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
  ],
  "index_convention": "alpha_indices uses 0-based exact_values indices; triples enumerate Tuples[fields2,3] (rightmost field fastest)",
  "source_file": "original-provenance/e6_workflow/runs/wp100_guard20/case_k0_kp1/ope_exact.wl",
  "source_sha256": "b532f1aa4ee7a870ba83c48eaa92419399775612db94315efd0097752b53ac9a",
  "numeric_values": [
    {
      "re": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "0"
    },
    {
      "re": "0",
      "im": "118920711500272106671749997056047591529297209246381741301900222471946666822691715987078134453813767371603739477476921319e-119"
    },
    {
      "re": "0",
      "im": "840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120"
    },
    {
      "re": "110668191970032159240879027344033164855391818252990947551682020467503848534707983174400107946469507385235066098515503635e-119",
      "im": "0"
    },
    {
      "re": "-110668191970032159240879027344033164855391818252990947551682020467503848534707983174400107946469507385235066098515503635e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120"
    },
    {
      "re": "0",
      "im": "-118920711500272106671749997056047591529297209246381741301900222471946666822691715987078134453813767371603739477476921319e-119"
    },
    {
      "re": "0",
      "im": "-100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "0",
      "im": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119",
      "im": "0"
    },
    {
      "re": "707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "930604859102099598941218746983234087751204225677652375093976511078963413995948962551577821099123218021939058032092523755e-120"
    },
    {
      "re": "0",
      "im": "110668191970032159240879027344033164855391818252990947551682020467503848534707983174400107946469507385235066098515503635e-119"
    },
    {
      "re": "0",
      "im": "-930604859102099598941218746983234087751204225677652375093976511078963413995948962551577821099123218021939058032092523755e-120"
    },
    {
      "re": "-840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120",
      "im": "0"
    },
    {
      "re": "840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120",
      "im": "0"
    },
    {
      "re": "-122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119",
      "im": "0"
    },
    {
      "re": "-707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-110668191970032159240879027344033164855391818252990947551682020467503848534707983174400107946469507385235066098515503635e-119"
    },
    {
      "re": "141421356237309504880168872420969807856967187537694807317667973799073247846210703885038753432764157273501384623091229703e-119",
      "im": "0"
    },
    {
      "re": "118920711500272106671749997056047591529297209246381741301900222471946666822691715987078134453813767371603739477476921319e-119",
      "im": "0"
    },
    {
      "re": "-118920711500272106671749997056047591529297209246381741301900222471946666822691715987078134453813767371603739477476921319e-119",
      "im": "0"
    }
  ],
  "numeric_precision": 120,
  "numeric_origin": "Existing 120-digit evaluation of the same exact OPE source",
  "numeric_csv_sha256": "54d0fc128d7b89b38d227e836f3d4e707f97807821811a8490dbc3942cfa9994"
}


==> anc/galois/current_bootstrap/E6_p1_representatives.json <==
{
  "schema_version": 1,
  "kind": "E6CoefficientTable",
  "parameters": {
    "pp": 12,
    "k": 0,
    "kp": 1
  },
  "number_of_coefficients": 18,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [],
  "source_ope_file": "original-provenance/e6_workflow/runs/wp100_guard20/case_k0_kp1/ope_exact.wl",
  "source_ope_sha256": "b532f1aa4ee7a870ba83c48eaa92419399775612db94315efd0097752b53ac9a",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "original-provenance/e6_workflow/vendor/triplet_classification_E6.wl",
    "sha256": "692d3e25bc2f34639f228e01ddb076d6d3c907f5189a1d77a6e5f233ecb06243",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          0,
          3
        ],
        [
          0,
          3
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          1.5,
          1.5
        ],
        [
          1.5,
          1.5
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "Root[-3 + 2*#1^4 & , 2, 0]",
      "display_inputform": "(3/2)^(1/4)",
      "tex": "\\sqrt[4]{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          1.5,
          1.5
        ],
        [
          1.5,
          3.5
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-1 + 2*#1^4 & , 3, 0]",
      "display_inputform": "(-I)/2^(1/4)",
      "tex": "-\\frac{i}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          1.5,
          3.5
        ],
        [
          1.5,
          3.5
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "Root[-2 + #1^4 & , 3, 0]",
      "display_inputform": "(-I)*2^(1/4)",
      "tex": "-i \\sqrt[4]{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          2,
          2
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "-I",
      "display_inputform": "-I",
      "tex": "-i",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          2,
          2
        ],
        [
          2,
          5
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          1.5
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "Root[-1 + 2*#1^4 & , 3, 0]",
      "display_inputform": "(-I)/2^(1/4)",
      "tex": "-\\frac{i}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          1.5
        ],
        [
          3,
          0
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          1.5
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "Root[-3 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*3^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          3.5
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "Root[-3 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I*(3/2)^(1/4)",
      "tex": "i \\sqrt[4]{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          3.5
        ],
        [
          2,
          5
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-3 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*3^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          3.5
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "-Sqrt[3/2]",
      "display_inputform": "-Sqrt[3/2]",
      "tex": "-\\sqrt{\\frac{3}{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          3.5
        ],
        [
          1.5,
          3.5
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "Root[-1 + 2*#1^4 & , 3, 0]",
      "display_inputform": "(-I)/2^(1/4)",
      "tex": "-\\frac{i}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          3.5
        ],
        [
          1.5,
          3.5
        ],
        [
          3,
          0
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          3.5
        ],
        [
          1.5,
          3.5
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          3,
          0
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "Sqrt[2]",
      "display_inputform": "Sqrt[2]",
      "tex": "\\sqrt{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          0
        ]
      ]
    }
  ]
}


==> anc/galois/current_bootstrap/E6_p5.json <==
{
  "model": "E6",
  "p": 5,
  "q": 12,
  "k": 0,
  "kp": 5,
  "fields2": [
    [
      0,
      0
    ],
    [
      0,
      6
    ],
    [
      3,
      3
    ],
    [
      3,
      7
    ],
    [
      4,
      4
    ],
    [
      4,
      10
    ],
    [
      6,
      0
    ],
    [
      6,
      6
    ],
    [
      7,
      3
    ],
    [
      7,
      7
    ],
    [
      10,
      4
    ],
    [
      10,
      10
    ]
  ],
  "exact_values": [
    "1",
    "0",
    "Root[-2 + #1^4 & , 4, 0]",
    "Root[-1 + 2*#1^4 & , 4, 0]",
    "Root[-3 + 2*#1^4 & , 2, 0]",
    "Root[-3 + 2*#1^4 & , 1, 0]",
    "I",
    "-I",
    "-1",
    "Sqrt[3/2]",
    "1/Sqrt[2]",
    "Root[-3 + 4*#1^4 & , 4, 0]",
    "Root[-3 + 2*#1^4 & , 4, 0]",
    "Root[-3 + 4*#1^4 & , 3, 0]",
    "Root[-1 + 2*#1^4 & , 1, 0]",
    "Root[-3 + 2*#1^4 & , 3, 0]",
    "Root[-1 + 2*#1^4 & , 2, 0]",
    "-(1/Sqrt[2])",
    "-Sqrt[3/2]",
    "Sqrt[2]",
    "Root[-2 + #1^4 & , 2, 0]",
    "Root[-2 + #1^4 & , 1, 0]"
  ],
  "alpha_indices": [
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    1,
    1,
    9,
    1,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    11,
    12,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    13,
    1,
    1,
    1,
    1,
    11,
    10,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    10,
    11,
    1,
    1,
    1,
    1,
    13,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    5,
    11,
    1,
    1,
    15,
    1,
    1,
    1,
    1,
    1,
    10,
    16,
    1,
    9,
    1,
    1,
    16,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    15,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    13,
    12,
    1,
    11,
    1,
    1,
    1,
    1,
    0,
    3,
    1,
    1,
    9,
    1,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    9,
    1,
    1,
    1,
    1,
    17,
    11,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    13,
    10,
    1,
    1,
    1,
    1,
    18,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    16,
    1,
    18,
    1,
    1,
    14,
    0,
    1,
    1,
    1,
    1,
    13,
    1,
    5,
    11,
    1,
    1,
    15,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    15,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    1,
    1,
    1,
    1,
    13,
    10,
    1,
    1,
    1,
    1,
    13,
    9,
    1,
    1,
    1,
    1,
    17,
    13,
    1,
    1,
    0,
    2,
    1,
    1,
    1,
    1,
    2,
    19,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    20,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    19,
    21,
    1,
    1,
    1,
    1,
    21,
    0,
    1,
    1,
    11,
    17,
    1,
    1,
    1,
    1,
    9,
    11,
    1,
    1,
    1,
    1,
    10,
    11,
    1,
    1,
    1,
    1,
    13,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    20,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    16,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    16,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    21,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    20,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    6,
    0,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    13,
    1,
    1,
    1,
    1,
    11,
    9,
    1,
    1,
    1,
    1,
    11,
    10,
    1,
    1,
    1,
    1,
    18,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    20,
    1,
    1,
    1,
    1,
    20,
    0,
    1,
    1,
    1,
    1,
    21,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    0,
    2,
    1,
    1,
    1,
    1,
    2,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    18,
    1,
    1,
    1,
    1,
    10,
    13,
    1,
    1,
    1,
    1,
    9,
    13,
    1,
    1,
    1,
    1,
    11,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    21,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    4,
    13,
    1,
    1,
    15,
    1,
    1,
    1,
    1,
    1,
    17,
    14,
    1,
    18,
    1,
    1,
    16,
    0,
    1,
    1,
    13,
    17,
    1,
    1,
    1,
    1,
    9,
    13,
    1,
    1,
    1,
    1,
    1,
    16,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    11,
    18,
    1,
    1,
    1,
    1,
    10,
    11,
    1,
    1,
    0,
    3,
    1,
    1,
    9,
    1,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    11,
    12,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    15,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    14,
    1,
    9,
    1,
    1,
    14,
    0,
    1,
    1,
    1,
    1,
    11,
    1,
    4,
    13,
    1,
    1,
    15,
    1,
    1,
    1,
    10,
    13,
    1,
    1,
    1,
    1,
    11,
    9,
    1,
    1,
    1,
    1,
    16,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    9,
    11,
    1,
    1,
    1,
    1,
    13,
    10,
    1,
    1,
    1,
    5,
    1,
    1,
    13,
    12,
    1,
    11,
    1,
    1,
    1,
    1,
    0,
    3,
    1,
    1,
    9,
    1,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    15,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    15,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    15,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    21,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    15,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    15,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
  ],
  "index_convention": "alpha_indices uses 0-based exact_values indices; triples enumerate Tuples[fields2,3] (rightmost field fastest)",
  "source_file": "original-provenance/e6_workflow/runs/wp100_guard20/case_k0_kp5/ope_exact.wl",
  "source_sha256": "6e00a019f285080a93a5ef45c86c0ad9ab764fcdc8f9bc054d20fa8e6bed85fc",
  "numeric_values": [
    {
      "re": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "0"
    },
    {
      "re": "0",
      "im": "118920711500272106671749997056047591529297209246381741301900222471946666822691715987078134453813767371603739477476921319e-119"
    },
    {
      "re": "0",
      "im": "840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120"
    },
    {
      "re": "110668191970032159240879027344033164855391818252990947551682020467503848534707983174400107946469507385235066098515503635e-119",
      "im": "0"
    },
    {
      "re": "-110668191970032159240879027344033164855391818252990947551682020467503848534707983174400107946469507385235066098515503635e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "0",
      "im": "-100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "-100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119",
      "im": "0"
    },
    {
      "re": "707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "930604859102099598941218746983234087751204225677652375093976511078963413995948962551577821099123218021939058032092523755e-120"
    },
    {
      "re": "0",
      "im": "110668191970032159240879027344033164855391818252990947551682020467503848534707983174400107946469507385235066098515503635e-119"
    },
    {
      "re": "0",
      "im": "-930604859102099598941218746983234087751204225677652375093976511078963413995948962551577821099123218021939058032092523755e-120"
    },
    {
      "re": "-840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-110668191970032159240879027344033164855391818252990947551682020467503848534707983174400107946469507385235066098515503635e-119"
    },
    {
      "re": "840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120",
      "im": "0"
    },
    {
      "re": "-707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "-122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119",
      "im": "0"
    },
    {
      "re": "141421356237309504880168872420969807856967187537694807317667973799073247846210703885038753432764157273501384623091229703e-119",
      "im": "0"
    },
    {
      "re": "118920711500272106671749997056047591529297209246381741301900222471946666822691715987078134453813767371603739477476921319e-119",
      "im": "0"
    },
    {
      "re": "-118920711500272106671749997056047591529297209246381741301900222471946666822691715987078134453813767371603739477476921319e-119",
      "im": "0"
    }
  ],
  "numeric_precision": 120,
  "numeric_origin": "Existing 120-digit evaluation of the same exact OPE source",
  "numeric_csv_sha256": "f26bce91e6c435302a4cf0a2ac3d1ae44ef98bd5ea9351c9796fc398363fa2f1"
}


==> anc/galois/current_bootstrap/E6_p5_representatives.json <==
{
  "schema_version": 1,
  "kind": "E6CoefficientTable",
  "parameters": {
    "pp": 12,
    "k": 0,
    "kp": 5
  },
  "number_of_coefficients": 18,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [],
  "source_ope_file": "original-provenance/e6_workflow/runs/wp100_guard20/case_k0_kp5/ope_exact.wl",
  "source_ope_sha256": "6e00a019f285080a93a5ef45c86c0ad9ab764fcdc8f9bc054d20fa8e6bed85fc",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "original-provenance/e6_workflow/vendor/triplet_classification_E6.wl",
    "sha256": "692d3e25bc2f34639f228e01ddb076d6d3c907f5189a1d77a6e5f233ecb06243",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          0,
          3
        ],
        [
          0,
          3
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          1.5,
          1.5
        ],
        [
          1.5,
          1.5
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "Root[-3 + 2*#1^4 & , 2, 0]",
      "display_inputform": "(3/2)^(1/4)",
      "tex": "\\sqrt[4]{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          1.5,
          1.5
        ],
        [
          1.5,
          3.5
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          1.5,
          3.5
        ],
        [
          1.5,
          3.5
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          2,
          2
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "I",
      "display_inputform": "I",
      "tex": "i",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          3
        ],
        [
          2,
          2
        ],
        [
          2,
          5
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          1.5
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          1.5
        ],
        [
          3,
          0
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          1.5
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "Root[-3 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*3^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          3.5
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "Root[-3 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I*(3/2)^(1/4)",
      "tex": "i \\sqrt[4]{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          3.5
        ],
        [
          2,
          5
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-3 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*3^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          1.5
        ],
        [
          1.5,
          3.5
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          3.5
        ],
        [
          1.5,
          3.5
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          3.5
        ],
        [
          1.5,
          3.5
        ],
        [
          3,
          0
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1.5,
          3.5
        ],
        [
          1.5,
          3.5
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          3,
          0
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "Sqrt[2]",
      "display_inputform": "Sqrt[2]",
      "tex": "\\sqrt{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          5
        ],
        [
          2,
          5
        ],
        [
          3,
          0
        ]
      ]
    }
  ]
}


==> anc/galois/current_bootstrap/E7_p1.json <==
{
  "model": "E7",
  "p": 1,
  "q": 18,
  "k": 0,
  "kp": 1,
  "fields2": [
    [
      0,
      0
    ],
    [
      0,
      16
    ],
    [
      2,
      8
    ],
    [
      4,
      4
    ],
    [
      4,
      12
    ],
    [
      6,
      6
    ],
    [
      6,
      10
    ],
    [
      8,
      2
    ],
    [
      8,
      8
    ],
    [
      8,
      14
    ],
    [
      10,
      6
    ],
    [
      10,
      10
    ],
    [
      12,
      4
    ],
    [
      12,
      12
    ],
    [
      14,
      8
    ],
    [
      16,
      0
    ],
    [
      16,
      16
    ]
  ],
  "exact_values": [
    "1",
    "0",
    "I",
    "-I",
    "-1",
    "Root[-2 + #1^4 & , 4, 0]",
    "Root[-1 + 2*#1^4 & , 4, 0]",
    "Root[-1 + 2*#1^4 & , 3, 0]",
    "Root[-1 + 2*#1^4 & , 1, 0]",
    "Root[-1 + 2*#1^4 & , 2, 0]",
    "-(1/Sqrt[2])",
    "(-I)/Sqrt[2]",
    "I/Sqrt[2]",
    "1/Sqrt[2]",
    "Root[-2 + #1^4 & , 3, 0]",
    "-1/2",
    "(I/2)*Sqrt[3]",
    "1/2",
    "(-1/2*I)*Sqrt[3]",
    "Sqrt[3]/2",
    "-1/2*I",
    "I/2",
    "Sqrt[2]"
  ],
  "alpha_indices": [
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    5,
    4,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    6,
    6,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    6,
    6,
    6,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    7,
    9,
    10,
    6,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    8,
    7,
    12,
    8,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    11,
    1,
    4,
    1,
    12,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    9,
    4,
    1,
    2,
    8,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    10,
    1,
    3,
    1,
    13,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    9,
    13,
    6,
    9,
    9,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    7,
    12,
    8,
    6,
    7,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    7,
    7,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    7,
    7,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    3,
    14,
    2,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    6,
    6,
    7,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    6,
    0,
    1,
    0,
    1,
    6,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    1,
    0,
    1,
    2,
    1,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    0,
    1,
    15,
    16,
    7,
    13,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    3,
    18,
    15,
    1,
    12,
    7,
    17,
    18,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    7,
    1,
    4,
    1,
    1,
    9,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    10,
    13,
    11,
    1,
    0,
    1,
    11,
    13,
    10,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    7,
    1,
    1,
    4,
    1,
    8,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    18,
    17,
    8,
    12,
    1,
    15,
    18,
    3,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    16,
    1,
    13,
    9,
    16,
    15,
    1,
    0,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    10,
    1,
    2,
    1,
    0,
    1,
    8,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    8,
    1,
    0,
    1,
    0,
    8,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    9,
    9,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    6,
    6,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    1,
    0,
    1,
    3,
    1,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    6,
    0,
    1,
    4,
    1,
    7,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    4,
    19,
    20,
    1,
    13,
    9,
    21,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    2,
    1,
    21,
    19,
    8,
    12,
    1,
    19,
    20,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    9,
    1,
    1,
    3,
    1,
    7,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    13,
    13,
    11,
    1,
    4,
    1,
    11,
    13,
    13,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    8,
    1,
    2,
    1,
    1,
    7,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    19,
    1,
    12,
    7,
    19,
    21,
    1,
    2,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    21,
    7,
    13,
    1,
    20,
    19,
    4,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    9,
    1,
    4,
    1,
    0,
    8,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    10,
    1,
    3,
    1,
    0,
    1,
    8,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    9,
    9,
    9,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    7,
    8,
    10,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    0,
    1,
    15,
    18,
    7,
    13,
    1,
    18,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    4,
    19,
    21,
    1,
    13,
    8,
    20,
    19,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    7,
    15,
    19,
    0,
    1,
    7,
    13,
    1,
    1,
    4,
    19,
    17,
    1,
    1,
    1,
    1,
    2,
    9,
    16,
    20,
    1,
    4,
    1,
    11,
    6,
    0,
    1,
    21,
    16,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    1,
    7,
    1,
    1,
    6,
    1,
    8,
    1,
    6,
    1,
    12,
    1,
    1,
    1,
    1,
    6,
    13,
    13,
    13,
    12,
    6,
    1,
    8,
    12,
    13,
    13,
    13,
    8,
    1,
    1,
    1,
    1,
    11,
    1,
    9,
    1,
    6,
    1,
    9,
    1,
    1,
    8,
    1,
    8,
    10,
    1,
    1,
    1,
    1,
    1,
    16,
    21,
    1,
    0,
    9,
    11,
    1,
    4,
    1,
    20,
    16,
    6,
    2,
    1,
    1,
    1,
    1,
    17,
    19,
    4,
    1,
    1,
    13,
    9,
    1,
    0,
    19,
    15,
    9,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    19,
    20,
    6,
    13,
    1,
    21,
    19,
    4,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    18,
    1,
    13,
    9,
    18,
    15,
    1,
    0,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    9,
    10,
    6,
    8,
    9,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    9,
    9,
    7,
    11,
    9,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    2,
    16,
    15,
    1,
    11,
    7,
    17,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    1,
    20,
    19,
    9,
    11,
    1,
    19,
    21,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    8,
    18,
    21,
    1,
    4,
    1,
    12,
    6,
    0,
    1,
    20,
    18,
    1,
    1,
    1,
    0,
    1,
    7,
    15,
    19,
    4,
    1,
    6,
    13,
    1,
    1,
    0,
    19,
    17,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    8,
    1,
    6,
    1,
    8,
    1,
    1,
    8,
    1,
    9,
    13,
    1,
    1,
    1,
    1,
    8,
    12,
    12,
    11,
    13,
    9,
    1,
    6,
    13,
    11,
    12,
    12,
    7,
    1,
    1,
    1,
    1,
    10,
    7,
    1,
    6,
    1,
    1,
    6,
    1,
    9,
    1,
    6,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    17,
    19,
    0,
    1,
    1,
    13,
    8,
    1,
    4,
    19,
    15,
    9,
    1,
    0,
    1,
    1,
    1,
    18,
    20,
    1,
    0,
    9,
    12,
    1,
    4,
    1,
    21,
    18,
    7,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    21,
    19,
    1,
    11,
    6,
    19,
    20,
    1,
    3,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    17,
    8,
    11,
    1,
    15,
    16,
    2,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    7,
    11,
    8,
    7,
    7,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    12,
    1,
    4,
    1,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    7,
    1,
    4,
    1,
    1,
    8,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    8,
    1,
    1,
    2,
    1,
    7,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    1,
    7,
    1,
    1,
    6,
    1,
    9,
    1,
    6,
    1,
    11,
    1,
    1,
    1,
    1,
    11,
    1,
    9,
    1,
    6,
    1,
    9,
    1,
    1,
    9,
    1,
    8,
    13,
    1,
    1,
    0,
    1,
    1,
    4,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    0,
    1,
    1,
    1,
    4,
    1,
    1,
    6,
    8,
    1,
    1,
    1,
    9,
    7,
    1,
    1,
    2,
    1,
    1,
    1,
    2,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    3,
    1,
    1,
    2,
    1,
    1,
    12,
    9,
    1,
    8,
    1,
    1,
    8,
    1,
    7,
    1,
    8,
    1,
    10,
    1,
    1,
    1,
    1,
    13,
    1,
    7,
    1,
    8,
    1,
    7,
    1,
    1,
    6,
    1,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    6,
    1,
    4,
    1,
    1,
    9,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    9,
    1,
    1,
    2,
    1,
    6,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    13,
    1,
    3,
    1,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    8,
    4,
    1,
    3,
    9,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    10,
    13,
    12,
    1,
    0,
    1,
    12,
    13,
    10,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    13,
    13,
    12,
    1,
    4,
    1,
    12,
    13,
    13,
    10,
    1,
    1,
    1,
    1,
    1,
    6,
    13,
    13,
    13,
    11,
    6,
    1,
    9,
    11,
    13,
    13,
    13,
    9,
    1,
    1,
    1,
    1,
    9,
    11,
    11,
    12,
    13,
    8,
    1,
    6,
    13,
    12,
    11,
    11,
    7,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    6,
    9,
    1,
    1,
    1,
    8,
    7,
    1,
    1,
    3,
    1,
    1,
    0,
    4,
    1,
    0,
    4,
    1,
    1,
    1,
    22,
    1,
    1,
    1,
    4,
    0,
    1,
    4,
    0,
    1,
    1,
    2,
    1,
    1,
    8,
    6,
    1,
    1,
    1,
    7,
    9,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    8,
    11,
    11,
    12,
    13,
    9,
    1,
    7,
    13,
    12,
    11,
    11,
    6,
    1,
    1,
    1,
    1,
    7,
    13,
    13,
    13,
    11,
    7,
    1,
    8,
    11,
    13,
    13,
    13,
    8,
    1,
    1,
    1,
    1,
    1,
    10,
    13,
    13,
    12,
    1,
    4,
    1,
    12,
    13,
    13,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    10,
    13,
    12,
    1,
    0,
    1,
    12,
    13,
    10,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    2,
    1,
    4,
    6,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    10,
    1,
    2,
    1,
    13,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    7,
    1,
    1,
    4,
    1,
    9,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    9,
    1,
    3,
    1,
    1,
    7,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    8,
    1,
    6,
    1,
    8,
    1,
    1,
    9,
    1,
    9,
    10,
    1,
    1,
    1,
    1,
    10,
    7,
    1,
    6,
    1,
    1,
    6,
    1,
    8,
    1,
    6,
    1,
    11,
    1,
    1,
    1,
    3,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    2,
    1,
    1,
    3,
    1,
    1,
    3,
    1,
    1,
    9,
    6,
    1,
    1,
    1,
    7,
    8,
    1,
    1,
    4,
    1,
    1,
    0,
    1,
    1,
    4,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    0,
    1,
    1,
    1,
    13,
    1,
    7,
    1,
    9,
    1,
    7,
    1,
    1,
    7,
    1,
    6,
    12,
    1,
    1,
    1,
    1,
    11,
    8,
    1,
    8,
    1,
    1,
    9,
    1,
    7,
    1,
    9,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    6,
    1,
    1,
    4,
    1,
    8,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    8,
    1,
    3,
    1,
    1,
    6,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    12,
    1,
    4,
    1,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    8,
    13,
    6,
    8,
    8,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    17,
    9,
    11,
    1,
    15,
    16,
    2,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    21,
    19,
    1,
    11,
    7,
    19,
    20,
    1,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    18,
    20,
    1,
    0,
    8,
    12,
    1,
    4,
    1,
    21,
    18,
    6,
    3,
    1,
    1,
    1,
    1,
    17,
    19,
    0,
    1,
    1,
    13,
    9,
    1,
    4,
    19,
    15,
    8,
    1,
    0,
    1,
    1,
    11,
    8,
    1,
    9,
    1,
    1,
    9,
    1,
    7,
    1,
    9,
    1,
    10,
    1,
    1,
    1,
    1,
    9,
    12,
    12,
    11,
    13,
    8,
    1,
    7,
    13,
    11,
    12,
    12,
    6,
    1,
    1,
    1,
    1,
    13,
    1,
    7,
    1,
    8,
    1,
    7,
    1,
    1,
    7,
    1,
    6,
    11,
    1,
    1,
    0,
    1,
    6,
    15,
    19,
    4,
    1,
    7,
    13,
    1,
    1,
    0,
    19,
    17,
    1,
    1,
    1,
    1,
    3,
    9,
    18,
    21,
    1,
    4,
    1,
    12,
    7,
    0,
    1,
    20,
    18,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    1,
    20,
    19,
    8,
    11,
    1,
    19,
    21,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    2,
    16,
    15,
    1,
    11,
    6,
    17,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    6,
    9,
    10,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    7,
    11,
    9,
    6,
    7,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    18,
    1,
    13,
    8,
    18,
    15,
    1,
    0,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    20,
    7,
    13,
    1,
    21,
    19,
    4,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    17,
    19,
    4,
    1,
    1,
    13,
    8,
    1,
    0,
    19,
    15,
    8,
    1,
    0,
    1,
    1,
    1,
    16,
    21,
    1,
    0,
    8,
    11,
    1,
    4,
    1,
    20,
    16,
    7,
    2,
    1,
    1,
    1,
    13,
    1,
    7,
    1,
    9,
    1,
    7,
    1,
    1,
    6,
    1,
    6,
    11,
    1,
    1,
    1,
    1,
    7,
    13,
    13,
    13,
    12,
    7,
    1,
    9,
    12,
    13,
    13,
    13,
    9,
    1,
    1,
    1,
    1,
    12,
    9,
    1,
    9,
    1,
    1,
    8,
    1,
    7,
    1,
    8,
    1,
    13,
    1,
    1,
    1,
    2,
    8,
    16,
    20,
    1,
    4,
    1,
    11,
    7,
    0,
    1,
    21,
    16,
    1,
    1,
    1,
    0,
    1,
    6,
    15,
    19,
    0,
    1,
    6,
    13,
    1,
    1,
    4,
    19,
    17,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    4,
    19,
    21,
    1,
    13,
    9,
    20,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    0,
    1,
    15,
    18,
    6,
    13,
    1,
    18,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    9,
    7,
    12,
    8,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    7,
    7,
    7,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    10,
    1,
    3,
    1,
    0,
    1,
    9,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    8,
    1,
    4,
    1,
    0,
    9,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    19,
    21,
    6,
    13,
    1,
    20,
    19,
    4,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    19,
    1,
    12,
    6,
    19,
    21,
    1,
    2,
    7,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    6,
    1,
    4,
    1,
    1,
    8,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    13,
    13,
    11,
    1,
    4,
    1,
    11,
    13,
    13,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    6,
    1,
    1,
    4,
    1,
    9,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    8,
    2,
    1,
    21,
    19,
    9,
    12,
    1,
    19,
    20,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    4,
    19,
    20,
    1,
    13,
    8,
    21,
    19,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    7,
    0,
    1,
    4,
    1,
    6,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    1,
    0,
    1,
    3,
    1,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    8,
    8,
    8,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    7,
    7,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    9,
    1,
    0,
    1,
    0,
    9,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    10,
    1,
    2,
    1,
    0,
    1,
    9,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    16,
    1,
    13,
    8,
    16,
    15,
    1,
    0,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    18,
    17,
    9,
    12,
    1,
    15,
    18,
    3,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    8,
    1,
    1,
    3,
    1,
    6,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    10,
    13,
    11,
    1,
    0,
    1,
    11,
    13,
    10,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    9,
    1,
    2,
    1,
    1,
    6,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    3,
    18,
    15,
    1,
    12,
    6,
    17,
    18,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    0,
    1,
    15,
    16,
    6,
    13,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    1,
    0,
    1,
    2,
    1,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    7,
    0,
    1,
    0,
    1,
    7,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    8,
    8,
    9,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    2,
    14,
    3,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    9,
    8,
    8,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    8,
    8,
    8,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    8,
    10,
    6,
    9,
    8,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    7,
    12,
    9,
    7,
    7,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    13,
    1,
    2,
    1,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    7,
    3,
    1,
    4,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    11,
    1,
    4,
    1,
    12,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    6,
    8,
    10,
    6,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    9,
    8,
    7,
    11,
    9,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    9,
    9,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    9,
    8,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    14,
    4,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
  ],
  "index_convention": "alpha_indices uses 0-based exact_values indices; triples enumerate Tuples[fields2,3] (rightmost field fastest)",
  "source_file": "original-provenance/e7_workflow/runs/wp100_guard20/case_k0_kp1/ope_exact.wl",
  "source_sha256": "2b530b0aa63c3f8dde98636365aee669b85d0dfe3b604e10fab042fa421c8e1c",
  "numeric_values": [
    {
      "re": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "0"
    },
    {
      "re": "0",
      "im": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "0",
      "im": "-100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "-100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "118920711500272106671749997056047591529297209246381741301900222471946666822691715987078134453813767371603739477476921319e-119"
    },
    {
      "re": "0",
      "im": "840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120"
    },
    {
      "re": "0",
      "im": "-840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120"
    },
    {
      "re": "-840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120",
      "im": "0"
    },
    {
      "re": "840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120",
      "im": "0"
    },
    {
      "re": "-707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148512e-120"
    },
    {
      "re": "0",
      "im": "707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148512e-120"
    },
    {
      "re": "707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-118920711500272106671749997056047591529297209246381741301900222471946666822691715987078134453813767371603739477476921319e-119"
    },
    {
      "re": "-500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120"
    },
    {
      "re": "500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120"
    },
    {
      "re": "866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120"
    },
    {
      "re": "0",
      "im": "500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120"
    },
    {
      "re": "141421356237309504880168872420969807856967187537694807317667973799073247846210703885038753432764157273501384623091229703e-119",
      "im": "0"
    }
  ],
  "numeric_precision": 120,
  "numeric_origin": "Existing 120-digit evaluation of the same exact OPE source",
  "numeric_csv_sha256": "6381df8eb5699cd3246038af026ff9873b5bc1559065c78b43bf518b46759063"
}


==> anc/galois/current_bootstrap/E7_p1_representatives.json <==
{
  "schema_version": 1,
  "kind": "E7CoefficientTable",
  "parameters": {
    "pp": 18,
    "k": 0,
    "kp": 1
  },
  "number_of_coefficients": 32,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [
    9,
    23,
    26,
    29,
    31
  ],
  "source_ope_file": "original-provenance/e7_workflow/runs/wp100_guard20/case_k0_kp1/ope_exact.wl",
  "source_ope_sha256": "2b530b0aa63c3f8dde98636365aee669b85d0dfe3b604e10fab042fa421c8e1c",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "original-provenance/e7_workflow/vendor/triplet_classification_E7.wl",
    "sha256": "f9f8474e1f96e63d0ce69e59b2c7a697f7ce3112669d39568b50779a0ae3e868",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          1,
          4
        ],
        [
          1,
          4
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          1,
          4
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          2,
          2
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-1 + 2*#1^4 & , 3, 0]",
      "display_inputform": "(-I)/2^(1/4)",
      "tex": "-\\frac{i}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "Root[-1 + 2*#1^4 & , 3, 0]",
      "display_inputform": "(-I)/2^(1/4)",
      "tex": "-\\frac{i}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          4,
          1
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          1,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "(I/2)*Sqrt[3]",
      "display_inputform": "(I/2)*Sqrt[3]",
      "tex": "\\frac{i \\sqrt{3}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          3,
          5
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Root[-1 + 2*#1^4 & , 3, 0]",
      "display_inputform": "(-I)/2^(1/4)",
      "tex": "-\\frac{i}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "(I/2)*Sqrt[3]",
      "display_inputform": "(I/2)*Sqrt[3]",
      "tex": "\\frac{i \\sqrt{3}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          5,
          3
        ]
      ]
    },
    {
      "index": 19,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 20,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          4,
          1
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 21,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 22,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 23,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          5
        ]
      ]
    },
    {
      "index": 24,
      "inputform": "Root[-1 + 2*#1^4 & , 3, 0]",
      "display_inputform": "(-I)/2^(1/4)",
      "tex": "-\\frac{i}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 25,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 26,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          3
        ]
      ]
    },
    {
      "index": 27,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 28,
      "inputform": "Root[-1 + 2*#1^4 & , 4, 0]",
      "display_inputform": "I/2^(1/4)",
      "tex": "\\frac{i}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          4,
          1
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 29,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 30,
      "inputform": "Root[-2 + #1^4 & , 4, 0]",
      "display_inputform": "I*2^(1/4)",
      "tex": "i \\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          4,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 31,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          4,
          1
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 32,
      "inputform": "Sqrt[2]",
      "display_inputform": "Sqrt[2]",
      "tex": "\\sqrt{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          4,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    }
  ]
}


==> anc/galois/current_bootstrap/E7_p5.json <==
{
  "model": "E7",
  "p": 5,
  "q": 18,
  "k": 0,
  "kp": 5,
  "fields2": [
    [
      0,
      0
    ],
    [
      0,
      16
    ],
    [
      2,
      8
    ],
    [
      4,
      4
    ],
    [
      4,
      12
    ],
    [
      6,
      6
    ],
    [
      6,
      10
    ],
    [
      8,
      2
    ],
    [
      8,
      8
    ],
    [
      8,
      14
    ],
    [
      10,
      6
    ],
    [
      10,
      10
    ],
    [
      12,
      4
    ],
    [
      12,
      12
    ],
    [
      14,
      8
    ],
    [
      16,
      0
    ],
    [
      16,
      16
    ]
  ],
  "exact_values": [
    "1",
    "0",
    "-1",
    "-I",
    "I",
    "Root[-2 + #1^4 & , 2, 0]",
    "Root[-1 + 2*#1^4 & , 1, 0]",
    "Root[-1 + 2*#1^4 & , 4, 0]",
    "Root[-1 + 2*#1^4 & , 2, 0]",
    "Root[-1 + 2*#1^4 & , 3, 0]",
    "1/Sqrt[2]",
    "(-I)/Sqrt[2]",
    "-(1/Sqrt[2])",
    "I/Sqrt[2]",
    "-1/2",
    "-1/2*Sqrt[3]",
    "1/2",
    "Sqrt[3]/2",
    "(I/2)*Sqrt[3]",
    "I/2",
    "-1/2*I",
    "(-1/2*I)*Sqrt[3]",
    "Sqrt[2]"
  ],
  "alpha_indices": [
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    5,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    6,
    7,
    8,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    7,
    8,
    9,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    9,
    8,
    6,
    10,
    8,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    8,
    8,
    12,
    6,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    10,
    1,
    0,
    1,
    12,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    8,
    0,
    1,
    4,
    8,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    11,
    1,
    3,
    1,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    6,
    11,
    8,
    6,
    7,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    8,
    11,
    8,
    8,
    9,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    9,
    8,
    7,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    8,
    7,
    6,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    3,
    5,
    4,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    6,
    7,
    8,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    6,
    0,
    1,
    0,
    1,
    6,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    1,
    2,
    1,
    3,
    1,
    13,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    0,
    1,
    14,
    15,
    8,
    10,
    1,
    15,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    4,
    17,
    14,
    1,
    12,
    9,
    14,
    15,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    8,
    1,
    2,
    1,
    1,
    6,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    13,
    10,
    10,
    1,
    0,
    1,
    10,
    10,
    13,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    9,
    1,
    1,
    2,
    1,
    7,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    14,
    8,
    12,
    1,
    14,
    15,
    4,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    17,
    1,
    10,
    9,
    17,
    14,
    1,
    0,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    13,
    1,
    3,
    1,
    2,
    1,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    1,
    0,
    1,
    0,
    7,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    7,
    6,
    9,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    7,
    8,
    9,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    1,
    2,
    1,
    4,
    1,
    13,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    8,
    2,
    1,
    0,
    1,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    0,
    18,
    19,
    1,
    13,
    8,
    20,
    18,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    1,
    20,
    18,
    9,
    11,
    1,
    21,
    20,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    7,
    1,
    1,
    2,
    1,
    9,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    13,
    13,
    1,
    4,
    1,
    13,
    13,
    12,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    6,
    1,
    0,
    1,
    1,
    8,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    21,
    1,
    11,
    8,
    18,
    19,
    1,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    18,
    19,
    9,
    13,
    1,
    20,
    18,
    0,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    7,
    1,
    0,
    1,
    2,
    9,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    13,
    1,
    4,
    1,
    2,
    1,
    8,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    8,
    7,
    6,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    9,
    8,
    8,
    10,
    8,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    0,
    1,
    14,
    17,
    8,
    10,
    1,
    17,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    0,
    18,
    20,
    1,
    13,
    6,
    19,
    18,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    8,
    14,
    18,
    0,
    1,
    8,
    10,
    1,
    1,
    2,
    18,
    16,
    1,
    1,
    1,
    1,
    0,
    6,
    15,
    19,
    1,
    0,
    1,
    10,
    7,
    2,
    1,
    20,
    15,
    1,
    1,
    1,
    1,
    1,
    10,
    8,
    1,
    8,
    1,
    1,
    8,
    1,
    8,
    1,
    9,
    1,
    13,
    1,
    1,
    1,
    1,
    8,
    10,
    13,
    10,
    12,
    8,
    1,
    9,
    12,
    10,
    13,
    10,
    9,
    1,
    1,
    1,
    1,
    11,
    1,
    8,
    1,
    7,
    1,
    7,
    1,
    1,
    7,
    1,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    15,
    20,
    1,
    2,
    6,
    10,
    1,
    0,
    1,
    19,
    15,
    7,
    0,
    1,
    1,
    1,
    1,
    16,
    18,
    2,
    1,
    1,
    10,
    9,
    1,
    0,
    18,
    14,
    9,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    18,
    19,
    9,
    13,
    1,
    20,
    18,
    0,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    17,
    1,
    10,
    9,
    17,
    14,
    1,
    0,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    7,
    10,
    7,
    7,
    8,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    9,
    6,
    8,
    10,
    8,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    3,
    15,
    14,
    1,
    10,
    9,
    14,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    4,
    1,
    19,
    18,
    7,
    13,
    1,
    21,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    8,
    17,
    20,
    1,
    0,
    1,
    12,
    7,
    2,
    1,
    19,
    17,
    1,
    1,
    1,
    0,
    1,
    8,
    14,
    18,
    0,
    1,
    8,
    10,
    1,
    1,
    2,
    18,
    16,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    9,
    1,
    8,
    1,
    8,
    1,
    1,
    8,
    1,
    8,
    11,
    1,
    1,
    1,
    1,
    6,
    12,
    11,
    10,
    10,
    6,
    1,
    9,
    12,
    12,
    11,
    12,
    7,
    1,
    1,
    1,
    1,
    11,
    9,
    1,
    7,
    1,
    1,
    9,
    1,
    7,
    1,
    6,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    14,
    21,
    2,
    1,
    1,
    12,
    9,
    1,
    0,
    21,
    16,
    7,
    1,
    2,
    1,
    1,
    1,
    15,
    20,
    1,
    2,
    6,
    10,
    1,
    0,
    1,
    19,
    15,
    7,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    18,
    1,
    13,
    6,
    21,
    20,
    1,
    4,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    15,
    16,
    6,
    10,
    1,
    16,
    17,
    3,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    7,
    12,
    9,
    7,
    8,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    12,
    1,
    0,
    1,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    8,
    1,
    2,
    1,
    1,
    8,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    9,
    1,
    1,
    0,
    1,
    9,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    10,
    8,
    1,
    8,
    1,
    1,
    8,
    1,
    6,
    1,
    9,
    1,
    11,
    1,
    1,
    1,
    1,
    10,
    1,
    7,
    1,
    8,
    1,
    6,
    1,
    1,
    6,
    1,
    6,
    11,
    1,
    1,
    0,
    1,
    1,
    2,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    2,
    1,
    1,
    1,
    0,
    1,
    1,
    8,
    8,
    1,
    1,
    1,
    8,
    8,
    1,
    1,
    4,
    1,
    1,
    1,
    4,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    3,
    1,
    1,
    3,
    1,
    1,
    12,
    6,
    1,
    8,
    1,
    1,
    6,
    1,
    8,
    1,
    7,
    1,
    11,
    1,
    1,
    1,
    1,
    12,
    1,
    9,
    1,
    8,
    1,
    8,
    1,
    1,
    8,
    1,
    8,
    11,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    9,
    1,
    4,
    1,
    1,
    9,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    8,
    1,
    1,
    4,
    1,
    8,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    11,
    1,
    3,
    1,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    0,
    1,
    3,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    13,
    10,
    12,
    1,
    0,
    1,
    12,
    10,
    13,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    13,
    11,
    1,
    4,
    1,
    11,
    13,
    12,
    13,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    13,
    10,
    10,
    8,
    1,
    7,
    10,
    10,
    13,
    10,
    7,
    1,
    1,
    1,
    1,
    8,
    10,
    13,
    12,
    10,
    8,
    1,
    9,
    12,
    10,
    13,
    10,
    7,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    8,
    6,
    1,
    1,
    1,
    6,
    8,
    1,
    1,
    3,
    1,
    1,
    0,
    0,
    1,
    0,
    4,
    1,
    1,
    1,
    22,
    1,
    1,
    1,
    4,
    0,
    1,
    0,
    0,
    1,
    1,
    4,
    1,
    1,
    9,
    9,
    1,
    1,
    1,
    7,
    7,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    8,
    10,
    13,
    12,
    12,
    8,
    1,
    7,
    10,
    10,
    13,
    10,
    9,
    1,
    1,
    1,
    1,
    8,
    10,
    13,
    10,
    12,
    8,
    1,
    9,
    12,
    10,
    13,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    13,
    11,
    1,
    4,
    1,
    11,
    13,
    12,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    13,
    10,
    12,
    1,
    0,
    1,
    12,
    10,
    13,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    7,
    4,
    1,
    0,
    9,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    11,
    1,
    4,
    1,
    11,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    9,
    1,
    1,
    2,
    1,
    9,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    8,
    1,
    2,
    1,
    1,
    8,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    6,
    1,
    7,
    1,
    9,
    1,
    1,
    9,
    1,
    9,
    10,
    1,
    1,
    1,
    1,
    11,
    9,
    1,
    7,
    1,
    1,
    9,
    1,
    9,
    1,
    6,
    1,
    12,
    1,
    1,
    1,
    3,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    4,
    1,
    1,
    4,
    1,
    1,
    3,
    1,
    1,
    7,
    9,
    1,
    1,
    1,
    7,
    9,
    1,
    1,
    0,
    1,
    1,
    0,
    1,
    1,
    2,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    2,
    1,
    1,
    1,
    11,
    1,
    8,
    1,
    7,
    1,
    7,
    1,
    1,
    7,
    1,
    7,
    10,
    1,
    1,
    1,
    1,
    13,
    7,
    1,
    7,
    1,
    1,
    7,
    1,
    7,
    1,
    8,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    6,
    1,
    1,
    4,
    1,
    6,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    7,
    1,
    3,
    1,
    1,
    7,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    10,
    1,
    0,
    1,
    12,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    8,
    11,
    8,
    8,
    9,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    15,
    14,
    6,
    10,
    1,
    14,
    17,
    3,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    21,
    1,
    13,
    8,
    18,
    20,
    1,
    4,
    6,
    1,
    1,
    1,
    1,
    1,
    17,
    19,
    1,
    2,
    8,
    12,
    1,
    0,
    1,
    20,
    17,
    7,
    2,
    1,
    1,
    1,
    1,
    14,
    21,
    2,
    1,
    1,
    12,
    7,
    1,
    0,
    21,
    16,
    9,
    1,
    2,
    1,
    1,
    10,
    8,
    1,
    6,
    1,
    1,
    8,
    1,
    8,
    1,
    9,
    1,
    11,
    1,
    1,
    1,
    1,
    6,
    12,
    11,
    10,
    12,
    6,
    1,
    7,
    10,
    12,
    11,
    12,
    9,
    1,
    1,
    1,
    1,
    11,
    1,
    8,
    1,
    9,
    1,
    7,
    1,
    1,
    7,
    1,
    7,
    12,
    1,
    1,
    0,
    1,
    8,
    14,
    18,
    0,
    1,
    8,
    10,
    1,
    1,
    2,
    18,
    16,
    1,
    1,
    1,
    1,
    0,
    6,
    15,
    19,
    1,
    0,
    1,
    10,
    7,
    2,
    1,
    20,
    15,
    1,
    1,
    1,
    1,
    1,
    7,
    4,
    1,
    19,
    21,
    7,
    13,
    1,
    18,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    3,
    15,
    16,
    1,
    10,
    7,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    7,
    7,
    11,
    9,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    8,
    13,
    6,
    8,
    9,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    15,
    1,
    10,
    7,
    15,
    14,
    1,
    0,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    18,
    20,
    9,
    13,
    1,
    19,
    18,
    0,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    16,
    18,
    2,
    1,
    1,
    10,
    7,
    1,
    0,
    18,
    14,
    7,
    1,
    0,
    1,
    1,
    1,
    17,
    19,
    1,
    2,
    8,
    12,
    1,
    0,
    1,
    20,
    17,
    7,
    2,
    1,
    1,
    1,
    12,
    1,
    9,
    1,
    6,
    1,
    8,
    1,
    1,
    8,
    1,
    8,
    13,
    1,
    1,
    1,
    1,
    8,
    10,
    13,
    10,
    10,
    8,
    1,
    7,
    10,
    10,
    13,
    10,
    7,
    1,
    1,
    1,
    1,
    11,
    9,
    1,
    9,
    1,
    1,
    9,
    1,
    7,
    1,
    6,
    1,
    12,
    1,
    1,
    1,
    2,
    8,
    17,
    20,
    1,
    0,
    1,
    12,
    7,
    2,
    1,
    19,
    17,
    1,
    1,
    1,
    0,
    1,
    8,
    14,
    18,
    0,
    1,
    8,
    10,
    1,
    1,
    2,
    18,
    16,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    0,
    18,
    19,
    1,
    13,
    8,
    20,
    18,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    0,
    1,
    14,
    15,
    8,
    10,
    1,
    15,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    9,
    7,
    11,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    9,
    8,
    7,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    13,
    1,
    4,
    1,
    2,
    1,
    6,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    9,
    1,
    0,
    1,
    2,
    7,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    18,
    20,
    9,
    13,
    1,
    19,
    18,
    0,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    18,
    1,
    11,
    6,
    21,
    19,
    1,
    3,
    8,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    9,
    1,
    4,
    1,
    1,
    7,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    13,
    13,
    1,
    4,
    1,
    13,
    13,
    12,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    6,
    1,
    1,
    4,
    1,
    8,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    1,
    20,
    21,
    9,
    11,
    1,
    18,
    20,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    0,
    18,
    20,
    1,
    13,
    6,
    19,
    18,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    8,
    2,
    1,
    0,
    1,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    7,
    1,
    2,
    1,
    4,
    1,
    13,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    8,
    9,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    8,
    7,
    6,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    9,
    1,
    0,
    1,
    0,
    9,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    13,
    1,
    3,
    1,
    2,
    1,
    6,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    15,
    1,
    10,
    7,
    15,
    14,
    1,
    0,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    16,
    8,
    12,
    1,
    16,
    15,
    4,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    6,
    1,
    1,
    3,
    1,
    8,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    13,
    10,
    10,
    1,
    0,
    1,
    10,
    10,
    13,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    9,
    1,
    4,
    1,
    1,
    7,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    4,
    17,
    16,
    1,
    12,
    7,
    16,
    15,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    0,
    1,
    14,
    17,
    8,
    10,
    1,
    17,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    7,
    1,
    2,
    1,
    3,
    1,
    13,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    6,
    0,
    1,
    0,
    1,
    6,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    7,
    8,
    9,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    4,
    5,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    9,
    8,
    7,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    6,
    9,
    8,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    9,
    10,
    7,
    9,
    6,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    7,
    10,
    7,
    7,
    8,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    11,
    1,
    4,
    1,
    11,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    7,
    3,
    1,
    0,
    9,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    12,
    1,
    0,
    1,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    7,
    9,
    11,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    7,
    7,
    13,
    7,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    6,
    7,
    8,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    6,
    7,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    5,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
  ],
  "index_convention": "alpha_indices uses 0-based exact_values indices; triples enumerate Tuples[fields2,3] (rightmost field fastest)",
  "source_file": "original-provenance/e7_workflow/runs/wp100_guard20/case_k0_kp5/ope_exact.wl",
  "source_sha256": "aeac4da95147bc8f31dbb9d3292787852a7413c9fc4f949bf360a359bfdbaecb",
  "numeric_values": [
    {
      "re": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "0"
    },
    {
      "re": "-100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "0",
      "im": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "118920711500272106671749997056047591529297209246381741301900222471946666822691715987078134453813767371603739477476921319e-119",
      "im": "0"
    },
    {
      "re": "-840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120"
    },
    {
      "re": "840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120"
    },
    {
      "re": "707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148512e-120"
    },
    {
      "re": "-707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148512e-120"
    },
    {
      "re": "-500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120",
      "im": "0"
    },
    {
      "re": "-866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120",
      "im": "0"
    },
    {
      "re": "500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120",
      "im": "0"
    },
    {
      "re": "866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120"
    },
    {
      "re": "0",
      "im": "500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120"
    },
    {
      "re": "0",
      "im": "-500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120"
    },
    {
      "re": "0",
      "im": "-866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120"
    },
    {
      "re": "141421356237309504880168872420969807856967187537694807317667973799073247846210703885038753432764157273501384623091229703e-119",
      "im": "0"
    }
  ],
  "numeric_precision": 120,
  "numeric_origin": "Existing 120-digit evaluation of the same exact OPE source",
  "numeric_csv_sha256": "7ea561ea1024050d691ac5073d59893754b7e9ba9c317a721465a0d5907e85eb"
}


==> anc/galois/current_bootstrap/E7_p5_representatives.json <==
{
  "schema_version": 1,
  "kind": "E7CoefficientTable",
  "parameters": {
    "pp": 18,
    "k": 0,
    "kp": 5
  },
  "number_of_coefficients": 32,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [
    9,
    23,
    26,
    29,
    31
  ],
  "source_ope_file": "original-provenance/e7_workflow/runs/wp100_guard20/case_k0_kp5/ope_exact.wl",
  "source_ope_sha256": "aeac4da95147bc8f31dbb9d3292787852a7413c9fc4f949bf360a359bfdbaecb",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "original-provenance/e7_workflow/vendor/triplet_classification_E7.wl",
    "sha256": "f9f8474e1f96e63d0ce69e59b2c7a697f7ce3112669d39568b50779a0ae3e868",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "Root[-2 + #1^4 & , 2, 0]",
      "display_inputform": "2^(1/4)",
      "tex": "\\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          1,
          4
        ],
        [
          1,
          4
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          1,
          4
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "Root[-1 + 2*#1^4 & , 1, 0]",
      "display_inputform": "-2^(-1/4)",
      "tex": "-\\frac{1}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          2,
          2
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          4,
          1
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          1,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-1 + 2*#1^4 & , 1, 0]",
      "display_inputform": "-2^(-1/4)",
      "tex": "-\\frac{1}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "-1/2*Sqrt[3]",
      "display_inputform": "-1/2*Sqrt[3]",
      "tex": "-\\frac{\\sqrt{3}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          3,
          5
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "-1/2*Sqrt[3]",
      "display_inputform": "-1/2*Sqrt[3]",
      "tex": "-\\frac{\\sqrt{3}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          5,
          3
        ]
      ]
    },
    {
      "index": 19,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 20,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          4,
          1
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 21,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 22,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 23,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          5
        ]
      ]
    },
    {
      "index": 24,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 25,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 26,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          3
        ]
      ]
    },
    {
      "index": 27,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 28,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          4,
          1
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 29,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 30,
      "inputform": "Root[-2 + #1^4 & , 2, 0]",
      "display_inputform": "2^(1/4)",
      "tex": "\\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          4,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 31,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          4,
          1
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 32,
      "inputform": "Sqrt[2]",
      "display_inputform": "Sqrt[2]",
      "tex": "\\sqrt{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          4,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    }
  ]
}


==> anc/galois/current_bootstrap/E7_p7.json <==
{
  "model": "E7",
  "p": 7,
  "q": 18,
  "k": 0,
  "kp": 7,
  "fields2": [
    [
      0,
      0
    ],
    [
      0,
      16
    ],
    [
      2,
      8
    ],
    [
      4,
      4
    ],
    [
      4,
      12
    ],
    [
      6,
      6
    ],
    [
      6,
      10
    ],
    [
      8,
      2
    ],
    [
      8,
      8
    ],
    [
      8,
      14
    ],
    [
      10,
      6
    ],
    [
      10,
      10
    ],
    [
      12,
      4
    ],
    [
      12,
      12
    ],
    [
      14,
      8
    ],
    [
      16,
      0
    ],
    [
      16,
      16
    ]
  ],
  "exact_values": [
    "1",
    "0",
    "-I",
    "I",
    "-1",
    "Root[-2 + #1^4 & , 2, 0]",
    "Root[-1 + 2*#1^4 & , 2, 0]",
    "Root[-1 + 2*#1^4 & , 1, 0]",
    "1/Sqrt[2]",
    "(-I)/Sqrt[2]",
    "-(1/Sqrt[2])",
    "I/Sqrt[2]",
    "Root[-1 + 2*#1^4 & , 4, 0]",
    "-1/2",
    "-1/2*Sqrt[3]",
    "Sqrt[3]/2",
    "1/2",
    "Root[-1 + 2*#1^4 & , 3, 0]",
    "Sqrt[2]"
  ],
  "alpha_indices": [
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    5,
    0,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    7,
    6,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    6,
    6,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    6,
    6,
    6,
    8,
    7,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    7,
    6,
    10,
    6,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    8,
    1,
    0,
    1,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    7,
    0,
    1,
    2,
    7,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    9,
    1,
    3,
    1,
    9,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    9,
    6,
    7,
    6,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    11,
    6,
    6,
    6,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    6,
    6,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    6,
    6,
    6,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    4,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    7,
    6,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    6,
    0,
    1,
    0,
    1,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    1,
    0,
    1,
    0,
    1,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    0,
    1,
    13,
    14,
    6,
    8,
    1,
    14,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    4,
    15,
    16,
    1,
    10,
    17,
    13,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    6,
    1,
    0,
    1,
    1,
    7,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    8,
    8,
    8,
    1,
    0,
    1,
    8,
    10,
    8,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    1,
    17,
    1,
    1,
    0,
    1,
    17,
    1,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    15,
    13,
    6,
    10,
    1,
    16,
    14,
    4,
    1,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    15,
    1,
    10,
    12,
    15,
    13,
    1,
    0,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    1,
    0,
    1,
    0,
    1,
    12,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    12,
    1,
    0,
    1,
    0,
    12,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    17,
    17,
    17,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    6,
    6,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    1,
    0,
    1,
    4,
    1,
    8,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    6,
    0,
    1,
    0,
    1,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    0,
    15,
    13,
    1,
    10,
    12,
    13,
    15,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    0,
    1,
    16,
    14,
    7,
    10,
    1,
    15,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    6,
    1,
    1,
    3,
    1,
    6,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    8,
    10,
    8,
    1,
    4,
    1,
    10,
    10,
    8,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    17,
    1,
    2,
    1,
    1,
    12,
    1,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    15,
    1,
    8,
    12,
    14,
    13,
    1,
    0,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    15,
    16,
    6,
    10,
    1,
    16,
    15,
    0,
    1,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    12,
    1,
    0,
    1,
    4,
    17,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    10,
    1,
    4,
    1,
    4,
    1,
    17,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    12,
    12,
    12,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    6,
    6,
    7,
    8,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    0,
    1,
    13,
    15,
    6,
    8,
    1,
    15,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    0,
    15,
    16,
    1,
    10,
    17,
    16,
    15,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    6,
    13,
    15,
    0,
    1,
    6,
    8,
    1,
    1,
    0,
    15,
    13,
    1,
    1,
    1,
    1,
    3,
    6,
    14,
    13,
    1,
    0,
    1,
    10,
    17,
    4,
    1,
    13,
    14,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    1,
    6,
    1,
    1,
    7,
    1,
    7,
    1,
    6,
    1,
    11,
    1,
    1,
    1,
    1,
    7,
    8,
    10,
    8,
    8,
    7,
    1,
    12,
    8,
    10,
    10,
    10,
    12,
    1,
    1,
    1,
    1,
    9,
    1,
    12,
    1,
    17,
    1,
    17,
    1,
    1,
    17,
    1,
    17,
    8,
    1,
    1,
    1,
    1,
    1,
    14,
    13,
    1,
    4,
    6,
    10,
    1,
    0,
    1,
    13,
    14,
    17,
    3,
    1,
    1,
    1,
    1,
    13,
    15,
    0,
    1,
    1,
    10,
    12,
    1,
    0,
    15,
    13,
    12,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    15,
    16,
    6,
    10,
    1,
    16,
    15,
    0,
    1,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    15,
    1,
    10,
    12,
    15,
    13,
    1,
    0,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    17,
    8,
    17,
    17,
    12,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    6,
    6,
    8,
    7,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    0,
    14,
    16,
    1,
    8,
    17,
    13,
    15,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    4,
    1,
    13,
    14,
    6,
    8,
    1,
    15,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    7,
    15,
    16,
    1,
    0,
    1,
    8,
    17,
    4,
    1,
    16,
    15,
    1,
    1,
    1,
    0,
    1,
    6,
    16,
    14,
    0,
    1,
    6,
    8,
    1,
    1,
    4,
    14,
    16,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    7,
    1,
    6,
    1,
    7,
    1,
    1,
    6,
    1,
    6,
    9,
    1,
    1,
    1,
    1,
    6,
    10,
    10,
    10,
    8,
    6,
    1,
    12,
    10,
    10,
    8,
    10,
    17,
    1,
    1,
    1,
    1,
    9,
    17,
    1,
    17,
    1,
    1,
    12,
    1,
    12,
    1,
    17,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    13,
    15,
    4,
    1,
    1,
    10,
    17,
    1,
    4,
    15,
    13,
    12,
    1,
    0,
    1,
    1,
    1,
    14,
    13,
    1,
    4,
    7,
    8,
    1,
    4,
    1,
    13,
    14,
    12,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    14,
    1,
    10,
    17,
    15,
    16,
    1,
    4,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    16,
    7,
    8,
    1,
    13,
    15,
    0,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    17,
    10,
    17,
    12,
    12,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    1,
    0,
    1,
    8,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    6,
    1,
    0,
    1,
    1,
    6,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    7,
    1,
    1,
    2,
    1,
    6,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    1,
    6,
    1,
    1,
    7,
    1,
    6,
    1,
    6,
    1,
    9,
    1,
    1,
    1,
    1,
    8,
    1,
    6,
    1,
    6,
    1,
    6,
    1,
    1,
    7,
    1,
    7,
    9,
    1,
    1,
    0,
    1,
    1,
    0,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    2,
    1,
    1,
    1,
    0,
    1,
    1,
    7,
    7,
    1,
    1,
    1,
    7,
    6,
    1,
    1,
    2,
    1,
    1,
    1,
    4,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    2,
    1,
    1,
    3,
    1,
    1,
    10,
    7,
    1,
    7,
    1,
    1,
    6,
    1,
    6,
    1,
    6,
    1,
    9,
    1,
    1,
    1,
    1,
    8,
    1,
    6,
    1,
    6,
    1,
    6,
    1,
    1,
    6,
    1,
    6,
    11,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    6,
    1,
    0,
    1,
    1,
    7,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    6,
    1,
    1,
    3,
    1,
    6,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    9,
    1,
    3,
    1,
    9,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    0,
    1,
    3,
    6,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    8,
    8,
    10,
    1,
    0,
    1,
    10,
    10,
    8,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    8,
    10,
    10,
    1,
    4,
    1,
    8,
    10,
    8,
    10,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    10,
    8,
    10,
    7,
    1,
    17,
    10,
    10,
    10,
    10,
    17,
    1,
    1,
    1,
    1,
    7,
    8,
    8,
    8,
    8,
    7,
    1,
    12,
    10,
    8,
    10,
    8,
    17,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    7,
    6,
    1,
    1,
    1,
    6,
    6,
    1,
    1,
    3,
    1,
    1,
    0,
    3,
    1,
    0,
    4,
    1,
    1,
    1,
    18,
    1,
    1,
    1,
    4,
    4,
    1,
    3,
    4,
    1,
    1,
    2,
    1,
    1,
    12,
    12,
    1,
    1,
    1,
    17,
    12,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    7,
    8,
    10,
    8,
    10,
    7,
    1,
    17,
    8,
    8,
    8,
    8,
    12,
    1,
    1,
    1,
    1,
    6,
    10,
    10,
    10,
    10,
    6,
    1,
    17,
    10,
    8,
    10,
    8,
    17,
    1,
    1,
    1,
    1,
    1,
    8,
    8,
    10,
    8,
    1,
    4,
    1,
    10,
    10,
    8,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    10,
    10,
    10,
    1,
    4,
    1,
    10,
    8,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    17,
    2,
    1,
    0,
    12,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    9,
    1,
    2,
    1,
    9,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    17,
    1,
    1,
    0,
    1,
    12,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    1,
    12,
    1,
    3,
    1,
    1,
    12,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    17,
    1,
    17,
    1,
    12,
    1,
    1,
    12,
    1,
    12,
    8,
    1,
    1,
    1,
    1,
    9,
    17,
    1,
    17,
    1,
    1,
    12,
    1,
    17,
    1,
    17,
    1,
    10,
    1,
    1,
    1,
    0,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    3,
    1,
    1,
    2,
    1,
    1,
    3,
    1,
    1,
    17,
    12,
    1,
    1,
    1,
    17,
    17,
    1,
    1,
    0,
    1,
    1,
    0,
    1,
    1,
    0,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    2,
    1,
    1,
    1,
    9,
    1,
    12,
    1,
    12,
    1,
    17,
    1,
    1,
    12,
    1,
    12,
    8,
    1,
    1,
    1,
    1,
    9,
    17,
    1,
    17,
    1,
    1,
    12,
    1,
    12,
    1,
    12,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    1,
    17,
    1,
    1,
    0,
    1,
    17,
    1,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    1,
    17,
    1,
    2,
    1,
    1,
    12,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    8,
    1,
    0,
    1,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    9,
    6,
    6,
    7,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    13,
    7,
    8,
    1,
    16,
    15,
    0,
    1,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    15,
    1,
    10,
    12,
    14,
    16,
    1,
    4,
    17,
    1,
    1,
    1,
    1,
    1,
    15,
    16,
    1,
    4,
    7,
    8,
    1,
    0,
    1,
    16,
    15,
    17,
    2,
    1,
    1,
    1,
    1,
    13,
    15,
    4,
    1,
    1,
    10,
    12,
    1,
    4,
    15,
    13,
    17,
    1,
    0,
    1,
    1,
    8,
    6,
    1,
    6,
    1,
    1,
    7,
    1,
    6,
    1,
    7,
    1,
    9,
    1,
    1,
    1,
    1,
    6,
    10,
    8,
    10,
    10,
    6,
    1,
    17,
    8,
    10,
    10,
    10,
    12,
    1,
    1,
    1,
    1,
    9,
    1,
    12,
    1,
    17,
    1,
    17,
    1,
    1,
    12,
    1,
    12,
    10,
    1,
    1,
    0,
    1,
    6,
    16,
    14,
    0,
    1,
    6,
    8,
    1,
    1,
    4,
    14,
    16,
    1,
    1,
    1,
    1,
    2,
    7,
    14,
    13,
    1,
    4,
    1,
    8,
    12,
    4,
    1,
    13,
    14,
    1,
    1,
    1,
    1,
    1,
    6,
    4,
    1,
    13,
    15,
    6,
    8,
    1,
    14,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    0,
    14,
    13,
    1,
    8,
    12,
    16,
    15,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    17,
    17,
    12,
    9,
    12,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    9,
    7,
    6,
    6,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    14,
    1,
    10,
    17,
    14,
    13,
    1,
    0,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    15,
    13,
    6,
    10,
    1,
    13,
    15,
    0,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    13,
    15,
    0,
    1,
    1,
    10,
    17,
    1,
    0,
    15,
    13,
    17,
    1,
    0,
    1,
    1,
    1,
    15,
    16,
    1,
    4,
    6,
    10,
    1,
    4,
    1,
    16,
    15,
    12,
    3,
    1,
    1,
    1,
    8,
    1,
    6,
    1,
    7,
    1,
    6,
    1,
    1,
    6,
    1,
    6,
    9,
    1,
    1,
    1,
    1,
    6,
    10,
    10,
    10,
    8,
    6,
    1,
    12,
    8,
    8,
    10,
    8,
    12,
    1,
    1,
    1,
    1,
    11,
    12,
    1,
    12,
    1,
    1,
    17,
    1,
    12,
    1,
    17,
    1,
    8,
    1,
    1,
    1,
    3,
    6,
    15,
    16,
    1,
    4,
    1,
    10,
    12,
    4,
    1,
    16,
    15,
    1,
    1,
    1,
    0,
    1,
    6,
    13,
    15,
    0,
    1,
    6,
    8,
    1,
    1,
    0,
    15,
    13,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    0,
    15,
    13,
    1,
    10,
    12,
    13,
    15,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    0,
    1,
    13,
    14,
    6,
    8,
    1,
    14,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    17,
    12,
    12,
    11,
    17,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    6,
    6,
    6,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    1,
    4,
    1,
    0,
    1,
    17,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    17,
    1,
    0,
    1,
    4,
    12,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    15,
    13,
    6,
    10,
    1,
    13,
    15,
    0,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    14,
    1,
    8,
    17,
    15,
    13,
    1,
    0,
    12,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    6,
    1,
    0,
    1,
    1,
    6,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    8,
    10,
    10,
    1,
    4,
    1,
    8,
    10,
    8,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    17,
    1,
    1,
    0,
    1,
    12,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    7,
    0,
    1,
    16,
    15,
    7,
    10,
    1,
    14,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    0,
    15,
    16,
    1,
    10,
    17,
    16,
    15,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    6,
    0,
    1,
    0,
    1,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    6,
    1,
    4,
    1,
    4,
    1,
    10,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    12,
    17,
    17,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    6,
    6,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    17,
    1,
    0,
    1,
    0,
    17,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    10,
    1,
    0,
    1,
    4,
    1,
    12,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    14,
    1,
    10,
    17,
    14,
    13,
    1,
    0,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    15,
    16,
    6,
    10,
    1,
    13,
    14,
    4,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    7,
    1,
    1,
    2,
    1,
    6,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    10,
    10,
    8,
    1,
    4,
    1,
    8,
    8,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    12,
    1,
    3,
    1,
    1,
    12,
    1,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    4,
    15,
    13,
    1,
    10,
    12,
    16,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    0,
    1,
    13,
    15,
    6,
    8,
    1,
    15,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    6,
    1,
    4,
    1,
    0,
    1,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    6,
    0,
    1,
    0,
    1,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    12,
    17,
    12,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    3,
    5,
    0,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    12,
    12,
    12,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    17,
    17,
    17,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    12,
    8,
    17,
    12,
    17,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    17,
    8,
    12,
    12,
    12,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    9,
    1,
    2,
    1,
    9,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    17,
    3,
    1,
    0,
    12,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    1,
    0,
    1,
    8,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    17,
    17,
    17,
    9,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    12,
    17,
    12,
    9,
    12,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    17,
    12,
    12,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    17,
    12,
    17,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    5,
    0,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
  ],
  "index_convention": "alpha_indices uses 0-based exact_values indices; triples enumerate Tuples[fields2,3] (rightmost field fastest)",
  "source_file": "original-provenance/e7_workflow/runs/wp100_guard20/case_k0_kp7/ope_exact.wl",
  "source_sha256": "10fde7f0ad2cd6a6be4dd9f3876aaf39783cab6de95cc4e7dc285b6522309014",
  "numeric_values": [
    {
      "re": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "0",
      "im": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "-100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "118920711500272106671749997056047591529297209246381741301900222471946666822691715987078134453813767371603739477476921319e-119",
      "im": "0"
    },
    {
      "re": "840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120",
      "im": "0"
    },
    {
      "re": "-840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120",
      "im": "0"
    },
    {
      "re": "707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148512e-120"
    },
    {
      "re": "-707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148512e-120"
    },
    {
      "re": "0",
      "im": "840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120"
    },
    {
      "re": "-500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120",
      "im": "0"
    },
    {
      "re": "-866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120",
      "im": "0"
    },
    {
      "re": "866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120",
      "im": "0"
    },
    {
      "re": "500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-840896415253714543031125476233214895040034262356784510813226085974924754953902239814324004199292536172801573743519085080e-120"
    },
    {
      "re": "141421356237309504880168872420969807856967187537694807317667973799073247846210703885038753432764157273501384623091229703e-119",
      "im": "0"
    }
  ],
  "numeric_precision": 120,
  "numeric_origin": "Existing 120-digit evaluation of the same exact OPE source",
  "numeric_csv_sha256": "df53f1faa71ec2fabf03be76917ee50bf5468413e5d2417d00d4ec82f9771b5b"
}


==> anc/galois/current_bootstrap/E7_p7_representatives.json <==
{
  "schema_version": 1,
  "kind": "E7CoefficientTable",
  "parameters": {
    "pp": 18,
    "k": 0,
    "kp": 7
  },
  "number_of_coefficients": 32,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [
    9,
    23,
    26,
    29,
    31
  ],
  "source_ope_file": "original-provenance/e7_workflow/runs/wp100_guard20/case_k0_kp7/ope_exact.wl",
  "source_ope_sha256": "10fde7f0ad2cd6a6be4dd9f3876aaf39783cab6de95cc4e7dc285b6522309014",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "original-provenance/e7_workflow/vendor/triplet_classification_E7.wl",
    "sha256": "f9f8474e1f96e63d0ce69e59b2c7a697f7ce3112669d39568b50779a0ae3e868",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "Root[-2 + #1^4 & , 2, 0]",
      "display_inputform": "2^(1/4)",
      "tex": "\\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          1,
          4
        ],
        [
          1,
          4
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          1,
          4
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          2,
          2
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Root[-1 + 2*#1^4 & , 1, 0]",
      "display_inputform": "-2^(-1/4)",
      "tex": "-\\frac{1}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          1,
          4
        ],
        [
          4,
          1
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          1,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          2,
          2
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          2,
          2
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "-1/2*Sqrt[3]",
      "display_inputform": "-1/2*Sqrt[3]",
      "tex": "-\\frac{\\sqrt{3}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          3,
          5
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "-1/2*Sqrt[3]",
      "display_inputform": "-1/2*Sqrt[3]",
      "tex": "-\\frac{\\sqrt{3}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          5,
          3
        ]
      ]
    },
    {
      "index": 19,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 20,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          4,
          1
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 21,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          2,
          2
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 22,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 23,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          5
        ]
      ]
    },
    {
      "index": 24,
      "inputform": "Root[-1 + 2*#1^4 & , 2, 0]",
      "display_inputform": "2^(-1/4)",
      "tex": "\\frac{1}{\\sqrt[4]{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 25,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 26,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          3
        ]
      ]
    },
    {
      "index": 27,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 28,
      "inputform": "Root[-1 + 2*#1^4 & , 1, 0]",
      "display_inputform": "-2^(-1/4)",
      "tex": "-\\frac{1}{\\sqrt[4]{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          4,
          1
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 29,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          3
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 30,
      "inputform": "Root[-2 + #1^4 & , 2, 0]",
      "display_inputform": "2^(1/4)",
      "tex": "\\sqrt[4]{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          4,
          1
        ],
        [
          4,
          1
        ],
        [
          4,
          1
        ]
      ]
    },
    {
      "index": 31,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          4,
          1
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    },
    {
      "index": 32,
      "inputform": "Sqrt[2]",
      "display_inputform": "Sqrt[2]",
      "tex": "\\sqrt{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          4,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ]
    }
  ]
}


==> anc/galois/current_bootstrap/E8_p1.json <==
{
  "model": "E8",
  "p": 1,
  "q": 30,
  "k": 0,
  "kp": 1,
  "fields2": [
    [
      0,
      0
    ],
    [
      0,
      10
    ],
    [
      0,
      18
    ],
    [
      0,
      28
    ],
    [
      6,
      6
    ],
    [
      6,
      12
    ],
    [
      6,
      16
    ],
    [
      6,
      22
    ],
    [
      10,
      0
    ],
    [
      10,
      10
    ],
    [
      10,
      18
    ],
    [
      10,
      28
    ],
    [
      12,
      6
    ],
    [
      12,
      12
    ],
    [
      12,
      16
    ],
    [
      12,
      22
    ],
    [
      16,
      6
    ],
    [
      16,
      12
    ],
    [
      16,
      16
    ],
    [
      16,
      22
    ],
    [
      18,
      0
    ],
    [
      18,
      10
    ],
    [
      18,
      18
    ],
    [
      18,
      28
    ],
    [
      22,
      6
    ],
    [
      22,
      12
    ],
    [
      22,
      16
    ],
    [
      22,
      22
    ],
    [
      28,
      0
    ],
    [
      28,
      10
    ],
    [
      28,
      18
    ],
    [
      28,
      28
    ]
  ],
  "exact_values": [
    "1",
    "0",
    "I*Sqrt[3/2]",
    "Root[-5 + 4*#1^4 & , 4, 0]",
    "(-I)*Sqrt[3/2]",
    "I",
    "-I",
    "Root[-5 + 4*#1^4 & , 1, 0]",
    "I/Sqrt[2]",
    "(-I)/Sqrt[2]",
    "Root[-5 + 4*#1^4 & , 2, 0]",
    "-(1/Sqrt[2])",
    "Root[-5 + 4*#1^4 & , 3, 0]",
    "-1",
    "1/Sqrt[2]",
    "Sqrt[5/3]",
    "Root[-5 + 9*#1^4 & , 4, 0]",
    "1/Sqrt[3]",
    "-Sqrt[5/6]",
    "-(1/Sqrt[3])",
    "Root[-5 + 36*#1^4 & , 4, 0]",
    "Sqrt[5/6]",
    "Root[-5 + 9*#1^4 & , 2, 0]",
    "Root[-5 + 36*#1^4 & , 3, 0]",
    "I/Sqrt[3]",
    "Root[-5 + 9*#1^4 & , 1, 0]",
    "-Sqrt[5/3]",
    "Root[-5 + 9*#1^4 & , 3, 0]",
    "Sqrt[5]/2",
    "Root[-5 + 16*#1^4 & , 4, 0]",
    "-1/2",
    "Root[-5 + 16*#1^4 & , 1, 0]",
    "(I/2)*Sqrt[5]",
    "-1/2*I",
    "Sqrt[5/3]/2",
    "Root[-5 + 16*#1^4 & , 3, 0]",
    "-1/2*Sqrt[3]",
    "(-I)/Sqrt[3]",
    "(-1/2*I)*Sqrt[5]",
    "-1/2*Sqrt[5/3]",
    "Root[-5 + 36*#1^4 & , 2, 0]",
    "Sqrt[3]/2",
    "I/2",
    "Root[-5 + 36*#1^4 & , 1, 0]",
    "Root[-20 + 9*#1^4 & , 4, 0]",
    "Sqrt[2/3]",
    "(-I)*Sqrt[5/6]",
    "I*Sqrt[5/6]",
    "-1/2*Sqrt[5]",
    "Root[-5 + 16*#1^4 & , 2, 0]",
    "1/2",
    "(I/2)*Sqrt[3]",
    "(-1/2*I)*Sqrt[5/3]",
    "(I/2)*Sqrt[5/3]",
    "(-1/2*I)*Sqrt[3]",
    "(-I)*Sqrt[2/3]",
    "I*Sqrt[2/3]",
    "Root[-20 + 9*#1^4 & , 3, 0]",
    "3/2",
    "Root[-45 + 16*#1^4 & , 2, 0]",
    "-3/2",
    "-Sqrt[3/2]",
    "Sqrt[3/2]",
    "Root[-45 + 16*#1^4 & , 1, 0]",
    "2/Sqrt[3]"
  ],
  "alpha_indices": [
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    9,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    7,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    12,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    9,
    10,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    9,
    10,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    2,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    4,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    9,
    10,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    7,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    4,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    3,
    14,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    11,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    4,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    12,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    3,
    14,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    11,
    12,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    12,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    3,
    14,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    11,
    12,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    3,
    14,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    11,
    12,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    4,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    12,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    1,
    1,
    15,
    16,
    1,
    1,
    6,
    0,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    14,
    1,
    16,
    18,
    3,
    1,
    1,
    12,
    8,
    1,
    19,
    20,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    1,
    1,
    12,
    21,
    22,
    1,
    11,
    7,
    1,
    1,
    11,
    23,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    5,
    1,
    1,
    25,
    26,
    1,
    1,
    13,
    0,
    1,
    1,
    24,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    12,
    14,
    1,
    1,
    1,
    1,
    1,
    12,
    28,
    29,
    1,
    14,
    29,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    13,
    1,
    1,
    1,
    1,
    1,
    31,
    32,
    3,
    1,
    33,
    31,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    19,
    1,
    1,
    7,
    12,
    1,
    1,
    18,
    20,
    1,
    1,
    3,
    14,
    1,
    1,
    14,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    20,
    14,
    1,
    1,
    28,
    31,
    1,
    20,
    34,
    35,
    1,
    14,
    35,
    36,
    1,
    1,
    31,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    23,
    37,
    1,
    35,
    38,
    1,
    1,
    29,
    39,
    40,
    1,
    41,
    29,
    9,
    1,
    42,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    37,
    27,
    1,
    1,
    3,
    12,
    1,
    1,
    43,
    21,
    1,
    1,
    8,
    12,
    1,
    1,
    8,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    11,
    1,
    1,
    12,
    11,
    1,
    1,
    21,
    23,
    1,
    1,
    3,
    7,
    1,
    1,
    22,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    42,
    1,
    11,
    29,
    41,
    1,
    23,
    39,
    29,
    1,
    1,
    38,
    35,
    1,
    37,
    40,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    31,
    1,
    1,
    36,
    35,
    8,
    1,
    35,
    34,
    43,
    1,
    31,
    28,
    1,
    1,
    8,
    43,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    11,
    1,
    1,
    9,
    3,
    1,
    1,
    40,
    18,
    1,
    1,
    7,
    7,
    1,
    1,
    19,
    22,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    31,
    33,
    1,
    10,
    32,
    31,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    29,
    8,
    1,
    29,
    28,
    10,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    1,
    1,
    5,
    13,
    1,
    1,
    26,
    27,
    1,
    1,
    5,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    37,
    43,
    8,
    1,
    1,
    3,
    8,
    1,
    27,
    21,
    12,
    1,
    1,
    12,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    40,
    19,
    1,
    14,
    7,
    1,
    1,
    3,
    18,
    22,
    1,
    11,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    25,
    1,
    1,
    0,
    0,
    1,
    1,
    25,
    15,
    1,
    1,
    0,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    7,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    9,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    3,
    11,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    14,
    1,
    16,
    18,
    12,
    1,
    1,
    12,
    8,
    1,
    19,
    20,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    9,
    3,
    1,
    18,
    44,
    1,
    7,
    6,
    14,
    7,
    1,
    23,
    45,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    14,
    0,
    3,
    1,
    44,
    46,
    1,
    3,
    8,
    6,
    11,
    1,
    45,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    7,
    1,
    1,
    7,
    47,
    16,
    1,
    9,
    12,
    1,
    1,
    8,
    40,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    14,
    12,
    9,
    1,
    1,
    1,
    1,
    48,
    29,
    28,
    31,
    35,
    30,
    29,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    9,
    12,
    1,
    1,
    1,
    1,
    49,
    38,
    49,
    48,
    42,
    49,
    42,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    23,
    14,
    1,
    1,
    48,
    49,
    1,
    23,
    39,
    35,
    1,
    11,
    29,
    36,
    1,
    1,
    49,
    50,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    45,
    1,
    8,
    10,
    29,
    38,
    1,
    39,
    27,
    1,
    31,
    29,
    13,
    1,
    51,
    11,
    33,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    45,
    43,
    1,
    48,
    31,
    10,
    29,
    1,
    27,
    52,
    41,
    1,
    13,
    31,
    1,
    49,
    30,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    43,
    19,
    1,
    31,
    48,
    1,
    1,
    31,
    53,
    23,
    1,
    51,
    49,
    11,
    1,
    50,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    33,
    1,
    14,
    35,
    41,
    1,
    20,
    34,
    29,
    1,
    1,
    32,
    29,
    1,
    24,
    43,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    50,
    31,
    1,
    35,
    0,
    1,
    54,
    34,
    16,
    1,
    49,
    12,
    49,
    28,
    1,
    40,
    55,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    42,
    9,
    36,
    1,
    0,
    49,
    35,
    1,
    16,
    53,
    1,
    32,
    35,
    12,
    9,
    1,
    55,
    23,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    29,
    1,
    1,
    54,
    31,
    14,
    1,
    49,
    52,
    20,
    1,
    29,
    38,
    1,
    1,
    11,
    20,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    49,
    33,
    31,
    50,
    38,
    31,
    32,
    35,
    1,
    1,
    1,
    1,
    3,
    11,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    50,
    35,
    50,
    31,
    35,
    48,
    35,
    32,
    1,
    1,
    1,
    1,
    8,
    7,
    9,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    37,
    43,
    9,
    1,
    1,
    3,
    8,
    1,
    27,
    21,
    3,
    1,
    1,
    12,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    56,
    1,
    14,
    5,
    11,
    7,
    1,
    21,
    57,
    1,
    7,
    5,
    14,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    56,
    20,
    1,
    12,
    8,
    5,
    12,
    1,
    57,
    46,
    1,
    3,
    8,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    23,
    24,
    1,
    9,
    3,
    1,
    1,
    7,
    47,
    27,
    1,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    11,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    10,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    14,
    12,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    1,
    1,
    3,
    21,
    25,
    1,
    14,
    10,
    1,
    1,
    14,
    23,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    11,
    0,
    12,
    1,
    44,
    47,
    1,
    12,
    9,
    6,
    14,
    1,
    45,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    8,
    12,
    1,
    21,
    44,
    1,
    10,
    6,
    11,
    10,
    1,
    20,
    45,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    1,
    22,
    46,
    10,
    1,
    1,
    7,
    14,
    1,
    24,
    43,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    3,
    11,
    10,
    1,
    1,
    1,
    1,
    29,
    48,
    35,
    38,
    30,
    35,
    50,
    49,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    10,
    11,
    1,
    1,
    1,
    1,
    32,
    31,
    32,
    29,
    31,
    33,
    31,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    20,
    37,
    1,
    35,
    38,
    1,
    1,
    29,
    34,
    40,
    1,
    41,
    35,
    9,
    1,
    42,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    45,
    40,
    1,
    28,
    49,
    10,
    35,
    1,
    27,
    53,
    36,
    1,
    13,
    49,
    1,
    31,
    50,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    23,
    45,
    1,
    9,
    10,
    35,
    32,
    1,
    34,
    27,
    1,
    49,
    35,
    13,
    1,
    54,
    11,
    42,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    40,
    8,
    1,
    1,
    32,
    35,
    1,
    43,
    52,
    49,
    1,
    8,
    31,
    54,
    1,
    1,
    35,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    31,
    1,
    1,
    36,
    29,
    8,
    1,
    35,
    39,
    43,
    1,
    31,
    28,
    1,
    1,
    8,
    40,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    33,
    9,
    41,
    1,
    0,
    31,
    29,
    1,
    16,
    52,
    1,
    38,
    29,
    12,
    8,
    1,
    55,
    20,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    30,
    49,
    1,
    29,
    0,
    1,
    51,
    39,
    16,
    1,
    31,
    12,
    31,
    48,
    1,
    43,
    55,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    49,
    30,
    1,
    9,
    49,
    51,
    1,
    40,
    53,
    31,
    1,
    1,
    28,
    49,
    1,
    17,
    23,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    49,
    42,
    29,
    31,
    38,
    49,
    28,
    1,
    1,
    1,
    1,
    14,
    12,
    14,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    30,
    29,
    42,
    28,
    29,
    28,
    49,
    1,
    1,
    1,
    1,
    7,
    8,
    10,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    40,
    17,
    1,
    11,
    10,
    1,
    1,
    12,
    18,
    25,
    1,
    14,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    56,
    23,
    1,
    3,
    9,
    5,
    3,
    1,
    57,
    47,
    1,
    12,
    9,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    43,
    56,
    1,
    11,
    5,
    14,
    10,
    1,
    18,
    57,
    1,
    10,
    5,
    11,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    20,
    11,
    1,
    1,
    7,
    11,
    1,
    22,
    46,
    10,
    1,
    1,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    12,
    14,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    9,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    7,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    6,
    1,
    1,
    22,
    26,
    1,
    1,
    13,
    13,
    1,
    1,
    37,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    7,
    1,
    1,
    7,
    46,
    16,
    1,
    9,
    12,
    1,
    1,
    8,
    43,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    8,
    1,
    25,
    47,
    10,
    1,
    1,
    10,
    11,
    1,
    37,
    40,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    5,
    1,
    1,
    26,
    16,
    1,
    1,
    6,
    13,
    1,
    1,
    27,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    7,
    13,
    1,
    1,
    1,
    1,
    1,
    49,
    38,
    3,
    1,
    42,
    49,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    14,
    1,
    1,
    1,
    1,
    1,
    3,
    28,
    29,
    1,
    11,
    29,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    27,
    1,
    1,
    3,
    3,
    1,
    1,
    40,
    21,
    1,
    1,
    9,
    12,
    1,
    1,
    8,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    43,
    17,
    1,
    49,
    28,
    1,
    1,
    49,
    53,
    20,
    1,
    54,
    49,
    14,
    1,
    30,
    49,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    40,
    9,
    1,
    1,
    32,
    35,
    1,
    43,
    52,
    31,
    1,
    8,
    31,
    51,
    1,
    1,
    35,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    19,
    1,
    1,
    7,
    3,
    1,
    1,
    21,
    20,
    1,
    1,
    12,
    14,
    1,
    1,
    14,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    14,
    1,
    1,
    8,
    3,
    1,
    1,
    43,
    18,
    1,
    1,
    7,
    10,
    1,
    1,
    17,
    22,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    35,
    1,
    1,
    51,
    31,
    11,
    1,
    31,
    52,
    23,
    1,
    35,
    32,
    1,
    1,
    14,
    20,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    49,
    30,
    1,
    9,
    49,
    54,
    1,
    40,
    53,
    49,
    1,
    1,
    28,
    49,
    1,
    17,
    23,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    14,
    1,
    1,
    3,
    11,
    1,
    1,
    18,
    23,
    1,
    1,
    3,
    10,
    1,
    1,
    25,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    29,
    9,
    1,
    29,
    28,
    7,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    49,
    42,
    1,
    10,
    38,
    49,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    22,
    1,
    1,
    13,
    0,
    1,
    1,
    25,
    26,
    1,
    1,
    13,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    23,
    37,
    1,
    8,
    12,
    1,
    1,
    10,
    47,
    16,
    1,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    20,
    14,
    1,
    1,
    7,
    11,
    1,
    22,
    46,
    7,
    1,
    1,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    37,
    1,
    1,
    6,
    13,
    1,
    1,
    26,
    16,
    1,
    1,
    6,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    12,
    11,
    1,
    1,
    1,
    1,
    1,
    12,
    28,
    35,
    1,
    11,
    35,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    14,
    3,
    9,
    1,
    1,
    1,
    1,
    48,
    29,
    48,
    31,
    29,
    50,
    29,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    12,
    11,
    7,
    1,
    1,
    1,
    1,
    35,
    28,
    35,
    32,
    30,
    35,
    30,
    49,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    10,
    13,
    1,
    1,
    1,
    1,
    1,
    49,
    32,
    3,
    1,
    33,
    49,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    2,
    58,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    59,
    48,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    5,
    1,
    1,
    1,
    1,
    1,
    59,
    60,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    59,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    62,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    48,
    29,
    1,
    1,
    1,
    1,
    1,
    14,
    29,
    50,
    1,
    3,
    48,
    29,
    1,
    1,
    1,
    1,
    1,
    9,
    31,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    29,
    48,
    49,
    1,
    1,
    1,
    1,
    29,
    50,
    29,
    42,
    48,
    29,
    48,
    31,
    1,
    1,
    1,
    1,
    49,
    42,
    31,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    28,
    35,
    38,
    1,
    1,
    1,
    1,
    30,
    35,
    30,
    49,
    35,
    28,
    35,
    32,
    1,
    1,
    1,
    1,
    42,
    49,
    33,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    38,
    3,
    1,
    1,
    1,
    1,
    1,
    42,
    31,
    11,
    1,
    31,
    38,
    12,
    1,
    1,
    1,
    1,
    1,
    30,
    35,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    35,
    30,
    1,
    1,
    1,
    1,
    1,
    12,
    28,
    35,
    1,
    11,
    35,
    30,
    1,
    1,
    1,
    1,
    1,
    7,
    32,
    49,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    30,
    35,
    42,
    1,
    1,
    1,
    1,
    28,
    35,
    28,
    49,
    35,
    30,
    35,
    33,
    1,
    1,
    1,
    1,
    38,
    49,
    32,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    29,
    50,
    49,
    1,
    1,
    1,
    1,
    29,
    48,
    29,
    38,
    50,
    29,
    50,
    31,
    1,
    1,
    1,
    1,
    49,
    38,
    31,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    49,
    11,
    1,
    1,
    1,
    1,
    1,
    49,
    32,
    3,
    1,
    33,
    49,
    14,
    1,
    1,
    1,
    1,
    1,
    29,
    48,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    59,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    60,
    59,
    1,
    1,
    1,
    1,
    1,
    5,
    61,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    48,
    59,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    58,
    61,
    1,
    1,
    1,
    1,
    1,
    10,
    61,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    62,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    49,
    33,
    1,
    10,
    32,
    49,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    42,
    31,
    30,
    38,
    31,
    38,
    35,
    1,
    1,
    1,
    1,
    3,
    11,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    49,
    33,
    29,
    49,
    32,
    49,
    48,
    1,
    1,
    1,
    1,
    11,
    3,
    14,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    35,
    9,
    1,
    35,
    28,
    10,
    1,
    1,
    1,
    1,
    1,
    9,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    62,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    62,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    4,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    13,
    1,
    1,
    1,
    1,
    1,
    31,
    38,
    3,
    1,
    42,
    31,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    8,
    12,
    1,
    1,
    1,
    1,
    49,
    38,
    31,
    48,
    33,
    31,
    42,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    9,
    10,
    14,
    1,
    1,
    1,
    1,
    38,
    49,
    32,
    35,
    31,
    33,
    49,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    11,
    1,
    1,
    1,
    1,
    1,
    3,
    28,
    35,
    1,
    14,
    35,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    6,
    1,
    1,
    1,
    1,
    1,
    59,
    60,
    62,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    59,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    4,
    12,
    1,
    1,
    1,
    1,
    1,
    2,
    60,
    63,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    63,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    49,
    32,
    3,
    1,
    1,
    1,
    1,
    1,
    33,
    49,
    11,
    1,
    49,
    32,
    12,
    1,
    1,
    1,
    1,
    1,
    50,
    29,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    38,
    31,
    28,
    1,
    1,
    1,
    1,
    33,
    31,
    42,
    29,
    49,
    38,
    31,
    48,
    1,
    1,
    1,
    1,
    30,
    35,
    30,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    49,
    32,
    29,
    1,
    1,
    1,
    1,
    31,
    33,
    49,
    30,
    38,
    49,
    32,
    35,
    1,
    1,
    1,
    1,
    29,
    50,
    29,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    48,
    29,
    1,
    1,
    1,
    1,
    1,
    11,
    29,
    50,
    1,
    12,
    48,
    29,
    1,
    1,
    1,
    1,
    1,
    8,
    31,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    31,
    11,
    1,
    1,
    1,
    1,
    1,
    31,
    38,
    3,
    1,
    42,
    31,
    14,
    1,
    1,
    1,
    1,
    1,
    35,
    28,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    49,
    33,
    29,
    1,
    1,
    1,
    1,
    31,
    32,
    49,
    28,
    42,
    49,
    33,
    35,
    1,
    1,
    1,
    1,
    29,
    48,
    29,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    42,
    31,
    30,
    1,
    1,
    1,
    1,
    32,
    31,
    38,
    29,
    49,
    42,
    31,
    50,
    1,
    1,
    1,
    1,
    28,
    35,
    28,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    35,
    30,
    1,
    1,
    1,
    1,
    1,
    3,
    28,
    35,
    1,
    14,
    35,
    30,
    1,
    1,
    1,
    1,
    1,
    10,
    32,
    49,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    63,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    63,
    60,
    61,
    1,
    1,
    1,
    1,
    1,
    7,
    62,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    59,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    60,
    59,
    1,
    1,
    1,
    1,
    1,
    6,
    61,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    62,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    35,
    8,
    1,
    35,
    28,
    7,
    1,
    1,
    1,
    1,
    1,
    9,
    10,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    50,
    35,
    30,
    31,
    29,
    28,
    35,
    38,
    1,
    1,
    1,
    1,
    9,
    10,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    50,
    29,
    33,
    28,
    29,
    48,
    49,
    1,
    1,
    1,
    1,
    7,
    8,
    7,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    31,
    42,
    1,
    10,
    38,
    31,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    62,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    61,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    62,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    62,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    19,
    1,
    1,
    7,
    12,
    1,
    1,
    18,
    20,
    1,
    1,
    12,
    11,
    1,
    1,
    14,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    23,
    11,
    1,
    1,
    48,
    49,
    1,
    23,
    39,
    29,
    1,
    14,
    35,
    36,
    1,
    1,
    49,
    50,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    20,
    24,
    1,
    29,
    32,
    1,
    1,
    35,
    34,
    43,
    1,
    41,
    29,
    9,
    1,
    33,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    37,
    27,
    1,
    1,
    3,
    12,
    1,
    1,
    43,
    21,
    1,
    1,
    9,
    3,
    1,
    1,
    8,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    48,
    35,
    1,
    1,
    1,
    1,
    1,
    14,
    29,
    30,
    1,
    12,
    28,
    29,
    1,
    1,
    1,
    1,
    1,
    9,
    31,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    49,
    38,
    3,
    1,
    1,
    1,
    1,
    1,
    33,
    31,
    11,
    1,
    31,
    32,
    3,
    1,
    1,
    1,
    1,
    1,
    50,
    35,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    0,
    6,
    1,
    1,
    18,
    23,
    1,
    1,
    9,
    14,
    1,
    1,
    44,
    45,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    1,
    1,
    7,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    11,
    1,
    20,
    39,
    29,
    1,
    1,
    29,
    33,
    1,
    45,
    27,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    35,
    1,
    8,
    31,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    1,
    1,
    35,
    34,
    40,
    1,
    50,
    49,
    1,
    1,
    0,
    16,
    55,
    1,
    1,
    1,
    1,
    1,
    31,
    28,
    1,
    1,
    54,
    49,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    5,
    1,
    1,
    40,
    21,
    1,
    1,
    11,
    14,
    1,
    1,
    56,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    7,
    1,
    1,
    14,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    11,
    1,
    1,
    10,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    44,
    45,
    1,
    1,
    14,
    8,
    1,
    1,
    46,
    40,
    1,
    1,
    0,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    29,
    41,
    1,
    1,
    48,
    49,
    1,
    1,
    1,
    1,
    1,
    45,
    27,
    13,
    1,
    1,
    31,
    30,
    1,
    43,
    52,
    31,
    1,
    1,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    36,
    35,
    9,
    1,
    29,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    16,
    55,
    1,
    42,
    35,
    1,
    1,
    49,
    53,
    23,
    1,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    1,
    1,
    12,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    56,
    57,
    1,
    1,
    8,
    8,
    1,
    1,
    20,
    46,
    1,
    1,
    5,
    5,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    49,
    42,
    1,
    1,
    1,
    1,
    1,
    7,
    38,
    49,
    1,
    9,
    49,
    42,
    1,
    1,
    1,
    1,
    1,
    12,
    48,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    50,
    35,
    8,
    1,
    1,
    1,
    1,
    1,
    35,
    48,
    7,
    1,
    50,
    35,
    9,
    1,
    1,
    1,
    1,
    1,
    31,
    32,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    9,
    1,
    1,
    7,
    8,
    1,
    1,
    47,
    40,
    1,
    1,
    7,
    12,
    1,
    1,
    16,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    50,
    1,
    9,
    31,
    51,
    1,
    43,
    53,
    49,
    1,
    1,
    48,
    31,
    1,
    19,
    23,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    29,
    1,
    1,
    54,
    49,
    11,
    1,
    31,
    52,
    20,
    1,
    29,
    38,
    1,
    1,
    14,
    20,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    1,
    1,
    14,
    7,
    1,
    1,
    23,
    47,
    1,
    1,
    3,
    3,
    1,
    1,
    24,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    9,
    7,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    3,
    11,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    20,
    11,
    1,
    1,
    28,
    31,
    1,
    20,
    34,
    29,
    1,
    11,
    29,
    36,
    1,
    1,
    31,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    45,
    1,
    8,
    10,
    29,
    38,
    1,
    39,
    27,
    1,
    31,
    35,
    0,
    1,
    54,
    11,
    33,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    45,
    43,
    1,
    48,
    31,
    10,
    29,
    1,
    27,
    52,
    36,
    1,
    0,
    49,
    1,
    49,
    30,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    40,
    17,
    1,
    49,
    28,
    1,
    1,
    49,
    52,
    20,
    1,
    51,
    49,
    11,
    1,
    30,
    49,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    29,
    28,
    49,
    1,
    1,
    1,
    1,
    29,
    50,
    35,
    42,
    28,
    35,
    48,
    49,
    1,
    1,
    1,
    1,
    49,
    42,
    49,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    38,
    49,
    28,
    1,
    1,
    1,
    1,
    33,
    31,
    33,
    29,
    31,
    32,
    31,
    28,
    1,
    1,
    1,
    1,
    30,
    35,
    50,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    11,
    1,
    20,
    39,
    35,
    1,
    1,
    29,
    33,
    1,
    45,
    27,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    35,
    1,
    8,
    31,
    54,
    1,
    1,
    1,
    1,
    1,
    0,
    9,
    3,
    1,
    34,
    27,
    1,
    49,
    9,
    50,
    31,
    1,
    27,
    64,
    1,
    6,
    1,
    1,
    1,
    1,
    3,
    31,
    48,
    1,
    49,
    6,
    1,
    36,
    1,
    1,
    1,
    1,
    1,
    10,
    14,
    0,
    35,
    1,
    27,
    53,
    1,
    29,
    42,
    9,
    13,
    1,
    64,
    22,
    1,
    1,
    1,
    1,
    1,
    38,
    29,
    3,
    54,
    1,
    6,
    35,
    1,
    1,
    1,
    1,
    1,
    14,
    10,
    1,
    1,
    31,
    53,
    20,
    1,
    42,
    29,
    1,
    1,
    6,
    25,
    45,
    1,
    1,
    1,
    1,
    1,
    35,
    32,
    1,
    1,
    36,
    29,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    29,
    36,
    1,
    1,
    48,
    49,
    1,
    1,
    1,
    1,
    1,
    45,
    27,
    0,
    1,
    1,
    31,
    30,
    1,
    43,
    52,
    49,
    1,
    1,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    35,
    13,
    1,
    54,
    10,
    29,
    38,
    1,
    1,
    1,
    1,
    1,
    27,
    64,
    1,
    6,
    14,
    42,
    29,
    1,
    53,
    22,
    1,
    35,
    0,
    9,
    3,
    1,
    1,
    1,
    1,
    1,
    36,
    1,
    13,
    49,
    1,
    48,
    31,
    10,
    1,
    1,
    1,
    1,
    13,
    1,
    64,
    22,
    1,
    31,
    50,
    14,
    49,
    1,
    22,
    34,
    1,
    10,
    14,
    0,
    1,
    1,
    1,
    1,
    1,
    51,
    49,
    14,
    1,
    31,
    48,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    25,
    45,
    1,
    30,
    49,
    1,
    1,
    35,
    39,
    40,
    1,
    14,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    33,
    31,
    30,
    1,
    1,
    1,
    1,
    38,
    31,
    32,
    35,
    49,
    33,
    31,
    50,
    1,
    1,
    1,
    1,
    28,
    29,
    28,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    35,
    50,
    49,
    1,
    1,
    1,
    1,
    35,
    48,
    35,
    32,
    50,
    35,
    50,
    31,
    1,
    1,
    1,
    1,
    49,
    32,
    31,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    49,
    30,
    1,
    8,
    49,
    51,
    1,
    40,
    52,
    49,
    1,
    1,
    28,
    49,
    1,
    17,
    20,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    42,
    35,
    1,
    31,
    6,
    1,
    36,
    53,
    25,
    1,
    29,
    10,
    29,
    32,
    1,
    20,
    45,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    30,
    14,
    51,
    1,
    6,
    35,
    49,
    1,
    25,
    39,
    1,
    48,
    49,
    10,
    14,
    1,
    45,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    31,
    1,
    1,
    36,
    29,
    9,
    1,
    29,
    34,
    43,
    1,
    31,
    28,
    1,
    1,
    9,
    43,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    9,
    7,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    3,
    11,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    10,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    14,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    23,
    24,
    1,
    29,
    32,
    1,
    1,
    35,
    39,
    43,
    1,
    41,
    35,
    9,
    1,
    33,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    45,
    40,
    1,
    28,
    49,
    10,
    35,
    1,
    27,
    53,
    41,
    1,
    0,
    31,
    1,
    31,
    50,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    23,
    45,
    1,
    9,
    10,
    35,
    32,
    1,
    34,
    27,
    1,
    49,
    29,
    0,
    1,
    51,
    11,
    42,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    37,
    43,
    9,
    1,
    1,
    38,
    29,
    1,
    40,
    53,
    31,
    1,
    8,
    31,
    54,
    1,
    1,
    29,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    48,
    35,
    32,
    1,
    1,
    1,
    1,
    50,
    29,
    30,
    31,
    35,
    28,
    29,
    32,
    1,
    1,
    1,
    1,
    33,
    31,
    33,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    31,
    32,
    35,
    1,
    1,
    1,
    1,
    49,
    42,
    49,
    50,
    38,
    49,
    38,
    35,
    1,
    1,
    1,
    1,
    35,
    30,
    29,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    1,
    1,
    29,
    34,
    43,
    1,
    30,
    31,
    1,
    1,
    13,
    16,
    56,
    1,
    1,
    1,
    1,
    1,
    49,
    48,
    1,
    1,
    51,
    49,
    14,
    1,
    1,
    1,
    1,
    1,
    7,
    11,
    0,
    29,
    1,
    27,
    52,
    1,
    35,
    33,
    9,
    0,
    1,
    64,
    25,
    1,
    1,
    1,
    1,
    1,
    32,
    35,
    3,
    51,
    1,
    6,
    29,
    1,
    1,
    1,
    1,
    0,
    8,
    12,
    1,
    39,
    27,
    1,
    31,
    9,
    30,
    49,
    1,
    16,
    64,
    1,
    5,
    1,
    1,
    1,
    1,
    3,
    49,
    28,
    1,
    31,
    6,
    1,
    41,
    1,
    1,
    1,
    1,
    1,
    12,
    8,
    1,
    40,
    52,
    49,
    1,
    1,
    49,
    30,
    1,
    55,
    22,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    48,
    31,
    1,
    14,
    35,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    35,
    8,
    1,
    35,
    38,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    16,
    56,
    1,
    33,
    29,
    1,
    1,
    31,
    53,
    20,
    1,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    41,
    1,
    13,
    31,
    1,
    28,
    49,
    10,
    1,
    1,
    1,
    1,
    0,
    1,
    64,
    25,
    1,
    49,
    30,
    14,
    31,
    1,
    22,
    39,
    1,
    7,
    11,
    0,
    1,
    1,
    1,
    1,
    29,
    13,
    1,
    51,
    10,
    35,
    32,
    1,
    1,
    1,
    1,
    1,
    16,
    64,
    1,
    5,
    14,
    33,
    35,
    1,
    52,
    22,
    1,
    29,
    0,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    9,
    31,
    54,
    1,
    1,
    32,
    35,
    1,
    1,
    1,
    1,
    1,
    55,
    22,
    5,
    1,
    1,
    29,
    42,
    1,
    20,
    34,
    29,
    1,
    1,
    12,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    49,
    42,
    35,
    1,
    1,
    1,
    1,
    31,
    38,
    49,
    28,
    33,
    49,
    42,
    29,
    1,
    1,
    1,
    1,
    35,
    48,
    35,
    38,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    30,
    29,
    33,
    1,
    1,
    1,
    1,
    28,
    29,
    28,
    49,
    29,
    30,
    29,
    42,
    1,
    1,
    1,
    1,
    32,
    49,
    38,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    29,
    1,
    1,
    54,
    31,
    11,
    1,
    31,
    53,
    20,
    1,
    29,
    38,
    1,
    1,
    14,
    23,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    49,
    50,
    14,
    54,
    1,
    6,
    29,
    31,
    1,
    25,
    34,
    1,
    28,
    31,
    10,
    11,
    1,
    45,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    33,
    29,
    1,
    49,
    6,
    1,
    41,
    52,
    25,
    1,
    35,
    10,
    35,
    38,
    1,
    23,
    45,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    33,
    1,
    11,
    35,
    41,
    1,
    20,
    39,
    35,
    1,
    1,
    32,
    29,
    1,
    24,
    40,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    10,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    14,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    12,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    27,
    1,
    1,
    3,
    3,
    1,
    1,
    40,
    21,
    1,
    1,
    8,
    3,
    1,
    1,
    8,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    40,
    19,
    1,
    31,
    48,
    1,
    1,
    31,
    52,
    23,
    1,
    54,
    49,
    14,
    1,
    50,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    37,
    43,
    8,
    1,
    1,
    38,
    29,
    1,
    40,
    53,
    49,
    1,
    8,
    31,
    51,
    1,
    1,
    29,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    19,
    1,
    1,
    7,
    3,
    1,
    1,
    21,
    20,
    1,
    1,
    3,
    11,
    1,
    1,
    14,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    32,
    3,
    1,
    1,
    1,
    1,
    1,
    42,
    49,
    11,
    1,
    49,
    38,
    3,
    1,
    1,
    1,
    1,
    1,
    30,
    29,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    48,
    35,
    1,
    1,
    1,
    1,
    1,
    11,
    29,
    30,
    1,
    3,
    28,
    29,
    1,
    1,
    1,
    1,
    1,
    8,
    31,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    6,
    1,
    1,
    43,
    21,
    1,
    1,
    11,
    11,
    1,
    1,
    55,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    10,
    1,
    1,
    11,
    7,
    1,
    1,
    1,
    1,
    1,
    14,
    10,
    1,
    1,
    31,
    52,
    20,
    1,
    42,
    29,
    1,
    1,
    6,
    22,
    45,
    1,
    1,
    1,
    1,
    1,
    35,
    32,
    1,
    1,
    36,
    35,
    9,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    1,
    43,
    53,
    49,
    1,
    1,
    31,
    50,
    1,
    56,
    25,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    49,
    1,
    11,
    29,
    41,
    1,
    1,
    1,
    1,
    1,
    0,
    5,
    1,
    1,
    21,
    23,
    1,
    1,
    9,
    11,
    1,
    1,
    57,
    45,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    10,
    1,
    1,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    12,
    1,
    1,
    12,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    55,
    57,
    1,
    1,
    8,
    9,
    1,
    1,
    23,
    46,
    1,
    1,
    5,
    6,
    1,
    1,
    1,
    1,
    1,
    51,
    31,
    14,
    1,
    31,
    48,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    22,
    45,
    1,
    30,
    49,
    1,
    1,
    35,
    34,
    40,
    1,
    14,
    10,
    1,
    1,
    1,
    1,
    1,
    8,
    49,
    54,
    1,
    1,
    38,
    29,
    1,
    1,
    1,
    1,
    1,
    56,
    25,
    5,
    1,
    1,
    35,
    33,
    1,
    23,
    39,
    29,
    1,
    1,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    12,
    11,
    1,
    1,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    45,
    1,
    1,
    14,
    9,
    1,
    1,
    47,
    40,
    1,
    1,
    0,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    50,
    35,
    9,
    1,
    1,
    1,
    1,
    1,
    35,
    48,
    10,
    1,
    50,
    35,
    8,
    1,
    1,
    1,
    1,
    1,
    31,
    32,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    31,
    33,
    1,
    1,
    1,
    1,
    1,
    7,
    32,
    31,
    1,
    9,
    31,
    33,
    1,
    1,
    1,
    1,
    1,
    12,
    28,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    8,
    1,
    1,
    14,
    10,
    1,
    1,
    23,
    46,
    1,
    1,
    12,
    3,
    1,
    1,
    24,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    31,
    1,
    1,
    36,
    35,
    9,
    1,
    29,
    39,
    43,
    1,
    31,
    28,
    1,
    1,
    9,
    40,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    42,
    1,
    14,
    29,
    41,
    1,
    23,
    34,
    35,
    1,
    1,
    38,
    35,
    1,
    37,
    43,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    9,
    1,
    1,
    7,
    9,
    1,
    1,
    47,
    43,
    1,
    1,
    10,
    12,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    12,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    14,
    1,
    1,
    3,
    14,
    1,
    1,
    21,
    23,
    1,
    1,
    12,
    10,
    1,
    1,
    25,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    42,
    1,
    11,
    29,
    41,
    1,
    20,
    34,
    35,
    1,
    1,
    38,
    35,
    1,
    37,
    40,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    31,
    1,
    1,
    36,
    35,
    8,
    1,
    29,
    39,
    40,
    1,
    31,
    28,
    1,
    1,
    8,
    43,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    14,
    1,
    1,
    8,
    12,
    1,
    1,
    40,
    18,
    1,
    1,
    10,
    10,
    1,
    1,
    17,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    29,
    30,
    1,
    1,
    1,
    1,
    1,
    3,
    48,
    35,
    1,
    11,
    35,
    50,
    1,
    1,
    1,
    1,
    1,
    10,
    38,
    49,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    31,
    14,
    1,
    1,
    1,
    1,
    1,
    49,
    38,
    12,
    1,
    42,
    49,
    14,
    1,
    1,
    1,
    1,
    1,
    29,
    28,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    14,
    1,
    1,
    7,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    44,
    45,
    1,
    1,
    11,
    9,
    1,
    1,
    47,
    43,
    1,
    1,
    0,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    35,
    36,
    1,
    1,
    28,
    31,
    1,
    1,
    1,
    1,
    1,
    45,
    27,
    13,
    1,
    1,
    49,
    50,
    1,
    40,
    53,
    49,
    1,
    1,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    29,
    8,
    1,
    35,
    38,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    16,
    55,
    1,
    33,
    29,
    1,
    1,
    31,
    52,
    20,
    1,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    1,
    1,
    3,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    56,
    57,
    1,
    1,
    9,
    9,
    1,
    1,
    23,
    47,
    1,
    1,
    5,
    5,
    0,
    6,
    1,
    1,
    21,
    20,
    1,
    1,
    8,
    11,
    1,
    1,
    44,
    45,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    10,
    1,
    1,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    11,
    1,
    23,
    34,
    35,
    1,
    1,
    35,
    42,
    1,
    45,
    27,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    29,
    1,
    9,
    49,
    54,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    1,
    1,
    29,
    39,
    43,
    1,
    30,
    31,
    1,
    1,
    0,
    16,
    55,
    1,
    1,
    1,
    1,
    1,
    49,
    48,
    1,
    1,
    51,
    31,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    5,
    1,
    1,
    43,
    18,
    1,
    1,
    14,
    11,
    1,
    1,
    56,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    10,
    1,
    1,
    11,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    32,
    31,
    1,
    1,
    1,
    1,
    1,
    8,
    31,
    33,
    1,
    10,
    32,
    31,
    1,
    1,
    1,
    1,
    1,
    11,
    29,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    28,
    7,
    1,
    1,
    1,
    1,
    1,
    30,
    29,
    8,
    1,
    29,
    28,
    10,
    1,
    1,
    1,
    1,
    1,
    42,
    49,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    24,
    1,
    1,
    3,
    7,
    1,
    1,
    46,
    43,
    1,
    1,
    10,
    9,
    1,
    1,
    9,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    43,
    8,
    1,
    1,
    32,
    35,
    1,
    40,
    52,
    31,
    1,
    8,
    49,
    54,
    1,
    1,
    35,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    40,
    17,
    1,
    49,
    28,
    1,
    1,
    49,
    53,
    23,
    1,
    51,
    31,
    14,
    1,
    30,
    49,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    22,
    1,
    1,
    7,
    10,
    1,
    1,
    20,
    46,
    1,
    1,
    11,
    10,
    1,
    1,
    11,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    9,
    7,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    3,
    11,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    33,
    1,
    14,
    35,
    41,
    1,
    23,
    39,
    35,
    1,
    1,
    32,
    29,
    1,
    24,
    43,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    30,
    49,
    1,
    29,
    13,
    1,
    51,
    34,
    16,
    1,
    49,
    3,
    31,
    48,
    1,
    43,
    56,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    33,
    8,
    41,
    1,
    13,
    31,
    35,
    1,
    16,
    53,
    1,
    38,
    29,
    3,
    8,
    1,
    56,
    20,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    29,
    1,
    1,
    54,
    31,
    14,
    1,
    31,
    53,
    23,
    1,
    29,
    38,
    1,
    1,
    11,
    20,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    50,
    35,
    33,
    1,
    1,
    1,
    1,
    48,
    29,
    28,
    31,
    35,
    30,
    29,
    33,
    1,
    1,
    1,
    1,
    32,
    31,
    32,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    31,
    33,
    35,
    1,
    1,
    1,
    1,
    49,
    38,
    49,
    48,
    42,
    49,
    42,
    35,
    1,
    1,
    1,
    1,
    35,
    28,
    29,
    38,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    35,
    41,
    1,
    1,
    28,
    31,
    1,
    1,
    1,
    1,
    1,
    45,
    27,
    0,
    1,
    1,
    49,
    50,
    1,
    40,
    53,
    31,
    1,
    1,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    29,
    0,
    1,
    51,
    7,
    35,
    32,
    1,
    1,
    1,
    1,
    1,
    27,
    64,
    1,
    6,
    11,
    33,
    35,
    1,
    52,
    25,
    1,
    29,
    0,
    9,
    3,
    1,
    1,
    1,
    1,
    1,
    41,
    1,
    0,
    31,
    1,
    28,
    49,
    7,
    1,
    1,
    1,
    1,
    13,
    1,
    64,
    22,
    1,
    49,
    30,
    11,
    31,
    1,
    25,
    39,
    1,
    10,
    14,
    0,
    1,
    1,
    1,
    1,
    1,
    54,
    31,
    11,
    1,
    49,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    25,
    45,
    1,
    50,
    31,
    1,
    1,
    29,
    34,
    43,
    1,
    14,
    10,
    1,
    1,
    10,
    11,
    1,
    23,
    34,
    29,
    1,
    1,
    35,
    42,
    1,
    45,
    27,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    29,
    1,
    9,
    49,
    51,
    1,
    1,
    1,
    1,
    1,
    0,
    9,
    3,
    1,
    39,
    16,
    1,
    31,
    8,
    30,
    49,
    1,
    27,
    64,
    1,
    6,
    1,
    1,
    1,
    1,
    12,
    49,
    28,
    1,
    31,
    5,
    1,
    41,
    1,
    1,
    1,
    1,
    1,
    10,
    14,
    0,
    29,
    1,
    16,
    52,
    1,
    35,
    33,
    8,
    13,
    1,
    64,
    22,
    1,
    1,
    1,
    1,
    1,
    32,
    35,
    12,
    51,
    1,
    5,
    29,
    1,
    1,
    1,
    1,
    1,
    14,
    10,
    1,
    1,
    49,
    52,
    23,
    1,
    33,
    35,
    1,
    1,
    6,
    25,
    45,
    1,
    1,
    1,
    1,
    1,
    29,
    38,
    1,
    1,
    41,
    35,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    49,
    38,
    35,
    1,
    1,
    1,
    1,
    31,
    42,
    49,
    30,
    32,
    49,
    38,
    29,
    1,
    1,
    1,
    1,
    35,
    50,
    35,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    28,
    29,
    32,
    1,
    1,
    1,
    1,
    30,
    29,
    30,
    49,
    29,
    28,
    29,
    38,
    1,
    1,
    1,
    1,
    33,
    49,
    42,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    37,
    40,
    8,
    1,
    1,
    38,
    29,
    1,
    43,
    53,
    31,
    1,
    9,
    31,
    54,
    1,
    1,
    29,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    55,
    1,
    14,
    12,
    49,
    48,
    1,
    52,
    22,
    1,
    35,
    49,
    5,
    1,
    41,
    8,
    30,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    55,
    20,
    1,
    32,
    29,
    12,
    31,
    1,
    22,
    34,
    54,
    1,
    5,
    29,
    1,
    35,
    42,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    20,
    24,
    1,
    29,
    32,
    1,
    1,
    35,
    39,
    40,
    1,
    41,
    35,
    8,
    1,
    33,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    9,
    7,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    3,
    11,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    10,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    14,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    31,
    1,
    1,
    36,
    29,
    8,
    1,
    29,
    34,
    40,
    1,
    31,
    28,
    1,
    1,
    8,
    40,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    42,
    8,
    36,
    1,
    13,
    49,
    29,
    1,
    16,
    52,
    1,
    32,
    35,
    3,
    9,
    1,
    56,
    23,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    50,
    31,
    1,
    35,
    13,
    1,
    54,
    39,
    16,
    1,
    31,
    3,
    49,
    28,
    1,
    40,
    56,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    49,
    30,
    1,
    9,
    49,
    51,
    1,
    43,
    52,
    49,
    1,
    1,
    28,
    49,
    1,
    17,
    23,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    29,
    30,
    49,
    1,
    1,
    1,
    1,
    29,
    48,
    35,
    38,
    30,
    35,
    50,
    49,
    1,
    1,
    1,
    1,
    49,
    38,
    49,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    42,
    49,
    30,
    1,
    1,
    1,
    1,
    32,
    31,
    32,
    29,
    31,
    33,
    31,
    30,
    1,
    1,
    1,
    1,
    28,
    35,
    48,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    36,
    29,
    9,
    1,
    29,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    16,
    56,
    1,
    42,
    35,
    1,
    1,
    49,
    52,
    23,
    1,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    36,
    1,
    0,
    49,
    1,
    48,
    31,
    7,
    1,
    1,
    1,
    1,
    0,
    1,
    64,
    25,
    1,
    31,
    50,
    11,
    49,
    1,
    25,
    34,
    1,
    7,
    11,
    0,
    1,
    1,
    1,
    1,
    35,
    0,
    1,
    54,
    7,
    29,
    38,
    1,
    1,
    1,
    1,
    1,
    16,
    64,
    1,
    5,
    11,
    42,
    29,
    1,
    53,
    25,
    1,
    35,
    0,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    8,
    49,
    51,
    1,
    1,
    38,
    29,
    1,
    1,
    1,
    1,
    1,
    55,
    22,
    5,
    1,
    1,
    35,
    33,
    1,
    23,
    39,
    35,
    1,
    1,
    12,
    8,
    1,
    1,
    8,
    3,
    1,
    1,
    35,
    39,
    40,
    1,
    50,
    49,
    1,
    1,
    13,
    16,
    56,
    1,
    1,
    1,
    1,
    1,
    31,
    28,
    1,
    1,
    54,
    31,
    11,
    1,
    1,
    1,
    1,
    1,
    7,
    11,
    0,
    35,
    1,
    16,
    53,
    1,
    29,
    42,
    8,
    0,
    1,
    64,
    25,
    1,
    1,
    1,
    1,
    1,
    38,
    29,
    12,
    54,
    1,
    5,
    35,
    1,
    1,
    1,
    1,
    0,
    8,
    12,
    1,
    34,
    16,
    1,
    49,
    8,
    50,
    31,
    1,
    16,
    64,
    1,
    5,
    1,
    1,
    1,
    1,
    12,
    31,
    48,
    1,
    49,
    5,
    1,
    36,
    1,
    1,
    1,
    1,
    1,
    12,
    8,
    1,
    43,
    53,
    31,
    1,
    1,
    31,
    50,
    1,
    55,
    22,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    49,
    1,
    11,
    29,
    36,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    32,
    31,
    28,
    1,
    1,
    1,
    1,
    42,
    31,
    33,
    35,
    49,
    32,
    31,
    48,
    1,
    1,
    1,
    1,
    30,
    29,
    30,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    35,
    48,
    49,
    1,
    1,
    1,
    1,
    35,
    50,
    35,
    33,
    48,
    35,
    48,
    31,
    1,
    1,
    1,
    1,
    49,
    33,
    31,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    43,
    17,
    1,
    49,
    28,
    1,
    1,
    49,
    52,
    23,
    1,
    51,
    49,
    14,
    1,
    30,
    49,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    55,
    23,
    1,
    38,
    35,
    12,
    49,
    1,
    22,
    39,
    51,
    1,
    5,
    35,
    1,
    29,
    33,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    43,
    55,
    1,
    11,
    12,
    31,
    28,
    1,
    53,
    22,
    1,
    29,
    31,
    5,
    1,
    36,
    8,
    50,
    49,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    23,
    14,
    1,
    1,
    28,
    31,
    1,
    23,
    34,
    29,
    1,
    14,
    29,
    36,
    1,
    1,
    31,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    10,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    14,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    12,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    11,
    1,
    1,
    9,
    12,
    1,
    1,
    43,
    18,
    1,
    1,
    10,
    7,
    1,
    1,
    19,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    35,
    1,
    1,
    51,
    31,
    11,
    1,
    49,
    53,
    20,
    1,
    35,
    32,
    1,
    1,
    14,
    20,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    49,
    30,
    1,
    9,
    49,
    54,
    1,
    43,
    52,
    31,
    1,
    1,
    28,
    49,
    1,
    17,
    23,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    1,
    1,
    12,
    14,
    1,
    1,
    18,
    23,
    1,
    1,
    12,
    7,
    1,
    1,
    22,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    49,
    14,
    1,
    1,
    1,
    1,
    1,
    31,
    32,
    12,
    1,
    33,
    31,
    14,
    1,
    1,
    1,
    1,
    1,
    35,
    48,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    29,
    30,
    1,
    1,
    1,
    1,
    1,
    12,
    48,
    35,
    1,
    14,
    35,
    50,
    1,
    1,
    1,
    1,
    1,
    7,
    38,
    49,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    1,
    1,
    3,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    55,
    57,
    1,
    1,
    9,
    8,
    1,
    1,
    20,
    47,
    1,
    1,
    5,
    6,
    1,
    1,
    1,
    1,
    1,
    54,
    49,
    11,
    1,
    49,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    22,
    45,
    1,
    50,
    31,
    1,
    1,
    29,
    39,
    43,
    1,
    14,
    10,
    1,
    1,
    1,
    1,
    1,
    9,
    31,
    51,
    1,
    1,
    32,
    35,
    1,
    1,
    1,
    1,
    1,
    56,
    25,
    5,
    1,
    1,
    29,
    42,
    1,
    20,
    34,
    35,
    1,
    1,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    3,
    14,
    1,
    1,
    7,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    45,
    1,
    1,
    11,
    8,
    1,
    1,
    46,
    43,
    1,
    1,
    0,
    5,
    1,
    1,
    1,
    1,
    5,
    6,
    1,
    1,
    40,
    18,
    1,
    1,
    14,
    14,
    1,
    1,
    55,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    1,
    1,
    14,
    10,
    1,
    1,
    1,
    1,
    1,
    14,
    10,
    1,
    1,
    49,
    53,
    23,
    1,
    33,
    35,
    1,
    1,
    6,
    22,
    45,
    1,
    1,
    1,
    1,
    1,
    29,
    38,
    1,
    1,
    41,
    29,
    8,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    1,
    40,
    52,
    31,
    1,
    1,
    49,
    30,
    1,
    56,
    25,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    48,
    31,
    1,
    14,
    35,
    36,
    1,
    1,
    1,
    1,
    1,
    0,
    5,
    1,
    1,
    18,
    20,
    1,
    1,
    8,
    14,
    1,
    1,
    57,
    45,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    7,
    1,
    1,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    28,
    10,
    1,
    1,
    1,
    1,
    1,
    30,
    29,
    9,
    1,
    29,
    28,
    7,
    1,
    1,
    1,
    1,
    1,
    42,
    49,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    38,
    49,
    1,
    1,
    1,
    1,
    1,
    8,
    49,
    42,
    1,
    10,
    38,
    49,
    1,
    1,
    1,
    1,
    1,
    11,
    35,
    50,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    25,
    1,
    1,
    10,
    10,
    1,
    1,
    20,
    47,
    1,
    1,
    11,
    7,
    1,
    1,
    14,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    23,
    24,
    1,
    29,
    32,
    1,
    1,
    35,
    34,
    40,
    1,
    41,
    29,
    8,
    1,
    33,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    20,
    14,
    1,
    1,
    48,
    49,
    1,
    20,
    39,
    29,
    1,
    11,
    35,
    36,
    1,
    1,
    49,
    50,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    37,
    1,
    1,
    12,
    7,
    1,
    1,
    46,
    40,
    1,
    1,
    10,
    8,
    1,
    1,
    8,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    12,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    2,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    31,
    42,
    1,
    7,
    38,
    31,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    49,
    33,
    49,
    50,
    32,
    49,
    32,
    29,
    1,
    1,
    1,
    1,
    3,
    11,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    31,
    42,
    35,
    31,
    38,
    31,
    28,
    1,
    1,
    1,
    1,
    11,
    3,
    14,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    35,
    9,
    1,
    35,
    28,
    10,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    59,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    60,
    59,
    1,
    1,
    1,
    1,
    1,
    6,
    62,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    63,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    63,
    60,
    62,
    1,
    1,
    1,
    1,
    1,
    10,
    61,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    62,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    8,
    49,
    33,
    1,
    1,
    1,
    1,
    1,
    7,
    38,
    31,
    1,
    8,
    31,
    42,
    1,
    1,
    1,
    1,
    1,
    12,
    48,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    33,
    49,
    30,
    1,
    1,
    1,
    1,
    38,
    31,
    38,
    35,
    31,
    42,
    31,
    30,
    1,
    1,
    1,
    1,
    28,
    29,
    48,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    31,
    42,
    29,
    1,
    1,
    1,
    1,
    49,
    32,
    49,
    48,
    33,
    49,
    33,
    29,
    1,
    1,
    1,
    1,
    29,
    28,
    35,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    50,
    29,
    9,
    1,
    1,
    1,
    1,
    1,
    35,
    28,
    10,
    1,
    30,
    35,
    9,
    1,
    1,
    1,
    1,
    1,
    31,
    38,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    38,
    31,
    1,
    1,
    1,
    1,
    1,
    9,
    49,
    33,
    1,
    10,
    32,
    49,
    1,
    1,
    1,
    1,
    1,
    14,
    35,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    31,
    38,
    29,
    1,
    1,
    1,
    1,
    49,
    33,
    49,
    50,
    32,
    49,
    32,
    29,
    1,
    1,
    1,
    1,
    29,
    30,
    35,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    32,
    49,
    28,
    1,
    1,
    1,
    1,
    42,
    31,
    42,
    35,
    31,
    38,
    31,
    28,
    1,
    1,
    1,
    1,
    30,
    29,
    50,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    28,
    7,
    1,
    1,
    1,
    1,
    1,
    50,
    29,
    8,
    1,
    29,
    48,
    7,
    1,
    1,
    1,
    1,
    1,
    33,
    49,
    14,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    4,
    60,
    63,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    63,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    2,
    6,
    1,
    1,
    1,
    1,
    1,
    59,
    60,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    59,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    14,
    1,
    1,
    1,
    1,
    1,
    12,
    28,
    35,
    1,
    11,
    35,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    11,
    12,
    8,
    1,
    1,
    1,
    1,
    48,
    29,
    48,
    31,
    29,
    50,
    29,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    3,
    14,
    10,
    1,
    1,
    1,
    1,
    35,
    28,
    35,
    32,
    30,
    35,
    30,
    49,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    10,
    13,
    1,
    1,
    1,
    1,
    1,
    31,
    38,
    12,
    1,
    42,
    31,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    61,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    62,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    4,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    35,
    8,
    1,
    35,
    28,
    7,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    50,
    35,
    30,
    31,
    29,
    28,
    35,
    38,
    1,
    1,
    1,
    1,
    8,
    7,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    50,
    29,
    33,
    28,
    29,
    48,
    49,
    1,
    1,
    1,
    1,
    10,
    9,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    49,
    33,
    1,
    7,
    32,
    49,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    48,
    59,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    58,
    62,
    1,
    1,
    1,
    1,
    1,
    7,
    62,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    59,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    60,
    59,
    1,
    1,
    1,
    1,
    1,
    5,
    62,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    50,
    29,
    8,
    1,
    1,
    1,
    1,
    1,
    35,
    28,
    7,
    1,
    30,
    35,
    8,
    1,
    1,
    1,
    1,
    1,
    31,
    38,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    35,
    30,
    49,
    1,
    1,
    1,
    1,
    35,
    48,
    29,
    32,
    30,
    29,
    50,
    49,
    1,
    1,
    1,
    1,
    49,
    32,
    49,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    50,
    29,
    42,
    1,
    1,
    1,
    1,
    48,
    35,
    28,
    31,
    29,
    30,
    35,
    42,
    1,
    1,
    1,
    1,
    38,
    31,
    38,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    31,
    42,
    1,
    1,
    1,
    1,
    1,
    7,
    32,
    49,
    1,
    8,
    49,
    33,
    1,
    1,
    1,
    1,
    1,
    12,
    28,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    28,
    10,
    1,
    1,
    1,
    1,
    1,
    50,
    29,
    9,
    1,
    29,
    48,
    10,
    1,
    1,
    1,
    1,
    1,
    33,
    49,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    48,
    29,
    38,
    1,
    1,
    1,
    1,
    50,
    35,
    30,
    31,
    29,
    28,
    35,
    38,
    1,
    1,
    1,
    1,
    42,
    31,
    42,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    35,
    28,
    49,
    1,
    1,
    1,
    1,
    35,
    50,
    29,
    33,
    28,
    29,
    48,
    49,
    1,
    1,
    1,
    1,
    49,
    33,
    49,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    32,
    49,
    1,
    1,
    1,
    1,
    1,
    9,
    31,
    42,
    1,
    10,
    38,
    31,
    1,
    1,
    1,
    1,
    1,
    14,
    29,
    50,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    59,
    60,
    62,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    59,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    4,
    12,
    1,
    1,
    1,
    1,
    1,
    4,
    58,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    59,
    48,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    13,
    1,
    1,
    1,
    1,
    1,
    49,
    32,
    12,
    1,
    33,
    49,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    8,
    12,
    1,
    1,
    1,
    1,
    31,
    32,
    49,
    28,
    42,
    49,
    33,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    9,
    10,
    14,
    1,
    1,
    1,
    1,
    32,
    31,
    38,
    29,
    49,
    42,
    31,
    50,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    14,
    1,
    1,
    1,
    1,
    1,
    3,
    28,
    35,
    1,
    14,
    35,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    61,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    61,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    62,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    62,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    37,
    1,
    1,
    5,
    13,
    1,
    1,
    26,
    27,
    1,
    1,
    6,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    40,
    9,
    1,
    1,
    3,
    8,
    1,
    27,
    21,
    12,
    1,
    1,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    43,
    17,
    1,
    14,
    7,
    1,
    1,
    3,
    18,
    22,
    1,
    14,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    25,
    1,
    1,
    13,
    13,
    1,
    1,
    22,
    26,
    1,
    1,
    0,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    49,
    42,
    1,
    7,
    38,
    49,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    29,
    8,
    1,
    29,
    28,
    10,
    1,
    1,
    1,
    1,
    1,
    9,
    7,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    9,
    1,
    1,
    7,
    8,
    1,
    1,
    46,
    43,
    1,
    1,
    7,
    12,
    1,
    1,
    16,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    49,
    30,
    1,
    8,
    49,
    54,
    1,
    43,
    53,
    49,
    1,
    1,
    28,
    49,
    1,
    17,
    20,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    35,
    1,
    1,
    51,
    31,
    14,
    1,
    31,
    52,
    20,
    1,
    35,
    32,
    1,
    1,
    11,
    23,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    9,
    1,
    1,
    11,
    10,
    1,
    1,
    23,
    47,
    1,
    1,
    12,
    12,
    1,
    1,
    37,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    37,
    1,
    1,
    12,
    10,
    1,
    1,
    47,
    40,
    1,
    1,
    10,
    9,
    1,
    1,
    8,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    43,
    8,
    1,
    1,
    32,
    35,
    1,
    40,
    52,
    31,
    1,
    9,
    31,
    51,
    1,
    1,
    35,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    40,
    17,
    1,
    49,
    28,
    1,
    1,
    49,
    53,
    23,
    1,
    54,
    49,
    11,
    1,
    30,
    49,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    22,
    1,
    1,
    7,
    10,
    1,
    1,
    20,
    46,
    1,
    1,
    14,
    7,
    1,
    1,
    11,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    11,
    1,
    1,
    1,
    1,
    1,
    12,
    28,
    29,
    1,
    14,
    29,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    13,
    1,
    1,
    1,
    1,
    1,
    49,
    38,
    12,
    1,
    42,
    49,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    1,
    1,
    26,
    27,
    1,
    1,
    5,
    13,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    14,
    1,
    27,
    21,
    12,
    1,
    1,
    3,
    9,
    1,
    19,
    20,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    1,
    1,
    3,
    18,
    25,
    1,
    14,
    10,
    1,
    1,
    11,
    23,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    6,
    1,
    1,
    25,
    26,
    1,
    1,
    13,
    0,
    1,
    1,
    37,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    12,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    9,
    7,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    3,
    11,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    40,
    8,
    1,
    1,
    3,
    8,
    1,
    27,
    21,
    3,
    1,
    1,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    43,
    55,
    1,
    11,
    5,
    11,
    7,
    1,
    21,
    57,
    1,
    7,
    6,
    11,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    55,
    23,
    1,
    12,
    8,
    5,
    12,
    1,
    57,
    46,
    1,
    12,
    9,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    23,
    24,
    1,
    8,
    12,
    1,
    1,
    10,
    46,
    16,
    1,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    42,
    49,
    30,
    32,
    49,
    38,
    29,
    1,
    1,
    1,
    1,
    3,
    11,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    50,
    35,
    50,
    31,
    35,
    48,
    35,
    32,
    1,
    1,
    1,
    1,
    9,
    10,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    50,
    1,
    9,
    31,
    54,
    1,
    40,
    52,
    49,
    1,
    1,
    48,
    31,
    1,
    19,
    23,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    42,
    35,
    1,
    31,
    6,
    1,
    36,
    52,
    22,
    1,
    35,
    10,
    29,
    32,
    1,
    20,
    45,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    30,
    14,
    51,
    1,
    6,
    35,
    31,
    1,
    22,
    34,
    1,
    48,
    49,
    10,
    14,
    1,
    45,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    31,
    1,
    1,
    36,
    29,
    9,
    1,
    35,
    39,
    40,
    1,
    31,
    28,
    1,
    1,
    9,
    43,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    37,
    40,
    8,
    1,
    1,
    38,
    29,
    1,
    43,
    53,
    31,
    1,
    8,
    49,
    51,
    1,
    1,
    29,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    43,
    56,
    1,
    11,
    3,
    31,
    28,
    1,
    53,
    25,
    1,
    29,
    49,
    5,
    1,
    41,
    9,
    50,
    49,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    56,
    23,
    1,
    38,
    35,
    3,
    49,
    1,
    25,
    39,
    54,
    1,
    5,
    29,
    1,
    29,
    33,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    23,
    37,
    1,
    35,
    38,
    1,
    1,
    29,
    34,
    43,
    1,
    41,
    35,
    8,
    1,
    42,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    11,
    3,
    8,
    1,
    1,
    1,
    1,
    48,
    29,
    28,
    31,
    35,
    30,
    29,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    9,
    12,
    1,
    1,
    1,
    1,
    31,
    32,
    31,
    28,
    33,
    31,
    33,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    14,
    1,
    27,
    21,
    3,
    1,
    1,
    3,
    9,
    1,
    19,
    20,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    9,
    3,
    1,
    21,
    57,
    1,
    10,
    5,
    11,
    10,
    1,
    23,
    45,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    14,
    0,
    12,
    1,
    57,
    47,
    1,
    12,
    9,
    5,
    11,
    1,
    45,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    10,
    1,
    1,
    7,
    47,
    16,
    1,
    9,
    12,
    1,
    1,
    9,
    43,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    14,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    14,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    43,
    19,
    1,
    11,
    10,
    1,
    1,
    12,
    18,
    25,
    1,
    11,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    55,
    20,
    1,
    3,
    9,
    5,
    3,
    1,
    57,
    47,
    1,
    3,
    8,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    55,
    1,
    14,
    5,
    14,
    10,
    1,
    18,
    57,
    1,
    10,
    6,
    14,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    20,
    11,
    1,
    1,
    10,
    14,
    1,
    25,
    47,
    7,
    1,
    1,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    31,
    33,
    35,
    49,
    32,
    31,
    48,
    1,
    1,
    1,
    1,
    14,
    12,
    14,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    30,
    29,
    42,
    28,
    29,
    28,
    49,
    1,
    1,
    1,
    1,
    10,
    9,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    35,
    1,
    1,
    51,
    49,
    14,
    1,
    31,
    53,
    20,
    1,
    35,
    32,
    1,
    1,
    11,
    20,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    49,
    50,
    14,
    54,
    1,
    6,
    29,
    49,
    1,
    22,
    39,
    1,
    28,
    31,
    10,
    11,
    1,
    45,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    33,
    29,
    1,
    49,
    6,
    1,
    41,
    53,
    22,
    1,
    29,
    10,
    35,
    38,
    1,
    23,
    45,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    33,
    1,
    11,
    35,
    41,
    1,
    23,
    34,
    29,
    1,
    1,
    32,
    29,
    1,
    24,
    40,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    43,
    17,
    1,
    49,
    28,
    1,
    1,
    49,
    52,
    23,
    1,
    54,
    31,
    11,
    1,
    30,
    49,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    56,
    20,
    1,
    32,
    29,
    3,
    31,
    1,
    25,
    34,
    51,
    1,
    5,
    35,
    1,
    35,
    42,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    56,
    1,
    14,
    3,
    49,
    48,
    1,
    52,
    25,
    1,
    35,
    31,
    5,
    1,
    36,
    9,
    30,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    20,
    11,
    1,
    1,
    48,
    49,
    1,
    20,
    39,
    35,
    1,
    14,
    29,
    36,
    1,
    1,
    49,
    50,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    12,
    14,
    7,
    1,
    1,
    1,
    1,
    29,
    48,
    35,
    38,
    30,
    35,
    50,
    49,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    10,
    11,
    1,
    1,
    1,
    1,
    38,
    49,
    38,
    35,
    49,
    42,
    49,
    50,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    1,
    1,
    12,
    18,
    22,
    1,
    11,
    7,
    1,
    1,
    14,
    23,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    11,
    0,
    3,
    1,
    57,
    46,
    1,
    3,
    8,
    5,
    14,
    1,
    45,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    8,
    12,
    1,
    18,
    57,
    1,
    7,
    5,
    14,
    7,
    1,
    20,
    45,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    8,
    1,
    22,
    46,
    10,
    1,
    1,
    7,
    14,
    1,
    37,
    40,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    3,
    11,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    12,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    22,
    1,
    1,
    0,
    13,
    1,
    1,
    22,
    15,
    1,
    1,
    13,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    23,
    37,
    1,
    9,
    3,
    1,
    1,
    7,
    46,
    27,
    1,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    20,
    14,
    1,
    1,
    10,
    14,
    1,
    25,
    47,
    10,
    1,
    1,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    24,
    1,
    1,
    6,
    13,
    1,
    1,
    26,
    16,
    1,
    1,
    5,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    29,
    9,
    1,
    29,
    28,
    7,
    1,
    1,
    1,
    1,
    1,
    9,
    7,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    31,
    33,
    1,
    7,
    32,
    31,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    9,
    1,
    1,
    11,
    7,
    1,
    1,
    23,
    46,
    1,
    1,
    3,
    12,
    1,
    1,
    37,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    31,
    1,
    1,
    36,
    35,
    9,
    1,
    35,
    34,
    40,
    1,
    31,
    28,
    1,
    1,
    9,
    40,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    42,
    1,
    14,
    29,
    41,
    1,
    20,
    39,
    29,
    1,
    1,
    38,
    35,
    1,
    37,
    43,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    9,
    1,
    1,
    7,
    9,
    1,
    1,
    46,
    40,
    1,
    1,
    10,
    12,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    25,
    1,
    1,
    10,
    10,
    1,
    1,
    20,
    47,
    1,
    1,
    14,
    10,
    1,
    1,
    14,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    20,
    37,
    1,
    35,
    38,
    1,
    1,
    29,
    39,
    43,
    1,
    41,
    29,
    8,
    1,
    42,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    23,
    11,
    1,
    1,
    28,
    31,
    1,
    23,
    34,
    35,
    1,
    11,
    35,
    36,
    1,
    1,
    31,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    1,
    1,
    3,
    10,
    1,
    1,
    47,
    43,
    1,
    1,
    10,
    8,
    1,
    1,
    9,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    7,
    13,
    1,
    1,
    1,
    1,
    1,
    31,
    32,
    12,
    1,
    33,
    31,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    11,
    1,
    1,
    1,
    1,
    1,
    3,
    28,
    29,
    1,
    11,
    29,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    5,
    1,
    1,
    22,
    26,
    1,
    1,
    13,
    13,
    1,
    1,
    24,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    10,
    1,
    1,
    7,
    46,
    16,
    1,
    9,
    12,
    1,
    1,
    9,
    40,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    1,
    25,
    47,
    10,
    1,
    1,
    10,
    11,
    1,
    24,
    43,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    5,
    1,
    1,
    15,
    27,
    1,
    1,
    5,
    0,
    1,
    1,
    27,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    12,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    14,
    3,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    12,
    11,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    61,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    61,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    9,
    10,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    9,
    10,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    62,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    62,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    11,
    12,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    3,
    14,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    10,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    4,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    9,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    61,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    62,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    12,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    3,
    14,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    11,
    12,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    12,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    3,
    14,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    11,
    12,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    61,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    62,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    10,
    9,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    4,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    4,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
  ],
  "index_convention": "alpha_indices uses 0-based exact_values indices; triples enumerate Tuples[fields2,3] (rightmost field fastest)",
  "source_file": "original-provenance/e8_workflow_120/runs/wp100_guard20/case_k0_kp1/ope_exact.wl",
  "source_sha256": "9abf2ff43ab400decb9fd288a1c6530505efa08b32472472eb9869fcad24f22b",
  "numeric_values": [
    {
      "re": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "0"
    },
    {
      "re": "0",
      "im": "122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119"
    },
    {
      "re": "0",
      "im": "105737126344056411953503700002860572698107896024530290921158855421519582984251108918118589235711605941630489816077042444e-119"
    },
    {
      "re": "0",
      "im": "-122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119"
    },
    {
      "re": "0",
      "im": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "0",
      "im": "-100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "-105737126344056411953503700002860572698107896024530290921158855421519582984251108918118589235711605941630489816077042444e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148512e-120"
    },
    {
      "re": "0",
      "im": "-707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148512e-120"
    },
    {
      "re": "105737126344056411953503700002860572698107896024530290921158855421519582984251108918118589235711605941630489816077042444e-119",
      "im": "0"
    },
    {
      "re": "-707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-105737126344056411953503700002860572698107896024530290921158855421519582984251108918118589235711605941630489816077042444e-119"
    },
    {
      "re": "-100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "129099444873580562839308846659413320361097390176386360886252458870449436397899301117309579228622450597210073562031654900e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "863340021370450484228058465224496458726527455123558713940779113571403337923558016205242526224981315159632978574314234364e-120"
    },
    {
      "re": "577350269189625764509148780501957455647601751270126876018602326483977672302933345693715395585749525225208713805135567676e-120",
      "im": "0"
    },
    {
      "re": "-912870929175276855761616304668003556587907824996638757044824082887488795204537889668097393606451042941211376571418987073e-120",
      "im": "0"
    },
    {
      "re": "-577350269189625764509148780501957455647601751270126876018602326483977672302933345693715395585749525225208713805135567676e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "610473583580784394125223295967864453110712725413791983282963144683845792947456961169874099716323365911242618377794019323e-120"
    },
    {
      "re": "912870929175276855761616304668003556587907824996638757044824082887488795204537889668097393606451042941211376571418987073e-120",
      "im": "0"
    },
    {
      "re": "863340021370450484228058465224496458726527455123558713940779113571403337923558016205242526224981315159632978574314234364e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-610473583580784394125223295967864453110712725413791983282963144683845792947456961169874099716323365911242618377794019323e-120"
    },
    {
      "re": "0",
      "im": "577350269189625764509148780501957455647601751270126876018602326483977672302933345693715395585749525225208713805135567677e-120"
    },
    {
      "re": "-863340021370450484228058465224496458726527455123558713940779113571403337923558016205242526224981315159632978574314234364e-120",
      "im": "0"
    },
    {
      "re": "-129099444873580562839308846659413320361097390176386360886252458870449436397899301117309579228622450597210073562031654900e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-863340021370450484228058465224496458726527455123558713940779113571403337923558016205242526224981315159632978574314234364e-120"
    },
    {
      "re": "111803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "747674390610610270955949497070456697681729878807353172758296750023960733486498506424312212853744237791082356733553181673e-120"
    },
    {
      "re": "-500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120",
      "im": "0"
    },
    {
      "re": "-747674390610610270955949497070456697681729878807353172758296750023960733486498506424312212853744237791082356733553181673e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "111803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175e-119"
    },
    {
      "re": "0",
      "im": "-500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120"
    },
    {
      "re": "645497224367902814196544233297066601805486950881931804431262294352247181989496505586547896143112252986050367810158274503e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-747674390610610270955949497070456697681729878807353172758296750023960733486498506424312212853744237791082356733553181673e-120"
    },
    {
      "re": "-866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-577350269189625764509148780501957455647601751270126876018602326483977672302933345693715395585749525225208713805135567677e-120"
    },
    {
      "re": "0",
      "im": "-111803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175e-119"
    },
    {
      "re": "-645497224367902814196544233297066601805486950881931804431262294352247181989496505586547896143112252986050367810158274503e-120",
      "im": "0"
    },
    {
      "re": "610473583580784394125223295967864453110712725413791983282963144683845792947456961169874099716323365911242618377794019323e-120",
      "im": "0"
    },
    {
      "re": "866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120"
    },
    {
      "re": "-610473583580784394125223295967864453110712725413791983282963144683845792947456961169874099716323365911242618377794019323e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "122094716716156878825044659193572890622142545082758396656592628936769158589491392233974819943264673182248523675558803865e-119"
    },
    {
      "re": "816496580927726032732428024901963797321982493552223376144230855750320125819105008846619811034880078272864867075538063042e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-912870929175276855761616304668003556587907824996638757044824082887488795204537889668097393606451042941211376571418987073e-120"
    },
    {
      "re": "0",
      "im": "912870929175276855761616304668003556587907824996638757044824082887488795204537889668097393606451042941211376571418987073e-120"
    },
    {
      "re": "-111803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175e-119",
      "im": "0"
    },
    {
      "re": "747674390610610270955949497070456697681729878807353172758296750023960733486498506424312212853744237791082356733553181673e-120",
      "im": "0"
    },
    {
      "re": "500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120"
    },
    {
      "re": "0",
      "im": "-645497224367902814196544233297066601805486950881931804431262294352247181989496505586547896143112252986050367810158274502e-120"
    },
    {
      "re": "0",
      "im": "645497224367902814196544233297066601805486950881931804431262294352247181989496505586547896143112252986050367810158274502e-120"
    },
    {
      "re": "0",
      "im": "-866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120"
    },
    {
      "re": "0",
      "im": "-816496580927726032732428024901963797321982493552223376144230855750320125819105008846619811034880078272864867075538063042e-120"
    },
    {
      "re": "0",
      "im": "816496580927726032732428024901963797321982493552223376144230855750320125819105008846619811034880078272864867075538063042e-120"
    },
    {
      "re": "0",
      "im": "-122094716716156878825044659193572890622142545082758396656592628936769158589491392233974819943264673182248523675558803865e-119"
    },
    {
      "re": "150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "129501003205567572634208769783674468808979118268533807091116867035710500688533702430786378933747197273944946786147135154e-119",
      "im": "0"
    },
    {
      "re": "-150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "-122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119",
      "im": "0"
    },
    {
      "re": "122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119",
      "im": "0"
    },
    {
      "re": "-129501003205567572634208769783674468808979118268533807091116867035710500688533702430786378933747197273944946786147135154e-119",
      "im": "0"
    },
    {
      "re": "115470053837925152901829756100391491129520350254025375203720465296795534460586669138743079117149905045041742761027113535e-119",
      "im": "0"
    }
  ],
  "numeric_precision": 120,
  "numeric_origin": "Existing 120-digit evaluation of the same exact OPE source",
  "numeric_csv_sha256": "1a3b90914973c02ff38d71d6c5db456ee0dd373f1570e1bfcabf67f88a88838b"
}


==> anc/galois/current_bootstrap/E8_p11.json <==
{
  "model": "E8",
  "p": 11,
  "q": 30,
  "k": 0,
  "kp": 11,
  "fields2": [
    [
      0,
      0
    ],
    [
      0,
      10
    ],
    [
      0,
      18
    ],
    [
      0,
      28
    ],
    [
      6,
      6
    ],
    [
      6,
      12
    ],
    [
      6,
      16
    ],
    [
      6,
      22
    ],
    [
      10,
      0
    ],
    [
      10,
      10
    ],
    [
      10,
      18
    ],
    [
      10,
      28
    ],
    [
      12,
      6
    ],
    [
      12,
      12
    ],
    [
      12,
      16
    ],
    [
      12,
      22
    ],
    [
      16,
      6
    ],
    [
      16,
      12
    ],
    [
      16,
      16
    ],
    [
      16,
      22
    ],
    [
      18,
      0
    ],
    [
      18,
      10
    ],
    [
      18,
      18
    ],
    [
      18,
      28
    ],
    [
      22,
      6
    ],
    [
      22,
      12
    ],
    [
      22,
      16
    ],
    [
      22,
      22
    ],
    [
      28,
      0
    ],
    [
      28,
      10
    ],
    [
      28,
      18
    ],
    [
      28,
      28
    ]
  ],
  "exact_values": [
    "1",
    "0",
    "Sqrt[3/2]",
    "Root[-5 + 4*#1^4 & , 4, 0]",
    "-I",
    "I",
    "(-I)/Sqrt[2]",
    "1/Sqrt[2]",
    "Root[-5 + 4*#1^4 & , 1, 0]",
    "-(1/Sqrt[2])",
    "I/Sqrt[2]",
    "Root[-5 + 4*#1^4 & , 2, 0]",
    "Root[-5 + 4*#1^4 & , 3, 0]",
    "-1",
    "-Sqrt[3/2]",
    "Sqrt[5/3]",
    "Root[-5 + 9*#1^4 & , 4, 0]",
    "1/Sqrt[3]",
    "Sqrt[5/6]",
    "-(1/Sqrt[3])",
    "Root[-5 + 36*#1^4 & , 3, 0]",
    "-Sqrt[5/6]",
    "Root[-5 + 9*#1^4 & , 1, 0]",
    "Root[-5 + 36*#1^4 & , 4, 0]",
    "(-I)/Sqrt[3]",
    "Root[-5 + 9*#1^4 & , 2, 0]",
    "-Sqrt[5/3]",
    "Root[-5 + 9*#1^4 & , 3, 0]",
    "Sqrt[5]/2",
    "Root[-5 + 16*#1^4 & , 2, 0]",
    "1/2",
    "Root[-5 + 16*#1^4 & , 4, 0]",
    "(I/2)*Sqrt[5]",
    "I/2",
    "Sqrt[5/3]/2",
    "Root[-5 + 16*#1^4 & , 1, 0]",
    "Sqrt[3]/2",
    "I/Sqrt[3]",
    "(-1/2*I)*Sqrt[5]",
    "-1/2*Sqrt[5/3]",
    "Root[-5 + 36*#1^4 & , 2, 0]",
    "-1/2*Sqrt[3]",
    "-1/2*I",
    "Root[-5 + 36*#1^4 & , 1, 0]",
    "Root[-20 + 9*#1^4 & , 4, 0]",
    "Sqrt[2/3]",
    "Root[-20 + 9*#1^4 & , 3, 0]",
    "I*Sqrt[5/6]",
    "-Sqrt[2/3]",
    "(-I)*Sqrt[5/6]",
    "-1/2*Sqrt[5]",
    "Root[-5 + 16*#1^4 & , 3, 0]",
    "-1/2",
    "(I/2)*Sqrt[3]",
    "(-1/2*I)*Sqrt[5/3]",
    "(I/2)*Sqrt[5/3]",
    "(-1/2*I)*Sqrt[3]",
    "I*Sqrt[2/3]",
    "(-I)*Sqrt[2/3]",
    "3/2",
    "Root[-45 + 16*#1^4 & , 4, 0]",
    "(-I)*Sqrt[3/2]",
    "Root[-45 + 16*#1^4 & , 3, 0]",
    "I*Sqrt[3/2]",
    "-3/2",
    "2/Sqrt[3]",
    "-2/Sqrt[3]"
  ],
  "alpha_indices": [
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    8,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    11,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    7,
    8,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    11,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    7,
    8,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    11,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    8,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    11,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    6,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    3,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    10,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    3,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    10,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    14,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    14,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    15,
    16,
    1,
    1,
    0,
    0,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    1,
    16,
    18,
    8,
    1,
    1,
    3,
    9,
    1,
    19,
    20,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    11,
    1,
    1,
    11,
    21,
    22,
    1,
    6,
    11,
    1,
    1,
    6,
    23,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    5,
    1,
    1,
    25,
    26,
    1,
    1,
    0,
    5,
    1,
    1,
    24,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    3,
    28,
    29,
    1,
    10,
    29,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    0,
    1,
    1,
    1,
    1,
    1,
    31,
    32,
    3,
    1,
    33,
    31,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    19,
    1,
    1,
    3,
    3,
    1,
    1,
    18,
    20,
    1,
    1,
    8,
    10,
    1,
    1,
    9,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    20,
    10,
    1,
    1,
    28,
    31,
    1,
    20,
    34,
    35,
    1,
    10,
    35,
    36,
    1,
    1,
    31,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    23,
    37,
    1,
    35,
    38,
    1,
    1,
    29,
    39,
    40,
    1,
    41,
    29,
    9,
    1,
    42,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    37,
    27,
    1,
    1,
    3,
    8,
    1,
    1,
    43,
    21,
    1,
    1,
    7,
    11,
    1,
    1,
    7,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    6,
    1,
    1,
    11,
    6,
    1,
    1,
    21,
    23,
    1,
    1,
    11,
    11,
    1,
    1,
    22,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    42,
    1,
    6,
    29,
    41,
    1,
    23,
    39,
    29,
    1,
    1,
    38,
    35,
    1,
    37,
    40,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    31,
    1,
    1,
    36,
    35,
    7,
    1,
    35,
    34,
    43,
    1,
    31,
    28,
    1,
    1,
    7,
    43,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    1,
    1,
    9,
    8,
    1,
    1,
    40,
    18,
    1,
    1,
    8,
    3,
    1,
    1,
    19,
    22,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    31,
    33,
    1,
    8,
    32,
    31,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    29,
    7,
    1,
    29,
    28,
    11,
    1,
    1,
    1,
    1,
    1,
    7,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    1,
    1,
    0,
    0,
    1,
    1,
    26,
    27,
    1,
    1,
    5,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    37,
    43,
    7,
    1,
    1,
    3,
    7,
    1,
    27,
    21,
    11,
    1,
    1,
    8,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    40,
    19,
    1,
    6,
    8,
    1,
    1,
    8,
    18,
    22,
    1,
    7,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    25,
    1,
    1,
    0,
    4,
    1,
    1,
    25,
    15,
    1,
    1,
    4,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    11,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    10,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    1,
    16,
    18,
    11,
    1,
    1,
    3,
    9,
    1,
    19,
    20,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    3,
    1,
    18,
    44,
    1,
    3,
    0,
    7,
    3,
    1,
    23,
    45,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    13,
    8,
    1,
    46,
    47,
    1,
    8,
    6,
    13,
    6,
    1,
    48,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    1,
    1,
    3,
    49,
    27,
    1,
    9,
    3,
    1,
    1,
    7,
    43,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    11,
    9,
    1,
    1,
    1,
    1,
    50,
    51,
    38,
    51,
    35,
    42,
    51,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    10,
    3,
    1,
    1,
    1,
    1,
    51,
    28,
    29,
    50,
    42,
    29,
    30,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    23,
    10,
    1,
    1,
    50,
    51,
    1,
    23,
    39,
    35,
    1,
    6,
    29,
    36,
    1,
    1,
    51,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    45,
    1,
    7,
    12,
    51,
    28,
    1,
    39,
    16,
    1,
    51,
    29,
    4,
    1,
    53,
    7,
    30,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    48,
    40,
    1,
    32,
    35,
    3,
    29,
    1,
    27,
    54,
    41,
    1,
    5,
    31,
    1,
    35,
    33,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    40,
    17,
    1,
    51,
    50,
    1,
    1,
    51,
    55,
    20,
    1,
    53,
    51,
    10,
    1,
    30,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    33,
    1,
    10,
    35,
    41,
    1,
    20,
    34,
    29,
    1,
    1,
    32,
    29,
    1,
    24,
    43,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    33,
    35,
    1,
    35,
    5,
    1,
    56,
    34,
    27,
    1,
    31,
    8,
    35,
    32,
    1,
    40,
    57,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    30,
    6,
    36,
    1,
    4,
    51,
    35,
    1,
    16,
    55,
    1,
    28,
    51,
    11,
    9,
    1,
    58,
    20,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    29,
    1,
    1,
    56,
    31,
    6,
    1,
    31,
    54,
    23,
    1,
    35,
    38,
    1,
    1,
    6,
    23,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    30,
    29,
    30,
    38,
    29,
    28,
    29,
    1,
    1,
    1,
    1,
    3,
    7,
    11,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    52,
    51,
    42,
    31,
    35,
    38,
    51,
    32,
    1,
    1,
    1,
    1,
    7,
    12,
    6,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    37,
    43,
    9,
    1,
    1,
    3,
    7,
    1,
    27,
    21,
    8,
    1,
    1,
    8,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    58,
    1,
    10,
    0,
    7,
    12,
    1,
    21,
    46,
    1,
    3,
    5,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    57,
    23,
    1,
    8,
    10,
    13,
    11,
    1,
    44,
    47,
    1,
    12,
    7,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    20,
    37,
    1,
    7,
    3,
    1,
    1,
    3,
    49,
    16,
    1,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    6,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    11,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    8,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    6,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    8,
    1,
    1,
    8,
    21,
    25,
    1,
    10,
    8,
    1,
    1,
    10,
    23,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    10,
    13,
    11,
    1,
    46,
    49,
    1,
    11,
    10,
    13,
    10,
    1,
    48,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    3,
    1,
    21,
    46,
    1,
    12,
    0,
    7,
    3,
    1,
    20,
    48,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    6,
    1,
    22,
    47,
    12,
    1,
    1,
    11,
    6,
    1,
    24,
    40,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    8,
    7,
    8,
    1,
    1,
    1,
    1,
    29,
    32,
    51,
    38,
    30,
    31,
    42,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    6,
    3,
    10,
    1,
    1,
    1,
    1,
    32,
    35,
    28,
    35,
    31,
    52,
    29,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    20,
    37,
    1,
    35,
    38,
    1,
    1,
    29,
    34,
    40,
    1,
    41,
    35,
    9,
    1,
    42,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    48,
    43,
    1,
    38,
    29,
    3,
    35,
    1,
    27,
    55,
    36,
    1,
    5,
    51,
    1,
    29,
    42,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    23,
    48,
    1,
    9,
    12,
    51,
    28,
    1,
    34,
    27,
    1,
    31,
    35,
    5,
    1,
    56,
    7,
    30,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    43,
    7,
    1,
    1,
    32,
    29,
    1,
    43,
    54,
    31,
    1,
    7,
    31,
    56,
    1,
    1,
    35,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    31,
    1,
    1,
    36,
    29,
    7,
    1,
    35,
    39,
    43,
    1,
    31,
    28,
    1,
    1,
    7,
    40,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    52,
    6,
    41,
    1,
    4,
    31,
    29,
    1,
    16,
    54,
    1,
    50,
    31,
    11,
    7,
    1,
    58,
    23,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    33,
    35,
    1,
    29,
    4,
    1,
    53,
    39,
    16,
    1,
    51,
    8,
    35,
    32,
    1,
    43,
    58,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    52,
    1,
    9,
    51,
    53,
    1,
    40,
    55,
    51,
    1,
    1,
    28,
    31,
    1,
    17,
    20,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    35,
    30,
    29,
    31,
    50,
    29,
    28,
    1,
    1,
    1,
    1,
    6,
    8,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    33,
    51,
    33,
    28,
    31,
    38,
    31,
    1,
    1,
    1,
    1,
    8,
    10,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    40,
    17,
    1,
    10,
    11,
    1,
    1,
    11,
    18,
    25,
    1,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    57,
    20,
    1,
    11,
    6,
    13,
    8,
    1,
    44,
    49,
    1,
    3,
    9,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    43,
    57,
    1,
    6,
    0,
    7,
    12,
    1,
    18,
    44,
    1,
    12,
    5,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    23,
    6,
    1,
    1,
    8,
    6,
    1,
    22,
    47,
    12,
    1,
    1,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    9,
    11,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    4,
    1,
    1,
    22,
    26,
    1,
    1,
    0,
    4,
    1,
    1,
    37,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    1,
    1,
    3,
    47,
    27,
    1,
    9,
    3,
    1,
    1,
    7,
    40,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    1,
    25,
    49,
    12,
    1,
    1,
    8,
    10,
    1,
    37,
    43,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    26,
    27,
    1,
    1,
    0,
    0,
    1,
    1,
    27,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    31,
    38,
    3,
    1,
    33,
    51,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    3,
    28,
    35,
    1,
    10,
    29,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    27,
    1,
    1,
    3,
    11,
    1,
    1,
    40,
    21,
    1,
    1,
    9,
    11,
    1,
    1,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    40,
    19,
    1,
    31,
    28,
    1,
    1,
    31,
    55,
    23,
    1,
    56,
    51,
    6,
    1,
    52,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    43,
    9,
    1,
    1,
    32,
    29,
    1,
    43,
    54,
    51,
    1,
    7,
    31,
    53,
    1,
    1,
    35,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    17,
    1,
    1,
    3,
    3,
    1,
    1,
    21,
    23,
    1,
    1,
    11,
    6,
    1,
    1,
    9,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    9,
    1,
    1,
    7,
    8,
    1,
    1,
    43,
    18,
    1,
    1,
    8,
    12,
    1,
    1,
    17,
    22,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    35,
    1,
    1,
    53,
    31,
    10,
    1,
    51,
    54,
    20,
    1,
    29,
    32,
    1,
    1,
    10,
    23,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    52,
    1,
    9,
    51,
    56,
    1,
    40,
    55,
    31,
    1,
    1,
    28,
    31,
    1,
    17,
    20,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    6,
    1,
    1,
    8,
    10,
    1,
    1,
    18,
    20,
    1,
    1,
    11,
    11,
    1,
    1,
    25,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    52,
    29,
    9,
    1,
    35,
    28,
    8,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    51,
    33,
    1,
    11,
    38,
    31,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    22,
    1,
    1,
    13,
    4,
    1,
    1,
    25,
    26,
    1,
    1,
    5,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    20,
    24,
    1,
    9,
    12,
    1,
    1,
    12,
    49,
    27,
    1,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    23,
    10,
    1,
    1,
    8,
    6,
    1,
    22,
    47,
    3,
    1,
    1,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    1,
    1,
    13,
    13,
    1,
    1,
    26,
    27,
    1,
    1,
    4,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    12,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    3,
    28,
    35,
    1,
    6,
    35,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    8,
    9,
    1,
    1,
    1,
    1,
    50,
    51,
    32,
    51,
    29,
    33,
    51,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    11,
    7,
    11,
    1,
    1,
    1,
    1,
    35,
    38,
    51,
    32,
    30,
    31,
    33,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    0,
    1,
    1,
    1,
    1,
    1,
    31,
    32,
    3,
    1,
    42,
    51,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    2,
    59,
    60,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    60,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    60,
    59,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    50,
    62,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    63,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    50,
    29,
    1,
    1,
    1,
    1,
    1,
    7,
    51,
    33,
    1,
    8,
    32,
    51,
    1,
    1,
    1,
    1,
    1,
    9,
    51,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    51,
    32,
    31,
    1,
    1,
    1,
    1,
    51,
    30,
    35,
    30,
    32,
    35,
    28,
    35,
    1,
    1,
    1,
    1,
    31,
    30,
    35,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    38,
    51,
    38,
    1,
    1,
    1,
    1,
    42,
    29,
    30,
    35,
    31,
    50,
    35,
    28,
    1,
    1,
    1,
    1,
    33,
    29,
    30,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    38,
    3,
    1,
    1,
    1,
    1,
    1,
    30,
    29,
    7,
    1,
    35,
    50,
    8,
    1,
    1,
    1,
    1,
    1,
    30,
    29,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    35,
    30,
    1,
    1,
    1,
    1,
    1,
    11,
    38,
    31,
    1,
    7,
    51,
    33,
    1,
    1,
    1,
    1,
    1,
    11,
    32,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    42,
    31,
    33,
    1,
    1,
    1,
    1,
    38,
    29,
    50,
    29,
    51,
    30,
    35,
    30,
    1,
    1,
    1,
    1,
    38,
    35,
    28,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    51,
    42,
    51,
    1,
    1,
    1,
    1,
    51,
    28,
    29,
    50,
    42,
    29,
    30,
    35,
    1,
    1,
    1,
    1,
    51,
    50,
    35,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    51,
    10,
    1,
    1,
    1,
    1,
    1,
    29,
    28,
    11,
    1,
    30,
    29,
    7,
    1,
    1,
    1,
    1,
    1,
    35,
    50,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    60,
    50,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    59,
    62,
    1,
    1,
    1,
    1,
    1,
    4,
    61,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    62,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    62,
    59,
    63,
    1,
    1,
    1,
    1,
    1,
    8,
    63,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    31,
    42,
    1,
    8,
    32,
    51,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    30,
    35,
    30,
    38,
    29,
    50,
    29,
    1,
    1,
    1,
    1,
    3,
    7,
    8,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    29,
    30,
    35,
    51,
    28,
    29,
    50,
    1,
    1,
    1,
    1,
    10,
    11,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    29,
    7,
    1,
    29,
    28,
    11,
    1,
    1,
    1,
    1,
    1,
    7,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    63,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    61,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    31,
    38,
    3,
    1,
    42,
    31,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    6,
    3,
    1,
    1,
    1,
    1,
    51,
    28,
    35,
    50,
    33,
    35,
    30,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    3,
    6,
    1,
    1,
    1,
    1,
    38,
    29,
    28,
    29,
    31,
    52,
    35,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    3,
    28,
    29,
    1,
    6,
    35,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    60,
    59,
    63,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    50,
    62,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    2,
    59,
    60,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    60,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    32,
    3,
    1,
    1,
    1,
    1,
    1,
    30,
    35,
    7,
    1,
    35,
    28,
    8,
    1,
    1,
    1,
    1,
    1,
    30,
    35,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    28,
    35,
    28,
    1,
    1,
    1,
    1,
    30,
    31,
    42,
    51,
    35,
    38,
    31,
    32,
    1,
    1,
    1,
    1,
    52,
    31,
    42,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    29,
    28,
    35,
    1,
    1,
    1,
    1,
    29,
    33,
    31,
    33,
    50,
    51,
    38,
    51,
    1,
    1,
    1,
    1,
    35,
    33,
    31,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    50,
    35,
    1,
    1,
    1,
    1,
    1,
    7,
    51,
    42,
    1,
    8,
    32,
    31,
    1,
    1,
    1,
    1,
    1,
    9,
    51,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    31,
    10,
    1,
    1,
    1,
    1,
    1,
    29,
    50,
    11,
    1,
    30,
    35,
    7,
    1,
    1,
    1,
    1,
    1,
    35,
    28,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    29,
    52,
    29,
    1,
    1,
    1,
    1,
    29,
    32,
    51,
    38,
    30,
    31,
    42,
    51,
    1,
    1,
    1,
    1,
    29,
    38,
    31,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    30,
    29,
    52,
    1,
    1,
    1,
    1,
    28,
    31,
    32,
    31,
    29,
    33,
    31,
    33,
    1,
    1,
    1,
    1,
    28,
    51,
    38,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    35,
    52,
    1,
    1,
    1,
    1,
    1,
    11,
    38,
    51,
    1,
    7,
    51,
    42,
    1,
    1,
    1,
    1,
    1,
    11,
    32,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    50,
    60,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    60,
    64,
    63,
    1,
    1,
    1,
    1,
    1,
    11,
    61,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    62,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    64,
    60,
    1,
    1,
    1,
    1,
    1,
    5,
    63,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    52,
    29,
    9,
    1,
    35,
    28,
    8,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    31,
    42,
    51,
    29,
    32,
    51,
    38,
    1,
    1,
    1,
    1,
    9,
    3,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    33,
    31,
    33,
    28,
    31,
    32,
    31,
    1,
    1,
    1,
    1,
    8,
    10,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    51,
    42,
    1,
    11,
    38,
    51,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    61,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    63,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    63,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    63,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    19,
    1,
    1,
    3,
    3,
    1,
    1,
    18,
    20,
    1,
    1,
    11,
    6,
    1,
    1,
    9,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    23,
    6,
    1,
    1,
    50,
    51,
    1,
    23,
    39,
    29,
    1,
    10,
    35,
    36,
    1,
    1,
    51,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    20,
    24,
    1,
    29,
    32,
    1,
    1,
    35,
    34,
    43,
    1,
    41,
    29,
    9,
    1,
    33,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    37,
    27,
    1,
    1,
    3,
    8,
    1,
    1,
    43,
    21,
    1,
    1,
    9,
    8,
    1,
    1,
    7,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    50,
    35,
    1,
    1,
    1,
    1,
    1,
    7,
    51,
    42,
    1,
    11,
    38,
    51,
    1,
    1,
    1,
    1,
    1,
    9,
    51,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    38,
    3,
    1,
    1,
    1,
    1,
    1,
    30,
    29,
    7,
    1,
    29,
    28,
    11,
    1,
    1,
    1,
    1,
    1,
    30,
    29,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    18,
    23,
    1,
    1,
    7,
    7,
    1,
    1,
    44,
    45,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    3,
    1,
    1,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    7,
    1,
    20,
    39,
    29,
    1,
    1,
    51,
    30,
    1,
    45,
    16,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    51,
    1,
    7,
    51,
    53,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    8,
    1,
    1,
    35,
    34,
    40,
    1,
    33,
    35,
    1,
    1,
    5,
    27,
    57,
    1,
    1,
    1,
    1,
    1,
    35,
    32,
    1,
    1,
    56,
    31,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    5,
    1,
    1,
    40,
    21,
    1,
    1,
    7,
    10,
    1,
    1,
    58,
    46,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    8,
    1,
    1,
    10,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    1,
    1,
    8,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    46,
    48,
    1,
    1,
    6,
    6,
    1,
    1,
    47,
    43,
    1,
    1,
    13,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    29,
    41,
    1,
    1,
    32,
    35,
    1,
    1,
    1,
    1,
    1,
    48,
    27,
    5,
    1,
    1,
    35,
    33,
    1,
    40,
    54,
    31,
    1,
    1,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    36,
    35,
    9,
    1,
    51,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    16,
    58,
    1,
    30,
    51,
    1,
    1,
    51,
    55,
    20,
    1,
    6,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    1,
    1,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    44,
    1,
    1,
    10,
    7,
    1,
    1,
    23,
    47,
    1,
    1,
    13,
    4,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    51,
    42,
    1,
    1,
    1,
    1,
    1,
    3,
    28,
    29,
    1,
    10,
    29,
    30,
    1,
    1,
    1,
    1,
    1,
    3,
    50,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    52,
    35,
    7,
    1,
    1,
    1,
    1,
    1,
    51,
    38,
    12,
    1,
    42,
    51,
    6,
    1,
    1,
    1,
    1,
    1,
    31,
    32,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    9,
    1,
    1,
    3,
    7,
    1,
    1,
    49,
    43,
    1,
    1,
    3,
    3,
    1,
    1,
    27,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    30,
    1,
    9,
    51,
    53,
    1,
    40,
    55,
    51,
    1,
    1,
    50,
    31,
    1,
    17,
    20,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    35,
    1,
    1,
    56,
    31,
    6,
    1,
    31,
    54,
    23,
    1,
    29,
    38,
    1,
    1,
    6,
    23,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    10,
    1,
    1,
    10,
    3,
    1,
    1,
    20,
    49,
    1,
    1,
    3,
    11,
    1,
    1,
    37,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    7,
    11,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    3,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    20,
    6,
    1,
    1,
    28,
    31,
    1,
    20,
    34,
    29,
    1,
    6,
    29,
    36,
    1,
    1,
    31,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    45,
    1,
    7,
    12,
    51,
    28,
    1,
    39,
    16,
    1,
    51,
    35,
    5,
    1,
    56,
    7,
    30,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    48,
    40,
    1,
    32,
    35,
    3,
    29,
    1,
    27,
    54,
    36,
    1,
    4,
    51,
    1,
    35,
    33,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    43,
    19,
    1,
    31,
    28,
    1,
    1,
    31,
    54,
    23,
    1,
    53,
    51,
    10,
    1,
    52,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    51,
    38,
    31,
    1,
    1,
    1,
    1,
    51,
    30,
    29,
    30,
    38,
    29,
    28,
    29,
    1,
    1,
    1,
    1,
    31,
    30,
    29,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    28,
    29,
    28,
    1,
    1,
    1,
    1,
    30,
    31,
    33,
    51,
    29,
    32,
    31,
    38,
    1,
    1,
    1,
    1,
    52,
    31,
    33,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    7,
    1,
    20,
    39,
    35,
    1,
    1,
    51,
    30,
    1,
    45,
    16,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    51,
    1,
    7,
    51,
    56,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    3,
    1,
    34,
    16,
    1,
    31,
    7,
    30,
    31,
    1,
    16,
    65,
    1,
    13,
    1,
    1,
    1,
    1,
    3,
    31,
    28,
    1,
    31,
    13,
    1,
    36,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    13,
    35,
    1,
    27,
    55,
    1,
    35,
    42,
    9,
    4,
    1,
    66,
    22,
    1,
    1,
    1,
    1,
    1,
    38,
    35,
    12,
    56,
    1,
    0,
    29,
    1,
    1,
    1,
    1,
    1,
    7,
    12,
    1,
    1,
    51,
    55,
    23,
    1,
    30,
    51,
    1,
    1,
    13,
    25,
    48,
    1,
    1,
    1,
    1,
    1,
    31,
    50,
    1,
    1,
    36,
    35,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    29,
    36,
    1,
    1,
    32,
    35,
    1,
    1,
    1,
    1,
    1,
    48,
    27,
    4,
    1,
    1,
    35,
    33,
    1,
    40,
    54,
    51,
    1,
    1,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    35,
    4,
    1,
    56,
    8,
    35,
    38,
    1,
    1,
    1,
    1,
    1,
    27,
    66,
    1,
    0,
    6,
    42,
    35,
    1,
    55,
    22,
    1,
    29,
    13,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    36,
    1,
    5,
    51,
    1,
    28,
    31,
    11,
    1,
    1,
    1,
    1,
    5,
    1,
    65,
    25,
    1,
    31,
    30,
    10,
    51,
    1,
    25,
    34,
    1,
    11,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    53,
    51,
    6,
    1,
    35,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    22,
    45,
    1,
    42,
    29,
    1,
    1,
    29,
    39,
    40,
    1,
    9,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    30,
    29,
    52,
    1,
    1,
    1,
    1,
    28,
    31,
    32,
    31,
    29,
    33,
    31,
    33,
    1,
    1,
    1,
    1,
    28,
    51,
    38,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    51,
    42,
    51,
    1,
    1,
    1,
    1,
    51,
    28,
    29,
    50,
    42,
    29,
    30,
    35,
    1,
    1,
    1,
    1,
    51,
    50,
    35,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    52,
    1,
    7,
    31,
    53,
    1,
    43,
    54,
    51,
    1,
    1,
    28,
    51,
    1,
    19,
    23,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    30,
    31,
    1,
    51,
    13,
    1,
    36,
    55,
    25,
    1,
    35,
    12,
    51,
    50,
    1,
    23,
    48,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    42,
    9,
    53,
    1,
    0,
    29,
    51,
    1,
    22,
    39,
    1,
    32,
    29,
    3,
    6,
    1,
    45,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    51,
    1,
    1,
    36,
    35,
    7,
    1,
    35,
    34,
    43,
    1,
    51,
    28,
    1,
    1,
    7,
    43,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    8,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    6,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    8,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    23,
    24,
    1,
    29,
    32,
    1,
    1,
    35,
    39,
    43,
    1,
    41,
    35,
    9,
    1,
    33,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    48,
    43,
    1,
    38,
    29,
    3,
    35,
    1,
    27,
    55,
    41,
    1,
    4,
    31,
    1,
    29,
    42,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    23,
    48,
    1,
    9,
    12,
    51,
    28,
    1,
    34,
    27,
    1,
    31,
    29,
    4,
    1,
    53,
    7,
    30,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    37,
    40,
    9,
    1,
    1,
    38,
    35,
    1,
    40,
    55,
    51,
    1,
    7,
    31,
    56,
    1,
    1,
    29,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    32,
    51,
    32,
    1,
    1,
    1,
    1,
    33,
    35,
    30,
    29,
    31,
    50,
    29,
    28,
    1,
    1,
    1,
    1,
    42,
    35,
    30,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    35,
    28,
    29,
    1,
    1,
    1,
    1,
    35,
    42,
    31,
    42,
    50,
    51,
    32,
    51,
    1,
    1,
    1,
    1,
    29,
    42,
    31,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    11,
    1,
    1,
    29,
    34,
    43,
    1,
    42,
    29,
    1,
    1,
    4,
    27,
    58,
    1,
    1,
    1,
    1,
    1,
    29,
    38,
    1,
    1,
    53,
    31,
    10,
    1,
    1,
    1,
    1,
    1,
    11,
    10,
    13,
    29,
    1,
    27,
    54,
    1,
    29,
    33,
    9,
    5,
    1,
    66,
    25,
    1,
    1,
    1,
    1,
    1,
    32,
    29,
    12,
    53,
    1,
    0,
    35,
    1,
    1,
    1,
    1,
    0,
    7,
    3,
    1,
    39,
    27,
    1,
    51,
    7,
    30,
    31,
    1,
    27,
    66,
    1,
    0,
    1,
    1,
    1,
    1,
    3,
    31,
    28,
    1,
    51,
    0,
    1,
    41,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    1,
    40,
    54,
    31,
    1,
    1,
    35,
    33,
    1,
    57,
    22,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    29,
    1,
    10,
    29,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    35,
    7,
    1,
    31,
    50,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    16,
    57,
    1,
    52,
    31,
    1,
    1,
    31,
    55,
    23,
    1,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    41,
    1,
    5,
    31,
    1,
    50,
    51,
    11,
    1,
    1,
    1,
    1,
    4,
    1,
    65,
    22,
    1,
    51,
    52,
    10,
    31,
    1,
    25,
    39,
    1,
    8,
    6,
    0,
    1,
    1,
    1,
    1,
    29,
    5,
    1,
    53,
    8,
    35,
    38,
    1,
    1,
    1,
    1,
    1,
    16,
    65,
    1,
    13,
    6,
    42,
    35,
    1,
    54,
    25,
    1,
    35,
    13,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    9,
    31,
    56,
    1,
    1,
    28,
    51,
    1,
    1,
    1,
    1,
    1,
    58,
    25,
    13,
    1,
    1,
    31,
    52,
    1,
    23,
    34,
    35,
    1,
    1,
    11,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    35,
    30,
    35,
    1,
    1,
    1,
    1,
    35,
    38,
    31,
    32,
    52,
    51,
    33,
    31,
    1,
    1,
    1,
    1,
    35,
    32,
    51,
    38,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    33,
    51,
    42,
    1,
    1,
    1,
    1,
    32,
    35,
    28,
    35,
    31,
    52,
    29,
    52,
    1,
    1,
    1,
    1,
    32,
    29,
    50,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    35,
    1,
    1,
    56,
    51,
    6,
    1,
    31,
    55,
    23,
    1,
    29,
    38,
    1,
    1,
    6,
    20,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    33,
    9,
    56,
    1,
    0,
    35,
    31,
    1,
    22,
    34,
    1,
    38,
    35,
    3,
    10,
    1,
    45,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    30,
    31,
    1,
    31,
    0,
    1,
    41,
    54,
    22,
    1,
    29,
    12,
    51,
    50,
    1,
    20,
    45,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    33,
    1,
    6,
    29,
    41,
    1,
    23,
    39,
    29,
    1,
    1,
    32,
    35,
    1,
    37,
    40,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    11,
    9,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    10,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    27,
    1,
    1,
    3,
    11,
    1,
    1,
    40,
    21,
    1,
    1,
    7,
    8,
    1,
    1,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    43,
    17,
    1,
    51,
    50,
    1,
    1,
    51,
    54,
    20,
    1,
    56,
    51,
    6,
    1,
    30,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    37,
    40,
    7,
    1,
    1,
    38,
    35,
    1,
    40,
    55,
    31,
    1,
    7,
    31,
    53,
    1,
    1,
    29,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    17,
    1,
    1,
    3,
    3,
    1,
    1,
    21,
    23,
    1,
    1,
    8,
    10,
    1,
    1,
    9,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    32,
    3,
    1,
    1,
    1,
    1,
    1,
    30,
    35,
    7,
    1,
    29,
    50,
    11,
    1,
    1,
    1,
    1,
    1,
    30,
    35,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    50,
    29,
    1,
    1,
    1,
    1,
    1,
    7,
    51,
    33,
    1,
    11,
    38,
    31,
    1,
    1,
    1,
    1,
    1,
    9,
    51,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    4,
    1,
    1,
    43,
    21,
    1,
    1,
    7,
    6,
    1,
    1,
    57,
    46,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    11,
    1,
    1,
    6,
    3,
    1,
    1,
    1,
    1,
    1,
    7,
    12,
    1,
    1,
    51,
    54,
    23,
    1,
    30,
    51,
    1,
    1,
    13,
    22,
    48,
    1,
    1,
    1,
    1,
    1,
    31,
    50,
    1,
    1,
    36,
    29,
    7,
    1,
    1,
    1,
    1,
    1,
    11,
    6,
    1,
    43,
    55,
    31,
    1,
    1,
    29,
    42,
    1,
    58,
    25,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    35,
    1,
    6,
    35,
    41,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    21,
    20,
    1,
    1,
    7,
    7,
    1,
    1,
    46,
    48,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    3,
    1,
    1,
    12,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    11,
    1,
    1,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    58,
    44,
    1,
    1,
    10,
    9,
    1,
    1,
    20,
    47,
    1,
    1,
    13,
    5,
    1,
    1,
    1,
    1,
    1,
    53,
    31,
    6,
    1,
    35,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    25,
    45,
    1,
    42,
    29,
    1,
    1,
    29,
    34,
    40,
    1,
    9,
    3,
    1,
    1,
    1,
    1,
    1,
    7,
    51,
    56,
    1,
    1,
    50,
    31,
    1,
    1,
    1,
    1,
    1,
    57,
    22,
    13,
    1,
    1,
    51,
    30,
    1,
    20,
    39,
    35,
    1,
    1,
    8,
    10,
    1,
    1,
    1,
    1,
    1,
    11,
    10,
    1,
    1,
    8,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    44,
    45,
    1,
    1,
    6,
    6,
    1,
    1,
    49,
    40,
    1,
    1,
    13,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    35,
    9,
    1,
    1,
    1,
    1,
    1,
    31,
    38,
    3,
    1,
    33,
    51,
    10,
    1,
    1,
    1,
    1,
    1,
    51,
    32,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    31,
    42,
    1,
    1,
    1,
    1,
    1,
    12,
    50,
    29,
    1,
    6,
    35,
    30,
    1,
    1,
    1,
    1,
    1,
    12,
    28,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    10,
    1,
    1,
    10,
    12,
    1,
    1,
    20,
    47,
    1,
    1,
    12,
    11,
    1,
    1,
    37,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    51,
    1,
    1,
    36,
    29,
    7,
    1,
    35,
    39,
    43,
    1,
    51,
    28,
    1,
    1,
    7,
    40,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    42,
    1,
    10,
    35,
    41,
    1,
    20,
    34,
    29,
    1,
    1,
    38,
    29,
    1,
    24,
    43,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    7,
    1,
    1,
    3,
    7,
    1,
    1,
    49,
    43,
    1,
    1,
    12,
    12,
    1,
    1,
    27,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    10,
    1,
    1,
    8,
    10,
    1,
    1,
    21,
    23,
    1,
    1,
    8,
    8,
    1,
    1,
    25,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    42,
    1,
    6,
    29,
    41,
    1,
    20,
    34,
    35,
    1,
    1,
    38,
    35,
    1,
    37,
    40,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    31,
    1,
    1,
    36,
    35,
    7,
    1,
    29,
    39,
    40,
    1,
    31,
    28,
    1,
    1,
    7,
    43,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    9,
    1,
    1,
    7,
    11,
    1,
    1,
    40,
    18,
    1,
    1,
    11,
    12,
    1,
    1,
    17,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    29,
    30,
    1,
    1,
    1,
    1,
    1,
    8,
    32,
    31,
    1,
    7,
    51,
    42,
    1,
    1,
    1,
    1,
    1,
    8,
    38,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    31,
    6,
    1,
    1,
    1,
    1,
    1,
    35,
    50,
    8,
    1,
    30,
    29,
    7,
    1,
    1,
    1,
    1,
    1,
    29,
    28,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    10,
    1,
    1,
    11,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    46,
    48,
    1,
    1,
    10,
    10,
    1,
    1,
    49,
    40,
    1,
    1,
    13,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    35,
    36,
    1,
    1,
    38,
    29,
    1,
    1,
    1,
    1,
    1,
    48,
    27,
    5,
    1,
    1,
    29,
    42,
    1,
    43,
    55,
    51,
    1,
    1,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    29,
    7,
    1,
    31,
    50,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    16,
    58,
    1,
    52,
    31,
    1,
    1,
    31,
    54,
    23,
    1,
    6,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    1,
    1,
    11,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    44,
    1,
    1,
    6,
    9,
    1,
    1,
    20,
    49,
    1,
    1,
    13,
    4,
    0,
    0,
    1,
    1,
    21,
    20,
    1,
    1,
    7,
    7,
    1,
    1,
    46,
    48,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    3,
    1,
    1,
    12,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    7,
    1,
    23,
    34,
    35,
    1,
    1,
    51,
    30,
    1,
    48,
    27,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    51,
    1,
    9,
    31,
    56,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    8,
    1,
    1,
    29,
    39,
    43,
    1,
    33,
    35,
    1,
    1,
    4,
    16,
    58,
    1,
    1,
    1,
    1,
    1,
    35,
    32,
    1,
    1,
    53,
    51,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    5,
    1,
    1,
    43,
    18,
    1,
    1,
    7,
    10,
    1,
    1,
    57,
    44,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    8,
    1,
    1,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    32,
    31,
    1,
    1,
    1,
    1,
    1,
    6,
    35,
    52,
    1,
    3,
    28,
    29,
    1,
    1,
    1,
    1,
    1,
    10,
    35,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    28,
    8,
    1,
    1,
    1,
    1,
    1,
    33,
    31,
    10,
    1,
    51,
    38,
    12,
    1,
    1,
    1,
    1,
    1,
    33,
    31,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    24,
    1,
    1,
    11,
    11,
    1,
    1,
    47,
    40,
    1,
    1,
    12,
    9,
    1,
    1,
    6,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    43,
    7,
    1,
    1,
    32,
    35,
    1,
    43,
    54,
    31,
    1,
    7,
    31,
    56,
    1,
    1,
    29,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    40,
    17,
    1,
    51,
    28,
    1,
    1,
    51,
    55,
    20,
    1,
    53,
    51,
    10,
    1,
    52,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    22,
    1,
    1,
    8,
    12,
    1,
    1,
    23,
    47,
    1,
    1,
    6,
    12,
    1,
    1,
    6,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    7,
    11,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    3,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    33,
    1,
    10,
    35,
    41,
    1,
    23,
    39,
    35,
    1,
    1,
    32,
    29,
    1,
    24,
    43,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    42,
    29,
    1,
    29,
    4,
    1,
    53,
    34,
    27,
    1,
    31,
    11,
    29,
    38,
    1,
    43,
    58,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    52,
    10,
    41,
    1,
    5,
    31,
    35,
    1,
    16,
    55,
    1,
    50,
    31,
    8,
    7,
    1,
    57,
    23,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    29,
    1,
    1,
    56,
    31,
    6,
    1,
    51,
    55,
    20,
    1,
    35,
    38,
    1,
    1,
    6,
    23,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    33,
    31,
    42,
    1,
    1,
    1,
    1,
    32,
    35,
    50,
    35,
    51,
    30,
    29,
    30,
    1,
    1,
    1,
    1,
    32,
    29,
    28,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    35,
    52,
    35,
    1,
    1,
    1,
    1,
    35,
    38,
    51,
    32,
    30,
    31,
    33,
    51,
    1,
    1,
    1,
    1,
    35,
    32,
    31,
    38,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    35,
    41,
    1,
    1,
    38,
    29,
    1,
    1,
    1,
    1,
    1,
    48,
    27,
    4,
    1,
    1,
    29,
    42,
    1,
    43,
    55,
    31,
    1,
    1,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    29,
    5,
    1,
    53,
    11,
    29,
    32,
    1,
    1,
    1,
    1,
    1,
    27,
    66,
    1,
    0,
    10,
    33,
    29,
    1,
    54,
    25,
    1,
    35,
    13,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    41,
    1,
    4,
    31,
    1,
    50,
    51,
    8,
    1,
    1,
    1,
    1,
    5,
    1,
    65,
    25,
    1,
    51,
    52,
    6,
    31,
    1,
    22,
    39,
    1,
    11,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    56,
    31,
    10,
    1,
    29,
    38,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    22,
    45,
    1,
    33,
    35,
    1,
    1,
    35,
    34,
    43,
    1,
    9,
    3,
    1,
    1,
    12,
    7,
    1,
    23,
    34,
    29,
    1,
    1,
    51,
    30,
    1,
    48,
    27,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    51,
    1,
    9,
    31,
    53,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    3,
    1,
    39,
    27,
    1,
    51,
    7,
    30,
    31,
    1,
    27,
    66,
    1,
    0,
    1,
    1,
    1,
    1,
    3,
    31,
    28,
    1,
    51,
    0,
    1,
    41,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    13,
    29,
    1,
    16,
    54,
    1,
    35,
    42,
    9,
    5,
    1,
    65,
    25,
    1,
    1,
    1,
    1,
    1,
    38,
    35,
    12,
    53,
    1,
    13,
    35,
    1,
    1,
    1,
    1,
    1,
    7,
    12,
    1,
    1,
    31,
    54,
    20,
    1,
    30,
    51,
    1,
    1,
    0,
    22,
    45,
    1,
    1,
    1,
    1,
    1,
    31,
    50,
    1,
    1,
    41,
    29,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    35,
    50,
    29,
    1,
    1,
    1,
    1,
    35,
    42,
    51,
    42,
    28,
    31,
    32,
    31,
    1,
    1,
    1,
    1,
    29,
    42,
    51,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    32,
    31,
    32,
    1,
    1,
    1,
    1,
    33,
    35,
    52,
    29,
    51,
    28,
    29,
    50,
    1,
    1,
    1,
    1,
    42,
    35,
    52,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    37,
    40,
    7,
    1,
    1,
    38,
    29,
    1,
    40,
    55,
    31,
    1,
    9,
    51,
    56,
    1,
    1,
    35,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    57,
    1,
    10,
    8,
    35,
    38,
    1,
    54,
    22,
    1,
    29,
    31,
    0,
    1,
    41,
    10,
    33,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    58,
    23,
    1,
    28,
    31,
    11,
    31,
    1,
    25,
    34,
    56,
    1,
    13,
    35,
    1,
    51,
    52,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    23,
    37,
    1,
    35,
    32,
    1,
    1,
    29,
    39,
    40,
    1,
    41,
    29,
    9,
    1,
    33,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    8,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    6,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    8,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    31,
    1,
    1,
    36,
    29,
    7,
    1,
    29,
    34,
    40,
    1,
    31,
    28,
    1,
    1,
    7,
    40,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    30,
    10,
    36,
    1,
    5,
    51,
    29,
    1,
    16,
    54,
    1,
    28,
    51,
    8,
    9,
    1,
    57,
    20,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    42,
    29,
    1,
    35,
    5,
    1,
    56,
    39,
    16,
    1,
    51,
    11,
    29,
    38,
    1,
    40,
    57,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    52,
    1,
    9,
    51,
    53,
    1,
    43,
    54,
    31,
    1,
    1,
    28,
    31,
    1,
    17,
    20,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    51,
    33,
    51,
    1,
    1,
    1,
    1,
    51,
    28,
    35,
    50,
    33,
    35,
    30,
    29,
    1,
    1,
    1,
    1,
    51,
    50,
    29,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    30,
    35,
    52,
    1,
    1,
    1,
    1,
    28,
    31,
    38,
    31,
    35,
    42,
    31,
    42,
    1,
    1,
    1,
    1,
    28,
    51,
    32,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    36,
    29,
    9,
    1,
    51,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    16,
    57,
    1,
    30,
    51,
    1,
    1,
    51,
    54,
    20,
    1,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    36,
    1,
    4,
    51,
    1,
    28,
    31,
    8,
    1,
    1,
    1,
    1,
    4,
    1,
    65,
    22,
    1,
    31,
    30,
    6,
    51,
    1,
    22,
    34,
    1,
    8,
    6,
    0,
    1,
    1,
    1,
    1,
    35,
    4,
    1,
    56,
    11,
    29,
    32,
    1,
    1,
    1,
    1,
    1,
    16,
    65,
    1,
    13,
    10,
    33,
    29,
    1,
    55,
    22,
    1,
    29,
    13,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    7,
    51,
    53,
    1,
    1,
    50,
    31,
    1,
    1,
    1,
    1,
    1,
    58,
    25,
    13,
    1,
    1,
    51,
    30,
    1,
    20,
    39,
    29,
    1,
    1,
    11,
    6,
    1,
    1,
    6,
    11,
    1,
    1,
    35,
    39,
    40,
    1,
    42,
    29,
    1,
    1,
    5,
    16,
    57,
    1,
    1,
    1,
    1,
    1,
    29,
    38,
    1,
    1,
    56,
    51,
    6,
    1,
    1,
    1,
    1,
    1,
    11,
    10,
    13,
    35,
    1,
    16,
    55,
    1,
    29,
    33,
    9,
    4,
    1,
    65,
    22,
    1,
    1,
    1,
    1,
    1,
    32,
    29,
    12,
    56,
    1,
    13,
    29,
    1,
    1,
    1,
    1,
    0,
    7,
    3,
    1,
    34,
    16,
    1,
    31,
    7,
    30,
    31,
    1,
    16,
    65,
    1,
    13,
    1,
    1,
    1,
    1,
    3,
    31,
    28,
    1,
    31,
    13,
    1,
    36,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    1,
    43,
    55,
    51,
    1,
    1,
    35,
    33,
    1,
    58,
    25,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    29,
    1,
    6,
    35,
    36,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    28,
    35,
    28,
    1,
    1,
    1,
    1,
    30,
    31,
    42,
    51,
    35,
    38,
    31,
    32,
    1,
    1,
    1,
    1,
    52,
    31,
    42,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    51,
    32,
    31,
    1,
    1,
    1,
    1,
    51,
    30,
    35,
    30,
    32,
    35,
    28,
    35,
    1,
    1,
    1,
    1,
    31,
    30,
    35,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    43,
    17,
    1,
    51,
    28,
    1,
    1,
    51,
    54,
    20,
    1,
    53,
    31,
    10,
    1,
    52,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    58,
    20,
    1,
    50,
    51,
    11,
    51,
    1,
    25,
    39,
    53,
    1,
    13,
    29,
    1,
    31,
    30,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    43,
    58,
    1,
    6,
    8,
    35,
    38,
    1,
    55,
    25,
    1,
    35,
    51,
    13,
    1,
    36,
    10,
    33,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    20,
    10,
    1,
    1,
    28,
    51,
    1,
    20,
    34,
    35,
    1,
    10,
    35,
    36,
    1,
    1,
    51,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    11,
    9,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    10,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    1,
    1,
    9,
    11,
    1,
    1,
    43,
    18,
    1,
    1,
    11,
    3,
    1,
    1,
    19,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    35,
    1,
    1,
    53,
    31,
    10,
    1,
    31,
    55,
    23,
    1,
    29,
    32,
    1,
    1,
    10,
    23,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    52,
    1,
    9,
    51,
    56,
    1,
    43,
    54,
    51,
    1,
    1,
    28,
    31,
    1,
    17,
    20,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    10,
    1,
    1,
    11,
    6,
    1,
    1,
    18,
    20,
    1,
    1,
    8,
    8,
    1,
    1,
    22,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    51,
    6,
    1,
    1,
    1,
    1,
    1,
    35,
    28,
    8,
    1,
    30,
    35,
    7,
    1,
    1,
    1,
    1,
    1,
    29,
    50,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    29,
    52,
    1,
    1,
    1,
    1,
    1,
    8,
    32,
    51,
    1,
    7,
    51,
    33,
    1,
    1,
    1,
    1,
    1,
    8,
    38,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    1,
    1,
    11,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    58,
    44,
    1,
    1,
    6,
    7,
    1,
    1,
    23,
    49,
    1,
    1,
    13,
    5,
    1,
    1,
    1,
    1,
    1,
    56,
    51,
    10,
    1,
    29,
    38,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    25,
    45,
    1,
    33,
    35,
    1,
    1,
    35,
    39,
    43,
    1,
    9,
    3,
    1,
    1,
    1,
    1,
    1,
    9,
    31,
    53,
    1,
    1,
    28,
    51,
    1,
    1,
    1,
    1,
    1,
    57,
    22,
    13,
    1,
    1,
    31,
    52,
    1,
    23,
    34,
    29,
    1,
    1,
    8,
    10,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    1,
    1,
    11,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    44,
    45,
    1,
    1,
    10,
    10,
    1,
    1,
    47,
    43,
    1,
    1,
    13,
    13,
    1,
    1,
    1,
    1,
    0,
    4,
    1,
    1,
    40,
    18,
    1,
    1,
    7,
    6,
    1,
    1,
    58,
    44,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    11,
    1,
    1,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    7,
    12,
    1,
    1,
    31,
    55,
    20,
    1,
    30,
    51,
    1,
    1,
    0,
    25,
    45,
    1,
    1,
    1,
    1,
    1,
    31,
    50,
    1,
    1,
    41,
    35,
    9,
    1,
    1,
    1,
    1,
    1,
    11,
    6,
    1,
    40,
    54,
    51,
    1,
    1,
    29,
    42,
    1,
    57,
    22,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    35,
    1,
    10,
    29,
    36,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    18,
    23,
    1,
    1,
    7,
    7,
    1,
    1,
    44,
    45,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    3,
    1,
    1,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    28,
    11,
    1,
    1,
    1,
    1,
    1,
    42,
    31,
    6,
    1,
    31,
    38,
    3,
    1,
    1,
    1,
    1,
    1,
    42,
    31,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    38,
    31,
    1,
    1,
    1,
    1,
    1,
    10,
    29,
    52,
    1,
    12,
    50,
    29,
    1,
    1,
    1,
    1,
    1,
    6,
    29,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    25,
    1,
    1,
    11,
    12,
    1,
    1,
    23,
    49,
    1,
    1,
    6,
    3,
    1,
    1,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    20,
    37,
    1,
    35,
    32,
    1,
    1,
    29,
    34,
    40,
    1,
    41,
    35,
    9,
    1,
    33,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    23,
    10,
    1,
    1,
    50,
    31,
    1,
    23,
    39,
    35,
    1,
    6,
    29,
    36,
    1,
    1,
    31,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    24,
    1,
    1,
    8,
    8,
    1,
    1,
    47,
    40,
    1,
    1,
    12,
    9,
    1,
    1,
    10,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    14,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    31,
    42,
    1,
    11,
    38,
    31,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    30,
    35,
    30,
    32,
    35,
    28,
    35,
    1,
    1,
    1,
    1,
    3,
    7,
    8,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    29,
    30,
    35,
    31,
    50,
    35,
    28,
    1,
    1,
    1,
    1,
    10,
    11,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    52,
    35,
    9,
    1,
    29,
    28,
    11,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    60,
    50,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    59,
    62,
    1,
    1,
    1,
    1,
    1,
    5,
    63,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    50,
    60,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    60,
    64,
    61,
    1,
    1,
    1,
    1,
    1,
    8,
    63,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    9,
    51,
    33,
    1,
    1,
    1,
    1,
    1,
    3,
    28,
    35,
    1,
    6,
    35,
    30,
    1,
    1,
    1,
    1,
    1,
    3,
    50,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    30,
    35,
    52,
    1,
    1,
    1,
    1,
    28,
    31,
    38,
    31,
    35,
    42,
    31,
    42,
    1,
    1,
    1,
    1,
    28,
    51,
    32,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    29,
    30,
    29,
    1,
    1,
    1,
    1,
    29,
    32,
    31,
    38,
    52,
    51,
    42,
    31,
    1,
    1,
    1,
    1,
    29,
    38,
    51,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    29,
    9,
    1,
    1,
    1,
    1,
    1,
    31,
    32,
    3,
    1,
    42,
    51,
    6,
    1,
    1,
    1,
    1,
    1,
    51,
    38,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    38,
    31,
    1,
    1,
    1,
    1,
    1,
    10,
    29,
    52,
    1,
    3,
    28,
    35,
    1,
    1,
    1,
    1,
    1,
    6,
    29,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    29,
    50,
    35,
    1,
    1,
    1,
    1,
    29,
    33,
    51,
    33,
    28,
    31,
    38,
    31,
    1,
    1,
    1,
    1,
    35,
    33,
    51,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    28,
    29,
    28,
    1,
    1,
    1,
    1,
    30,
    31,
    33,
    51,
    29,
    32,
    31,
    38,
    1,
    1,
    1,
    1,
    52,
    31,
    33,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    28,
    8,
    1,
    1,
    1,
    1,
    1,
    33,
    31,
    10,
    1,
    31,
    32,
    3,
    1,
    1,
    1,
    1,
    1,
    33,
    31,
    10,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    2,
    59,
    60,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    60,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    14,
    5,
    1,
    1,
    1,
    1,
    1,
    62,
    64,
    63,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    60,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    63,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    3,
    28,
    35,
    1,
    10,
    29,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    8,
    9,
    1,
    1,
    1,
    1,
    50,
    51,
    32,
    51,
    35,
    42,
    31,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    11,
    7,
    11,
    1,
    1,
    1,
    1,
    35,
    38,
    51,
    32,
    52,
    51,
    42,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    51,
    38,
    12,
    1,
    42,
    51,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    61,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    61,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    14,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    35,
    7,
    1,
    35,
    28,
    8,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    52,
    51,
    33,
    31,
    29,
    32,
    51,
    38,
    1,
    1,
    1,
    1,
    7,
    12,
    10,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    42,
    51,
    42,
    28,
    31,
    32,
    31,
    1,
    1,
    1,
    1,
    11,
    6,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    51,
    42,
    1,
    8,
    32,
    31,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    62,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    62,
    59,
    61,
    1,
    1,
    1,
    1,
    1,
    11,
    61,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    62,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    64,
    60,
    1,
    1,
    1,
    1,
    1,
    4,
    61,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    63,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    52,
    29,
    7,
    1,
    1,
    1,
    1,
    1,
    51,
    32,
    12,
    1,
    33,
    51,
    10,
    1,
    1,
    1,
    1,
    1,
    31,
    38,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    51,
    33,
    51,
    1,
    1,
    1,
    1,
    51,
    28,
    35,
    50,
    33,
    35,
    30,
    29,
    1,
    1,
    1,
    1,
    51,
    50,
    29,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    42,
    51,
    33,
    1,
    1,
    1,
    1,
    38,
    29,
    28,
    29,
    31,
    52,
    35,
    52,
    1,
    1,
    1,
    1,
    38,
    35,
    50,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    31,
    33,
    1,
    1,
    1,
    1,
    1,
    12,
    50,
    35,
    1,
    10,
    29,
    30,
    1,
    1,
    1,
    1,
    1,
    12,
    28,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    28,
    11,
    1,
    1,
    1,
    1,
    1,
    42,
    31,
    6,
    1,
    51,
    32,
    12,
    1,
    1,
    1,
    1,
    1,
    42,
    31,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    38,
    31,
    38,
    1,
    1,
    1,
    1,
    42,
    29,
    52,
    35,
    51,
    28,
    35,
    50,
    1,
    1,
    1,
    1,
    33,
    29,
    52,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    51,
    38,
    31,
    1,
    1,
    1,
    1,
    51,
    30,
    29,
    30,
    38,
    29,
    28,
    29,
    1,
    1,
    1,
    1,
    31,
    30,
    29,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    32,
    31,
    1,
    1,
    1,
    1,
    1,
    6,
    35,
    52,
    1,
    12,
    50,
    35,
    1,
    1,
    1,
    1,
    1,
    10,
    35,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    14,
    4,
    1,
    1,
    1,
    1,
    1,
    62,
    64,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    60,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    2,
    59,
    60,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    60,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    63,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    13,
    1,
    1,
    1,
    1,
    1,
    51,
    32,
    12,
    1,
    42,
    31,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    12,
    10,
    12,
    1,
    1,
    1,
    1,
    31,
    50,
    29,
    28,
    33,
    35,
    30,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    6,
    12,
    10,
    1,
    1,
    1,
    1,
    32,
    35,
    50,
    35,
    31,
    52,
    35,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    3,
    28,
    29,
    1,
    10,
    29,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    63,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    63,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    63,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    63,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    61,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    37,
    1,
    1,
    0,
    0,
    1,
    1,
    26,
    27,
    1,
    1,
    4,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    40,
    9,
    1,
    1,
    3,
    7,
    1,
    27,
    21,
    11,
    1,
    1,
    11,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    43,
    17,
    1,
    6,
    8,
    1,
    1,
    8,
    18,
    22,
    1,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    25,
    1,
    1,
    13,
    5,
    1,
    1,
    22,
    26,
    1,
    1,
    4,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    31,
    33,
    1,
    11,
    38,
    51,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    52,
    35,
    9,
    1,
    29,
    28,
    11,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    9,
    1,
    1,
    3,
    7,
    1,
    1,
    47,
    40,
    1,
    1,
    3,
    3,
    1,
    1,
    27,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    52,
    1,
    7,
    31,
    56,
    1,
    40,
    55,
    51,
    1,
    1,
    28,
    51,
    1,
    19,
    23,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    29,
    1,
    1,
    53,
    51,
    10,
    1,
    31,
    54,
    23,
    1,
    35,
    32,
    1,
    1,
    10,
    20,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    1,
    1,
    6,
    12,
    1,
    1,
    20,
    49,
    1,
    1,
    12,
    8,
    1,
    1,
    24,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    37,
    1,
    1,
    8,
    8,
    1,
    1,
    49,
    43,
    1,
    1,
    12,
    9,
    1,
    1,
    10,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    43,
    7,
    1,
    1,
    32,
    35,
    1,
    43,
    54,
    31,
    1,
    9,
    51,
    53,
    1,
    1,
    29,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    40,
    17,
    1,
    51,
    28,
    1,
    1,
    51,
    55,
    20,
    1,
    56,
    31,
    6,
    1,
    52,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    22,
    1,
    1,
    8,
    12,
    1,
    1,
    23,
    47,
    1,
    1,
    10,
    3,
    1,
    1,
    6,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    3,
    28,
    29,
    1,
    6,
    35,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    51,
    38,
    12,
    1,
    33,
    31,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    26,
    27,
    1,
    1,
    0,
    0,
    1,
    1,
    27,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    1,
    27,
    21,
    11,
    1,
    1,
    3,
    9,
    1,
    17,
    23,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    11,
    1,
    1,
    8,
    18,
    25,
    1,
    6,
    11,
    1,
    1,
    10,
    20,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    4,
    1,
    1,
    25,
    26,
    1,
    1,
    13,
    4,
    1,
    1,
    24,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    8,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    12,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    11,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    40,
    7,
    1,
    1,
    3,
    7,
    1,
    27,
    21,
    8,
    1,
    1,
    11,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    43,
    57,
    1,
    6,
    0,
    7,
    12,
    1,
    21,
    46,
    1,
    3,
    4,
    6,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    58,
    20,
    1,
    8,
    10,
    13,
    11,
    1,
    44,
    47,
    1,
    3,
    9,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    20,
    37,
    1,
    9,
    12,
    1,
    1,
    12,
    47,
    27,
    1,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    30,
    29,
    30,
    32,
    35,
    50,
    35,
    1,
    1,
    1,
    1,
    3,
    7,
    11,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    31,
    33,
    51,
    35,
    38,
    51,
    32,
    1,
    1,
    1,
    1,
    9,
    3,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    30,
    1,
    9,
    51,
    56,
    1,
    43,
    54,
    51,
    1,
    1,
    50,
    31,
    1,
    17,
    20,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    30,
    31,
    1,
    51,
    13,
    1,
    36,
    54,
    22,
    1,
    29,
    12,
    51,
    50,
    1,
    23,
    48,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    42,
    9,
    53,
    1,
    0,
    29,
    31,
    1,
    25,
    34,
    1,
    32,
    29,
    3,
    6,
    1,
    45,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    51,
    1,
    1,
    36,
    35,
    7,
    1,
    29,
    39,
    40,
    1,
    51,
    28,
    1,
    1,
    7,
    43,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    37,
    40,
    7,
    1,
    1,
    38,
    29,
    1,
    40,
    55,
    31,
    1,
    7,
    31,
    53,
    1,
    1,
    35,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    43,
    58,
    1,
    6,
    11,
    29,
    32,
    1,
    55,
    25,
    1,
    35,
    31,
    0,
    1,
    41,
    6,
    42,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    57,
    20,
    1,
    50,
    51,
    8,
    51,
    1,
    22,
    39,
    56,
    1,
    13,
    35,
    1,
    31,
    30,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    20,
    24,
    1,
    29,
    38,
    1,
    1,
    35,
    34,
    43,
    1,
    41,
    29,
    9,
    1,
    42,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    11,
    9,
    1,
    1,
    1,
    1,
    50,
    51,
    38,
    51,
    29,
    33,
    31,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    12,
    6,
    12,
    1,
    1,
    1,
    1,
    31,
    50,
    35,
    28,
    42,
    29,
    30,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    1,
    27,
    21,
    8,
    1,
    1,
    3,
    9,
    1,
    17,
    23,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    3,
    1,
    21,
    46,
    1,
    12,
    0,
    7,
    3,
    1,
    20,
    48,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    13,
    11,
    1,
    44,
    49,
    1,
    8,
    6,
    13,
    10,
    1,
    45,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    12,
    1,
    1,
    3,
    49,
    27,
    1,
    7,
    12,
    1,
    1,
    7,
    43,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    8,
    9,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    8,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    6,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    43,
    19,
    1,
    10,
    11,
    1,
    1,
    11,
    18,
    25,
    1,
    7,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    58,
    23,
    1,
    11,
    6,
    13,
    8,
    1,
    44,
    49,
    1,
    12,
    7,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    58,
    1,
    10,
    0,
    7,
    12,
    1,
    18,
    44,
    1,
    12,
    4,
    6,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    23,
    6,
    1,
    1,
    11,
    10,
    1,
    25,
    49,
    3,
    1,
    1,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    35,
    30,
    29,
    51,
    28,
    35,
    50,
    1,
    1,
    1,
    1,
    6,
    8,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    42,
    31,
    42,
    28,
    31,
    38,
    31,
    1,
    1,
    1,
    1,
    11,
    6,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    29,
    1,
    1,
    53,
    31,
    10,
    1,
    31,
    55,
    23,
    1,
    35,
    32,
    1,
    1,
    10,
    23,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    33,
    9,
    56,
    1,
    0,
    35,
    51,
    1,
    25,
    39,
    1,
    38,
    35,
    3,
    10,
    1,
    45,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    30,
    31,
    1,
    31,
    0,
    1,
    41,
    55,
    25,
    1,
    35,
    12,
    51,
    50,
    1,
    20,
    45,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    33,
    1,
    6,
    29,
    41,
    1,
    20,
    34,
    35,
    1,
    1,
    32,
    35,
    1,
    37,
    40,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    43,
    17,
    1,
    51,
    28,
    1,
    1,
    51,
    54,
    20,
    1,
    56,
    51,
    6,
    1,
    52,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    57,
    23,
    1,
    28,
    31,
    8,
    31,
    1,
    22,
    34,
    53,
    1,
    13,
    29,
    1,
    51,
    52,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    57,
    1,
    10,
    11,
    29,
    32,
    1,
    54,
    22,
    1,
    29,
    51,
    13,
    1,
    36,
    6,
    42,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    23,
    6,
    1,
    1,
    50,
    31,
    1,
    23,
    39,
    29,
    1,
    10,
    35,
    36,
    1,
    1,
    31,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    8,
    7,
    8,
    1,
    1,
    1,
    1,
    29,
    32,
    51,
    38,
    52,
    51,
    33,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    12,
    6,
    1,
    1,
    1,
    1,
    38,
    29,
    50,
    29,
    31,
    52,
    29,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    8,
    1,
    1,
    11,
    18,
    22,
    1,
    10,
    8,
    1,
    1,
    6,
    20,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    10,
    13,
    8,
    1,
    44,
    47,
    1,
    11,
    10,
    13,
    6,
    1,
    45,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    3,
    1,
    18,
    44,
    1,
    3,
    0,
    7,
    3,
    1,
    23,
    45,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    1,
    22,
    47,
    12,
    1,
    1,
    8,
    10,
    1,
    24,
    40,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    12,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    8,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    22,
    1,
    1,
    0,
    5,
    1,
    1,
    22,
    15,
    1,
    1,
    5,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    20,
    24,
    1,
    7,
    3,
    1,
    1,
    3,
    47,
    16,
    1,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    23,
    10,
    1,
    1,
    11,
    10,
    1,
    25,
    49,
    12,
    1,
    1,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    37,
    1,
    1,
    13,
    13,
    1,
    1,
    26,
    27,
    1,
    1,
    5,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    35,
    7,
    1,
    35,
    28,
    8,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    51,
    33,
    1,
    8,
    32,
    51,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    1,
    1,
    6,
    3,
    1,
    1,
    20,
    47,
    1,
    1,
    3,
    8,
    1,
    1,
    24,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    51,
    1,
    1,
    36,
    29,
    7,
    1,
    29,
    34,
    40,
    1,
    51,
    28,
    1,
    1,
    7,
    40,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    29,
    42,
    1,
    10,
    35,
    41,
    1,
    23,
    39,
    35,
    1,
    1,
    38,
    29,
    1,
    24,
    43,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    7,
    1,
    1,
    3,
    7,
    1,
    1,
    47,
    40,
    1,
    1,
    12,
    12,
    1,
    1,
    27,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    25,
    1,
    1,
    11,
    12,
    1,
    1,
    23,
    49,
    1,
    1,
    10,
    12,
    1,
    1,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    23,
    24,
    1,
    29,
    38,
    1,
    1,
    35,
    39,
    43,
    1,
    41,
    35,
    9,
    1,
    42,
    29,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    20,
    6,
    1,
    1,
    28,
    51,
    1,
    20,
    34,
    29,
    1,
    6,
    29,
    36,
    1,
    1,
    51,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    37,
    1,
    1,
    11,
    11,
    1,
    1,
    49,
    43,
    1,
    1,
    12,
    9,
    1,
    1,
    6,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    13,
    1,
    1,
    1,
    1,
    1,
    51,
    32,
    12,
    1,
    33,
    51,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    3,
    28,
    35,
    1,
    6,
    35,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    5,
    1,
    1,
    22,
    26,
    1,
    1,
    13,
    5,
    1,
    1,
    37,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    12,
    1,
    1,
    3,
    47,
    27,
    1,
    7,
    12,
    1,
    1,
    7,
    40,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    6,
    1,
    25,
    49,
    12,
    1,
    1,
    11,
    6,
    1,
    37,
    43,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    15,
    16,
    1,
    1,
    0,
    0,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    12,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    8,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    12,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    61,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    63,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    11,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    8,
    9,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    11,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    8,
    9,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    63,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    61,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    6,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    12,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    12,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    8,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    9,
    8,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    8,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    63,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    61,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    10,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    10,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    63,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    61,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    12,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    11,
    9,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    11,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    8,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
  ],
  "index_convention": "alpha_indices uses 0-based exact_values indices; triples enumerate Tuples[fields2,3] (rightmost field fastest)",
  "source_file": "original-provenance/e8_workflow_120/runs/wp100_guard20/case_k0_kp11/ope_exact.wl",
  "source_sha256": "4425210e515bdbacbc6e2b8149449313cfaa6405714d14cc33760b2c24b1c733",
  "numeric_values": [
    {
      "re": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "0"
    },
    {
      "re": "122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "105737126344056411953503700002860572698107896024530290921158855421519582984251108918118589235711605941630489816077042444e-119"
    },
    {
      "re": "0",
      "im": "-100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "0",
      "im": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "0",
      "im": "-707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148512e-120"
    },
    {
      "re": "707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "-105737126344056411953503700002860572698107896024530290921158855421519582984251108918118589235711605941630489816077042444e-119",
      "im": "0"
    },
    {
      "re": "-707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148512e-120"
    },
    {
      "re": "105737126344056411953503700002860572698107896024530290921158855421519582984251108918118589235711605941630489816077042444e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-105737126344056411953503700002860572698107896024530290921158855421519582984251108918118589235711605941630489816077042444e-119"
    },
    {
      "re": "-100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "-122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119",
      "im": "0"
    },
    {
      "re": "129099444873580562839308846659413320361097390176386360886252458870449436397899301117309579228622450597210073562031654900e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "863340021370450484228058465224496458726527455123558713940779113571403337923558016205242526224981315159632978574314234364e-120"
    },
    {
      "re": "577350269189625764509148780501957455647601751270126876018602326483977672302933345693715395585749525225208713805135567676e-120",
      "im": "0"
    },
    {
      "re": "912870929175276855761616304668003556587907824996638757044824082887488795204537889668097393606451042941211376571418987073e-120",
      "im": "0"
    },
    {
      "re": "-577350269189625764509148780501957455647601751270126876018602326483977672302933345693715395585749525225208713805135567676e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-610473583580784394125223295967864453110712725413791983282963144683845792947456961169874099716323365911242618377794019323e-120"
    },
    {
      "re": "-912870929175276855761616304668003556587907824996638757044824082887488795204537889668097393606451042941211376571418987073e-120",
      "im": "0"
    },
    {
      "re": "-863340021370450484228058465224496458726527455123558713940779113571403337923558016205242526224981315159632978574314234364e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "610473583580784394125223295967864453110712725413791983282963144683845792947456961169874099716323365911242618377794019323e-120"
    },
    {
      "re": "0",
      "im": "-577350269189625764509148780501957455647601751270126876018602326483977672302933345693715395585749525225208713805135567677e-120"
    },
    {
      "re": "863340021370450484228058465224496458726527455123558713940779113571403337923558016205242526224981315159632978574314234364e-120",
      "im": "0"
    },
    {
      "re": "-129099444873580562839308846659413320361097390176386360886252458870449436397899301117309579228622450597210073562031654900e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-863340021370450484228058465224496458726527455123558713940779113571403337923558016205242526224981315159632978574314234364e-120"
    },
    {
      "re": "111803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175e-119",
      "im": "0"
    },
    {
      "re": "747674390610610270955949497070456697681729878807353172758296750023960733486498506424312212853744237791082356733553181673e-120",
      "im": "0"
    },
    {
      "re": "500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "747674390610610270955949497070456697681729878807353172758296750023960733486498506424312212853744237791082356733553181673e-120"
    },
    {
      "re": "0",
      "im": "111803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175e-119"
    },
    {
      "re": "0",
      "im": "500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120"
    },
    {
      "re": "645497224367902814196544233297066601805486950881931804431262294352247181989496505586547896143112252986050367810158274503e-120",
      "im": "0"
    },
    {
      "re": "-747674390610610270955949497070456697681729878807353172758296750023960733486498506424312212853744237791082356733553181673e-120",
      "im": "0"
    },
    {
      "re": "866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "577350269189625764509148780501957455647601751270126876018602326483977672302933345693715395585749525225208713805135567677e-120"
    },
    {
      "re": "0",
      "im": "-111803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175e-119"
    },
    {
      "re": "-645497224367902814196544233297066601805486950881931804431262294352247181989496505586547896143112252986050367810158274503e-120",
      "im": "0"
    },
    {
      "re": "610473583580784394125223295967864453110712725413791983282963144683845792947456961169874099716323365911242618377794019323e-120",
      "im": "0"
    },
    {
      "re": "-866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120"
    },
    {
      "re": "-610473583580784394125223295967864453110712725413791983282963144683845792947456961169874099716323365911242618377794019323e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "122094716716156878825044659193572890622142545082758396656592628936769158589491392233974819943264673182248523675558803865e-119"
    },
    {
      "re": "816496580927726032732428024901963797321982493552223376144230855750320125819105008846619811034880078272864867075538063042e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-122094716716156878825044659193572890622142545082758396656592628936769158589491392233974819943264673182248523675558803865e-119"
    },
    {
      "re": "0",
      "im": "912870929175276855761616304668003556587907824996638757044824082887488795204537889668097393606451042941211376571418987073e-120"
    },
    {
      "re": "-816496580927726032732428024901963797321982493552223376144230855750320125819105008846619811034880078272864867075538063042e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-912870929175276855761616304668003556587907824996638757044824082887488795204537889668097393606451042941211376571418987073e-120"
    },
    {
      "re": "-111803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-747674390610610270955949497070456697681729878807353172758296750023960733486498506424312212853744237791082356733553181673e-120"
    },
    {
      "re": "-500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120"
    },
    {
      "re": "0",
      "im": "-645497224367902814196544233297066601805486950881931804431262294352247181989496505586547896143112252986050367810158274502e-120"
    },
    {
      "re": "0",
      "im": "645497224367902814196544233297066601805486950881931804431262294352247181989496505586547896143112252986050367810158274502e-120"
    },
    {
      "re": "0",
      "im": "-866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120"
    },
    {
      "re": "0",
      "im": "816496580927726032732428024901963797321982493552223376144230855750320125819105008846619811034880078272864867075538063042e-120"
    },
    {
      "re": "0",
      "im": "-816496580927726032732428024901963797321982493552223376144230855750320125819105008846619811034880078272864867075538063042e-120"
    },
    {
      "re": "150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "129501003205567572634208769783674468808979118268533807091116867035710500688533702430786378933747197273944946786147135154e-119"
    },
    {
      "re": "0",
      "im": "-122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119"
    },
    {
      "re": "0",
      "im": "-129501003205567572634208769783674468808979118268533807091116867035710500688533702430786378933747197273944946786147135154e-119"
    },
    {
      "re": "0",
      "im": "122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119"
    },
    {
      "re": "-150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "115470053837925152901829756100391491129520350254025375203720465296795534460586669138743079117149905045041742761027113535e-119",
      "im": "0"
    },
    {
      "re": "-115470053837925152901829756100391491129520350254025375203720465296795534460586669138743079117149905045041742761027113535e-119",
      "im": "0"
    }
  ],
  "numeric_precision": 120,
  "numeric_origin": "Existing 120-digit evaluation of the same exact OPE source",
  "numeric_csv_sha256": "d5e396883893f3c0442cf8fbe178a1ea62bf843c325002fbf9437f6615bc7dec"
}


==> anc/galois/current_bootstrap/E8_p11_representatives.json <==
{
  "schema_version": 1,
  "kind": "E8CoefficientTable",
  "parameters": {
    "pp": 30,
    "k": 0,
    "kp": 11
  },
  "number_of_coefficients": 107,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [
    46,
    52,
    71,
    73,
    98,
    99,
    102,
    103,
    105,
    106,
    107
  ],
  "source_ope_file": "original-provenance/e8_workflow/runs/wp100_four_cases/case_k0_kp11/ope_exact.wl",
  "source_ope_sha256": "4425210e515bdbacbc6e2b8149449313cfaa6405714d14cc33760b2c24b1c733",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "original-provenance/e8_workflow/vendor/triplet_classification_E8.wl",
    "sha256": "451eefeb43deaa6b66cbd5df8f5fb40f6f29799595ca2010f9ebafa0e7167daf",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          0,
          5
        ],
        [
          0,
          5
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          0,
          5
        ],
        [
          0,
          9
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          0
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "I/Sqrt[2]",
      "display_inputform": "I/Sqrt[2]",
      "tex": "\\frac{i}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Sqrt[5/3]",
      "display_inputform": "Sqrt[5/3]",
      "tex": "\\sqrt{\\frac{5}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 19,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 20,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 21,
      "inputform": "1/Sqrt[3]",
      "display_inputform": "1/Sqrt[3]",
      "tex": "\\frac{1}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 22,
      "inputform": "Sqrt[5/6]",
      "display_inputform": "Sqrt[5/6]",
      "tex": "\\sqrt{\\frac{5}{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 23,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 24,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 25,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 26,
      "inputform": "-(1/Sqrt[3])",
      "display_inputform": "-(1/Sqrt[3])",
      "tex": "-\\frac{1}{\\sqrt{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 27,
      "inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[6]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 28,
      "inputform": "I/Sqrt[2]",
      "display_inputform": "I/Sqrt[2]",
      "tex": "\\frac{i}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 29,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          0
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 30,
      "inputform": "I/Sqrt[2]",
      "display_inputform": "I/Sqrt[2]",
      "tex": "\\frac{i}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          0
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 31,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 32,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 33,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 34,
      "inputform": "I/Sqrt[2]",
      "display_inputform": "I/Sqrt[2]",
      "tex": "\\frac{i}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 35,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 36,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 37,
      "inputform": "Sqrt[5/6]",
      "display_inputform": "Sqrt[5/6]",
      "tex": "\\sqrt{\\frac{5}{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 38,
      "inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[6]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 39,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 40,
      "inputform": "I/Sqrt[2]",
      "display_inputform": "I/Sqrt[2]",
      "tex": "\\frac{i}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 41,
      "inputform": "Sqrt[5/3]/2",
      "display_inputform": "Sqrt[5/3]/2",
      "tex": "\\frac{\\sqrt{\\frac{5}{3}}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 42,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 43,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 44,
      "inputform": "Sqrt[3]/2",
      "display_inputform": "Sqrt[3]/2",
      "tex": "\\frac{\\sqrt{3}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 45,
      "inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
      "display_inputform": "I*Sqrt[2/3]*5^(1/4)",
      "tex": "i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 46,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 47,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 48,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 49,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 50,
      "inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[6]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 51,
      "inputform": "Sqrt[2/3]",
      "display_inputform": "Sqrt[2/3]",
      "tex": "\\sqrt{\\frac{2}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 52,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 53,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          11
        ]
      ]
    },
    {
      "index": 54,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          0
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 55,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          0
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 56,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 57,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 58,
      "inputform": "(-1/2*I)*Sqrt[5]",
      "display_inputform": "(-1/2*I)*Sqrt[5]",
      "tex": "-\\frac{i \\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 59,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          11
        ]
      ]
    },
    {
      "index": 60,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 61,
      "inputform": "-1/2*I",
      "display_inputform": "-1/2*I",
      "tex": "-\\frac{i}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 62,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 63,
      "inputform": "-1/2*I",
      "display_inputform": "-1/2*I",
      "tex": "-\\frac{i}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          11
        ]
      ]
    },
    {
      "index": 64,
      "inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[6]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 65,
      "inputform": "-1/2*Sqrt[5/3]",
      "display_inputform": "-1/2*Sqrt[5/3]",
      "tex": "-\\frac{\\sqrt{\\frac{5}{3}}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 66,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 67,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 68,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 69,
      "inputform": "Sqrt[3]/2",
      "display_inputform": "Sqrt[3]/2",
      "tex": "\\frac{\\sqrt{3}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 70,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 71,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 72,
      "inputform": "-I",
      "display_inputform": "-I",
      "tex": "-i",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 73,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 74,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 75,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          0
        ],
        [
          9,
          0
        ]
      ]
    },
    {
      "index": 76,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 77,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          5
        ],
        [
          9,
          5
        ]
      ]
    },
    {
      "index": 78,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 79,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 80,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 81,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 82,
      "inputform": "3/2",
      "display_inputform": "3/2",
      "tex": "\\frac{3}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 83,
      "inputform": "Root[-45 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*Sqrt[3]*5^(1/4)",
      "tex": "\\frac{1}{2} i \\sqrt{3} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 84,
      "inputform": "Root[-45 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*Sqrt[3]*5^(1/4)",
      "tex": "\\frac{1}{2} i \\sqrt{3} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          9,
          5
        ]
      ]
    },
    {
      "index": 85,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          9,
          9
        ]
      ]
    },
    {
      "index": 86,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 87,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 88,
      "inputform": "I/2",
      "display_inputform": "I/2",
      "tex": "\\frac{i}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 89,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 90,
      "inputform": "(I/2)*Sqrt[5]",
      "display_inputform": "(I/2)*Sqrt[5]",
      "tex": "\\frac{i \\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 91,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 92,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 93,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 94,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 95,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 96,
      "inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
      "display_inputform": "I*Sqrt[2/3]*5^(1/4)",
      "tex": "i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 97,
      "inputform": "Sqrt[2/3]",
      "display_inputform": "Sqrt[2/3]",
      "tex": "\\sqrt{\\frac{2}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 98,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 99,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 100,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 101,
      "inputform": "-I",
      "display_inputform": "-I",
      "tex": "-i",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 102,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 103,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 104,
      "inputform": "2/Sqrt[3]",
      "display_inputform": "2/Sqrt[3]",
      "tex": "\\frac{2}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 105,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 106,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 107,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    }
  ]
}


==> anc/galois/current_bootstrap/E8_p13.json <==
{
  "model": "E8",
  "p": 13,
  "q": 30,
  "k": 0,
  "kp": 13,
  "fields2": [
    [
      0,
      0
    ],
    [
      0,
      10
    ],
    [
      0,
      18
    ],
    [
      0,
      28
    ],
    [
      6,
      6
    ],
    [
      6,
      12
    ],
    [
      6,
      16
    ],
    [
      6,
      22
    ],
    [
      10,
      0
    ],
    [
      10,
      10
    ],
    [
      10,
      18
    ],
    [
      10,
      28
    ],
    [
      12,
      6
    ],
    [
      12,
      12
    ],
    [
      12,
      16
    ],
    [
      12,
      22
    ],
    [
      16,
      6
    ],
    [
      16,
      12
    ],
    [
      16,
      16
    ],
    [
      16,
      22
    ],
    [
      18,
      0
    ],
    [
      18,
      10
    ],
    [
      18,
      18
    ],
    [
      18,
      28
    ],
    [
      22,
      6
    ],
    [
      22,
      12
    ],
    [
      22,
      16
    ],
    [
      22,
      22
    ],
    [
      28,
      0
    ],
    [
      28,
      10
    ],
    [
      28,
      18
    ],
    [
      28,
      28
    ]
  ],
  "exact_values": [
    "1",
    "0",
    "Sqrt[3/2]",
    "Root[-5 + 4*#1^4 & , 4, 0]",
    "-I",
    "I",
    "Root[-5 + 4*#1^4 & , 3, 0]",
    "1/Sqrt[2]",
    "(-I)/Sqrt[2]",
    "-(1/Sqrt[2])",
    "Root[-5 + 4*#1^4 & , 2, 0]",
    "Root[-5 + 4*#1^4 & , 1, 0]",
    "I/Sqrt[2]",
    "-1",
    "-Sqrt[3/2]",
    "Sqrt[5/3]",
    "Root[-5 + 9*#1^4 & , 4, 0]",
    "1/Sqrt[3]",
    "Sqrt[5/6]",
    "-(1/Sqrt[3])",
    "Root[-5 + 36*#1^4 & , 3, 0]",
    "Root[-5 + 9*#1^4 & , 1, 0]",
    "(-I)/Sqrt[3]",
    "Root[-5 + 9*#1^4 & , 2, 0]",
    "Sqrt[5]/2",
    "Root[-5 + 16*#1^4 & , 3, 0]",
    "1/2",
    "-1/2*Sqrt[5]",
    "-1/2",
    "Sqrt[5/3]/2",
    "Root[-5 + 16*#1^4 & , 4, 0]",
    "Sqrt[3]/2",
    "I/Sqrt[3]",
    "Root[-5 + 36*#1^4 & , 2, 0]",
    "Root[-5 + 36*#1^4 & , 1, 0]",
    "Root[-20 + 9*#1^4 & , 4, 0]",
    "Root[-5 + 36*#1^4 & , 4, 0]",
    "Sqrt[2/3]",
    "I*Sqrt[5/6]",
    "(-I)*Sqrt[5/6]",
    "Root[-5 + 16*#1^4 & , 1, 0]",
    "I/2",
    "(I/2)*Sqrt[5]",
    "Root[-5 + 16*#1^4 & , 2, 0]",
    "-1/2*Sqrt[5/3]",
    "(I/2)*Sqrt[3]",
    "(-1/2*I)*Sqrt[5/3]",
    "(I/2)*Sqrt[5/3]",
    "(-1/2*I)*Sqrt[3]",
    "I*Sqrt[2/3]",
    "(-I)*Sqrt[2/3]",
    "-1/2*I",
    "(-1/2*I)*Sqrt[5]",
    "-1/2*Sqrt[3]",
    "Root[-5 + 9*#1^4 & , 3, 0]",
    "3/2",
    "Root[-45 + 16*#1^4 & , 4, 0]",
    "(-I)*Sqrt[3/2]",
    "Root[-45 + 16*#1^4 & , 3, 0]",
    "I*Sqrt[3/2]",
    "-3/2",
    "2/Sqrt[3]",
    "-2/Sqrt[3]"
  ],
  "alpha_indices": [
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    3,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    3,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    3,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    9,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    9,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    14,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    14,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    9,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    15,
    16,
    1,
    1,
    0,
    0,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    9,
    1,
    16,
    18,
    3,
    1,
    1,
    6,
    9,
    1,
    19,
    20,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    1,
    1,
    6,
    18,
    21,
    1,
    7,
    6,
    1,
    1,
    9,
    20,
    22,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    0,
    1,
    1,
    23,
    15,
    1,
    1,
    4,
    0,
    1,
    1,
    22,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    9,
    1,
    1,
    1,
    1,
    1,
    6,
    24,
    25,
    1,
    9,
    25,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    25,
    27,
    11,
    1,
    28,
    25,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    19,
    1,
    1,
    6,
    6,
    1,
    1,
    18,
    20,
    1,
    1,
    3,
    7,
    1,
    1,
    9,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    20,
    7,
    1,
    1,
    24,
    25,
    1,
    20,
    29,
    30,
    1,
    7,
    30,
    31,
    1,
    1,
    25,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    20,
    32,
    1,
    30,
    24,
    1,
    1,
    25,
    29,
    33,
    1,
    31,
    25,
    12,
    1,
    26,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    16,
    1,
    1,
    11,
    6,
    1,
    1,
    34,
    18,
    1,
    1,
    12,
    3,
    1,
    1,
    8,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    7,
    1,
    1,
    6,
    9,
    1,
    1,
    18,
    20,
    1,
    1,
    6,
    6,
    1,
    1,
    21,
    22,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    26,
    1,
    9,
    25,
    31,
    1,
    20,
    29,
    25,
    1,
    1,
    24,
    30,
    1,
    32,
    33,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    1,
    1,
    31,
    30,
    12,
    1,
    30,
    29,
    34,
    1,
    25,
    24,
    1,
    1,
    12,
    34,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    1,
    1,
    12,
    6,
    1,
    1,
    33,
    18,
    1,
    1,
    10,
    6,
    1,
    1,
    19,
    21,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    25,
    28,
    1,
    3,
    27,
    25,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    8,
    1,
    25,
    24,
    11,
    1,
    1,
    1,
    1,
    1,
    8,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    23,
    22,
    1,
    1,
    4,
    4,
    1,
    1,
    15,
    16,
    1,
    1,
    0,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    34,
    12,
    1,
    1,
    11,
    8,
    1,
    16,
    18,
    3,
    1,
    1,
    6,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    33,
    19,
    1,
    8,
    10,
    1,
    1,
    6,
    18,
    21,
    1,
    7,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    23,
    1,
    1,
    0,
    4,
    1,
    1,
    23,
    15,
    1,
    1,
    4,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    9,
    1,
    16,
    18,
    6,
    1,
    1,
    6,
    9,
    1,
    19,
    20,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    6,
    1,
    18,
    35,
    1,
    11,
    0,
    7,
    6,
    1,
    36,
    37,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    5,
    3,
    1,
    35,
    38,
    1,
    3,
    9,
    5,
    9,
    1,
    37,
    34,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    11,
    1,
    1,
    11,
    39,
    16,
    1,
    8,
    11,
    1,
    1,
    12,
    34,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    6,
    8,
    1,
    1,
    1,
    1,
    27,
    30,
    24,
    40,
    30,
    26,
    30,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    7,
    11,
    1,
    1,
    1,
    1,
    30,
    24,
    30,
    42,
    26,
    25,
    28,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    36,
    7,
    1,
    1,
    27,
    30,
    1,
    36,
    44,
    30,
    1,
    9,
    25,
    31,
    1,
    1,
    30,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    37,
    1,
    12,
    3,
    30,
    24,
    1,
    44,
    16,
    1,
    43,
    25,
    13,
    1,
    45,
    7,
    26,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    37,
    33,
    1,
    27,
    25,
    11,
    25,
    1,
    16,
    46,
    31,
    1,
    0,
    43,
    1,
    30,
    26,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    33,
    19,
    1,
    40,
    42,
    1,
    1,
    43,
    47,
    36,
    1,
    45,
    43,
    9,
    1,
    41,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    28,
    1,
    7,
    30,
    31,
    1,
    36,
    44,
    25,
    1,
    1,
    27,
    25,
    1,
    22,
    34,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    28,
    30,
    1,
    30,
    0,
    1,
    48,
    44,
    16,
    1,
    43,
    3,
    30,
    27,
    1,
    33,
    49,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    28,
    12,
    31,
    1,
    13,
    43,
    30,
    1,
    16,
    47,
    1,
    24,
    25,
    10,
    8,
    1,
    50,
    20,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    40,
    1,
    1,
    48,
    43,
    7,
    1,
    43,
    46,
    36,
    1,
    40,
    52,
    1,
    1,
    7,
    36,
    22,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    26,
    25,
    41,
    24,
    25,
    24,
    43,
    1,
    1,
    1,
    1,
    11,
    8,
    11,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    30,
    28,
    40,
    30,
    24,
    25,
    42,
    1,
    1,
    1,
    1,
    8,
    10,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    34,
    8,
    1,
    1,
    11,
    8,
    1,
    16,
    18,
    6,
    1,
    1,
    6,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    50,
    1,
    9,
    4,
    8,
    10,
    1,
    18,
    35,
    1,
    11,
    0,
    7,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    49,
    36,
    1,
    10,
    8,
    0,
    3,
    1,
    35,
    38,
    1,
    3,
    9,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    20,
    32,
    1,
    9,
    6,
    1,
    1,
    11,
    39,
    16,
    1,
    8,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    3,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    3,
    9,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    3,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    9,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    1,
    1,
    3,
    18,
    23,
    1,
    9,
    3,
    1,
    1,
    7,
    20,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    5,
    6,
    1,
    35,
    39,
    1,
    6,
    7,
    5,
    7,
    1,
    37,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    6,
    1,
    18,
    35,
    1,
    11,
    0,
    7,
    6,
    1,
    36,
    37,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    8,
    1,
    21,
    38,
    11,
    1,
    1,
    10,
    8,
    1,
    22,
    33,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    3,
    7,
    11,
    1,
    1,
    1,
    1,
    25,
    27,
    30,
    42,
    28,
    30,
    28,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    9,
    6,
    12,
    1,
    1,
    1,
    1,
    27,
    25,
    24,
    43,
    30,
    28,
    30,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    36,
    32,
    1,
    30,
    24,
    1,
    1,
    25,
    44,
    33,
    1,
    31,
    30,
    12,
    1,
    26,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    37,
    34,
    1,
    24,
    30,
    11,
    30,
    1,
    16,
    47,
    53,
    1,
    0,
    40,
    1,
    25,
    28,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    37,
    1,
    12,
    3,
    30,
    24,
    1,
    44,
    16,
    1,
    43,
    25,
    13,
    1,
    45,
    7,
    26,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    34,
    8,
    1,
    1,
    52,
    40,
    1,
    34,
    46,
    43,
    1,
    8,
    43,
    48,
    1,
    1,
    40,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    30,
    1,
    1,
    53,
    30,
    8,
    1,
    25,
    29,
    33,
    1,
    30,
    27,
    1,
    1,
    8,
    34,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    28,
    8,
    31,
    1,
    0,
    43,
    30,
    1,
    54,
    47,
    1,
    24,
    25,
    11,
    8,
    1,
    49,
    20,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    26,
    25,
    1,
    25,
    13,
    1,
    45,
    29,
    54,
    1,
    40,
    6,
    25,
    24,
    1,
    34,
    50,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    43,
    51,
    1,
    12,
    40,
    48,
    1,
    34,
    46,
    40,
    1,
    1,
    52,
    43,
    1,
    17,
    20,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    30,
    26,
    43,
    30,
    24,
    30,
    52,
    1,
    1,
    1,
    1,
    8,
    10,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    26,
    30,
    41,
    27,
    25,
    27,
    43,
    1,
    1,
    1,
    1,
    10,
    8,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    33,
    17,
    1,
    12,
    11,
    1,
    1,
    3,
    18,
    23,
    1,
    9,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    49,
    20,
    1,
    11,
    12,
    0,
    6,
    1,
    35,
    39,
    1,
    6,
    7,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    50,
    1,
    9,
    4,
    8,
    10,
    1,
    18,
    35,
    1,
    11,
    0,
    7,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    20,
    9,
    1,
    1,
    6,
    7,
    1,
    21,
    38,
    11,
    1,
    1,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    9,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    3,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    13,
    1,
    1,
    21,
    15,
    1,
    1,
    4,
    13,
    1,
    1,
    32,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    11,
    1,
    1,
    11,
    38,
    16,
    1,
    8,
    11,
    1,
    1,
    12,
    33,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    12,
    1,
    23,
    39,
    11,
    1,
    1,
    11,
    12,
    1,
    32,
    34,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    15,
    16,
    1,
    1,
    0,
    0,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    43,
    42,
    6,
    1,
    51,
    40,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    8,
    1,
    1,
    1,
    1,
    1,
    11,
    52,
    43,
    1,
    12,
    40,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    16,
    1,
    1,
    11,
    3,
    1,
    1,
    33,
    18,
    1,
    1,
    8,
    3,
    1,
    1,
    8,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    33,
    17,
    1,
    43,
    52,
    1,
    1,
    40,
    47,
    20,
    1,
    48,
    43,
    7,
    1,
    51,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    34,
    12,
    1,
    1,
    52,
    40,
    1,
    34,
    46,
    40,
    1,
    8,
    43,
    45,
    1,
    1,
    40,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    19,
    1,
    1,
    6,
    6,
    1,
    1,
    18,
    20,
    1,
    1,
    3,
    7,
    1,
    1,
    9,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    9,
    1,
    1,
    8,
    6,
    1,
    1,
    34,
    18,
    1,
    1,
    10,
    3,
    1,
    1,
    17,
    21,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    43,
    1,
    1,
    45,
    43,
    9,
    1,
    40,
    46,
    20,
    1,
    43,
    42,
    1,
    1,
    9,
    36,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    41,
    1,
    8,
    43,
    48,
    1,
    33,
    47,
    40,
    1,
    1,
    42,
    40,
    1,
    19,
    36,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    7,
    1,
    1,
    6,
    9,
    1,
    1,
    18,
    20,
    1,
    1,
    6,
    6,
    1,
    1,
    21,
    22,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    43,
    9,
    1,
    40,
    42,
    3,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    43,
    41,
    1,
    11,
    52,
    40,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    23,
    1,
    1,
    0,
    5,
    1,
    1,
    21,
    15,
    1,
    1,
    4,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    36,
    32,
    1,
    9,
    6,
    1,
    1,
    11,
    38,
    16,
    1,
    8,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    36,
    9,
    1,
    1,
    3,
    9,
    1,
    23,
    39,
    11,
    1,
    1,
    11,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    23,
    22,
    1,
    1,
    4,
    4,
    1,
    1,
    15,
    16,
    1,
    1,
    0,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    7,
    1,
    1,
    1,
    1,
    1,
    6,
    24,
    30,
    1,
    7,
    30,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    3,
    8,
    1,
    1,
    1,
    1,
    27,
    30,
    27,
    40,
    25,
    28,
    30,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    7,
    10,
    1,
    1,
    1,
    1,
    30,
    24,
    30,
    52,
    28,
    30,
    26,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    43,
    52,
    6,
    1,
    41,
    40,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    2,
    55,
    56,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    56,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    56,
    55,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    58,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    27,
    25,
    1,
    1,
    1,
    1,
    1,
    7,
    30,
    28,
    1,
    3,
    27,
    30,
    1,
    1,
    1,
    1,
    1,
    8,
    40,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    30,
    27,
    43,
    1,
    1,
    1,
    1,
    30,
    26,
    30,
    41,
    27,
    30,
    24,
    40,
    1,
    1,
    1,
    1,
    43,
    41,
    40,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    30,
    42,
    1,
    1,
    1,
    1,
    26,
    25,
    26,
    40,
    30,
    24,
    25,
    52,
    1,
    1,
    1,
    1,
    51,
    43,
    41,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    42,
    6,
    1,
    1,
    1,
    1,
    1,
    41,
    43,
    7,
    1,
    40,
    52,
    3,
    1,
    1,
    1,
    1,
    1,
    28,
    30,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    30,
    28,
    1,
    1,
    1,
    1,
    1,
    6,
    24,
    30,
    1,
    7,
    30,
    26,
    1,
    1,
    1,
    1,
    1,
    10,
    52,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    26,
    30,
    51,
    1,
    1,
    1,
    1,
    24,
    25,
    24,
    43,
    30,
    26,
    25,
    41,
    1,
    1,
    1,
    1,
    42,
    40,
    52,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    30,
    28,
    40,
    1,
    1,
    1,
    1,
    30,
    24,
    30,
    52,
    28,
    30,
    26,
    43,
    1,
    1,
    1,
    1,
    40,
    52,
    43,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    43,
    9,
    1,
    1,
    1,
    1,
    1,
    43,
    52,
    6,
    1,
    41,
    40,
    7,
    1,
    1,
    1,
    1,
    1,
    25,
    27,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    56,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    55,
    58,
    1,
    1,
    1,
    1,
    1,
    4,
    57,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    58,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    58,
    55,
    59,
    1,
    1,
    1,
    1,
    1,
    11,
    59,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    43,
    41,
    1,
    11,
    52,
    40,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    41,
    40,
    28,
    42,
    43,
    52,
    30,
    1,
    1,
    1,
    1,
    6,
    7,
    3,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    43,
    41,
    25,
    43,
    52,
    40,
    27,
    1,
    1,
    1,
    1,
    9,
    6,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    8,
    1,
    25,
    24,
    11,
    1,
    1,
    1,
    1,
    1,
    8,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    59,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    57,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    4,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    11,
    1,
    26,
    25,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    9,
    11,
    1,
    1,
    1,
    1,
    30,
    24,
    25,
    42,
    28,
    30,
    28,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    6,
    8,
    1,
    1,
    1,
    1,
    24,
    30,
    24,
    40,
    30,
    28,
    25,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    12,
    1,
    1,
    1,
    1,
    1,
    11,
    52,
    40,
    1,
    8,
    43,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    56,
    55,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    58,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    2,
    55,
    56,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    56,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    27,
    11,
    1,
    1,
    1,
    1,
    1,
    26,
    30,
    8,
    1,
    30,
    24,
    10,
    1,
    1,
    1,
    1,
    1,
    41,
    40,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    25,
    52,
    1,
    1,
    1,
    1,
    26,
    25,
    28,
    43,
    30,
    24,
    30,
    42,
    1,
    1,
    1,
    1,
    51,
    43,
    51,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    30,
    24,
    43,
    1,
    1,
    1,
    1,
    25,
    26,
    25,
    41,
    24,
    30,
    27,
    40,
    1,
    1,
    1,
    1,
    40,
    41,
    43,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    42,
    43,
    1,
    1,
    1,
    1,
    1,
    8,
    43,
    51,
    1,
    10,
    42,
    40,
    1,
    1,
    1,
    1,
    1,
    9,
    30,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    30,
    12,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    11,
    1,
    26,
    25,
    8,
    1,
    1,
    1,
    1,
    1,
    40,
    52,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    25,
    28,
    40,
    1,
    1,
    1,
    1,
    25,
    27,
    30,
    52,
    26,
    25,
    26,
    43,
    1,
    1,
    1,
    1,
    43,
    42,
    43,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    28,
    30,
    41,
    1,
    1,
    1,
    1,
    24,
    30,
    24,
    40,
    30,
    28,
    25,
    51,
    1,
    1,
    1,
    1,
    42,
    43,
    52,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    43,
    51,
    1,
    1,
    1,
    1,
    1,
    11,
    52,
    40,
    1,
    8,
    43,
    41,
    1,
    1,
    1,
    1,
    1,
    6,
    27,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    56,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    56,
    60,
    59,
    1,
    1,
    1,
    1,
    1,
    10,
    57,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    58,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    60,
    56,
    1,
    1,
    1,
    1,
    1,
    5,
    59,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    43,
    9,
    1,
    40,
    42,
    3,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    43,
    51,
    30,
    43,
    52,
    43,
    24,
    1,
    1,
    1,
    1,
    9,
    6,
    9,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    43,
    41,
    43,
    28,
    52,
    43,
    42,
    30,
    1,
    1,
    1,
    1,
    3,
    7,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    25,
    28,
    1,
    3,
    27,
    25,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    57,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    59,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    19,
    1,
    1,
    6,
    6,
    1,
    1,
    18,
    20,
    1,
    1,
    6,
    9,
    1,
    1,
    9,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    36,
    9,
    1,
    1,
    27,
    30,
    1,
    36,
    44,
    25,
    1,
    7,
    30,
    31,
    1,
    1,
    30,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    36,
    22,
    1,
    25,
    27,
    1,
    1,
    30,
    44,
    34,
    1,
    31,
    25,
    12,
    1,
    28,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    16,
    1,
    1,
    11,
    6,
    1,
    1,
    34,
    18,
    1,
    1,
    8,
    6,
    1,
    1,
    8,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    27,
    30,
    1,
    1,
    1,
    1,
    1,
    7,
    30,
    26,
    1,
    6,
    24,
    30,
    1,
    1,
    1,
    1,
    1,
    8,
    40,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    24,
    11,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    8,
    1,
    25,
    24,
    11,
    1,
    1,
    1,
    1,
    1,
    41,
    43,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    18,
    36,
    1,
    1,
    7,
    7,
    1,
    1,
    35,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    6,
    1,
    1,
    11,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    1,
    20,
    44,
    25,
    1,
    1,
    30,
    26,
    1,
    37,
    16,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    30,
    1,
    12,
    43,
    45,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    1,
    1,
    30,
    44,
    33,
    1,
    28,
    30,
    1,
    1,
    0,
    16,
    49,
    1,
    1,
    1,
    1,
    1,
    30,
    27,
    1,
    1,
    48,
    43,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    0,
    1,
    1,
    33,
    18,
    1,
    1,
    8,
    7,
    1,
    1,
    50,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    6,
    1,
    1,
    9,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    1,
    1,
    3,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    37,
    1,
    1,
    9,
    9,
    1,
    1,
    38,
    34,
    1,
    1,
    5,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    25,
    31,
    1,
    1,
    27,
    30,
    1,
    1,
    1,
    1,
    1,
    37,
    16,
    0,
    1,
    1,
    25,
    26,
    1,
    33,
    46,
    43,
    1,
    1,
    11,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    30,
    8,
    1,
    30,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    16,
    50,
    1,
    28,
    25,
    1,
    1,
    43,
    47,
    20,
    1,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    3,
    1,
    1,
    10,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    49,
    35,
    1,
    1,
    8,
    9,
    1,
    1,
    36,
    38,
    1,
    1,
    0,
    5,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    30,
    26,
    1,
    1,
    1,
    1,
    1,
    6,
    24,
    25,
    1,
    7,
    30,
    28,
    1,
    1,
    1,
    1,
    1,
    11,
    42,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    30,
    8,
    1,
    1,
    1,
    1,
    1,
    30,
    24,
    10,
    1,
    28,
    25,
    12,
    1,
    1,
    1,
    1,
    1,
    40,
    42,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    8,
    1,
    1,
    11,
    12,
    1,
    1,
    39,
    34,
    1,
    1,
    11,
    11,
    1,
    1,
    16,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    41,
    1,
    8,
    43,
    45,
    1,
    33,
    47,
    43,
    1,
    1,
    42,
    40,
    1,
    19,
    36,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    40,
    1,
    1,
    48,
    43,
    7,
    1,
    43,
    46,
    36,
    1,
    40,
    52,
    1,
    1,
    7,
    36,
    22,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    1,
    1,
    7,
    11,
    1,
    1,
    20,
    39,
    1,
    1,
    6,
    11,
    1,
    1,
    32,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    11,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    20,
    9,
    1,
    1,
    24,
    25,
    1,
    20,
    29,
    25,
    1,
    9,
    25,
    31,
    1,
    1,
    25,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    37,
    1,
    12,
    3,
    30,
    24,
    1,
    44,
    16,
    1,
    43,
    30,
    0,
    1,
    48,
    7,
    26,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    37,
    33,
    1,
    27,
    25,
    11,
    25,
    1,
    16,
    46,
    53,
    1,
    13,
    40,
    1,
    30,
    26,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    34,
    17,
    1,
    43,
    52,
    1,
    1,
    40,
    46,
    20,
    1,
    45,
    43,
    9,
    1,
    51,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    30,
    24,
    43,
    1,
    1,
    1,
    1,
    30,
    26,
    25,
    41,
    24,
    25,
    24,
    43,
    1,
    1,
    1,
    1,
    43,
    41,
    43,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    30,
    52,
    1,
    1,
    1,
    1,
    26,
    25,
    26,
    43,
    25,
    27,
    30,
    52,
    1,
    1,
    1,
    1,
    51,
    43,
    41,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    1,
    20,
    44,
    30,
    1,
    1,
    30,
    26,
    1,
    37,
    16,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    30,
    1,
    12,
    43,
    48,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    6,
    1,
    29,
    16,
    1,
    40,
    7,
    26,
    25,
    1,
    16,
    61,
    1,
    4,
    1,
    1,
    1,
    1,
    6,
    25,
    24,
    1,
    40,
    4,
    1,
    31,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    5,
    30,
    1,
    16,
    47,
    1,
    30,
    28,
    12,
    13,
    1,
    61,
    21,
    1,
    1,
    1,
    1,
    1,
    24,
    25,
    10,
    48,
    1,
    4,
    25,
    1,
    1,
    1,
    1,
    1,
    12,
    10,
    1,
    1,
    43,
    47,
    20,
    1,
    41,
    43,
    1,
    1,
    4,
    23,
    37,
    1,
    1,
    1,
    1,
    1,
    43,
    42,
    1,
    1,
    53,
    25,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    25,
    53,
    1,
    1,
    27,
    30,
    1,
    1,
    1,
    1,
    1,
    37,
    16,
    13,
    1,
    1,
    25,
    26,
    1,
    33,
    46,
    40,
    1,
    1,
    11,
    12,
    1,
    1,
    1,
    1,
    1,
    30,
    13,
    1,
    48,
    3,
    30,
    24,
    1,
    1,
    1,
    1,
    1,
    16,
    61,
    1,
    4,
    9,
    28,
    25,
    1,
    47,
    21,
    1,
    25,
    5,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    31,
    1,
    0,
    43,
    1,
    24,
    30,
    10,
    1,
    1,
    1,
    1,
    0,
    1,
    61,
    23,
    1,
    30,
    26,
    12,
    43,
    1,
    23,
    29,
    1,
    10,
    12,
    0,
    1,
    1,
    1,
    1,
    1,
    45,
    40,
    7,
    1,
    40,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    21,
    37,
    1,
    51,
    43,
    1,
    1,
    30,
    44,
    33,
    1,
    9,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    26,
    25,
    51,
    1,
    1,
    1,
    1,
    24,
    25,
    27,
    43,
    30,
    26,
    30,
    41,
    1,
    1,
    1,
    1,
    52,
    43,
    52,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    30,
    28,
    43,
    1,
    1,
    1,
    1,
    30,
    24,
    30,
    42,
    28,
    30,
    26,
    40,
    1,
    1,
    1,
    1,
    43,
    42,
    40,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    43,
    51,
    1,
    12,
    40,
    45,
    1,
    34,
    46,
    43,
    1,
    1,
    52,
    43,
    1,
    17,
    20,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    41,
    43,
    1,
    43,
    4,
    1,
    53,
    47,
    23,
    1,
    25,
    10,
    43,
    42,
    1,
    20,
    37,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    51,
    9,
    45,
    1,
    4,
    30,
    40,
    1,
    21,
    44,
    1,
    42,
    43,
    3,
    7,
    1,
    37,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    1,
    1,
    31,
    30,
    12,
    1,
    30,
    29,
    34,
    1,
    25,
    24,
    1,
    1,
    12,
    34,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    12,
    11,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    10,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    20,
    22,
    1,
    25,
    27,
    1,
    1,
    30,
    29,
    34,
    1,
    31,
    30,
    12,
    1,
    28,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    37,
    34,
    1,
    24,
    30,
    11,
    30,
    1,
    16,
    47,
    31,
    1,
    13,
    43,
    1,
    25,
    28,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    37,
    1,
    12,
    3,
    30,
    24,
    1,
    44,
    16,
    1,
    43,
    30,
    0,
    1,
    48,
    7,
    26,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    33,
    12,
    1,
    1,
    42,
    43,
    1,
    33,
    47,
    40,
    1,
    8,
    43,
    48,
    1,
    1,
    43,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    27,
    30,
    52,
    1,
    1,
    1,
    1,
    28,
    30,
    26,
    43,
    30,
    24,
    30,
    52,
    1,
    1,
    1,
    1,
    41,
    40,
    41,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    25,
    24,
    40,
    1,
    1,
    1,
    1,
    30,
    28,
    25,
    51,
    24,
    30,
    24,
    40,
    1,
    1,
    1,
    1,
    43,
    51,
    43,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    1,
    1,
    25,
    44,
    34,
    1,
    26,
    25,
    1,
    1,
    13,
    16,
    50,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    1,
    1,
    45,
    43,
    7,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    5,
    25,
    1,
    16,
    46,
    1,
    25,
    26,
    12,
    0,
    1,
    61,
    23,
    1,
    1,
    1,
    1,
    1,
    27,
    30,
    10,
    45,
    1,
    4,
    30,
    1,
    1,
    1,
    1,
    0,
    7,
    6,
    1,
    29,
    16,
    1,
    40,
    7,
    26,
    25,
    1,
    16,
    61,
    1,
    4,
    1,
    1,
    1,
    1,
    6,
    25,
    24,
    1,
    40,
    4,
    1,
    31,
    1,
    1,
    1,
    1,
    1,
    11,
    12,
    1,
    33,
    46,
    43,
    1,
    1,
    40,
    41,
    1,
    49,
    21,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    40,
    1,
    9,
    30,
    53,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    25,
    8,
    1,
    30,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    54,
    50,
    1,
    28,
    25,
    1,
    1,
    43,
    46,
    20,
    1,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    31,
    1,
    13,
    43,
    1,
    24,
    30,
    11,
    1,
    1,
    1,
    1,
    0,
    1,
    62,
    23,
    1,
    30,
    26,
    8,
    43,
    1,
    21,
    29,
    1,
    10,
    12,
    13,
    1,
    1,
    1,
    1,
    25,
    0,
    1,
    45,
    6,
    25,
    27,
    1,
    1,
    1,
    1,
    1,
    54,
    62,
    1,
    5,
    7,
    26,
    30,
    1,
    46,
    23,
    1,
    30,
    4,
    8,
    11,
    1,
    1,
    1,
    1,
    1,
    12,
    43,
    45,
    1,
    1,
    52,
    40,
    1,
    1,
    1,
    1,
    1,
    49,
    21,
    5,
    1,
    1,
    43,
    41,
    1,
    36,
    29,
    30,
    1,
    1,
    6,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    30,
    26,
    40,
    1,
    1,
    1,
    1,
    30,
    24,
    25,
    52,
    28,
    30,
    28,
    43,
    1,
    1,
    1,
    1,
    43,
    42,
    43,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    26,
    30,
    51,
    1,
    1,
    1,
    1,
    27,
    25,
    24,
    43,
    25,
    26,
    25,
    41,
    1,
    1,
    1,
    1,
    42,
    43,
    42,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    40,
    1,
    1,
    48,
    40,
    7,
    1,
    43,
    47,
    36,
    1,
    40,
    52,
    1,
    1,
    7,
    20,
    22,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    43,
    41,
    9,
    48,
    1,
    4,
    25,
    43,
    1,
    21,
    29,
    1,
    52,
    40,
    3,
    9,
    1,
    37,
    34,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    41,
    43,
    1,
    43,
    4,
    1,
    53,
    47,
    23,
    1,
    25,
    10,
    43,
    42,
    1,
    20,
    37,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    26,
    1,
    9,
    25,
    31,
    1,
    20,
    29,
    25,
    1,
    1,
    24,
    30,
    1,
    32,
    33,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    11,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    8,
    11,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    16,
    1,
    1,
    11,
    3,
    1,
    1,
    33,
    18,
    1,
    1,
    12,
    6,
    1,
    1,
    8,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    34,
    19,
    1,
    40,
    42,
    1,
    1,
    43,
    46,
    36,
    1,
    48,
    43,
    7,
    1,
    41,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    33,
    8,
    1,
    1,
    42,
    43,
    1,
    33,
    47,
    43,
    1,
    8,
    43,
    45,
    1,
    1,
    43,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    19,
    1,
    1,
    6,
    6,
    1,
    1,
    18,
    20,
    1,
    1,
    6,
    9,
    1,
    1,
    9,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    52,
    6,
    1,
    1,
    1,
    1,
    1,
    41,
    40,
    7,
    1,
    43,
    52,
    6,
    1,
    1,
    1,
    1,
    1,
    28,
    25,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    42,
    40,
    1,
    1,
    1,
    1,
    1,
    8,
    43,
    41,
    1,
    11,
    52,
    40,
    1,
    1,
    1,
    1,
    1,
    9,
    30,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    13,
    1,
    1,
    34,
    18,
    1,
    1,
    8,
    9,
    1,
    1,
    49,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    3,
    1,
    1,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    12,
    10,
    1,
    1,
    43,
    46,
    20,
    1,
    41,
    43,
    1,
    1,
    4,
    21,
    37,
    1,
    1,
    1,
    1,
    1,
    43,
    42,
    1,
    1,
    53,
    30,
    12,
    1,
    1,
    1,
    1,
    1,
    10,
    8,
    1,
    34,
    47,
    43,
    1,
    1,
    43,
    51,
    1,
    50,
    23,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    52,
    43,
    1,
    7,
    25,
    53,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    18,
    36,
    1,
    1,
    7,
    7,
    1,
    1,
    35,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    6,
    1,
    1,
    11,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    1,
    1,
    10,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    50,
    35,
    1,
    1,
    8,
    7,
    1,
    1,
    20,
    38,
    1,
    1,
    0,
    4,
    1,
    1,
    1,
    1,
    1,
    45,
    43,
    7,
    1,
    40,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    23,
    37,
    1,
    51,
    43,
    1,
    1,
    30,
    29,
    33,
    1,
    9,
    3,
    1,
    1,
    1,
    1,
    1,
    12,
    43,
    48,
    1,
    1,
    52,
    40,
    1,
    1,
    1,
    1,
    1,
    49,
    21,
    4,
    1,
    1,
    43,
    41,
    1,
    36,
    29,
    25,
    1,
    1,
    6,
    9,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    1,
    1,
    3,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    37,
    1,
    1,
    9,
    9,
    1,
    1,
    38,
    34,
    1,
    1,
    5,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    40,
    9,
    1,
    1,
    1,
    1,
    1,
    43,
    42,
    6,
    1,
    41,
    43,
    7,
    1,
    1,
    1,
    1,
    1,
    30,
    27,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    40,
    51,
    1,
    1,
    1,
    1,
    1,
    10,
    42,
    40,
    1,
    12,
    40,
    41,
    1,
    1,
    1,
    1,
    1,
    6,
    27,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    1,
    1,
    9,
    11,
    1,
    1,
    36,
    39,
    1,
    1,
    6,
    10,
    1,
    1,
    22,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    30,
    1,
    1,
    53,
    30,
    8,
    1,
    25,
    29,
    33,
    1,
    30,
    27,
    1,
    1,
    8,
    34,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    26,
    1,
    9,
    25,
    53,
    1,
    20,
    29,
    30,
    1,
    1,
    24,
    30,
    1,
    32,
    33,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    8,
    1,
    1,
    11,
    12,
    1,
    1,
    39,
    34,
    1,
    1,
    11,
    11,
    1,
    1,
    16,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    9,
    1,
    1,
    3,
    7,
    1,
    1,
    18,
    20,
    1,
    1,
    3,
    3,
    1,
    1,
    23,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    26,
    1,
    9,
    25,
    31,
    1,
    36,
    44,
    30,
    1,
    1,
    24,
    30,
    1,
    32,
    33,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    30,
    1,
    1,
    53,
    25,
    8,
    1,
    30,
    29,
    34,
    1,
    30,
    27,
    1,
    1,
    8,
    33,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    9,
    1,
    1,
    8,
    3,
    1,
    1,
    33,
    18,
    1,
    1,
    11,
    3,
    1,
    1,
    17,
    23,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    25,
    28,
    1,
    1,
    1,
    1,
    1,
    3,
    27,
    30,
    1,
    7,
    30,
    28,
    1,
    1,
    1,
    1,
    1,
    11,
    42,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    30,
    8,
    1,
    1,
    1,
    1,
    1,
    30,
    24,
    10,
    1,
    26,
    30,
    8,
    1,
    1,
    1,
    1,
    1,
    43,
    52,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    1,
    1,
    6,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    37,
    1,
    1,
    7,
    7,
    1,
    1,
    39,
    33,
    1,
    1,
    5,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    30,
    53,
    1,
    1,
    24,
    25,
    1,
    1,
    1,
    1,
    1,
    37,
    16,
    0,
    1,
    1,
    30,
    28,
    1,
    34,
    47,
    40,
    1,
    1,
    11,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    30,
    8,
    1,
    30,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    54,
    49,
    1,
    28,
    25,
    1,
    1,
    43,
    47,
    20,
    1,
    8,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    6,
    1,
    1,
    11,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    49,
    35,
    1,
    1,
    12,
    7,
    1,
    1,
    20,
    39,
    1,
    1,
    0,
    5,
    0,
    0,
    1,
    1,
    18,
    36,
    1,
    1,
    7,
    7,
    1,
    1,
    35,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    6,
    1,
    1,
    11,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    1,
    20,
    44,
    25,
    1,
    1,
    30,
    26,
    1,
    37,
    16,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    30,
    1,
    12,
    43,
    45,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    1,
    1,
    25,
    29,
    34,
    1,
    26,
    25,
    1,
    1,
    13,
    54,
    50,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    1,
    1,
    45,
    40,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    0,
    1,
    1,
    33,
    18,
    1,
    1,
    8,
    7,
    1,
    1,
    50,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    6,
    1,
    1,
    9,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    27,
    30,
    1,
    1,
    1,
    1,
    1,
    9,
    25,
    28,
    1,
    6,
    24,
    30,
    1,
    1,
    1,
    1,
    1,
    12,
    43,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    27,
    10,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    8,
    1,
    30,
    27,
    10,
    1,
    1,
    1,
    1,
    1,
    41,
    43,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    21,
    22,
    1,
    1,
    10,
    10,
    1,
    1,
    38,
    33,
    1,
    1,
    11,
    12,
    1,
    1,
    8,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    34,
    8,
    1,
    1,
    52,
    40,
    1,
    34,
    46,
    43,
    1,
    8,
    43,
    48,
    1,
    1,
    40,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    34,
    17,
    1,
    43,
    52,
    1,
    1,
    40,
    46,
    20,
    1,
    48,
    40,
    7,
    1,
    51,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    21,
    1,
    1,
    6,
    10,
    1,
    1,
    20,
    38,
    1,
    1,
    9,
    11,
    1,
    1,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    11,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    3,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    9,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    28,
    1,
    7,
    30,
    31,
    1,
    20,
    29,
    30,
    1,
    1,
    27,
    25,
    1,
    22,
    34,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    26,
    25,
    1,
    25,
    13,
    1,
    45,
    44,
    16,
    1,
    43,
    6,
    25,
    24,
    1,
    34,
    50,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    28,
    12,
    31,
    1,
    13,
    43,
    25,
    1,
    54,
    46,
    1,
    24,
    25,
    10,
    8,
    1,
    50,
    20,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    40,
    1,
    1,
    48,
    43,
    7,
    1,
    40,
    47,
    20,
    1,
    40,
    52,
    1,
    1,
    7,
    36,
    22,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    28,
    30,
    41,
    1,
    1,
    1,
    1,
    27,
    30,
    24,
    40,
    30,
    26,
    30,
    41,
    1,
    1,
    1,
    1,
    52,
    43,
    52,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    30,
    28,
    43,
    1,
    1,
    1,
    1,
    30,
    24,
    30,
    42,
    26,
    25,
    28,
    43,
    1,
    1,
    1,
    1,
    40,
    52,
    43,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    30,
    31,
    1,
    1,
    24,
    25,
    1,
    1,
    1,
    1,
    1,
    37,
    16,
    13,
    1,
    1,
    30,
    28,
    1,
    34,
    47,
    43,
    1,
    1,
    11,
    12,
    1,
    1,
    1,
    1,
    1,
    25,
    0,
    1,
    45,
    6,
    25,
    27,
    1,
    1,
    1,
    1,
    1,
    16,
    61,
    1,
    4,
    7,
    26,
    30,
    1,
    46,
    23,
    1,
    30,
    5,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    31,
    1,
    0,
    43,
    1,
    24,
    30,
    10,
    1,
    1,
    1,
    1,
    13,
    1,
    62,
    21,
    1,
    30,
    26,
    12,
    43,
    1,
    23,
    29,
    1,
    11,
    8,
    13,
    1,
    1,
    1,
    1,
    1,
    48,
    43,
    9,
    1,
    43,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    21,
    37,
    1,
    41,
    40,
    1,
    1,
    25,
    29,
    34,
    1,
    9,
    3,
    1,
    1,
    3,
    7,
    1,
    20,
    44,
    30,
    1,
    1,
    30,
    26,
    1,
    37,
    16,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    30,
    1,
    12,
    43,
    48,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    6,
    1,
    29,
    16,
    1,
    40,
    7,
    26,
    25,
    1,
    16,
    61,
    1,
    4,
    1,
    1,
    1,
    1,
    6,
    25,
    24,
    1,
    40,
    4,
    1,
    31,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    4,
    25,
    1,
    54,
    46,
    1,
    25,
    26,
    8,
    0,
    1,
    62,
    23,
    1,
    1,
    1,
    1,
    1,
    27,
    30,
    11,
    45,
    1,
    5,
    30,
    1,
    1,
    1,
    1,
    1,
    12,
    10,
    1,
    1,
    43,
    47,
    20,
    1,
    41,
    43,
    1,
    1,
    4,
    23,
    37,
    1,
    1,
    1,
    1,
    1,
    43,
    42,
    1,
    1,
    53,
    25,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    30,
    24,
    43,
    1,
    1,
    1,
    1,
    25,
    28,
    30,
    51,
    24,
    25,
    24,
    43,
    1,
    1,
    1,
    1,
    40,
    51,
    40,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    27,
    25,
    42,
    1,
    1,
    1,
    1,
    26,
    25,
    26,
    43,
    30,
    24,
    25,
    42,
    1,
    1,
    1,
    1,
    51,
    43,
    41,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    33,
    8,
    1,
    1,
    42,
    43,
    1,
    33,
    47,
    43,
    1,
    12,
    40,
    48,
    1,
    1,
    43,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    49,
    1,
    9,
    11,
    40,
    42,
    1,
    46,
    21,
    1,
    30,
    43,
    4,
    1,
    53,
    12,
    41,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    49,
    36,
    1,
    52,
    43,
    6,
    43,
    1,
    21,
    29,
    45,
    1,
    5,
    30,
    1,
    40,
    41,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    20,
    32,
    1,
    30,
    24,
    1,
    1,
    25,
    29,
    33,
    1,
    31,
    25,
    12,
    1,
    26,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    12,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    10,
    12,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    1,
    1,
    31,
    25,
    12,
    1,
    25,
    29,
    33,
    1,
    25,
    24,
    1,
    1,
    12,
    33,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    28,
    8,
    31,
    1,
    0,
    43,
    25,
    1,
    16,
    46,
    1,
    24,
    25,
    11,
    8,
    1,
    49,
    20,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    28,
    30,
    1,
    30,
    0,
    1,
    48,
    29,
    54,
    1,
    40,
    3,
    30,
    27,
    1,
    33,
    49,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    41,
    1,
    8,
    43,
    45,
    1,
    34,
    46,
    40,
    1,
    1,
    42,
    40,
    1,
    19,
    36,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    30,
    26,
    40,
    1,
    1,
    1,
    1,
    30,
    24,
    25,
    52,
    26,
    25,
    26,
    40,
    1,
    1,
    1,
    1,
    40,
    52,
    40,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    28,
    25,
    41,
    1,
    1,
    1,
    1,
    24,
    30,
    27,
    40,
    25,
    26,
    25,
    41,
    1,
    1,
    1,
    1,
    42,
    43,
    42,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    25,
    8,
    1,
    30,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    16,
    49,
    1,
    28,
    25,
    1,
    1,
    43,
    46,
    20,
    1,
    8,
    11,
    1,
    1,
    1,
    1,
    1,
    31,
    1,
    13,
    43,
    1,
    24,
    30,
    11,
    1,
    1,
    1,
    1,
    13,
    1,
    61,
    21,
    1,
    30,
    26,
    8,
    43,
    1,
    21,
    29,
    1,
    11,
    8,
    0,
    1,
    1,
    1,
    1,
    30,
    13,
    1,
    48,
    3,
    30,
    24,
    1,
    1,
    1,
    1,
    1,
    54,
    62,
    1,
    5,
    9,
    28,
    25,
    1,
    47,
    21,
    1,
    25,
    4,
    8,
    11,
    1,
    1,
    1,
    1,
    1,
    12,
    43,
    45,
    1,
    1,
    52,
    40,
    1,
    1,
    1,
    1,
    1,
    50,
    23,
    4,
    1,
    1,
    43,
    41,
    1,
    36,
    29,
    30,
    1,
    1,
    3,
    7,
    1,
    1,
    9,
    3,
    1,
    1,
    30,
    29,
    33,
    1,
    28,
    30,
    1,
    1,
    0,
    54,
    49,
    1,
    1,
    1,
    1,
    1,
    30,
    27,
    1,
    1,
    48,
    40,
    9,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    4,
    30,
    1,
    54,
    47,
    1,
    30,
    28,
    8,
    13,
    1,
    62,
    21,
    1,
    1,
    1,
    1,
    1,
    24,
    25,
    11,
    48,
    1,
    5,
    25,
    1,
    1,
    1,
    1,
    0,
    7,
    6,
    1,
    29,
    16,
    1,
    40,
    7,
    26,
    25,
    1,
    16,
    61,
    1,
    4,
    1,
    1,
    1,
    1,
    6,
    25,
    24,
    1,
    40,
    4,
    1,
    31,
    1,
    1,
    1,
    1,
    1,
    10,
    8,
    1,
    34,
    47,
    40,
    1,
    1,
    43,
    51,
    1,
    50,
    23,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    52,
    43,
    1,
    7,
    25,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    25,
    42,
    1,
    1,
    1,
    1,
    28,
    30,
    26,
    43,
    25,
    27,
    25,
    42,
    1,
    1,
    1,
    1,
    41,
    40,
    41,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    25,
    24,
    40,
    1,
    1,
    1,
    1,
    25,
    26,
    30,
    41,
    24,
    30,
    24,
    40,
    1,
    1,
    1,
    1,
    40,
    41,
    40,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    34,
    19,
    1,
    40,
    42,
    1,
    1,
    43,
    46,
    36,
    1,
    45,
    40,
    9,
    1,
    41,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    50,
    36,
    1,
    52,
    43,
    3,
    43,
    1,
    23,
    29,
    45,
    1,
    4,
    30,
    1,
    40,
    41,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    34,
    50,
    1,
    7,
    10,
    43,
    52,
    1,
    47,
    23,
    1,
    25,
    40,
    5,
    1,
    31,
    8,
    51,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    20,
    7,
    1,
    1,
    24,
    25,
    1,
    20,
    29,
    30,
    1,
    7,
    30,
    31,
    1,
    1,
    25,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    10,
    8,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    12,
    11,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    7,
    1,
    1,
    12,
    3,
    1,
    1,
    34,
    18,
    1,
    1,
    11,
    6,
    1,
    1,
    19,
    23,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    43,
    1,
    1,
    45,
    43,
    9,
    1,
    43,
    47,
    36,
    1,
    43,
    42,
    1,
    1,
    9,
    36,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    43,
    51,
    1,
    12,
    40,
    45,
    1,
    33,
    47,
    40,
    1,
    1,
    52,
    43,
    1,
    17,
    20,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    9,
    1,
    1,
    3,
    7,
    1,
    1,
    18,
    20,
    1,
    1,
    3,
    3,
    1,
    1,
    23,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    43,
    7,
    1,
    1,
    1,
    1,
    1,
    40,
    52,
    3,
    1,
    41,
    43,
    7,
    1,
    1,
    1,
    1,
    1,
    30,
    27,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    40,
    51,
    1,
    1,
    1,
    1,
    1,
    10,
    42,
    40,
    1,
    8,
    43,
    51,
    1,
    1,
    1,
    1,
    1,
    3,
    24,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    6,
    1,
    1,
    11,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    50,
    35,
    1,
    1,
    12,
    9,
    1,
    1,
    36,
    39,
    1,
    1,
    0,
    4,
    1,
    1,
    1,
    1,
    1,
    48,
    40,
    9,
    1,
    43,
    52,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    23,
    37,
    1,
    41,
    40,
    1,
    1,
    25,
    44,
    34,
    1,
    9,
    3,
    1,
    1,
    1,
    1,
    1,
    12,
    43,
    48,
    1,
    1,
    52,
    40,
    1,
    1,
    1,
    1,
    1,
    50,
    23,
    5,
    1,
    1,
    43,
    41,
    1,
    36,
    29,
    25,
    1,
    1,
    3,
    7,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    1,
    1,
    6,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    35,
    37,
    1,
    1,
    7,
    7,
    1,
    1,
    39,
    33,
    1,
    1,
    5,
    5,
    1,
    1,
    1,
    1,
    4,
    13,
    1,
    1,
    34,
    18,
    1,
    1,
    8,
    9,
    1,
    1,
    49,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    3,
    1,
    1,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    12,
    10,
    1,
    1,
    43,
    46,
    20,
    1,
    41,
    43,
    1,
    1,
    4,
    21,
    37,
    1,
    1,
    1,
    1,
    1,
    43,
    42,
    1,
    1,
    53,
    30,
    12,
    1,
    1,
    1,
    1,
    1,
    11,
    12,
    1,
    33,
    46,
    40,
    1,
    1,
    40,
    41,
    1,
    49,
    21,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    40,
    1,
    9,
    30,
    31,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    18,
    36,
    1,
    1,
    7,
    7,
    1,
    1,
    35,
    37,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    6,
    1,
    1,
    11,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    52,
    6,
    1,
    1,
    1,
    1,
    1,
    51,
    43,
    9,
    1,
    43,
    52,
    6,
    1,
    1,
    1,
    1,
    1,
    26,
    30,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    52,
    43,
    1,
    1,
    1,
    1,
    1,
    8,
    43,
    41,
    1,
    10,
    42,
    43,
    1,
    1,
    1,
    1,
    1,
    9,
    30,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    21,
    1,
    1,
    6,
    11,
    1,
    1,
    36,
    38,
    1,
    1,
    7,
    11,
    1,
    1,
    7,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    20,
    22,
    1,
    25,
    27,
    1,
    1,
    30,
    29,
    34,
    1,
    53,
    25,
    8,
    1,
    28,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    36,
    7,
    1,
    1,
    27,
    30,
    1,
    36,
    44,
    30,
    1,
    9,
    25,
    31,
    1,
    1,
    30,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    21,
    22,
    1,
    1,
    10,
    10,
    1,
    1,
    38,
    33,
    1,
    1,
    11,
    12,
    1,
    1,
    8,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    14,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    25,
    26,
    1,
    6,
    24,
    25,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    26,
    30,
    41,
    27,
    30,
    24,
    40,
    1,
    1,
    1,
    1,
    11,
    8,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    26,
    40,
    30,
    24,
    25,
    52,
    1,
    1,
    1,
    1,
    12,
    11,
    8,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    40,
    9,
    1,
    43,
    42,
    6,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    56,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    55,
    58,
    1,
    1,
    1,
    1,
    1,
    5,
    59,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    56,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    56,
    60,
    57,
    1,
    1,
    1,
    1,
    1,
    11,
    59,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    9,
    30,
    28,
    1,
    1,
    1,
    1,
    1,
    6,
    24,
    30,
    1,
    9,
    25,
    28,
    1,
    1,
    1,
    1,
    1,
    11,
    42,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    26,
    30,
    51,
    1,
    1,
    1,
    1,
    24,
    25,
    24,
    43,
    25,
    28,
    30,
    51,
    1,
    1,
    1,
    1,
    52,
    43,
    42,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    25,
    26,
    43,
    1,
    1,
    1,
    1,
    25,
    27,
    25,
    42,
    28,
    30,
    26,
    43,
    1,
    1,
    1,
    1,
    40,
    52,
    43,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    43,
    9,
    1,
    1,
    1,
    1,
    1,
    43,
    52,
    6,
    1,
    51,
    43,
    9,
    1,
    1,
    1,
    1,
    1,
    30,
    24,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    24,
    30,
    1,
    1,
    1,
    1,
    1,
    7,
    30,
    28,
    1,
    6,
    24,
    25,
    1,
    1,
    1,
    1,
    1,
    8,
    40,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    25,
    24,
    40,
    1,
    1,
    1,
    1,
    30,
    26,
    30,
    41,
    24,
    25,
    27,
    43,
    1,
    1,
    1,
    1,
    43,
    41,
    40,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    30,
    42,
    1,
    1,
    1,
    1,
    28,
    30,
    28,
    43,
    30,
    24,
    25,
    52,
    1,
    1,
    1,
    1,
    41,
    40,
    51,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    43,
    52,
    3,
    1,
    1,
    1,
    1,
    1,
    41,
    43,
    7,
    1,
    43,
    42,
    6,
    1,
    1,
    1,
    1,
    1,
    28,
    30,
    8,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    2,
    55,
    56,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    56,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    14,
    5,
    1,
    1,
    1,
    1,
    1,
    58,
    60,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    56,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    8,
    1,
    1,
    1,
    1,
    1,
    11,
    52,
    43,
    1,
    12,
    40,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    8,
    10,
    9,
    1,
    1,
    1,
    1,
    42,
    43,
    42,
    30,
    43,
    51,
    40,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    11,
    8,
    6,
    1,
    1,
    1,
    1,
    43,
    52,
    43,
    27,
    51,
    40,
    41,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    25,
    27,
    11,
    1,
    28,
    25,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    57,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    57,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    14,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    30,
    8,
    1,
    30,
    24,
    10,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    30,
    26,
    40,
    25,
    27,
    25,
    52,
    1,
    1,
    1,
    1,
    8,
    10,
    8,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    28,
    30,
    51,
    27,
    25,
    24,
    43,
    1,
    1,
    1,
    1,
    11,
    12,
    10,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    43,
    51,
    1,
    10,
    42,
    40,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    58,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    58,
    55,
    57,
    1,
    1,
    1,
    1,
    1,
    10,
    57,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    58,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    60,
    56,
    1,
    1,
    1,
    1,
    1,
    4,
    57,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    25,
    8,
    1,
    1,
    1,
    1,
    1,
    30,
    27,
    10,
    1,
    26,
    25,
    8,
    1,
    1,
    1,
    1,
    1,
    40,
    52,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    30,
    26,
    43,
    1,
    1,
    1,
    1,
    30,
    24,
    25,
    42,
    26,
    25,
    26,
    43,
    1,
    1,
    1,
    1,
    43,
    42,
    43,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    28,
    30,
    41,
    1,
    1,
    1,
    1,
    24,
    30,
    24,
    40,
    25,
    26,
    30,
    41,
    1,
    1,
    1,
    1,
    52,
    40,
    42,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    40,
    41,
    1,
    1,
    1,
    1,
    1,
    10,
    42,
    43,
    1,
    8,
    43,
    41,
    1,
    1,
    1,
    1,
    1,
    6,
    27,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    30,
    27,
    11,
    1,
    1,
    1,
    1,
    1,
    28,
    25,
    12,
    1,
    30,
    24,
    10,
    1,
    1,
    1,
    1,
    1,
    51,
    43,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    25,
    52,
    1,
    1,
    1,
    1,
    28,
    30,
    26,
    40,
    30,
    24,
    30,
    42,
    1,
    1,
    1,
    1,
    41,
    40,
    41,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    25,
    27,
    40,
    1,
    1,
    1,
    1,
    25,
    26,
    25,
    41,
    27,
    25,
    24,
    43,
    1,
    1,
    1,
    1,
    40,
    41,
    43,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    42,
    43,
    1,
    1,
    1,
    1,
    1,
    12,
    40,
    41,
    1,
    10,
    42,
    40,
    1,
    1,
    1,
    1,
    1,
    7,
    25,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    14,
    4,
    1,
    1,
    1,
    1,
    1,
    58,
    60,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    56,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    2,
    55,
    56,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    56,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    43,
    42,
    6,
    1,
    51,
    40,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    8,
    6,
    1,
    1,
    1,
    1,
    40,
    42,
    43,
    27,
    41,
    43,
    41,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    12,
    10,
    7,
    1,
    1,
    1,
    1,
    42,
    40,
    42,
    25,
    43,
    41,
    40,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    9,
    1,
    1,
    1,
    1,
    1,
    6,
    24,
    25,
    1,
    9,
    25,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    59,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    59,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    21,
    32,
    1,
    1,
    4,
    4,
    1,
    1,
    15,
    16,
    1,
    1,
    13,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    33,
    8,
    1,
    1,
    11,
    8,
    1,
    16,
    18,
    3,
    1,
    1,
    3,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    34,
    17,
    1,
    8,
    10,
    1,
    1,
    6,
    18,
    21,
    1,
    9,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    21,
    1,
    1,
    0,
    4,
    1,
    1,
    23,
    15,
    1,
    1,
    5,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    43,
    51,
    1,
    10,
    42,
    40,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    40,
    9,
    1,
    43,
    42,
    6,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    8,
    1,
    1,
    11,
    12,
    1,
    1,
    38,
    33,
    1,
    1,
    11,
    11,
    1,
    1,
    16,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    43,
    51,
    1,
    12,
    40,
    48,
    1,
    33,
    47,
    43,
    1,
    1,
    52,
    43,
    1,
    17,
    20,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    43,
    1,
    1,
    45,
    40,
    9,
    1,
    43,
    46,
    36,
    1,
    43,
    42,
    1,
    1,
    9,
    20,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    1,
    1,
    7,
    11,
    1,
    1,
    36,
    38,
    1,
    1,
    6,
    11,
    1,
    1,
    32,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    23,
    32,
    1,
    1,
    11,
    11,
    1,
    1,
    39,
    34,
    1,
    1,
    11,
    12,
    1,
    1,
    12,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    34,
    8,
    1,
    1,
    52,
    40,
    1,
    34,
    46,
    43,
    1,
    12,
    40,
    45,
    1,
    1,
    40,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    33,
    19,
    1,
    40,
    42,
    1,
    1,
    43,
    47,
    36,
    1,
    48,
    40,
    7,
    1,
    41,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    23,
    1,
    1,
    3,
    11,
    1,
    1,
    36,
    39,
    1,
    1,
    9,
    11,
    1,
    1,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    12,
    1,
    1,
    1,
    1,
    1,
    11,
    52,
    40,
    1,
    8,
    43,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    43,
    52,
    6,
    1,
    41,
    40,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    15,
    16,
    1,
    1,
    0,
    0,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    9,
    1,
    16,
    18,
    3,
    1,
    1,
    6,
    9,
    1,
    19,
    20,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    6,
    1,
    1,
    6,
    18,
    21,
    1,
    7,
    6,
    1,
    1,
    9,
    20,
    22,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    0,
    1,
    1,
    23,
    15,
    1,
    1,
    4,
    0,
    1,
    1,
    22,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    33,
    12,
    1,
    1,
    11,
    8,
    1,
    16,
    18,
    6,
    1,
    1,
    3,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    34,
    49,
    1,
    7,
    4,
    8,
    10,
    1,
    18,
    35,
    1,
    11,
    13,
    9,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    50,
    20,
    1,
    10,
    8,
    0,
    3,
    1,
    35,
    38,
    1,
    6,
    7,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    36,
    22,
    1,
    9,
    6,
    1,
    1,
    11,
    39,
    16,
    1,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    41,
    43,
    28,
    52,
    40,
    52,
    25,
    1,
    1,
    1,
    1,
    6,
    7,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    43,
    41,
    30,
    40,
    42,
    43,
    27,
    1,
    1,
    1,
    1,
    9,
    6,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    41,
    1,
    8,
    43,
    48,
    1,
    34,
    46,
    43,
    1,
    1,
    42,
    40,
    1,
    19,
    36,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    41,
    43,
    1,
    43,
    4,
    1,
    53,
    46,
    21,
    1,
    30,
    10,
    43,
    42,
    1,
    20,
    37,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    51,
    9,
    45,
    1,
    4,
    30,
    43,
    1,
    23,
    29,
    1,
    42,
    43,
    3,
    7,
    1,
    37,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    30,
    1,
    1,
    53,
    25,
    8,
    1,
    30,
    29,
    34,
    1,
    30,
    27,
    1,
    1,
    8,
    33,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    33,
    8,
    1,
    1,
    42,
    43,
    1,
    33,
    47,
    43,
    1,
    8,
    43,
    45,
    1,
    1,
    43,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    34,
    50,
    1,
    7,
    10,
    43,
    52,
    1,
    47,
    23,
    1,
    25,
    43,
    4,
    1,
    53,
    8,
    51,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    49,
    36,
    1,
    52,
    43,
    6,
    43,
    1,
    21,
    29,
    48,
    1,
    4,
    25,
    1,
    40,
    41,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    20,
    32,
    1,
    30,
    24,
    1,
    1,
    25,
    29,
    33,
    1,
    53,
    30,
    8,
    1,
    26,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    8,
    11,
    9,
    1,
    1,
    1,
    1,
    42,
    43,
    52,
    30,
    40,
    41,
    40,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    12,
    6,
    1,
    1,
    1,
    1,
    40,
    42,
    40,
    27,
    51,
    40,
    41,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    9,
    1,
    16,
    18,
    6,
    1,
    1,
    6,
    9,
    1,
    19,
    20,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    6,
    1,
    18,
    35,
    1,
    11,
    0,
    7,
    6,
    1,
    36,
    37,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    5,
    3,
    1,
    35,
    38,
    1,
    3,
    9,
    5,
    9,
    1,
    37,
    34,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    11,
    1,
    1,
    11,
    39,
    16,
    1,
    8,
    11,
    1,
    1,
    12,
    34,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    3,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    9,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    34,
    19,
    1,
    12,
    11,
    1,
    1,
    3,
    18,
    23,
    1,
    7,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    50,
    36,
    1,
    11,
    12,
    0,
    6,
    1,
    35,
    39,
    1,
    3,
    9,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    34,
    49,
    1,
    7,
    4,
    8,
    10,
    1,
    18,
    35,
    1,
    11,
    13,
    9,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    36,
    7,
    1,
    1,
    6,
    7,
    1,
    21,
    38,
    11,
    1,
    1,
    11,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    40,
    41,
    30,
    43,
    52,
    43,
    27,
    1,
    1,
    1,
    1,
    7,
    3,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    51,
    43,
    26,
    52,
    43,
    52,
    30,
    1,
    1,
    1,
    1,
    6,
    9,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    43,
    1,
    1,
    45,
    43,
    9,
    1,
    43,
    47,
    36,
    1,
    43,
    42,
    1,
    1,
    9,
    36,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    43,
    41,
    9,
    48,
    1,
    4,
    25,
    40,
    1,
    23,
    44,
    1,
    52,
    40,
    3,
    9,
    1,
    37,
    34,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    41,
    43,
    1,
    43,
    4,
    1,
    53,
    46,
    21,
    1,
    30,
    10,
    43,
    42,
    1,
    20,
    37,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    28,
    1,
    7,
    30,
    53,
    1,
    20,
    29,
    25,
    1,
    1,
    27,
    25,
    1,
    22,
    34,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    33,
    17,
    1,
    43,
    52,
    1,
    1,
    40,
    47,
    20,
    1,
    45,
    40,
    9,
    1,
    51,
    43,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    50,
    36,
    1,
    52,
    43,
    3,
    43,
    1,
    23,
    29,
    48,
    1,
    5,
    25,
    1,
    40,
    41,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    49,
    1,
    9,
    11,
    40,
    42,
    1,
    46,
    21,
    1,
    30,
    40,
    5,
    1,
    31,
    12,
    41,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    36,
    9,
    1,
    1,
    27,
    30,
    1,
    36,
    44,
    25,
    1,
    7,
    30,
    31,
    1,
    1,
    30,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    8,
    3,
    1,
    1,
    1,
    1,
    40,
    42,
    43,
    24,
    51,
    40,
    51,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    8,
    10,
    9,
    1,
    1,
    1,
    1,
    52,
    43,
    42,
    30,
    43,
    41,
    43,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    1,
    1,
    3,
    18,
    23,
    1,
    9,
    3,
    1,
    1,
    7,
    20,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    5,
    6,
    1,
    35,
    39,
    1,
    6,
    7,
    5,
    7,
    1,
    37,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    6,
    1,
    18,
    35,
    1,
    11,
    0,
    7,
    6,
    1,
    36,
    37,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    8,
    1,
    21,
    38,
    11,
    1,
    1,
    10,
    8,
    1,
    22,
    33,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    3,
    7,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    9,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    21,
    1,
    1,
    0,
    5,
    1,
    1,
    21,
    15,
    1,
    1,
    5,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    20,
    22,
    1,
    9,
    6,
    1,
    1,
    11,
    38,
    16,
    1,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    20,
    7,
    1,
    1,
    3,
    9,
    1,
    23,
    39,
    11,
    1,
    1,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    21,
    32,
    1,
    1,
    4,
    4,
    1,
    1,
    15,
    16,
    1,
    1,
    13,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    30,
    8,
    1,
    30,
    24,
    10,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    25,
    26,
    1,
    6,
    24,
    25,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    1,
    1,
    9,
    11,
    1,
    1,
    20,
    38,
    1,
    1,
    6,
    10,
    1,
    1,
    22,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    1,
    1,
    31,
    25,
    12,
    1,
    25,
    29,
    33,
    1,
    25,
    24,
    1,
    1,
    12,
    33,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    28,
    1,
    7,
    30,
    31,
    1,
    20,
    29,
    30,
    1,
    1,
    27,
    25,
    1,
    22,
    34,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    8,
    1,
    1,
    11,
    12,
    1,
    1,
    38,
    33,
    1,
    1,
    11,
    11,
    1,
    1,
    16,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    23,
    1,
    1,
    3,
    10,
    1,
    1,
    20,
    39,
    1,
    1,
    7,
    11,
    1,
    1,
    9,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    20,
    22,
    1,
    25,
    27,
    1,
    1,
    30,
    29,
    34,
    1,
    31,
    30,
    12,
    1,
    28,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    20,
    9,
    1,
    1,
    24,
    25,
    1,
    20,
    29,
    25,
    1,
    9,
    25,
    31,
    1,
    1,
    25,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    23,
    32,
    1,
    1,
    11,
    11,
    1,
    1,
    39,
    34,
    1,
    1,
    11,
    12,
    1,
    1,
    12,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    4,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    11,
    1,
    26,
    25,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    7,
    1,
    1,
    1,
    1,
    1,
    6,
    24,
    30,
    1,
    7,
    30,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    13,
    1,
    1,
    21,
    15,
    1,
    1,
    4,
    13,
    1,
    1,
    32,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    11,
    1,
    1,
    11,
    38,
    16,
    1,
    8,
    11,
    1,
    1,
    12,
    33,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    12,
    1,
    23,
    39,
    11,
    1,
    1,
    11,
    12,
    1,
    32,
    34,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    0,
    1,
    1,
    15,
    16,
    1,
    1,
    0,
    0,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    3,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    57,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    59,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    11,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    12,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    10,
    8,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    11,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    12,
    11,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    11,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    59,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    57,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    9,
    6,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    3,
    9,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    10,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    6,
    9,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    6,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    11,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    59,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    57,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    10,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    10,
    12,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    12,
    11,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    10,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    8,
    11,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    59,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    57,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    3,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    9,
    3,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    10,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
  ],
  "index_convention": "alpha_indices uses 0-based exact_values indices; triples enumerate Tuples[fields2,3] (rightmost field fastest)",
  "source_file": "original-provenance/e8_workflow_120/runs/wp100_guard20/case_k0_kp13/ope_exact.wl",
  "source_sha256": "5ba85f5d98847b98acf5c4bc795c863364f9d63d3cb42d9e8044f5c8b3f8d466",
  "numeric_values": [
    {
      "re": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "0"
    },
    {
      "re": "122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "105737126344056411953503700002860572698107896024530290921158855421519582984251108918118589235711605941630489816077042444e-119"
    },
    {
      "re": "0",
      "im": "-100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "0",
      "im": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "0",
      "im": "-105737126344056411953503700002860572698107896024530290921158855421519582984251108918118589235711605941630489816077042444e-119"
    },
    {
      "re": "707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148512e-120"
    },
    {
      "re": "-707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "105737126344056411953503700002860572698107896024530290921158855421519582984251108918118589235711605941630489816077042444e-119",
      "im": "0"
    },
    {
      "re": "-105737126344056411953503700002860572698107896024530290921158855421519582984251108918118589235711605941630489816077042444e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148512e-120"
    },
    {
      "re": "-100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "-122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119",
      "im": "0"
    },
    {
      "re": "129099444873580562839308846659413320361097390176386360886252458870449436397899301117309579228622450597210073562031654900e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "863340021370450484228058465224496458726527455123558713940779113571403337923558016205242526224981315159632978574314234364e-120"
    },
    {
      "re": "577350269189625764509148780501957455647601751270126876018602326483977672302933345693715395585749525225208713805135567676e-120",
      "im": "0"
    },
    {
      "re": "912870929175276855761616304668003556587907824996638757044824082887488795204537889668097393606451042941211376571418987073e-120",
      "im": "0"
    },
    {
      "re": "-577350269189625764509148780501957455647601751270126876018602326483977672302933345693715395585749525225208713805135567676e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-610473583580784394125223295967864453110712725413791983282963144683845792947456961169874099716323365911242618377794019323e-120"
    },
    {
      "re": "-863340021370450484228058465224496458726527455123558713940779113571403337923558016205242526224981315159632978574314234364e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-577350269189625764509148780501957455647601751270126876018602326483977672302933345693715395585749525225208713805135567677e-120"
    },
    {
      "re": "863340021370450484228058465224496458726527455123558713940779113571403337923558016205242526224981315159632978574314234364e-120",
      "im": "0"
    },
    {
      "re": "111803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-747674390610610270955949497070456697681729878807353172758296750023960733486498506424312212853744237791082356733553181673e-120"
    },
    {
      "re": "500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120",
      "im": "0"
    },
    {
      "re": "-111803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175e-119",
      "im": "0"
    },
    {
      "re": "-500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120",
      "im": "0"
    },
    {
      "re": "645497224367902814196544233297066601805486950881931804431262294352247181989496505586547896143112252986050367810158274503e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "747674390610610270955949497070456697681729878807353172758296750023960733486498506424312212853744237791082356733553181673e-120"
    },
    {
      "re": "866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "577350269189625764509148780501957455647601751270126876018602326483977672302933345693715395585749525225208713805135567677e-120"
    },
    {
      "re": "610473583580784394125223295967864453110712725413791983282963144683845792947456961169874099716323365911242618377794019323e-120",
      "im": "0"
    },
    {
      "re": "-610473583580784394125223295967864453110712725413791983282963144683845792947456961169874099716323365911242618377794019323e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "122094716716156878825044659193572890622142545082758396656592628936769158589491392233974819943264673182248523675558803865e-119"
    },
    {
      "re": "0",
      "im": "610473583580784394125223295967864453110712725413791983282963144683845792947456961169874099716323365911242618377794019323e-120"
    },
    {
      "re": "816496580927726032732428024901963797321982493552223376144230855750320125819105008846619811034880078272864867075538063042e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "912870929175276855761616304668003556587907824996638757044824082887488795204537889668097393606451042941211376571418987073e-120"
    },
    {
      "re": "0",
      "im": "-912870929175276855761616304668003556587907824996638757044824082887488795204537889668097393606451042941211376571418987073e-120"
    },
    {
      "re": "-747674390610610270955949497070456697681729878807353172758296750023960733486498506424312212853744237791082356733553181673e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120"
    },
    {
      "re": "0",
      "im": "111803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175e-119"
    },
    {
      "re": "747674390610610270955949497070456697681729878807353172758296750023960733486498506424312212853744237791082356733553181673e-120",
      "im": "0"
    },
    {
      "re": "-645497224367902814196544233297066601805486950881931804431262294352247181989496505586547896143112252986050367810158274503e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120"
    },
    {
      "re": "0",
      "im": "-645497224367902814196544233297066601805486950881931804431262294352247181989496505586547896143112252986050367810158274502e-120"
    },
    {
      "re": "0",
      "im": "645497224367902814196544233297066601805486950881931804431262294352247181989496505586547896143112252986050367810158274502e-120"
    },
    {
      "re": "0",
      "im": "-866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120"
    },
    {
      "re": "0",
      "im": "816496580927726032732428024901963797321982493552223376144230855750320125819105008846619811034880078272864867075538063042e-120"
    },
    {
      "re": "0",
      "im": "-816496580927726032732428024901963797321982493552223376144230855750320125819105008846619811034880078272864867075538063042e-120"
    },
    {
      "re": "0",
      "im": "-500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120"
    },
    {
      "re": "0",
      "im": "-111803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175e-119"
    },
    {
      "re": "-866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-863340021370450484228058465224496458726527455123558713940779113571403337923558016205242526224981315159632978574314234364e-120"
    },
    {
      "re": "150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "129501003205567572634208769783674468808979118268533807091116867035710500688533702430786378933747197273944946786147135154e-119"
    },
    {
      "re": "0",
      "im": "-122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119"
    },
    {
      "re": "0",
      "im": "-129501003205567572634208769783674468808979118268533807091116867035710500688533702430786378933747197273944946786147135154e-119"
    },
    {
      "re": "0",
      "im": "122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119"
    },
    {
      "re": "-150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "115470053837925152901829756100391491129520350254025375203720465296795534460586669138743079117149905045041742761027113535e-119",
      "im": "0"
    },
    {
      "re": "-115470053837925152901829756100391491129520350254025375203720465296795534460586669138743079117149905045041742761027113535e-119",
      "im": "0"
    }
  ],
  "numeric_precision": 120,
  "numeric_origin": "Existing 120-digit evaluation of the same exact OPE source",
  "numeric_csv_sha256": "0e0d6baa6150de6e127d791dce2ba7926818552ca079b270c0151d1723043375"
}


==> anc/galois/current_bootstrap/E8_p13_representatives.json <==
{
  "schema_version": 1,
  "kind": "E8CoefficientTable",
  "parameters": {
    "pp": 30,
    "k": 0,
    "kp": 13
  },
  "number_of_coefficients": 107,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [
    46,
    52,
    71,
    73,
    98,
    99,
    102,
    103,
    105,
    106,
    107
  ],
  "source_ope_file": "original-provenance/e8_workflow/runs/wp100_four_cases/case_k0_kp13/ope_exact.wl",
  "source_ope_sha256": "5ba85f5d98847b98acf5c4bc795c863364f9d63d3cb42d9e8044f5c8b3f8d466",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "original-provenance/e8_workflow/vendor/triplet_classification_E8.wl",
    "sha256": "451eefeb43deaa6b66cbd5df8f5fb40f6f29799595ca2010f9ebafa0e7167daf",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          0,
          5
        ],
        [
          0,
          5
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          0,
          5
        ],
        [
          0,
          9
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          0
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Sqrt[5/3]",
      "display_inputform": "Sqrt[5/3]",
      "tex": "\\sqrt{\\frac{5}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 19,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 20,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 21,
      "inputform": "1/Sqrt[3]",
      "display_inputform": "1/Sqrt[3]",
      "tex": "\\frac{1}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 22,
      "inputform": "Sqrt[5/6]",
      "display_inputform": "Sqrt[5/6]",
      "tex": "\\sqrt{\\frac{5}{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 23,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 24,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 25,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 26,
      "inputform": "-(1/Sqrt[3])",
      "display_inputform": "-(1/Sqrt[3])",
      "tex": "-\\frac{1}{\\sqrt{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 27,
      "inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[6]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 28,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 29,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          0
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 30,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          0
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 31,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 32,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 33,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 34,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 35,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 36,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 37,
      "inputform": "Sqrt[5/6]",
      "display_inputform": "Sqrt[5/6]",
      "tex": "\\sqrt{\\frac{5}{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 38,
      "inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[6]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 39,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 40,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 41,
      "inputform": "Sqrt[5/3]/2",
      "display_inputform": "Sqrt[5/3]/2",
      "tex": "\\frac{\\sqrt{\\frac{5}{3}}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 42,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 43,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 44,
      "inputform": "Sqrt[3]/2",
      "display_inputform": "Sqrt[3]/2",
      "tex": "\\frac{\\sqrt{3}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 45,
      "inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
      "display_inputform": "I*Sqrt[2/3]*5^(1/4)",
      "tex": "i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 46,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 47,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 48,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 49,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 50,
      "inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[6]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 51,
      "inputform": "Sqrt[2/3]",
      "display_inputform": "Sqrt[2/3]",
      "tex": "\\sqrt{\\frac{2}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 52,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 53,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          11
        ]
      ]
    },
    {
      "index": 54,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          0
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 55,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          0
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 56,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 57,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 58,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 59,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          11
        ]
      ]
    },
    {
      "index": 60,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 61,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 62,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 63,
      "inputform": "I/2",
      "display_inputform": "I/2",
      "tex": "\\frac{i}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          11
        ]
      ]
    },
    {
      "index": 64,
      "inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[6]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 65,
      "inputform": "-1/2*Sqrt[5/3]",
      "display_inputform": "-1/2*Sqrt[5/3]",
      "tex": "-\\frac{\\sqrt{\\frac{5}{3}}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 66,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 67,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 68,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 69,
      "inputform": "Sqrt[3]/2",
      "display_inputform": "Sqrt[3]/2",
      "tex": "\\frac{\\sqrt{3}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 70,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 71,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 72,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 73,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 74,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 75,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          0
        ],
        [
          9,
          0
        ]
      ]
    },
    {
      "index": 76,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 77,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          5
        ],
        [
          9,
          5
        ]
      ]
    },
    {
      "index": 78,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 79,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 80,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 81,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 82,
      "inputform": "3/2",
      "display_inputform": "3/2",
      "tex": "\\frac{3}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 83,
      "inputform": "Root[-45 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*Sqrt[3]*5^(1/4)",
      "tex": "\\frac{1}{2} i \\sqrt{3} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 84,
      "inputform": "Root[-45 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*Sqrt[3]*5^(1/4)",
      "tex": "\\frac{1}{2} i \\sqrt{3} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          9,
          5
        ]
      ]
    },
    {
      "index": 85,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          9,
          9
        ]
      ]
    },
    {
      "index": 86,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 87,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 88,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 89,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 90,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 91,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 92,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 93,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 94,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 95,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 96,
      "inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
      "display_inputform": "I*Sqrt[2/3]*5^(1/4)",
      "tex": "i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 97,
      "inputform": "Sqrt[2/3]",
      "display_inputform": "Sqrt[2/3]",
      "tex": "\\sqrt{\\frac{2}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 98,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 99,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 100,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 101,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 102,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 103,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 104,
      "inputform": "2/Sqrt[3]",
      "display_inputform": "2/Sqrt[3]",
      "tex": "\\frac{2}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 105,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 106,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 107,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    }
  ]
}


==> anc/galois/current_bootstrap/E8_p1_representatives.json <==
{
  "schema_version": 1,
  "kind": "E8CoefficientTable",
  "parameters": {
    "pp": 30,
    "k": 0,
    "kp": 1
  },
  "number_of_coefficients": 107,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [
    46,
    52,
    71,
    73,
    98,
    99,
    102,
    103,
    105,
    106,
    107
  ],
  "source_ope_file": "original-provenance/e8_workflow/runs/wp100_four_cases/case_k0_kp1/ope_exact.wl",
  "source_ope_sha256": "9abf2ff43ab400decb9fd288a1c6530505efa08b32472472eb9869fcad24f22b",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "original-provenance/e8_workflow/vendor/triplet_classification_E8.wl",
    "sha256": "451eefeb43deaa6b66cbd5df8f5fb40f6f29799595ca2010f9ebafa0e7167daf",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "I*Sqrt[3/2]",
      "display_inputform": "I*Sqrt[3/2]",
      "tex": "i \\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          0,
          5
        ],
        [
          0,
          5
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          0,
          5
        ],
        [
          0,
          9
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "-I",
      "display_inputform": "-I",
      "tex": "-i",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "I/Sqrt[2]",
      "display_inputform": "I/Sqrt[2]",
      "tex": "\\frac{i}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          0
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "I*Sqrt[3/2]",
      "display_inputform": "I*Sqrt[3/2]",
      "tex": "i \\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "-I",
      "display_inputform": "-I",
      "tex": "-i",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Sqrt[5/3]",
      "display_inputform": "Sqrt[5/3]",
      "tex": "\\sqrt{\\frac{5}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "-I",
      "display_inputform": "-I",
      "tex": "-i",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 19,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 20,
      "inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[3]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 21,
      "inputform": "1/Sqrt[3]",
      "display_inputform": "1/Sqrt[3]",
      "tex": "\\frac{1}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 22,
      "inputform": "-Sqrt[5/6]",
      "display_inputform": "-Sqrt[5/6]",
      "tex": "-\\sqrt{\\frac{5}{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 23,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 24,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 25,
      "inputform": "I/Sqrt[2]",
      "display_inputform": "I/Sqrt[2]",
      "tex": "\\frac{i}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 26,
      "inputform": "-(1/Sqrt[3])",
      "display_inputform": "-(1/Sqrt[3])",
      "tex": "-\\frac{1}{\\sqrt{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 27,
      "inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[6]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 28,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 29,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          0
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 30,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          0
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 31,
      "inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[2]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 32,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 33,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 34,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 35,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 36,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 37,
      "inputform": "-Sqrt[5/6]",
      "display_inputform": "-Sqrt[5/6]",
      "tex": "-\\sqrt{\\frac{5}{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 38,
      "inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[6]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 39,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 40,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 41,
      "inputform": "Sqrt[5/3]/2",
      "display_inputform": "Sqrt[5/3]/2",
      "tex": "\\frac{\\sqrt{\\frac{5}{3}}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 42,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 43,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 44,
      "inputform": "-1/2*Sqrt[3]",
      "display_inputform": "-1/2*Sqrt[3]",
      "tex": "-\\frac{\\sqrt{3}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 45,
      "inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
      "display_inputform": "I*Sqrt[2/3]*5^(1/4)",
      "tex": "i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 46,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 47,
      "inputform": "-I",
      "display_inputform": "-I",
      "tex": "-i",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 48,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 49,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 50,
      "inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[6]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 51,
      "inputform": "Sqrt[2/3]",
      "display_inputform": "Sqrt[2/3]",
      "tex": "\\sqrt{\\frac{2}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 52,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 53,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          11
        ]
      ]
    },
    {
      "index": 54,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          0
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 55,
      "inputform": "I/Sqrt[2]",
      "display_inputform": "I/Sqrt[2]",
      "tex": "\\frac{i}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          0
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 56,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 57,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 58,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 59,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          11
        ]
      ]
    },
    {
      "index": 60,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 61,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 62,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 63,
      "inputform": "-1/2*I",
      "display_inputform": "-1/2*I",
      "tex": "-\\frac{i}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          11
        ]
      ]
    },
    {
      "index": 64,
      "inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[6]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 65,
      "inputform": "-1/2*Sqrt[5/3]",
      "display_inputform": "-1/2*Sqrt[5/3]",
      "tex": "-\\frac{\\sqrt{\\frac{5}{3}}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 66,
      "inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
      "display_inputform": "(-1/2*I)*5^(1/4)",
      "tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 67,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 68,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 69,
      "inputform": "-1/2*Sqrt[3]",
      "display_inputform": "-1/2*Sqrt[3]",
      "tex": "-\\frac{\\sqrt{3}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 70,
      "inputform": "Root[-5 + 9*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[3]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 71,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 72,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 73,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 74,
      "inputform": "I*Sqrt[3/2]",
      "display_inputform": "I*Sqrt[3/2]",
      "tex": "i \\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 75,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          0
        ],
        [
          9,
          0
        ]
      ]
    },
    {
      "index": 76,
      "inputform": "I*Sqrt[3/2]",
      "display_inputform": "I*Sqrt[3/2]",
      "tex": "i \\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 77,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          5
        ],
        [
          9,
          5
        ]
      ]
    },
    {
      "index": 78,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 79,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 80,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 81,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 82,
      "inputform": "3/2",
      "display_inputform": "3/2",
      "tex": "\\frac{3}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 83,
      "inputform": "Root[-45 + 16*#1^4 & , 2, 0]",
      "display_inputform": "(Sqrt[3]*5^(1/4))/2",
      "tex": "\\frac{1}{2} \\sqrt{3} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 84,
      "inputform": "Root[-45 + 16*#1^4 & , 2, 0]",
      "display_inputform": "(Sqrt[3]*5^(1/4))/2",
      "tex": "\\frac{1}{2} \\sqrt{3} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          9,
          5
        ]
      ]
    },
    {
      "index": 85,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          9,
          9
        ]
      ]
    },
    {
      "index": 86,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 87,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 88,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 89,
      "inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
      "display_inputform": "(I*5^(1/4))/Sqrt[2]",
      "tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 90,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 91,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 92,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 93,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 94,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 95,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 96,
      "inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
      "display_inputform": "I*Sqrt[2/3]*5^(1/4)",
      "tex": "i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 97,
      "inputform": "Sqrt[2/3]",
      "display_inputform": "Sqrt[2/3]",
      "tex": "\\sqrt{\\frac{2}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 98,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 99,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 100,
      "inputform": "Root[-5 + 9*#1^4 & , 3, 0]",
      "display_inputform": "((-I)*5^(1/4))/Sqrt[3]",
      "tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 101,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 102,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 103,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 104,
      "inputform": "2/Sqrt[3]",
      "display_inputform": "2/Sqrt[3]",
      "tex": "\\frac{2}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 105,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 106,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 107,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    }
  ]
}


==> anc/galois/current_bootstrap/E8_p7.json <==
{
  "model": "E8",
  "p": 7,
  "q": 30,
  "k": 0,
  "kp": 7,
  "fields2": [
    [
      0,
      0
    ],
    [
      0,
      10
    ],
    [
      0,
      18
    ],
    [
      0,
      28
    ],
    [
      6,
      6
    ],
    [
      6,
      12
    ],
    [
      6,
      16
    ],
    [
      6,
      22
    ],
    [
      10,
      0
    ],
    [
      10,
      10
    ],
    [
      10,
      18
    ],
    [
      10,
      28
    ],
    [
      12,
      6
    ],
    [
      12,
      12
    ],
    [
      12,
      16
    ],
    [
      12,
      22
    ],
    [
      16,
      6
    ],
    [
      16,
      12
    ],
    [
      16,
      16
    ],
    [
      16,
      22
    ],
    [
      18,
      0
    ],
    [
      18,
      10
    ],
    [
      18,
      18
    ],
    [
      18,
      28
    ],
    [
      22,
      6
    ],
    [
      22,
      12
    ],
    [
      22,
      16
    ],
    [
      22,
      22
    ],
    [
      28,
      0
    ],
    [
      28,
      10
    ],
    [
      28,
      18
    ],
    [
      28,
      28
    ]
  ],
  "exact_values": [
    "1",
    "0",
    "Sqrt[3/2]",
    "Root[-5 + 4*#1^4 & , 2, 0]",
    "-I",
    "I",
    "-1",
    "Root[-5 + 4*#1^4 & , 1, 0]",
    "1/Sqrt[2]",
    "(-I)/Sqrt[2]",
    "-(1/Sqrt[2])",
    "Root[-5 + 4*#1^4 & , 3, 0]",
    "Root[-5 + 4*#1^4 & , 4, 0]",
    "I/Sqrt[2]",
    "-Sqrt[3/2]",
    "Sqrt[5/3]",
    "Root[-5 + 9*#1^4 & , 1, 0]",
    "1/Sqrt[3]",
    "Sqrt[5/6]",
    "Root[-5 + 36*#1^4 & , 1, 0]",
    "Root[-5 + 9*#1^4 & , 3, 0]",
    "I/Sqrt[3]",
    "Root[-5 + 9*#1^4 & , 4, 0]",
    "(-I)/Sqrt[3]",
    "Sqrt[5]/2",
    "Root[-5 + 16*#1^4 & , 2, 0]",
    "-1/2",
    "Root[-5 + 16*#1^4 & , 1, 0]",
    "-1/2*Sqrt[5]",
    "Sqrt[5/3]/2",
    "-1/2*Sqrt[3]",
    "Root[-5 + 36*#1^4 & , 3, 0]",
    "1/2",
    "Root[-5 + 36*#1^4 & , 4, 0]",
    "Root[-20 + 9*#1^4 & , 2, 0]",
    "-Sqrt[2/3]",
    "I*Sqrt[5/6]",
    "(-I)*Sqrt[5/6]",
    "Root[-5 + 16*#1^4 & , 4, 0]",
    "I/2",
    "(-1/2*I)*Sqrt[5]",
    "Root[-5 + 16*#1^4 & , 3, 0]",
    "Sqrt[3]/2",
    "Root[-5 + 9*#1^4 & , 2, 0]",
    "(I/2)*Sqrt[3]",
    "(I/2)*Sqrt[5/3]",
    "(-1/2*I)*Sqrt[5/3]",
    "-1/2*I",
    "(-1/2*I)*Sqrt[3]",
    "(-I)*Sqrt[2/3]",
    "I*Sqrt[2/3]",
    "(I/2)*Sqrt[5]",
    "-1/2*Sqrt[5/3]",
    "-(1/Sqrt[3])",
    "Root[-5 + 36*#1^4 & , 2, 0]",
    "3/2",
    "Root[-45 + 16*#1^4 & , 2, 0]",
    "(-I)*Sqrt[3/2]",
    "Root[-45 + 16*#1^4 & , 1, 0]",
    "I*Sqrt[3/2]",
    "-3/2",
    "2/Sqrt[3]",
    "-2/Sqrt[3]"
  ],
  "alpha_indices": [
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    8,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    8,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    7,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    8,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    10,
    3,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    10,
    3,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    12,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    14,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    14,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    10,
    3,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    1,
    1,
    15,
    16,
    1,
    1,
    6,
    0,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    1,
    16,
    18,
    3,
    1,
    1,
    3,
    10,
    1,
    17,
    19,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    1,
    1,
    7,
    18,
    20,
    1,
    10,
    3,
    1,
    1,
    8,
    19,
    21,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    6,
    1,
    1,
    22,
    15,
    1,
    1,
    5,
    0,
    1,
    1,
    23,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    8,
    1,
    1,
    1,
    1,
    1,
    3,
    24,
    25,
    1,
    8,
    25,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    5,
    1,
    1,
    1,
    1,
    1,
    27,
    28,
    12,
    1,
    26,
    25,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    17,
    1,
    1,
    7,
    3,
    1,
    1,
    18,
    19,
    1,
    1,
    3,
    10,
    1,
    1,
    8,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    19,
    10,
    1,
    1,
    24,
    27,
    1,
    19,
    29,
    25,
    1,
    10,
    25,
    30,
    1,
    1,
    27,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    19,
    21,
    1,
    27,
    24,
    1,
    1,
    27,
    29,
    31,
    1,
    30,
    27,
    9,
    1,
    32,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    23,
    16,
    1,
    1,
    12,
    3,
    1,
    1,
    33,
    18,
    1,
    1,
    9,
    3,
    1,
    1,
    13,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    1,
    1,
    7,
    8,
    1,
    1,
    18,
    19,
    1,
    1,
    7,
    3,
    1,
    1,
    20,
    21,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    32,
    1,
    8,
    27,
    30,
    1,
    19,
    29,
    27,
    1,
    1,
    24,
    25,
    1,
    21,
    31,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    1,
    1,
    30,
    25,
    9,
    1,
    25,
    29,
    33,
    1,
    25,
    24,
    1,
    1,
    9,
    33,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    10,
    1,
    1,
    9,
    7,
    1,
    1,
    31,
    18,
    1,
    1,
    11,
    3,
    1,
    1,
    17,
    20,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    27,
    26,
    1,
    7,
    28,
    25,
    1,
    1,
    1,
    1,
    1,
    5,
    12,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    27,
    13,
    1,
    27,
    24,
    12,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    23,
    1,
    1,
    4,
    5,
    1,
    1,
    15,
    16,
    1,
    1,
    6,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    23,
    33,
    9,
    1,
    1,
    12,
    13,
    1,
    16,
    18,
    3,
    1,
    1,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    31,
    17,
    1,
    9,
    11,
    1,
    1,
    7,
    18,
    20,
    1,
    10,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    22,
    1,
    1,
    0,
    5,
    1,
    1,
    22,
    15,
    1,
    1,
    5,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    7,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    1,
    16,
    18,
    7,
    1,
    1,
    3,
    10,
    1,
    17,
    19,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    8,
    3,
    1,
    18,
    34,
    1,
    12,
    6,
    10,
    7,
    1,
    19,
    35,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    8,
    4,
    3,
    1,
    34,
    36,
    1,
    7,
    10,
    5,
    10,
    1,
    35,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    1,
    1,
    12,
    37,
    16,
    1,
    13,
    11,
    1,
    1,
    9,
    33,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    10,
    3,
    13,
    1,
    1,
    1,
    1,
    24,
    27,
    24,
    38,
    25,
    26,
    27,
    39,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    8,
    11,
    1,
    1,
    1,
    1,
    27,
    28,
    25,
    40,
    26,
    27,
    26,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    19,
    8,
    1,
    1,
    24,
    27,
    1,
    19,
    29,
    27,
    1,
    10,
    25,
    42,
    1,
    1,
    27,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    35,
    1,
    9,
    7,
    27,
    28,
    1,
    29,
    43,
    1,
    38,
    25,
    0,
    1,
    44,
    8,
    32,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    35,
    31,
    1,
    28,
    27,
    12,
    25,
    1,
    43,
    45,
    42,
    1,
    6,
    38,
    1,
    25,
    26,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    33,
    17,
    1,
    38,
    40,
    1,
    1,
    38,
    46,
    19,
    1,
    44,
    38,
    10,
    1,
    47,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    32,
    1,
    8,
    27,
    42,
    1,
    19,
    29,
    25,
    1,
    1,
    24,
    25,
    1,
    21,
    31,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    32,
    25,
    1,
    27,
    6,
    1,
    48,
    29,
    43,
    1,
    38,
    7,
    27,
    24,
    1,
    31,
    49,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    26,
    13,
    42,
    1,
    0,
    38,
    27,
    1,
    43,
    46,
    1,
    24,
    27,
    11,
    13,
    1,
    50,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    47,
    38,
    1,
    1,
    48,
    38,
    8,
    1,
    38,
    45,
    19,
    1,
    38,
    51,
    1,
    1,
    8,
    19,
    21,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    32,
    27,
    47,
    28,
    25,
    24,
    41,
    1,
    1,
    1,
    1,
    12,
    9,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    27,
    32,
    41,
    27,
    28,
    27,
    40,
    1,
    1,
    1,
    1,
    13,
    12,
    9,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    23,
    33,
    13,
    1,
    1,
    12,
    13,
    1,
    16,
    18,
    7,
    1,
    1,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    50,
    1,
    10,
    4,
    9,
    12,
    1,
    18,
    34,
    1,
    12,
    6,
    10,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    49,
    19,
    1,
    11,
    13,
    6,
    3,
    1,
    34,
    36,
    1,
    7,
    10,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    19,
    23,
    1,
    10,
    7,
    1,
    1,
    12,
    37,
    16,
    1,
    13,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    7,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    3,
    1,
    1,
    3,
    18,
    22,
    1,
    8,
    7,
    1,
    1,
    10,
    19,
    23,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    10,
    4,
    7,
    1,
    34,
    37,
    1,
    3,
    8,
    5,
    8,
    1,
    35,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    8,
    3,
    1,
    18,
    34,
    1,
    12,
    6,
    10,
    7,
    1,
    19,
    35,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    13,
    1,
    20,
    36,
    12,
    1,
    1,
    12,
    9,
    1,
    21,
    31,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    10,
    11,
    1,
    1,
    1,
    1,
    27,
    28,
    27,
    40,
    26,
    27,
    32,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    10,
    7,
    13,
    1,
    1,
    1,
    1,
    24,
    27,
    28,
    38,
    25,
    26,
    25,
    39,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    19,
    23,
    1,
    25,
    28,
    1,
    1,
    25,
    29,
    33,
    1,
    42,
    27,
    13,
    1,
    26,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    35,
    33,
    1,
    24,
    25,
    12,
    27,
    1,
    43,
    46,
    30,
    1,
    6,
    41,
    1,
    27,
    32,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    35,
    1,
    9,
    7,
    27,
    28,
    1,
    29,
    43,
    1,
    38,
    25,
    0,
    1,
    44,
    8,
    32,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    21,
    31,
    9,
    1,
    1,
    51,
    41,
    1,
    31,
    45,
    38,
    1,
    9,
    38,
    48,
    1,
    1,
    41,
    47,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    1,
    1,
    30,
    27,
    9,
    1,
    25,
    52,
    33,
    1,
    25,
    24,
    1,
    1,
    9,
    31,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    26,
    9,
    42,
    1,
    6,
    38,
    27,
    1,
    16,
    46,
    1,
    24,
    27,
    12,
    13,
    1,
    49,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    26,
    27,
    1,
    25,
    0,
    1,
    44,
    52,
    16,
    1,
    41,
    3,
    25,
    28,
    1,
    33,
    50,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    39,
    1,
    13,
    41,
    48,
    1,
    31,
    45,
    41,
    1,
    1,
    51,
    38,
    1,
    53,
    54,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    25,
    32,
    38,
    25,
    24,
    27,
    51,
    1,
    1,
    1,
    1,
    9,
    11,
    9,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    26,
    27,
    39,
    24,
    27,
    24,
    38,
    1,
    1,
    1,
    1,
    11,
    13,
    12,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    31,
    53,
    1,
    13,
    12,
    1,
    1,
    3,
    18,
    22,
    1,
    8,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    49,
    54,
    1,
    12,
    9,
    6,
    7,
    1,
    34,
    37,
    1,
    3,
    8,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    50,
    1,
    10,
    4,
    9,
    12,
    1,
    18,
    34,
    1,
    12,
    6,
    10,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    19,
    8,
    1,
    1,
    7,
    10,
    1,
    20,
    36,
    12,
    1,
    1,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    12,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    0,
    1,
    1,
    20,
    15,
    1,
    1,
    5,
    6,
    1,
    1,
    21,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    1,
    1,
    12,
    36,
    16,
    1,
    13,
    11,
    1,
    1,
    9,
    31,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    9,
    1,
    22,
    37,
    12,
    1,
    1,
    11,
    13,
    1,
    23,
    33,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    1,
    1,
    15,
    16,
    1,
    1,
    6,
    0,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    0,
    1,
    1,
    1,
    1,
    1,
    38,
    51,
    3,
    1,
    39,
    41,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    11,
    9,
    1,
    1,
    1,
    1,
    1,
    12,
    40,
    41,
    1,
    13,
    41,
    39,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    21,
    16,
    1,
    1,
    12,
    7,
    1,
    1,
    31,
    18,
    1,
    1,
    13,
    3,
    1,
    1,
    13,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    31,
    17,
    1,
    38,
    40,
    1,
    1,
    38,
    45,
    19,
    1,
    44,
    41,
    10,
    1,
    47,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    23,
    33,
    9,
    1,
    1,
    40,
    38,
    1,
    33,
    46,
    38,
    1,
    13,
    41,
    48,
    1,
    1,
    38,
    39,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    17,
    1,
    1,
    7,
    3,
    1,
    1,
    18,
    19,
    1,
    1,
    3,
    10,
    1,
    1,
    8,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    8,
    1,
    1,
    13,
    7,
    1,
    1,
    33,
    18,
    1,
    1,
    11,
    7,
    1,
    1,
    53,
    20,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    47,
    38,
    1,
    1,
    48,
    41,
    8,
    1,
    38,
    46,
    19,
    1,
    38,
    51,
    1,
    1,
    8,
    54,
    21,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    39,
    1,
    13,
    41,
    44,
    1,
    31,
    45,
    38,
    1,
    1,
    51,
    38,
    1,
    53,
    54,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    10,
    1,
    1,
    7,
    8,
    1,
    1,
    18,
    19,
    1,
    1,
    7,
    3,
    1,
    1,
    20,
    21,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    47,
    41,
    10,
    1,
    41,
    51,
    7,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    41,
    47,
    1,
    12,
    40,
    38,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    53,
    22,
    1,
    1,
    0,
    4,
    1,
    1,
    20,
    15,
    1,
    1,
    5,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    54,
    23,
    1,
    10,
    7,
    1,
    1,
    12,
    36,
    16,
    1,
    13,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    53,
    54,
    8,
    1,
    1,
    3,
    8,
    1,
    22,
    37,
    12,
    1,
    1,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    23,
    1,
    1,
    4,
    5,
    1,
    1,
    15,
    16,
    1,
    1,
    6,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    12,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    3,
    24,
    27,
    1,
    10,
    27,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    10,
    7,
    13,
    1,
    1,
    1,
    1,
    24,
    27,
    28,
    38,
    27,
    32,
    27,
    47,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    10,
    12,
    1,
    1,
    1,
    1,
    25,
    24,
    27,
    51,
    26,
    27,
    26,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    38,
    40,
    3,
    1,
    47,
    41,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    2,
    55,
    56,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    56,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    56,
    55,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    58,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    24,
    27,
    1,
    1,
    1,
    1,
    1,
    10,
    27,
    32,
    1,
    7,
    28,
    27,
    1,
    1,
    1,
    1,
    1,
    13,
    38,
    47,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    27,
    28,
    38,
    1,
    1,
    1,
    1,
    27,
    32,
    25,
    47,
    28,
    25,
    28,
    41,
    1,
    1,
    1,
    1,
    38,
    47,
    41,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    27,
    51,
    1,
    1,
    1,
    1,
    26,
    27,
    32,
    41,
    27,
    28,
    27,
    40,
    1,
    1,
    1,
    1,
    39,
    38,
    47,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    40,
    3,
    1,
    1,
    1,
    1,
    1,
    47,
    38,
    10,
    1,
    41,
    40,
    7,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    25,
    26,
    1,
    1,
    1,
    1,
    1,
    3,
    24,
    27,
    1,
    10,
    27,
    26,
    1,
    1,
    1,
    1,
    1,
    12,
    51,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    26,
    27,
    39,
    1,
    1,
    1,
    1,
    24,
    27,
    28,
    38,
    27,
    32,
    27,
    47,
    1,
    1,
    1,
    1,
    51,
    41,
    40,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    27,
    32,
    41,
    1,
    1,
    1,
    1,
    27,
    28,
    25,
    40,
    32,
    25,
    32,
    38,
    1,
    1,
    1,
    1,
    41,
    40,
    38,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    39,
    41,
    8,
    1,
    1,
    1,
    1,
    1,
    38,
    40,
    3,
    1,
    47,
    41,
    10,
    1,
    1,
    1,
    1,
    1,
    27,
    24,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    56,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    55,
    58,
    1,
    1,
    1,
    1,
    1,
    4,
    57,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    58,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    58,
    55,
    59,
    1,
    1,
    1,
    1,
    1,
    12,
    59,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    38,
    47,
    1,
    11,
    40,
    41,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    47,
    41,
    26,
    40,
    38,
    40,
    25,
    1,
    1,
    1,
    1,
    3,
    10,
    7,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    39,
    38,
    47,
    27,
    41,
    40,
    41,
    24,
    1,
    1,
    1,
    1,
    8,
    3,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    13,
    1,
    25,
    24,
    11,
    1,
    1,
    1,
    1,
    1,
    13,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    59,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    57,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    27,
    24,
    12,
    1,
    32,
    25,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    10,
    11,
    1,
    1,
    1,
    1,
    27,
    28,
    27,
    40,
    32,
    25,
    26,
    38,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    7,
    9,
    1,
    1,
    1,
    1,
    28,
    25,
    28,
    41,
    25,
    26,
    27,
    39,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    12,
    40,
    38,
    1,
    9,
    38,
    39,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    56,
    55,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    58,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    2,
    55,
    56,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    56,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    24,
    12,
    1,
    1,
    1,
    1,
    1,
    32,
    27,
    9,
    1,
    25,
    24,
    11,
    1,
    1,
    1,
    1,
    1,
    47,
    38,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    28,
    27,
    40,
    1,
    1,
    1,
    1,
    32,
    25,
    32,
    38,
    25,
    24,
    27,
    51,
    1,
    1,
    1,
    1,
    47,
    41,
    47,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    25,
    28,
    41,
    1,
    1,
    1,
    1,
    25,
    26,
    25,
    39,
    24,
    27,
    28,
    38,
    1,
    1,
    1,
    1,
    41,
    39,
    41,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    40,
    38,
    1,
    1,
    1,
    1,
    1,
    9,
    38,
    47,
    1,
    11,
    51,
    38,
    1,
    1,
    1,
    1,
    1,
    10,
    25,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    13,
    1,
    1,
    1,
    1,
    1,
    27,
    24,
    12,
    1,
    32,
    25,
    9,
    1,
    1,
    1,
    1,
    1,
    41,
    51,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    27,
    26,
    41,
    1,
    1,
    1,
    1,
    27,
    28,
    27,
    40,
    32,
    25,
    26,
    38,
    1,
    1,
    1,
    1,
    41,
    40,
    41,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    26,
    25,
    39,
    1,
    1,
    1,
    1,
    24,
    27,
    24,
    38,
    27,
    32,
    25,
    47,
    1,
    1,
    1,
    1,
    51,
    41,
    51,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    41,
    39,
    1,
    1,
    1,
    1,
    1,
    12,
    40,
    38,
    1,
    9,
    38,
    39,
    1,
    1,
    1,
    1,
    1,
    7,
    24,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    56,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    56,
    60,
    59,
    1,
    1,
    1,
    1,
    1,
    11,
    57,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    58,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    60,
    56,
    1,
    1,
    1,
    1,
    1,
    5,
    59,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    47,
    38,
    10,
    1,
    38,
    51,
    3,
    1,
    1,
    1,
    1,
    1,
    10,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    47,
    41,
    47,
    25,
    38,
    51,
    41,
    28,
    1,
    1,
    1,
    1,
    10,
    7,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    39,
    41,
    32,
    51,
    41,
    40,
    27,
    1,
    1,
    1,
    1,
    7,
    8,
    7,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    25,
    26,
    1,
    3,
    28,
    27,
    1,
    1,
    1,
    1,
    1,
    5,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    57,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    59,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    17,
    1,
    1,
    7,
    3,
    1,
    1,
    18,
    19,
    1,
    1,
    7,
    8,
    1,
    1,
    8,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    19,
    10,
    1,
    1,
    24,
    27,
    1,
    19,
    29,
    25,
    1,
    8,
    27,
    42,
    1,
    1,
    27,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    19,
    21,
    1,
    27,
    24,
    1,
    1,
    27,
    29,
    31,
    1,
    42,
    25,
    13,
    1,
    32,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    23,
    16,
    1,
    1,
    12,
    3,
    1,
    1,
    33,
    18,
    1,
    1,
    13,
    7,
    1,
    1,
    13,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    24,
    25,
    1,
    1,
    1,
    1,
    1,
    10,
    27,
    26,
    1,
    3,
    24,
    27,
    1,
    1,
    1,
    1,
    1,
    13,
    38,
    39,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    28,
    12,
    1,
    1,
    1,
    1,
    1,
    32,
    25,
    9,
    1,
    27,
    24,
    12,
    1,
    1,
    1,
    1,
    1,
    47,
    41,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    0,
    6,
    1,
    1,
    18,
    19,
    1,
    1,
    8,
    10,
    1,
    1,
    34,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    1,
    1,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    1,
    19,
    29,
    25,
    1,
    1,
    27,
    32,
    1,
    35,
    43,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    27,
    1,
    9,
    38,
    44,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    1,
    1,
    27,
    29,
    31,
    1,
    32,
    27,
    1,
    1,
    6,
    43,
    49,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    1,
    1,
    48,
    38,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    6,
    1,
    1,
    33,
    18,
    1,
    1,
    9,
    10,
    1,
    1,
    50,
    34,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    7,
    1,
    1,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    10,
    1,
    1,
    3,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    34,
    35,
    1,
    1,
    8,
    10,
    1,
    1,
    36,
    31,
    1,
    1,
    4,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    25,
    42,
    1,
    1,
    28,
    25,
    1,
    1,
    1,
    1,
    1,
    35,
    43,
    6,
    1,
    1,
    27,
    26,
    1,
    31,
    45,
    38,
    1,
    1,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    27,
    13,
    1,
    27,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    43,
    50,
    1,
    26,
    27,
    1,
    1,
    38,
    46,
    19,
    1,
    13,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    3,
    1,
    1,
    11,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    49,
    34,
    1,
    1,
    13,
    10,
    1,
    1,
    19,
    36,
    1,
    1,
    6,
    5,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    27,
    26,
    1,
    1,
    1,
    1,
    1,
    7,
    28,
    27,
    1,
    8,
    25,
    26,
    1,
    1,
    1,
    1,
    1,
    11,
    40,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    27,
    13,
    1,
    1,
    1,
    1,
    1,
    27,
    28,
    12,
    1,
    32,
    27,
    9,
    1,
    1,
    1,
    1,
    1,
    41,
    40,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    13,
    1,
    1,
    12,
    9,
    1,
    1,
    37,
    33,
    1,
    1,
    12,
    11,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    47,
    1,
    9,
    38,
    44,
    1,
    33,
    46,
    38,
    1,
    1,
    40,
    41,
    1,
    17,
    19,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    47,
    38,
    1,
    1,
    48,
    38,
    8,
    1,
    38,
    45,
    19,
    1,
    38,
    51,
    1,
    1,
    8,
    19,
    21,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    13,
    1,
    1,
    10,
    12,
    1,
    1,
    19,
    37,
    1,
    1,
    7,
    11,
    1,
    1,
    23,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    7,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    19,
    8,
    1,
    1,
    24,
    27,
    1,
    19,
    29,
    27,
    1,
    8,
    27,
    30,
    1,
    1,
    27,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    35,
    1,
    9,
    7,
    27,
    28,
    1,
    29,
    43,
    1,
    38,
    27,
    6,
    1,
    48,
    8,
    32,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    35,
    31,
    1,
    28,
    27,
    12,
    25,
    1,
    43,
    45,
    30,
    1,
    0,
    41,
    1,
    25,
    26,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    33,
    17,
    1,
    38,
    40,
    1,
    1,
    38,
    46,
    19,
    1,
    48,
    41,
    8,
    1,
    47,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    27,
    24,
    38,
    1,
    1,
    1,
    1,
    27,
    32,
    27,
    47,
    24,
    27,
    28,
    38,
    1,
    1,
    1,
    1,
    38,
    47,
    38,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    28,
    25,
    40,
    1,
    1,
    1,
    1,
    32,
    25,
    26,
    38,
    27,
    28,
    27,
    40,
    1,
    1,
    1,
    1,
    47,
    41,
    39,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    1,
    19,
    29,
    27,
    1,
    1,
    27,
    32,
    1,
    35,
    43,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    27,
    1,
    9,
    38,
    48,
    1,
    1,
    1,
    1,
    1,
    0,
    8,
    3,
    1,
    29,
    43,
    1,
    38,
    8,
    32,
    25,
    1,
    43,
    61,
    1,
    5,
    1,
    1,
    1,
    1,
    3,
    25,
    28,
    1,
    38,
    5,
    1,
    30,
    1,
    1,
    1,
    1,
    1,
    3,
    8,
    4,
    25,
    1,
    43,
    45,
    1,
    25,
    32,
    9,
    0,
    1,
    61,
    22,
    1,
    1,
    1,
    1,
    1,
    24,
    27,
    11,
    44,
    1,
    5,
    27,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    1,
    1,
    38,
    46,
    19,
    1,
    47,
    38,
    1,
    1,
    5,
    20,
    35,
    1,
    1,
    1,
    1,
    1,
    41,
    40,
    1,
    1,
    30,
    25,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    25,
    30,
    1,
    1,
    28,
    25,
    1,
    1,
    1,
    1,
    1,
    35,
    43,
    0,
    1,
    1,
    27,
    26,
    1,
    31,
    45,
    41,
    1,
    1,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    25,
    0,
    1,
    44,
    3,
    25,
    24,
    1,
    1,
    1,
    1,
    1,
    43,
    61,
    1,
    5,
    8,
    32,
    27,
    1,
    45,
    22,
    1,
    27,
    4,
    9,
    11,
    1,
    1,
    1,
    1,
    1,
    30,
    1,
    6,
    41,
    1,
    28,
    27,
    12,
    1,
    1,
    1,
    1,
    6,
    1,
    61,
    20,
    1,
    27,
    32,
    13,
    41,
    1,
    20,
    29,
    1,
    12,
    13,
    0,
    1,
    1,
    1,
    1,
    1,
    44,
    41,
    10,
    1,
    41,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    22,
    35,
    1,
    47,
    41,
    1,
    1,
    27,
    29,
    31,
    1,
    10,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    32,
    27,
    47,
    1,
    1,
    1,
    1,
    28,
    25,
    28,
    41,
    25,
    26,
    27,
    39,
    1,
    1,
    1,
    1,
    40,
    38,
    40,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    27,
    32,
    41,
    1,
    1,
    1,
    1,
    27,
    28,
    25,
    40,
    32,
    25,
    32,
    38,
    1,
    1,
    1,
    1,
    41,
    40,
    38,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    47,
    1,
    9,
    38,
    48,
    1,
    33,
    46,
    41,
    1,
    1,
    40,
    41,
    1,
    17,
    19,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    47,
    41,
    1,
    38,
    5,
    1,
    30,
    46,
    20,
    1,
    25,
    12,
    38,
    40,
    1,
    19,
    35,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    47,
    10,
    44,
    1,
    5,
    27,
    41,
    1,
    22,
    29,
    1,
    51,
    41,
    3,
    10,
    1,
    35,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    1,
    1,
    30,
    25,
    9,
    1,
    25,
    29,
    33,
    1,
    25,
    24,
    1,
    1,
    9,
    33,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    9,
    11,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    9,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    19,
    23,
    1,
    25,
    28,
    1,
    1,
    25,
    29,
    33,
    1,
    30,
    25,
    9,
    1,
    26,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    35,
    33,
    1,
    24,
    25,
    12,
    27,
    1,
    43,
    46,
    42,
    1,
    0,
    38,
    1,
    27,
    32,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    19,
    35,
    1,
    9,
    7,
    27,
    28,
    1,
    29,
    43,
    1,
    38,
    27,
    6,
    1,
    48,
    8,
    32,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    21,
    31,
    9,
    1,
    1,
    51,
    41,
    1,
    31,
    45,
    38,
    1,
    13,
    41,
    44,
    1,
    1,
    41,
    47,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    28,
    27,
    40,
    1,
    1,
    1,
    1,
    32,
    25,
    32,
    38,
    27,
    28,
    25,
    40,
    1,
    1,
    1,
    1,
    47,
    41,
    47,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    27,
    28,
    38,
    1,
    1,
    1,
    1,
    27,
    32,
    25,
    47,
    24,
    27,
    24,
    38,
    1,
    1,
    1,
    1,
    38,
    47,
    41,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    3,
    1,
    1,
    25,
    29,
    33,
    1,
    26,
    25,
    1,
    1,
    0,
    43,
    50,
    1,
    1,
    1,
    1,
    1,
    27,
    28,
    1,
    1,
    44,
    38,
    10,
    1,
    1,
    1,
    1,
    1,
    7,
    10,
    4,
    27,
    1,
    43,
    46,
    1,
    27,
    26,
    9,
    6,
    1,
    61,
    20,
    1,
    1,
    1,
    1,
    1,
    28,
    25,
    11,
    48,
    1,
    5,
    25,
    1,
    1,
    1,
    1,
    0,
    8,
    3,
    1,
    29,
    43,
    1,
    38,
    8,
    32,
    25,
    1,
    43,
    61,
    1,
    5,
    1,
    1,
    1,
    1,
    3,
    25,
    28,
    1,
    38,
    5,
    1,
    30,
    1,
    1,
    1,
    1,
    1,
    11,
    13,
    1,
    31,
    45,
    38,
    1,
    1,
    41,
    39,
    1,
    49,
    22,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    41,
    1,
    8,
    27,
    30,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    25,
    13,
    1,
    27,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    16,
    50,
    1,
    26,
    27,
    1,
    1,
    38,
    45,
    19,
    1,
    13,
    11,
    1,
    1,
    1,
    1,
    1,
    30,
    1,
    0,
    41,
    1,
    28,
    27,
    11,
    1,
    1,
    1,
    1,
    6,
    1,
    62,
    20,
    1,
    27,
    32,
    9,
    41,
    1,
    22,
    29,
    1,
    12,
    13,
    6,
    1,
    1,
    1,
    1,
    27,
    6,
    1,
    48,
    7,
    27,
    28,
    1,
    1,
    1,
    1,
    1,
    16,
    62,
    1,
    4,
    10,
    26,
    25,
    1,
    46,
    20,
    1,
    25,
    5,
    13,
    12,
    1,
    1,
    1,
    1,
    1,
    9,
    38,
    44,
    1,
    1,
    40,
    38,
    1,
    1,
    1,
    1,
    1,
    49,
    22,
    4,
    1,
    1,
    41,
    47,
    1,
    54,
    52,
    27,
    1,
    1,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    25,
    32,
    38,
    1,
    1,
    1,
    1,
    25,
    24,
    25,
    51,
    26,
    27,
    32,
    41,
    1,
    1,
    1,
    1,
    38,
    51,
    38,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    26,
    27,
    39,
    1,
    1,
    1,
    1,
    24,
    27,
    28,
    38,
    27,
    32,
    27,
    47,
    1,
    1,
    1,
    1,
    51,
    41,
    40,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    39,
    41,
    1,
    1,
    44,
    38,
    10,
    1,
    41,
    45,
    54,
    1,
    41,
    40,
    1,
    1,
    10,
    19,
    23,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    39,
    10,
    48,
    1,
    5,
    25,
    38,
    1,
    22,
    52,
    1,
    40,
    38,
    3,
    8,
    1,
    35,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    47,
    41,
    1,
    38,
    5,
    1,
    30,
    46,
    20,
    1,
    25,
    12,
    38,
    40,
    1,
    19,
    35,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    32,
    1,
    8,
    27,
    30,
    1,
    19,
    29,
    27,
    1,
    1,
    24,
    25,
    1,
    21,
    31,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    13,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    9,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    12,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    21,
    16,
    1,
    1,
    12,
    7,
    1,
    1,
    31,
    18,
    1,
    1,
    9,
    7,
    1,
    1,
    13,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    31,
    17,
    1,
    38,
    40,
    1,
    1,
    38,
    45,
    19,
    1,
    48,
    38,
    8,
    1,
    47,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    23,
    33,
    9,
    1,
    1,
    40,
    38,
    1,
    33,
    46,
    38,
    1,
    9,
    38,
    44,
    1,
    1,
    38,
    39,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    16,
    17,
    1,
    1,
    7,
    3,
    1,
    1,
    18,
    19,
    1,
    1,
    7,
    8,
    1,
    1,
    8,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    51,
    3,
    1,
    1,
    1,
    1,
    1,
    47,
    41,
    10,
    1,
    38,
    40,
    3,
    1,
    1,
    1,
    1,
    1,
    26,
    27,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    40,
    41,
    1,
    1,
    1,
    1,
    1,
    9,
    38,
    39,
    1,
    12,
    40,
    38,
    1,
    1,
    1,
    1,
    1,
    10,
    25,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    0,
    1,
    1,
    31,
    18,
    1,
    1,
    9,
    8,
    1,
    1,
    49,
    34,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    3,
    1,
    1,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    1,
    1,
    38,
    45,
    19,
    1,
    47,
    38,
    1,
    1,
    5,
    22,
    35,
    1,
    1,
    1,
    1,
    1,
    41,
    40,
    1,
    1,
    30,
    27,
    9,
    1,
    1,
    1,
    1,
    1,
    12,
    9,
    1,
    33,
    46,
    38,
    1,
    1,
    38,
    47,
    1,
    50,
    20,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    38,
    1,
    10,
    25,
    30,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    1,
    1,
    18,
    19,
    1,
    1,
    8,
    10,
    1,
    1,
    34,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    1,
    1,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    3,
    1,
    1,
    11,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    50,
    34,
    1,
    1,
    13,
    8,
    1,
    1,
    54,
    36,
    1,
    1,
    6,
    4,
    1,
    1,
    1,
    1,
    1,
    44,
    38,
    10,
    1,
    41,
    51,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    20,
    35,
    1,
    47,
    41,
    1,
    1,
    27,
    52,
    31,
    1,
    10,
    3,
    1,
    1,
    1,
    1,
    1,
    9,
    38,
    48,
    1,
    1,
    40,
    38,
    1,
    1,
    1,
    1,
    1,
    49,
    22,
    5,
    1,
    1,
    41,
    47,
    1,
    54,
    52,
    25,
    1,
    1,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    3,
    10,
    1,
    1,
    3,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    34,
    35,
    1,
    1,
    8,
    10,
    1,
    1,
    36,
    31,
    1,
    1,
    4,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    47,
    41,
    10,
    1,
    1,
    1,
    1,
    1,
    41,
    40,
    7,
    1,
    39,
    41,
    8,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    41,
    47,
    1,
    1,
    1,
    1,
    1,
    12,
    40,
    41,
    1,
    9,
    38,
    47,
    1,
    1,
    1,
    1,
    1,
    7,
    24,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    9,
    1,
    1,
    8,
    12,
    1,
    1,
    54,
    37,
    1,
    1,
    7,
    12,
    1,
    1,
    21,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    1,
    1,
    30,
    27,
    9,
    1,
    25,
    52,
    33,
    1,
    25,
    24,
    1,
    1,
    9,
    31,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    26,
    1,
    10,
    25,
    30,
    1,
    54,
    52,
    27,
    1,
    1,
    28,
    27,
    1,
    23,
    33,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    13,
    1,
    1,
    12,
    9,
    1,
    1,
    37,
    33,
    1,
    1,
    12,
    11,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    8,
    1,
    1,
    3,
    10,
    1,
    1,
    18,
    19,
    1,
    1,
    3,
    7,
    1,
    1,
    22,
    23,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    26,
    1,
    10,
    25,
    42,
    1,
    19,
    29,
    27,
    1,
    1,
    28,
    27,
    1,
    23,
    33,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    1,
    1,
    30,
    25,
    9,
    1,
    27,
    52,
    31,
    1,
    25,
    24,
    1,
    1,
    9,
    33,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    8,
    1,
    1,
    13,
    3,
    1,
    1,
    31,
    18,
    1,
    1,
    12,
    7,
    1,
    1,
    53,
    22,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    27,
    26,
    1,
    1,
    1,
    1,
    1,
    7,
    28,
    27,
    1,
    10,
    27,
    32,
    1,
    1,
    1,
    1,
    1,
    11,
    40,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    25,
    9,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    11,
    1,
    32,
    27,
    9,
    1,
    1,
    1,
    1,
    1,
    38,
    51,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    1,
    1,
    7,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    34,
    35,
    1,
    1,
    10,
    8,
    1,
    1,
    37,
    33,
    1,
    1,
    4,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    27,
    30,
    1,
    1,
    24,
    27,
    1,
    1,
    1,
    1,
    1,
    35,
    43,
    6,
    1,
    1,
    25,
    32,
    1,
    33,
    46,
    41,
    1,
    1,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    27,
    13,
    1,
    27,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    16,
    49,
    1,
    26,
    27,
    1,
    1,
    38,
    46,
    19,
    1,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    7,
    1,
    1,
    12,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    49,
    34,
    1,
    1,
    9,
    8,
    1,
    1,
    54,
    37,
    1,
    1,
    6,
    5,
    0,
    6,
    1,
    1,
    18,
    19,
    1,
    1,
    8,
    10,
    1,
    1,
    34,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    1,
    1,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    1,
    19,
    29,
    25,
    1,
    1,
    27,
    32,
    1,
    35,
    43,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    27,
    1,
    9,
    38,
    44,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    3,
    1,
    1,
    25,
    52,
    33,
    1,
    26,
    25,
    1,
    1,
    0,
    16,
    50,
    1,
    1,
    1,
    1,
    1,
    27,
    28,
    1,
    1,
    44,
    41,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    6,
    1,
    1,
    33,
    18,
    1,
    1,
    9,
    10,
    1,
    1,
    50,
    34,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    7,
    1,
    1,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    24,
    25,
    1,
    1,
    1,
    1,
    1,
    10,
    27,
    26,
    1,
    7,
    28,
    25,
    1,
    1,
    1,
    1,
    1,
    13,
    38,
    39,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    11,
    1,
    1,
    1,
    1,
    1,
    26,
    27,
    13,
    1,
    27,
    24,
    12,
    1,
    1,
    1,
    1,
    1,
    39,
    38,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    21,
    1,
    1,
    11,
    12,
    1,
    1,
    36,
    31,
    1,
    1,
    12,
    9,
    1,
    1,
    13,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    21,
    31,
    9,
    1,
    1,
    51,
    41,
    1,
    31,
    45,
    38,
    1,
    9,
    38,
    48,
    1,
    1,
    41,
    47,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    31,
    53,
    1,
    41,
    51,
    1,
    1,
    41,
    45,
    54,
    1,
    48,
    41,
    8,
    1,
    39,
    38,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    20,
    1,
    1,
    7,
    12,
    1,
    1,
    19,
    36,
    1,
    1,
    8,
    12,
    1,
    1,
    10,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    12,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    26,
    1,
    10,
    25,
    30,
    1,
    19,
    29,
    25,
    1,
    1,
    28,
    27,
    1,
    23,
    33,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    26,
    27,
    1,
    25,
    0,
    1,
    44,
    29,
    43,
    1,
    38,
    3,
    25,
    28,
    1,
    33,
    50,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    26,
    13,
    42,
    1,
    0,
    38,
    25,
    1,
    16,
    45,
    1,
    24,
    27,
    11,
    13,
    1,
    50,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    39,
    41,
    1,
    1,
    44,
    41,
    10,
    1,
    38,
    45,
    19,
    1,
    41,
    40,
    1,
    1,
    10,
    54,
    23,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    32,
    27,
    47,
    1,
    1,
    1,
    1,
    28,
    25,
    28,
    41,
    27,
    32,
    25,
    47,
    1,
    1,
    1,
    1,
    40,
    38,
    40,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    32,
    25,
    26,
    38,
    1,
    1,
    1,
    1,
    25,
    24,
    27,
    51,
    32,
    25,
    32,
    38,
    1,
    1,
    1,
    1,
    38,
    51,
    41,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    27,
    42,
    1,
    1,
    24,
    27,
    1,
    1,
    1,
    1,
    1,
    35,
    43,
    0,
    1,
    1,
    25,
    32,
    1,
    33,
    46,
    38,
    1,
    1,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    27,
    6,
    1,
    48,
    7,
    27,
    28,
    1,
    1,
    1,
    1,
    1,
    43,
    61,
    1,
    5,
    10,
    26,
    25,
    1,
    46,
    20,
    1,
    25,
    4,
    9,
    11,
    1,
    1,
    1,
    1,
    1,
    30,
    1,
    6,
    41,
    1,
    28,
    27,
    12,
    1,
    1,
    1,
    1,
    0,
    1,
    62,
    22,
    1,
    27,
    32,
    13,
    41,
    1,
    20,
    29,
    1,
    11,
    9,
    6,
    1,
    1,
    1,
    1,
    1,
    48,
    38,
    8,
    1,
    38,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    22,
    35,
    1,
    39,
    38,
    1,
    1,
    25,
    52,
    33,
    1,
    10,
    3,
    1,
    1,
    7,
    8,
    1,
    19,
    29,
    27,
    1,
    1,
    27,
    32,
    1,
    35,
    43,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    27,
    1,
    9,
    38,
    48,
    1,
    1,
    1,
    1,
    1,
    0,
    8,
    3,
    1,
    29,
    43,
    1,
    38,
    8,
    32,
    25,
    1,
    43,
    61,
    1,
    5,
    1,
    1,
    1,
    1,
    3,
    25,
    28,
    1,
    38,
    5,
    1,
    30,
    1,
    1,
    1,
    1,
    1,
    7,
    10,
    5,
    27,
    1,
    16,
    46,
    1,
    27,
    26,
    13,
    6,
    1,
    62,
    20,
    1,
    1,
    1,
    1,
    1,
    28,
    25,
    12,
    48,
    1,
    4,
    25,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    1,
    1,
    38,
    46,
    19,
    1,
    47,
    38,
    1,
    1,
    5,
    20,
    35,
    1,
    1,
    1,
    1,
    1,
    41,
    40,
    1,
    1,
    30,
    25,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    27,
    24,
    38,
    1,
    1,
    1,
    1,
    27,
    32,
    27,
    47,
    28,
    25,
    24,
    41,
    1,
    1,
    1,
    1,
    38,
    47,
    38,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    27,
    51,
    1,
    1,
    1,
    1,
    26,
    27,
    32,
    41,
    27,
    28,
    27,
    40,
    1,
    1,
    1,
    1,
    39,
    38,
    47,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    21,
    31,
    13,
    1,
    1,
    51,
    41,
    1,
    31,
    45,
    41,
    1,
    9,
    38,
    44,
    1,
    1,
    41,
    47,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    49,
    1,
    8,
    11,
    41,
    40,
    1,
    45,
    22,
    1,
    27,
    38,
    5,
    1,
    30,
    13,
    39,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    49,
    54,
    1,
    40,
    41,
    7,
    38,
    1,
    22,
    52,
    44,
    1,
    4,
    27,
    1,
    38,
    47,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    19,
    21,
    1,
    27,
    24,
    1,
    1,
    27,
    29,
    31,
    1,
    30,
    27,
    9,
    1,
    32,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    9,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    13,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    8,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    10,
    3,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    1,
    1,
    30,
    27,
    9,
    1,
    27,
    29,
    31,
    1,
    25,
    24,
    1,
    1,
    9,
    31,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    26,
    9,
    42,
    1,
    6,
    38,
    25,
    1,
    43,
    45,
    1,
    24,
    27,
    12,
    13,
    1,
    49,
    19,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    32,
    25,
    1,
    27,
    6,
    1,
    48,
    52,
    16,
    1,
    41,
    7,
    27,
    24,
    1,
    31,
    49,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    39,
    1,
    13,
    41,
    48,
    1,
    33,
    46,
    38,
    1,
    1,
    51,
    38,
    1,
    53,
    54,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    27,
    26,
    41,
    1,
    1,
    1,
    1,
    27,
    28,
    27,
    40,
    26,
    27,
    32,
    41,
    1,
    1,
    1,
    1,
    41,
    40,
    41,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    26,
    27,
    39,
    1,
    1,
    1,
    1,
    24,
    27,
    28,
    38,
    25,
    26,
    25,
    39,
    1,
    1,
    1,
    1,
    51,
    41,
    40,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    42,
    25,
    13,
    1,
    27,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    43,
    49,
    1,
    26,
    27,
    1,
    1,
    38,
    45,
    19,
    1,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    30,
    1,
    0,
    41,
    1,
    28,
    27,
    11,
    1,
    1,
    1,
    1,
    0,
    1,
    61,
    22,
    1,
    27,
    32,
    9,
    41,
    1,
    22,
    29,
    1,
    11,
    9,
    0,
    1,
    1,
    1,
    1,
    25,
    0,
    1,
    44,
    3,
    25,
    24,
    1,
    1,
    1,
    1,
    1,
    16,
    62,
    1,
    4,
    8,
    32,
    27,
    1,
    45,
    22,
    1,
    27,
    5,
    13,
    12,
    1,
    1,
    1,
    1,
    1,
    9,
    38,
    44,
    1,
    1,
    40,
    38,
    1,
    1,
    1,
    1,
    1,
    50,
    20,
    5,
    1,
    1,
    41,
    47,
    1,
    54,
    52,
    27,
    1,
    1,
    3,
    10,
    1,
    1,
    8,
    7,
    1,
    1,
    27,
    52,
    31,
    1,
    32,
    27,
    1,
    1,
    6,
    16,
    49,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    1,
    1,
    48,
    41,
    8,
    1,
    1,
    1,
    1,
    1,
    3,
    8,
    5,
    25,
    1,
    16,
    45,
    1,
    25,
    32,
    13,
    0,
    1,
    62,
    22,
    1,
    1,
    1,
    1,
    1,
    24,
    27,
    12,
    44,
    1,
    4,
    27,
    1,
    1,
    1,
    1,
    0,
    8,
    3,
    1,
    29,
    43,
    1,
    38,
    8,
    32,
    25,
    1,
    43,
    61,
    1,
    5,
    1,
    1,
    1,
    1,
    3,
    25,
    28,
    1,
    38,
    5,
    1,
    30,
    1,
    1,
    1,
    1,
    1,
    12,
    9,
    1,
    33,
    46,
    41,
    1,
    1,
    38,
    47,
    1,
    50,
    20,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    51,
    38,
    1,
    10,
    25,
    42,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    25,
    51,
    1,
    1,
    1,
    1,
    26,
    27,
    26,
    41,
    27,
    28,
    25,
    40,
    1,
    1,
    1,
    1,
    39,
    38,
    39,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    27,
    28,
    38,
    1,
    1,
    1,
    1,
    27,
    32,
    25,
    47,
    28,
    25,
    28,
    41,
    1,
    1,
    1,
    1,
    38,
    47,
    41,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    33,
    53,
    1,
    41,
    51,
    1,
    1,
    41,
    46,
    54,
    1,
    48,
    38,
    8,
    1,
    39,
    38,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    50,
    54,
    1,
    40,
    41,
    3,
    38,
    1,
    20,
    52,
    44,
    1,
    5,
    27,
    1,
    38,
    47,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    50,
    1,
    10,
    12,
    38,
    51,
    1,
    46,
    20,
    1,
    25,
    41,
    4,
    1,
    42,
    9,
    47,
    38,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    19,
    10,
    1,
    1,
    24,
    27,
    1,
    19,
    29,
    25,
    1,
    10,
    25,
    30,
    1,
    1,
    27,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    13,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    13,
    12,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    10,
    1,
    1,
    9,
    3,
    1,
    1,
    33,
    18,
    1,
    1,
    12,
    3,
    1,
    1,
    17,
    22,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    39,
    41,
    1,
    1,
    44,
    38,
    10,
    1,
    38,
    46,
    19,
    1,
    41,
    40,
    1,
    1,
    10,
    19,
    23,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    39,
    1,
    13,
    41,
    44,
    1,
    33,
    46,
    41,
    1,
    1,
    51,
    38,
    1,
    53,
    54,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    8,
    1,
    1,
    3,
    10,
    1,
    1,
    18,
    19,
    1,
    1,
    3,
    7,
    1,
    1,
    22,
    23,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    47,
    41,
    10,
    1,
    1,
    1,
    1,
    1,
    41,
    40,
    7,
    1,
    47,
    38,
    10,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    38,
    39,
    1,
    1,
    1,
    1,
    1,
    11,
    51,
    38,
    1,
    9,
    38,
    47,
    1,
    1,
    1,
    1,
    1,
    3,
    28,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    7,
    1,
    1,
    12,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    50,
    34,
    1,
    1,
    9,
    10,
    1,
    1,
    19,
    37,
    1,
    1,
    6,
    4,
    1,
    1,
    1,
    1,
    1,
    48,
    41,
    8,
    1,
    38,
    40,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    20,
    35,
    1,
    39,
    38,
    1,
    1,
    25,
    29,
    33,
    1,
    10,
    3,
    1,
    1,
    1,
    1,
    1,
    9,
    38,
    48,
    1,
    1,
    40,
    38,
    1,
    1,
    1,
    1,
    1,
    50,
    20,
    4,
    1,
    1,
    41,
    47,
    1,
    54,
    52,
    25,
    1,
    1,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    1,
    1,
    7,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    34,
    35,
    1,
    1,
    10,
    8,
    1,
    1,
    37,
    33,
    1,
    1,
    4,
    5,
    1,
    1,
    1,
    1,
    4,
    0,
    1,
    1,
    31,
    18,
    1,
    1,
    9,
    8,
    1,
    1,
    49,
    34,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    3,
    1,
    1,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    1,
    1,
    38,
    45,
    19,
    1,
    47,
    38,
    1,
    1,
    5,
    22,
    35,
    1,
    1,
    1,
    1,
    1,
    41,
    40,
    1,
    1,
    30,
    27,
    9,
    1,
    1,
    1,
    1,
    1,
    11,
    13,
    1,
    31,
    45,
    41,
    1,
    1,
    41,
    39,
    1,
    49,
    22,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    40,
    41,
    1,
    8,
    27,
    42,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    1,
    1,
    18,
    19,
    1,
    1,
    8,
    10,
    1,
    1,
    34,
    35,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    7,
    1,
    1,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    51,
    3,
    1,
    1,
    1,
    1,
    1,
    47,
    41,
    10,
    1,
    41,
    51,
    7,
    1,
    1,
    1,
    1,
    1,
    26,
    27,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    51,
    38,
    1,
    1,
    1,
    1,
    1,
    13,
    41,
    47,
    1,
    12,
    40,
    38,
    1,
    1,
    1,
    1,
    1,
    8,
    27,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    53,
    20,
    1,
    1,
    7,
    11,
    1,
    1,
    54,
    36,
    1,
    1,
    10,
    12,
    1,
    1,
    10,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    54,
    21,
    1,
    27,
    24,
    1,
    1,
    27,
    52,
    31,
    1,
    30,
    25,
    9,
    1,
    32,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    19,
    8,
    1,
    1,
    24,
    27,
    1,
    19,
    29,
    27,
    1,
    10,
    25,
    42,
    1,
    1,
    27,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    21,
    1,
    1,
    11,
    12,
    1,
    1,
    36,
    31,
    1,
    1,
    12,
    9,
    1,
    1,
    13,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    3,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    14,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    27,
    32,
    1,
    3,
    24,
    25,
    1,
    1,
    1,
    1,
    1,
    5,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    32,
    25,
    47,
    24,
    27,
    24,
    38,
    1,
    1,
    1,
    1,
    12,
    9,
    11,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    27,
    32,
    41,
    25,
    24,
    25,
    51,
    1,
    1,
    1,
    1,
    13,
    12,
    9,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    47,
    38,
    10,
    1,
    38,
    51,
    3,
    1,
    1,
    1,
    1,
    1,
    10,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    56,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    55,
    58,
    1,
    1,
    1,
    1,
    1,
    5,
    59,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    56,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    56,
    60,
    57,
    1,
    1,
    1,
    1,
    1,
    12,
    59,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    10,
    27,
    32,
    1,
    1,
    1,
    1,
    1,
    7,
    28,
    25,
    1,
    10,
    27,
    26,
    1,
    1,
    1,
    1,
    1,
    11,
    40,
    38,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    32,
    25,
    47,
    1,
    1,
    1,
    1,
    28,
    25,
    24,
    41,
    27,
    32,
    27,
    47,
    1,
    1,
    1,
    1,
    40,
    38,
    51,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    27,
    32,
    41,
    1,
    1,
    1,
    1,
    27,
    28,
    25,
    40,
    26,
    27,
    26,
    41,
    1,
    1,
    1,
    1,
    41,
    40,
    38,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    47,
    38,
    10,
    1,
    1,
    1,
    1,
    1,
    41,
    51,
    7,
    1,
    47,
    41,
    10,
    1,
    1,
    1,
    1,
    1,
    25,
    28,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    28,
    25,
    1,
    1,
    1,
    1,
    1,
    8,
    25,
    26,
    1,
    7,
    28,
    27,
    1,
    1,
    1,
    1,
    1,
    9,
    41,
    39,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    25,
    24,
    41,
    1,
    1,
    1,
    1,
    25,
    26,
    27,
    39,
    28,
    25,
    28,
    41,
    1,
    1,
    1,
    1,
    41,
    39,
    38,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    27,
    51,
    1,
    1,
    1,
    1,
    26,
    27,
    32,
    41,
    25,
    24,
    25,
    51,
    1,
    1,
    1,
    1,
    39,
    38,
    47,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    51,
    7,
    1,
    1,
    1,
    1,
    1,
    39,
    41,
    8,
    1,
    41,
    40,
    7,
    1,
    1,
    1,
    1,
    1,
    32,
    27,
    9,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    2,
    55,
    56,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    56,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    14,
    5,
    1,
    1,
    1,
    1,
    1,
    58,
    60,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    56,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    11,
    40,
    38,
    1,
    13,
    38,
    39,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    9,
    11,
    10,
    1,
    1,
    1,
    1,
    40,
    38,
    51,
    25,
    38,
    47,
    38,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    9,
    7,
    1,
    1,
    1,
    1,
    41,
    40,
    38,
    24,
    39,
    38,
    39,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    25,
    28,
    11,
    1,
    26,
    27,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    57,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    57,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    14,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    13,
    1,
    25,
    24,
    11,
    1,
    1,
    1,
    1,
    1,
    13,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    27,
    26,
    41,
    25,
    24,
    27,
    51,
    1,
    1,
    1,
    1,
    13,
    12,
    13,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    32,
    27,
    47,
    24,
    27,
    28,
    38,
    1,
    1,
    1,
    1,
    12,
    9,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    41,
    39,
    1,
    11,
    51,
    38,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    58,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    58,
    55,
    57,
    1,
    1,
    1,
    1,
    1,
    11,
    57,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    58,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    60,
    56,
    1,
    1,
    1,
    1,
    1,
    4,
    57,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    13,
    1,
    1,
    1,
    1,
    1,
    27,
    24,
    12,
    1,
    26,
    27,
    13,
    1,
    1,
    1,
    1,
    1,
    41,
    51,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    27,
    26,
    41,
    1,
    1,
    1,
    1,
    27,
    28,
    27,
    40,
    26,
    27,
    32,
    41,
    1,
    1,
    1,
    1,
    41,
    40,
    41,
    24,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    32,
    27,
    47,
    1,
    1,
    1,
    1,
    28,
    25,
    28,
    41,
    27,
    32,
    25,
    47,
    1,
    1,
    1,
    1,
    40,
    38,
    40,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    41,
    39,
    1,
    1,
    1,
    1,
    1,
    12,
    40,
    38,
    1,
    13,
    41,
    47,
    1,
    1,
    1,
    1,
    1,
    7,
    24,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    24,
    12,
    1,
    1,
    1,
    1,
    1,
    32,
    27,
    9,
    1,
    27,
    28,
    12,
    1,
    1,
    1,
    1,
    1,
    47,
    38,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    28,
    27,
    40,
    1,
    1,
    1,
    1,
    32,
    25,
    32,
    38,
    27,
    28,
    25,
    40,
    1,
    1,
    1,
    1,
    47,
    41,
    47,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    24,
    27,
    24,
    38,
    1,
    1,
    1,
    1,
    27,
    32,
    27,
    47,
    24,
    27,
    28,
    38,
    1,
    1,
    1,
    1,
    38,
    47,
    38,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    40,
    38,
    1,
    1,
    1,
    1,
    1,
    9,
    38,
    47,
    1,
    12,
    40,
    41,
    1,
    1,
    1,
    1,
    1,
    10,
    25,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    14,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    14,
    4,
    1,
    1,
    1,
    1,
    1,
    58,
    60,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    28,
    56,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    2,
    55,
    56,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    56,
    28,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    41,
    51,
    7,
    1,
    39,
    38,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    13,
    7,
    1,
    1,
    1,
    1,
    41,
    40,
    41,
    24,
    39,
    38,
    47,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    9,
    12,
    10,
    1,
    1,
    1,
    1,
    40,
    38,
    40,
    25,
    38,
    47,
    41,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    7,
    24,
    27,
    1,
    8,
    27,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    59,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    59,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    59,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    57,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    2,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    21,
    1,
    1,
    4,
    5,
    1,
    1,
    15,
    16,
    1,
    1,
    0,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    21,
    31,
    13,
    1,
    1,
    12,
    13,
    1,
    16,
    18,
    3,
    1,
    1,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    33,
    53,
    1,
    9,
    11,
    1,
    1,
    7,
    18,
    20,
    1,
    8,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    53,
    20,
    1,
    1,
    0,
    5,
    1,
    1,
    22,
    15,
    1,
    1,
    4,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    38,
    39,
    1,
    12,
    51,
    41,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    47,
    41,
    10,
    1,
    41,
    51,
    7,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    13,
    1,
    1,
    12,
    9,
    1,
    1,
    36,
    31,
    1,
    1,
    12,
    11,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    47,
    1,
    9,
    38,
    44,
    1,
    31,
    45,
    41,
    1,
    1,
    40,
    41,
    1,
    17,
    19,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    47,
    38,
    1,
    1,
    48,
    38,
    8,
    1,
    41,
    46,
    54,
    1,
    38,
    51,
    1,
    1,
    8,
    19,
    21,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    13,
    1,
    1,
    10,
    12,
    1,
    1,
    54,
    36,
    1,
    1,
    7,
    11,
    1,
    1,
    23,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    23,
    1,
    1,
    12,
    11,
    1,
    1,
    37,
    33,
    1,
    1,
    12,
    9,
    1,
    1,
    9,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    23,
    33,
    13,
    1,
    1,
    40,
    38,
    1,
    33,
    46,
    41,
    1,
    9,
    38,
    48,
    1,
    1,
    38,
    39,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    31,
    53,
    1,
    41,
    51,
    1,
    1,
    41,
    45,
    54,
    1,
    44,
    38,
    10,
    1,
    39,
    38,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    53,
    22,
    1,
    1,
    3,
    11,
    1,
    1,
    54,
    37,
    1,
    1,
    8,
    12,
    1,
    1,
    8,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    12,
    13,
    1,
    1,
    1,
    1,
    1,
    11,
    40,
    41,
    1,
    9,
    41,
    39,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    0,
    1,
    1,
    1,
    1,
    1,
    41,
    40,
    7,
    1,
    47,
    38,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    1,
    1,
    15,
    16,
    1,
    1,
    6,
    0,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    1,
    16,
    18,
    3,
    1,
    1,
    3,
    10,
    1,
    17,
    19,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    1,
    1,
    7,
    18,
    20,
    1,
    10,
    3,
    1,
    1,
    8,
    19,
    21,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    6,
    1,
    1,
    22,
    15,
    1,
    1,
    5,
    0,
    1,
    1,
    23,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    7,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    21,
    31,
    9,
    1,
    1,
    12,
    13,
    1,
    16,
    18,
    7,
    1,
    1,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    49,
    1,
    8,
    4,
    9,
    12,
    1,
    18,
    34,
    1,
    12,
    0,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    50,
    54,
    1,
    11,
    13,
    6,
    3,
    1,
    34,
    36,
    1,
    3,
    8,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    54,
    21,
    1,
    10,
    7,
    1,
    1,
    12,
    37,
    16,
    1,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    47,
    38,
    26,
    51,
    41,
    40,
    27,
    1,
    1,
    1,
    1,
    3,
    10,
    3,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    47,
    41,
    39,
    25,
    41,
    40,
    41,
    24,
    1,
    1,
    1,
    1,
    10,
    7,
    8,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    47,
    1,
    9,
    38,
    48,
    1,
    31,
    45,
    38,
    1,
    1,
    40,
    41,
    1,
    17,
    19,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    47,
    41,
    1,
    38,
    5,
    1,
    30,
    45,
    22,
    1,
    27,
    12,
    38,
    40,
    1,
    19,
    35,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    41,
    47,
    10,
    44,
    1,
    5,
    27,
    38,
    1,
    20,
    52,
    1,
    51,
    41,
    3,
    10,
    1,
    35,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    1,
    1,
    30,
    25,
    9,
    1,
    27,
    52,
    31,
    1,
    25,
    24,
    1,
    1,
    9,
    33,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    23,
    33,
    9,
    1,
    1,
    40,
    38,
    1,
    33,
    46,
    38,
    1,
    9,
    38,
    44,
    1,
    1,
    38,
    39,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    33,
    50,
    1,
    10,
    12,
    38,
    51,
    1,
    46,
    20,
    1,
    25,
    38,
    5,
    1,
    30,
    9,
    47,
    38,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    49,
    54,
    1,
    40,
    41,
    7,
    38,
    1,
    22,
    52,
    48,
    1,
    5,
    25,
    1,
    38,
    47,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    54,
    23,
    1,
    25,
    28,
    1,
    1,
    25,
    52,
    33,
    1,
    30,
    27,
    9,
    1,
    26,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    9,
    12,
    10,
    1,
    1,
    1,
    1,
    40,
    38,
    40,
    25,
    41,
    39,
    38,
    32,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    9,
    7,
    1,
    1,
    1,
    1,
    41,
    40,
    38,
    24,
    47,
    41,
    47,
    25,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    1,
    16,
    18,
    7,
    1,
    1,
    3,
    10,
    1,
    17,
    19,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    8,
    3,
    1,
    18,
    34,
    1,
    12,
    6,
    10,
    7,
    1,
    19,
    35,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    8,
    4,
    3,
    1,
    34,
    36,
    1,
    7,
    10,
    5,
    10,
    1,
    35,
    31,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    1,
    1,
    12,
    37,
    16,
    1,
    13,
    11,
    1,
    1,
    9,
    33,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    10,
    3,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    8,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    33,
    17,
    1,
    13,
    12,
    1,
    1,
    3,
    18,
    22,
    1,
    10,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    50,
    19,
    1,
    12,
    9,
    6,
    7,
    1,
    34,
    37,
    1,
    7,
    10,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    49,
    1,
    8,
    4,
    9,
    12,
    1,
    18,
    34,
    1,
    12,
    0,
    8,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    53,
    54,
    10,
    1,
    1,
    7,
    10,
    1,
    20,
    36,
    12,
    1,
    1,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    47,
    41,
    47,
    25,
    41,
    40,
    38,
    24,
    1,
    1,
    1,
    1,
    10,
    7,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    47,
    41,
    26,
    51,
    41,
    51,
    27,
    1,
    1,
    1,
    1,
    3,
    10,
    7,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    1,
    1,
    1,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    39,
    41,
    1,
    1,
    44,
    38,
    10,
    1,
    38,
    46,
    19,
    1,
    41,
    40,
    1,
    1,
    10,
    19,
    23,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    38,
    39,
    10,
    48,
    1,
    5,
    25,
    41,
    1,
    20,
    29,
    1,
    40,
    38,
    3,
    8,
    1,
    35,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    47,
    41,
    1,
    38,
    5,
    1,
    30,
    45,
    22,
    1,
    27,
    12,
    38,
    40,
    1,
    19,
    35,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    27,
    32,
    1,
    8,
    27,
    30,
    1,
    54,
    52,
    25,
    1,
    1,
    24,
    25,
    1,
    21,
    31,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    33,
    53,
    1,
    41,
    51,
    1,
    1,
    41,
    46,
    54,
    1,
    44,
    41,
    10,
    1,
    39,
    38,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    50,
    54,
    1,
    40,
    41,
    3,
    38,
    1,
    20,
    52,
    48,
    1,
    4,
    25,
    1,
    38,
    47,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    31,
    49,
    1,
    8,
    11,
    41,
    40,
    1,
    45,
    22,
    1,
    27,
    41,
    4,
    1,
    42,
    13,
    39,
    41,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    19,
    10,
    1,
    1,
    24,
    27,
    1,
    19,
    29,
    25,
    1,
    8,
    27,
    42,
    1,
    1,
    27,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    9,
    3,
    1,
    1,
    1,
    1,
    38,
    51,
    38,
    28,
    39,
    38,
    47,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    13,
    12,
    8,
    1,
    1,
    1,
    1,
    51,
    41,
    40,
    27,
    38,
    47,
    38,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    1,
    1,
    1,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    3,
    1,
    1,
    3,
    18,
    22,
    1,
    8,
    7,
    1,
    1,
    10,
    19,
    23,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    10,
    4,
    7,
    1,
    34,
    37,
    1,
    3,
    8,
    5,
    8,
    1,
    35,
    33,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    8,
    3,
    1,
    18,
    34,
    1,
    12,
    6,
    10,
    7,
    1,
    19,
    35,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    13,
    1,
    20,
    36,
    12,
    1,
    1,
    12,
    9,
    1,
    21,
    31,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    10,
    7,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    12,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    20,
    1,
    1,
    0,
    4,
    1,
    1,
    20,
    15,
    1,
    1,
    4,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    19,
    21,
    1,
    10,
    7,
    1,
    1,
    12,
    36,
    16,
    1,
    9,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    19,
    10,
    1,
    1,
    3,
    8,
    1,
    22,
    37,
    12,
    1,
    1,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    20,
    21,
    1,
    1,
    4,
    5,
    1,
    1,
    15,
    16,
    1,
    1,
    0,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    27,
    13,
    1,
    27,
    24,
    12,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    25,
    32,
    1,
    7,
    24,
    27,
    1,
    1,
    1,
    1,
    1,
    5,
    11,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    9,
    1,
    1,
    8,
    12,
    1,
    1,
    19,
    36,
    1,
    1,
    7,
    12,
    1,
    1,
    21,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    26,
    25,
    1,
    1,
    30,
    27,
    9,
    1,
    27,
    29,
    31,
    1,
    25,
    24,
    1,
    1,
    9,
    31,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    25,
    26,
    1,
    10,
    25,
    30,
    1,
    19,
    29,
    25,
    1,
    1,
    28,
    27,
    1,
    23,
    33,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    13,
    1,
    1,
    12,
    9,
    1,
    1,
    36,
    31,
    1,
    1,
    12,
    11,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    22,
    1,
    1,
    3,
    12,
    1,
    1,
    19,
    37,
    1,
    1,
    10,
    12,
    1,
    1,
    8,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    19,
    23,
    1,
    25,
    28,
    1,
    1,
    25,
    29,
    33,
    1,
    30,
    25,
    9,
    1,
    26,
    27,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    17,
    19,
    8,
    1,
    1,
    24,
    27,
    1,
    19,
    29,
    27,
    1,
    8,
    27,
    30,
    1,
    1,
    27,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    22,
    23,
    1,
    1,
    12,
    11,
    1,
    1,
    37,
    33,
    1,
    1,
    12,
    9,
    1,
    1,
    9,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    1,
    1,
    1,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    5,
    1,
    1,
    1,
    1,
    1,
    25,
    24,
    11,
    1,
    32,
    27,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    7,
    10,
    1,
    1,
    1,
    1,
    1,
    7,
    24,
    25,
    1,
    10,
    25,
    26,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    1,
    1,
    1,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    0,
    1,
    1,
    20,
    15,
    1,
    1,
    5,
    6,
    1,
    1,
    21,
    16,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    1,
    1,
    12,
    36,
    16,
    1,
    13,
    11,
    1,
    1,
    9,
    31,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    9,
    1,
    22,
    37,
    12,
    1,
    1,
    11,
    13,
    1,
    23,
    33,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    6,
    1,
    1,
    15,
    16,
    1,
    1,
    6,
    0,
    1,
    1,
    16,
    17,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    11,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    10,
    7,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    10,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    11,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    57,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    59,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    12,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    9,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    13,
    12,
    13,
    7,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    9,
    11,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    13,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    59,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    57,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    7,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    3,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    8,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    3,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    10,
    7,
    10,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    7,
    8,
    7,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    11,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    59,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    57,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    13,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    11,
    13,
    12,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    3,
    8,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    12,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    9,
    11,
    9,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    9,
    12,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    3,
    10,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    12,
    59,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    57,
    11,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    7,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    8,
    3,
    8,
    12,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    10,
    3,
    13,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    12,
    9,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    3,
    2,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    2,
    3,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    6,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    4,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    5,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    0,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1,
    1
  ],
  "index_convention": "alpha_indices uses 0-based exact_values indices; triples enumerate Tuples[fields2,3] (rightmost field fastest)",
  "source_file": "original-provenance/e8_workflow_120/runs/wp100_guard20/case_k0_kp7/ope_exact.wl",
  "source_sha256": "9daf41fb152c67fd7a69a2475182a4f243bd3a4defa7c311ba6f4767f21192fe",
  "numeric_values": [
    {
      "re": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "0"
    },
    {
      "re": "122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119",
      "im": "0"
    },
    {
      "re": "105737126344056411953503700002860572698107896024530290921158855421519582984251108918118589235711605941630489816077042444e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "0",
      "im": "100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119"
    },
    {
      "re": "-100000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "-105737126344056411953503700002860572698107896024530290921158855421519582984251108918118589235711605941630489816077042444e-119",
      "im": "0"
    },
    {
      "re": "707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148512e-120"
    },
    {
      "re": "-707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148513e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-105737126344056411953503700002860572698107896024530290921158855421519582984251108918118589235711605941630489816077042444e-119"
    },
    {
      "re": "0",
      "im": "105737126344056411953503700002860572698107896024530290921158855421519582984251108918118589235711605941630489816077042444e-119"
    },
    {
      "re": "0",
      "im": "707106781186547524400844362104849039284835937688474036588339868995366239231053519425193767163820786367506923115456148512e-120"
    },
    {
      "re": "-122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119",
      "im": "0"
    },
    {
      "re": "129099444873580562839308846659413320361097390176386360886252458870449436397899301117309579228622450597210073562031654900e-119",
      "im": "0"
    },
    {
      "re": "-863340021370450484228058465224496458726527455123558713940779113571403337923558016205242526224981315159632978574314234364e-120",
      "im": "0"
    },
    {
      "re": "577350269189625764509148780501957455647601751270126876018602326483977672302933345693715395585749525225208713805135567676e-120",
      "im": "0"
    },
    {
      "re": "912870929175276855761616304668003556587907824996638757044824082887488795204537889668097393606451042941211376571418987073e-120",
      "im": "0"
    },
    {
      "re": "-610473583580784394125223295967864453110712725413791983282963144683845792947456961169874099716323365911242618377794019323e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-863340021370450484228058465224496458726527455123558713940779113571403337923558016205242526224981315159632978574314234364e-120"
    },
    {
      "re": "0",
      "im": "577350269189625764509148780501957455647601751270126876018602326483977672302933345693715395585749525225208713805135567677e-120"
    },
    {
      "re": "0",
      "im": "863340021370450484228058465224496458726527455123558713940779113571403337923558016205242526224981315159632978574314234364e-120"
    },
    {
      "re": "0",
      "im": "-577350269189625764509148780501957455647601751270126876018602326483977672302933345693715395585749525225208713805135567677e-120"
    },
    {
      "re": "111803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175e-119",
      "im": "0"
    },
    {
      "re": "747674390610610270955949497070456697681729878807353172758296750023960733486498506424312212853744237791082356733553181673e-120",
      "im": "0"
    },
    {
      "re": "-500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120",
      "im": "0"
    },
    {
      "re": "-747674390610610270955949497070456697681729878807353172758296750023960733486498506424312212853744237791082356733553181673e-120",
      "im": "0"
    },
    {
      "re": "-111803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175e-119",
      "im": "0"
    },
    {
      "re": "645497224367902814196544233297066601805486950881931804431262294352247181989496505586547896143112252986050367810158274503e-120",
      "im": "0"
    },
    {
      "re": "-866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-610473583580784394125223295967864453110712725413791983282963144683845792947456961169874099716323365911242618377794019323e-120"
    },
    {
      "re": "500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "610473583580784394125223295967864453110712725413791983282963144683845792947456961169874099716323365911242618377794019323e-120"
    },
    {
      "re": "122094716716156878825044659193572890622142545082758396656592628936769158589491392233974819943264673182248523675558803865e-119",
      "im": "0"
    },
    {
      "re": "-816496580927726032732428024901963797321982493552223376144230855750320125819105008846619811034880078272864867075538063042e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "912870929175276855761616304668003556587907824996638757044824082887488795204537889668097393606451042941211376571418987073e-120"
    },
    {
      "re": "0",
      "im": "-912870929175276855761616304668003556587907824996638757044824082887488795204537889668097393606451042941211376571418987073e-120"
    },
    {
      "re": "0",
      "im": "747674390610610270955949497070456697681729878807353172758296750023960733486498506424312212853744237791082356733553181673e-120"
    },
    {
      "re": "0",
      "im": "500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120"
    },
    {
      "re": "0",
      "im": "-111803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175e-119"
    },
    {
      "re": "0",
      "im": "-747674390610610270955949497070456697681729878807353172758296750023960733486498506424312212853744237791082356733553181673e-120"
    },
    {
      "re": "866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120",
      "im": "0"
    },
    {
      "re": "863340021370450484228058465224496458726527455123558713940779113571403337923558016205242526224981315159632978574314234364e-120",
      "im": "0"
    },
    {
      "re": "0",
      "im": "866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120"
    },
    {
      "re": "0",
      "im": "645497224367902814196544233297066601805486950881931804431262294352247181989496505586547896143112252986050367810158274502e-120"
    },
    {
      "re": "0",
      "im": "-645497224367902814196544233297066601805486950881931804431262294352247181989496505586547896143112252986050367810158274502e-120"
    },
    {
      "re": "0",
      "im": "-500000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-120"
    },
    {
      "re": "0",
      "im": "-866025403784438646763723170752936183471402626905190314027903489725966508454400018540573093378624287837813070707703351515e-120"
    },
    {
      "re": "0",
      "im": "-816496580927726032732428024901963797321982493552223376144230855750320125819105008846619811034880078272864867075538063042e-120"
    },
    {
      "re": "0",
      "im": "816496580927726032732428024901963797321982493552223376144230855750320125819105008846619811034880078272864867075538063042e-120"
    },
    {
      "re": "0",
      "im": "111803398874989484820458683436563811772030917980576286213544862270526046281890244970720720418939113748475408807538689175e-119"
    },
    {
      "re": "-645497224367902814196544233297066601805486950881931804431262294352247181989496505586547896143112252986050367810158274503e-120",
      "im": "0"
    },
    {
      "re": "-577350269189625764509148780501957455647601751270126876018602326483977672302933345693715395585749525225208713805135567676e-120",
      "im": "0"
    },
    {
      "re": "610473583580784394125223295967864453110712725413791983282963144683845792947456961169874099716323365911242618377794019323e-120",
      "im": "0"
    },
    {
      "re": "150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "129501003205567572634208769783674468808979118268533807091116867035710500688533702430786378933747197273944946786147135154e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "-122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119"
    },
    {
      "re": "-129501003205567572634208769783674468808979118268533807091116867035710500688533702430786378933747197273944946786147135154e-119",
      "im": "0"
    },
    {
      "re": "0",
      "im": "122474487139158904909864203735294569598297374032833506421634628362548018872865751326992971655232011740929730061330709456e-119"
    },
    {
      "re": "-150000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-119",
      "im": "0"
    },
    {
      "re": "115470053837925152901829756100391491129520350254025375203720465296795534460586669138743079117149905045041742761027113535e-119",
      "im": "0"
    },
    {
      "re": "-115470053837925152901829756100391491129520350254025375203720465296795534460586669138743079117149905045041742761027113535e-119",
      "im": "0"
    }
  ],
  "numeric_precision": 120,
  "numeric_origin": "Existing 120-digit evaluation of the same exact OPE source",
  "numeric_csv_sha256": "7a2ff74e6631108ff43ec1c66123771940f48f8fff64f7b2747abdb82107f4da"
}


==> anc/galois/current_bootstrap/E8_p7_representatives.json <==
{
  "schema_version": 1,
  "kind": "E8CoefficientTable",
  "parameters": {
    "pp": 30,
    "k": 0,
    "kp": 7
  },
  "number_of_coefficients": 107,
  "solver_working_precision": 50,
  "reconstruction_tolerance": "1/10000000000000000000000000",
  "class_zero_normalization": 1,
  "zero_indices": [
    46,
    52,
    71,
    73,
    98,
    99,
    102,
    103,
    105,
    106,
    107
  ],
  "source_ope_file": "original-provenance/e8_workflow/runs/wp100_four_cases/case_k0_kp7/ope_exact.wl",
  "source_ope_sha256": "9daf41fb152c67fd7a69a2475182a4f243bd3a4defa7c311ba6f4767f21192fe",
  "coefficient_status": "Numerically recognized algebraic candidates; not a symbolic proof",
  "representatives_available": true,
  "classification": {
    "source": "original-provenance/e8_workflow/vendor/triplet_classification_E8.wl",
    "sha256": "451eefeb43deaa6b66cbd5df8f5fb40f6f29799595ca2010f9ebafa0e7167daf",
    "representative_identity_checked_exactly": true
  },
  "coefficients": [
    {
      "index": 1,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          0,
          5
        ],
        [
          0,
          5
        ]
      ]
    },
    {
      "index": 2,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          0,
          5
        ],
        [
          0,
          9
        ]
      ]
    },
    {
      "index": 3,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 4,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 5,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          3
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 6,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 7,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 8,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          0
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 9,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 10,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 11,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 12,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 13,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 14,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 15,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          0,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 16,
      "inputform": "Sqrt[5/3]",
      "display_inputform": "Sqrt[5/3]",
      "tex": "\\sqrt{\\frac{5}{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          3
        ]
      ]
    },
    {
      "index": 17,
      "inputform": "Root[-5 + 9*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[3])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 18,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 19,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 20,
      "inputform": "Root[-5 + 9*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[3])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 21,
      "inputform": "1/Sqrt[3]",
      "display_inputform": "1/Sqrt[3]",
      "tex": "\\frac{1}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 22,
      "inputform": "Sqrt[5/6]",
      "display_inputform": "Sqrt[5/6]",
      "tex": "\\sqrt{\\frac{5}{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 23,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 24,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 25,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 26,
      "inputform": "1/Sqrt[3]",
      "display_inputform": "1/Sqrt[3]",
      "tex": "\\frac{1}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 27,
      "inputform": "Root[-5 + 36*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[6])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 28,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          3,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 29,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          0
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 30,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          0
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 31,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 32,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 33,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 34,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 35,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 36,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          5,
          5
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 37,
      "inputform": "Sqrt[5/6]",
      "display_inputform": "Sqrt[5/6]",
      "tex": "\\sqrt{\\frac{5}{6}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 38,
      "inputform": "Root[-5 + 36*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[6])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 39,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 40,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 41,
      "inputform": "Sqrt[5/3]/2",
      "display_inputform": "Sqrt[5/3]/2",
      "tex": "\\frac{\\sqrt{\\frac{5}{3}}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 42,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 43,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 44,
      "inputform": "-1/2*Sqrt[3]",
      "display_inputform": "-1/2*Sqrt[3]",
      "tex": "-\\frac{\\sqrt{3}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 45,
      "inputform": "Root[-20 + 9*#1^4 & , 2, 0]",
      "display_inputform": "Sqrt[2/3]*5^(1/4)",
      "tex": "\\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          3,
          6
        ]
      ]
    },
    {
      "index": 46,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          3,
          8
        ]
      ]
    },
    {
      "index": 47,
      "inputform": "-1",
      "display_inputform": "-1",
      "tex": "-1",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 48,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 49,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 50,
      "inputform": "Root[-5 + 36*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[6])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 51,
      "inputform": "-Sqrt[2/3]",
      "display_inputform": "-Sqrt[2/3]",
      "tex": "-\\sqrt{\\frac{2}{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 52,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 53,
      "inputform": "(-I)/Sqrt[2]",
      "display_inputform": "(-I)/Sqrt[2]",
      "tex": "-\\frac{i}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          3,
          6
        ],
        [
          6,
          11
        ]
      ]
    },
    {
      "index": 54,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          0
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 55,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          0
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 56,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 57,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 58,
      "inputform": "Sqrt[5]/2",
      "display_inputform": "Sqrt[5]/2",
      "tex": "\\frac{\\sqrt{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 59,
      "inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
      "display_inputform": "(I/2)*5^(1/4)",
      "tex": "\\frac{i \\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          6,
          11
        ]
      ]
    },
    {
      "index": 60,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 61,
      "inputform": "-1/2",
      "display_inputform": "-1/2",
      "tex": "-\\frac{1}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 62,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 63,
      "inputform": "I/2",
      "display_inputform": "I/2",
      "tex": "\\frac{i}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          5,
          5
        ],
        [
          8,
          11
        ]
      ]
    },
    {
      "index": 64,
      "inputform": "Root[-5 + 36*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[6])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{6}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 65,
      "inputform": "Sqrt[5/3]/2",
      "display_inputform": "Sqrt[5/3]/2",
      "tex": "\\frac{\\sqrt{\\frac{5}{3}}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 66,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 67,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 68,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 69,
      "inputform": "Sqrt[3]/2",
      "display_inputform": "Sqrt[3]/2",
      "tex": "\\frac{\\sqrt{3}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          3
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 70,
      "inputform": "Root[-5 + 9*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[3]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 71,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 72,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 73,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          3,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 74,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          0
        ],
        [
          5,
          0
        ]
      ]
    },
    {
      "index": 75,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          0
        ],
        [
          9,
          0
        ]
      ]
    },
    {
      "index": 76,
      "inputform": "Sqrt[3/2]",
      "display_inputform": "Sqrt[3/2]",
      "tex": "\\sqrt{\\frac{3}{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 77,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          5,
          5
        ],
        [
          9,
          5
        ]
      ]
    },
    {
      "index": 78,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 79,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 80,
      "inputform": "1/Sqrt[2]",
      "display_inputform": "1/Sqrt[2]",
      "tex": "\\frac{1}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 81,
      "inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[2]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          0
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 82,
      "inputform": "3/2",
      "display_inputform": "3/2",
      "tex": "\\frac{3}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          5
        ]
      ]
    },
    {
      "index": 83,
      "inputform": "Root[-45 + 16*#1^4 & , 2, 0]",
      "display_inputform": "(Sqrt[3]*5^(1/4))/2",
      "tex": "\\frac{1}{2} \\sqrt{3} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          5,
          9
        ]
      ]
    },
    {
      "index": 84,
      "inputform": "Root[-45 + 16*#1^4 & , 2, 0]",
      "display_inputform": "(Sqrt[3]*5^(1/4))/2",
      "tex": "\\frac{1}{2} \\sqrt{3} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          9,
          5
        ]
      ]
    },
    {
      "index": 85,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          5,
          5
        ],
        [
          9,
          9
        ]
      ]
    },
    {
      "index": 86,
      "inputform": "-(1/Sqrt[2])",
      "display_inputform": "-(1/Sqrt[2])",
      "tex": "-\\frac{1}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 87,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 88,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 89,
      "inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
      "display_inputform": "-(5^(1/4)/Sqrt[2])",
      "tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 90,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 91,
      "inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
      "display_inputform": "-1/2*5^(1/4)",
      "tex": "-\\frac{\\sqrt[4]{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          3
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 92,
      "inputform": "1/2",
      "display_inputform": "1/2",
      "tex": "\\frac{1}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 93,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 94,
      "inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/2",
      "tex": "\\frac{\\sqrt[4]{5}}{2}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 95,
      "inputform": "-1/2*Sqrt[5]",
      "display_inputform": "-1/2*Sqrt[5]",
      "tex": "-\\frac{\\sqrt{5}}{2}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          5,
          5
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 96,
      "inputform": "Root[-20 + 9*#1^4 & , 2, 0]",
      "display_inputform": "Sqrt[2/3]*5^(1/4)",
      "tex": "\\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          3
        ]
      ]
    },
    {
      "index": 97,
      "inputform": "-Sqrt[2/3]",
      "display_inputform": "-Sqrt[2/3]",
      "tex": "-\\sqrt{\\frac{2}{3}}",
      "eta": -1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 98,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          3
        ]
      ]
    },
    {
      "index": 99,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          3
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 100,
      "inputform": "Root[-5 + 9*#1^4 & , 2, 0]",
      "display_inputform": "5^(1/4)/Sqrt[3]",
      "tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 101,
      "inputform": "1",
      "display_inputform": "1",
      "tex": "1",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 102,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 103,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          3
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    },
    {
      "index": 104,
      "inputform": "2/Sqrt[3]",
      "display_inputform": "2/Sqrt[3]",
      "tex": "\\frac{2}{\\sqrt{3}}",
      "eta": 1,
      "is_zero": false,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ]
    },
    {
      "index": 105,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          8
        ]
      ]
    },
    {
      "index": 106,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          6
        ]
      ]
    },
    {
      "index": 107,
      "inputform": "0",
      "display_inputform": "0",
      "tex": "0",
      "eta": 0,
      "is_zero": true,
      "representative": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ]
    }
  ]
}


==> anc/galois/e6_transport.py <==
#!/usr/bin/env python3
"""Reproduce exact E6 seed transport and its independent sign-gauge comparison.

Requires a local Wolfram kernel. Target coefficients are loaded in the Wolfram
script only after the source-only transported tensor has been persisted.
"""
from __future__ import annotations

import argparse
import json
from pathlib import Path
import subprocess
import tempfile


def field_text(spins2: list[int]) -> str:
    return "(" + ",".join(str(x // 2) if x % 2 == 0 else f"{x}/2" for x in spins2) + ")"


def render_report(report_path: Path) -> None:
    report = json.loads(report_path.read_text())
    negative = ", ".join(field_text(x) for x in report["negative_fields_spins2"])
    lines = [
        "# E6: exact transport from p=1 to p=5",
        "",
        "The chosen lift is $i\\mapsto i$, $\\sqrt2\\mapsto-\\sqrt2$, "
        "$v\\mapsto iv$ with $v=3^{1/4}>0$. The calculation transports "
        "$d(1)\\alpha^{(1)}$ and then divides by the coherently continued $d(5)$.",
        "",
        "The target tensor is loaded only after the complete transported tensor "
        "has been constructed and saved. It supplies comparison values and the "
        "operator-sign equations only.",
        "",
        f"**Exact results:** {report['source_reference_exact_matches']}/18 attached source "
        "representatives agree with the current p=1 tensor; all 18 transported "
        f"representatives and all {report['full_ordered_triples_checked']:,} ordered tensor "
        "entries agree with the current p=5 result after one operator-sign gauge.",
        "",
        f"Set $\\epsilon_I=-1$ for **{negative}**, and $+1$ for all other fields. "
        "The table ratio is target / transported and equals "
        "$\\epsilon_I\\epsilon_J\\epsilon_K$.",
        "",
        f"This checks {report['nonzero_triples_checked']} nonzero and "
        f"{report['zero_triples_checked']} zero entries. There are "
        f"{report['gauge_solution_count_identity_fixed']} gauge solutions with the identity "
        "fixed; their difference is a sign symmetry of the tensor.",
        "",
        "| Index | Representative | p=1 | Transported p=5 | Current p=5 | Ratio / gauge product | Exact match |",
        "|---:|---|---|---|---|---:|:---:|",
    ]
    tex_rows = []
    for row in report["coefficients"]:
        rep = "".join(field_text(x) for x in row["representative_spins2"])
        lines.append(
            f"| {row['index']} | `{rep}` | ${row['p1_tex']}$ | "
            f"${row['transported_raw_tex']}$ | ${row['target_tex']}$ | "
            f"{row['target_over_transported_ratio']:+d} | yes |"
        )
        tex_rows.append(
            f"{row['index']} & ${rep}$ & ${row['p1_tex']}$ & "
            f"${row['transported_raw_tex']}$ & ${row['target_tex']}$ & "
            f"${row['target_over_transported_ratio']:+d}$ \\\\"
        )
    lines.extend([
        "", "## Scope", "", report["scope"], "",
        "No numerical tolerance is used: comparisons reduce exact algebraic "
        "differences to zero. The JSON records all source hashes, normalization "
        "phases, intermediate transported expressions, and the primitive-element "
        "polynomial for each rescaled source representative.", "",
        "Reproduce with `python3 e6_transport.py` from the package directory; "
        "use the command-line path options when the saved source tensors are elsewhere.",
    ])
    report_path.with_suffix(".md").write_text("\n".join(lines) + "\n")
    tex = (
        "% Exact E6 transport comparison. Requires longtable and amsmath.\n"
        "\\begin{longtable}{r l l l l r}\n"
        "$j$ & $(I,J,K)$ & $\\alpha^{(1)}$ & $\\alpha^{(5),G}$ & "
        "$\\alpha^{(5)}$ & $\\epsilon_I\\epsilon_J\\epsilon_K$ \\\\\n"
        "\\hline\n" + "\n".join(tex_rows) + "\n\\end{longtable}\n"
    )
    report_path.with_suffix(".tex").write_text(tex)


def main() -> None:
    package = Path(__file__).resolve().parent
    snapshots = package / "current_bootstrap"
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument("--kernel", default="/Applications/Wolfram.app/Contents/MacOS/WolframKernel")
    parser.add_argument("--source-ope", type=Path, default=snapshots / "E6_p1.json")
    parser.add_argument("--source-table", type=Path, default=snapshots / "E6_p1_representatives.json")
    parser.add_argument("--target-ope", type=Path, default=snapshots / "E6_p5.json")
    parser.add_argument("--target-table", type=Path, default=snapshots / "E6_p5_representatives.json")
    parser.add_argument("--reference-tables", type=Path, default=package / "reference/E_series_Galois_extension_calculation/tables.json")
    parser.add_argument("--output-dir", type=Path, default=package / "results")
    args = parser.parse_args()
    args.output_dir.mkdir(parents=True, exist_ok=True)
    config = {name: str(getattr(args, name).resolve()) for name in
              ["source_ope", "source_table", "target_ope", "target_table", "reference_tables", "output_dir"]}
    # JSON-quoted Unicode paths are valid Wolfram string literals. Reject control
    # characters to avoid JSON-only escape forms such as \u0000.
    if any(any(ord(c) < 32 for c in value) for value in config.values()):
        raise SystemExit("Paths must not contain control characters")
    with tempfile.TemporaryDirectory(prefix="e6_transport_") as temp:
        config_path = Path(temp) / "config.json"
        config_path.write_text(json.dumps(config, ensure_ascii=False))
        expression = (
            "e6TransportConfig=" + json.dumps(str(config_path), ensure_ascii=False) + ";"
            "Get[" + json.dumps(str(package / "e6_transport.wl"), ensure_ascii=False) + "]"
        )
        proc = subprocess.run([args.kernel, "-noinit", "-noprompt", "-run", expression],
                              text=True, stdout=subprocess.PIPE, stderr=subprocess.STDOUT)
        (args.output_dir / "E6_run.log").write_text(proc.stdout)
        print(proc.stdout, end="")
        if proc.returncode:
            raise SystemExit(proc.returncode)
    report_path = args.output_dir / "E6.json"
    render_report(report_path)
    print(f"Saved {report_path}, E6.md, E6.tex, and the exact transported tensor.")


if __name__ == "__main__":
    main()


==> anc/galois/e6_transport.wl <==
(* Exact E6 p=1 -> p=5 transport. Target data are opened only after the
   complete transported tensor has been constructed and saved. *)
ClearAll[fail, sameQ, hash, fmt, tex, qn, factAbs, floorFact, dPhase, dValue, publicPath,
 fieldMap, fieldForm, transportOne, comparePair, gaugeCheck, readOPE];
fail[tag_, extra_: <||>] := (Print[Failure[tag, extra]]; Quit[2]);
sameQ[a_, b_] := TrueQ[RootReduce[a-b] === 0];
hash[p_String] := IntegerString[FileHash[p, "SHA256"], 16, 64];
fmt[x_] := ToString[ToRadicals[RootReduce[x]], InputForm];
tex[x_] := ToString[TeXForm[ToRadicals[RootReduce[x]]]];
packageDirectory = ExpandFileName[DirectoryName[$InputFileName]];
publicPath[path_String] := Module[{full=ExpandFileName[path],prefix=packageDirectory<>$PathnameSeparator},
 If[StringStartsQ[full,prefix],StringReplace[StringDrop[full,StringLength[prefix]],$PathnameSeparator->"/"],
  "external-input/"<>FileNameTake[full]]
];
Print["E6 transport PID ", $ProcessID];
If[!StringQ[e6TransportConfig], fail["MissingConfiguration"]];
cfg = Import[e6TransportConfig, "RawJSON"];
sourcePath = cfg["source_ope"]; sourceTablePath = cfg["source_table"];
outDir = cfg["output_dir"];
If[!DirectoryQ[outDir], CreateDirectory[outDir, CreateIntermediateDirectories -> True]];
sourceHash = hash[sourcePath]; sourceTableHash = hash[sourceTablePath];
readOPE[path_String] := Module[{data,fs,values,inds},
 If[ToLowerCase[FileExtension[path]] =!= "json",Return[Get[path]]];
 data=Import[path,"RawJSON"];fs=data["fields2"]/2;
 values=ToExpression /@ data["exact_values"];inds=data["alpha_indices"];
 If[data["model"] =!= "E6" || Length[inds] =!= Length[fs]^3 ||
   !AllTrue[inds,IntegerQ[#] && 0<=#<Length[values]&],fail["SnapshotSchema"]];
 <|"Kind"->"E6AnalyticOPE","Parameters"-><|"pp"->data["q"],"k"->data["k"],"kp"->data["kp"]|>,
   "Fields"->fs,"Alpha"->AssociationThread[Tuples[fs,3],values[[inds+1]]]|>
];
src = readOPE[sourcePath]; srcTable = Import[sourceTablePath, "RawJSON"];
If[src["Kind"] =!= "E6AnalyticOPE" || src["Parameters"] =!= <|"pp"->12,"k"->0,"kp"->1|>, fail["SourceSchema"]];
fields = src["Fields"]; triples = Tuples[fields, 3]; alpha1 = src["Alpha"];
If[Length[fields] =!= 12 || Sort[Keys[alpha1]] =!= triples ||
 !AllTrue[Values[alpha1], NumericQ[#] && Precision[#] === Infinity && FreeQ[#, _Real | Indeterminate | _DirectedInfinity] &], fail["SourceCoverageOrExactness"]];

(* Exact cyclotomic numbers and the continuous logarithm prescribed in ALL_P.
   d = Delta_left Delta_right product_I ([2l_I+1][2lb_I+1])^(1/4).
   Magnitudes use positive real roots; the floor sum supplies every phase. *)
qn[n_Integer, p_Integer] := qn[n,p] = RootReduce[Sin[n Pi p/12]/Sin[Pi p/12]];
factAbs[n_Integer, p_Integer] := factAbs[n,p] = RootReduce[Product[Abs[qn[j,p]], {j,1,n}]];
floorFact[n_Integer, p_Integer] := Sum[Floor[j p/12]-Floor[p/12], {j,1,n}];
dPhase[tri_List, p_Integer] := Module[{deltaFloor=0, dimFloor, a,b,c},
 Do[{a,b,c}=tri[[All,j]];
  deltaFloor += Total[floorFact[#,p]& /@ {-a+b+c,a-b+c,a+b-c}] - floorFact[a+b+c+1,p], {j,2}];
 dimFloor = Total[(Floor[(2 #+1)p/12]-Floor[p/12])& /@ Flatten[tri]];
 -deltaFloor/2-dimFloor/4
];
dValue[tri_List,p_Integer] := dValue[tri,p] = Module[{mag=1,a,b,c,ratio},
 Do[{a,b,c}=tri[[All,j]];
  ratio = Times @@ (factAbs[#,p]& /@ {-a+b+c,a-b+c,a+b-c}) / factAbs[a+b+c+1,p];
  mag *= Sqrt[ratio], {j,2}];
 mag *= (Times @@ (Abs[qn[2 #+1,p]]& /@ Flatten[tri]))^(1/4);
 RootReduce[mag Exp[I Pi dPhase[tri,p]]]
];

(* theta is a primitive element of Q(i,sqrt(2),3^(1/4)). The prescribed lift
   maps it to I-sqrt(2)+I*3^(1/4); no root is chosen coefficient by coefficient. *)
theta = RootReduce[I+Sqrt[2]+3^(1/4)];
theta5 = RootReduce[I-Sqrt[2]+I*3^(1/4)];
If[Exponent[MinimalPolynomial[theta,z],z] =!= 16, fail["PrimitiveElementDegree"]];
fieldForm[x_] := fieldForm[x] = Module[{nf, poly},
 If[IntegerQ[x] || Head[x]===Rational,Return[x]];
 nf = Quiet[Check[ToNumberField[x,theta], $Failed]];
 If[Head[nf] =!= AlgebraicNumber, fail["OutsideRescaledField", <|"Value"->x,"Result"->nf|>]];
 poly = AlgebraicNumberPolynomial[nf,z];
 If[!sameQ[poly /. z->theta, x], fail["FieldRepresentationMismatch"]];
 poly
];
fieldMap[x_] := fieldMap[x] = RootReduce[fieldForm[x] /. z->theta5];
If[!And @@ (sameQ[Apply[fieldMap,{#[[1]]}],#[[2]]]& /@ {{I,I},{Sqrt[2],-Sqrt[2]},{3^(1/4),I*3^(1/4)}}), fail["GeneratorMapMismatch"]];
transportOne[tri_List] := Module[{a=alpha1[tri],canonical=Sort[tri]},
 If[TrueQ[a===0], 0, RootReduce[fieldMap[RootReduce[dValue[canonical,1]a]]/dValue[canonical,5]]]
];
Print["Constructing every transported coefficient from source only."];
raw5 = Association@Table[tri -> transportOne[tri], {tri,triples}];
If[!AllTrue[Values[raw5], NumericQ[#] && Precision[#]===Infinity && FreeQ[#,_Real]&], fail["InexactTransport"]];
transportFile = FileNameJoin[{outDir,"E6_transported_exact.wl"}];
Put[<|"SchemaVersion"->1,"Kind"->"E6GaloisTransportedOPE","Parameters"-><|"pp"->12,"k"->0,"kp"->5|>,
 "Fields"->fields,"Alpha"->raw5,"SourceOPEFile"->publicPath[sourcePath],"SourceOPESHA256"->sourceHash,
 "Lift"->"i->i, sqrt(2)->-sqrt(2), 3^(1/4)->i*3^(1/4)",
 "Construction"->"sigmahat_5(d(1)*alpha(1))/d(5), coherent logarithm phases; no target table input"|>,transportFile];
transportHash = hash[transportFile];
Print["Completed and saved source-only transport. Target comparison starts now."];

(* Comparison-only inputs begin here. *)
targetPath=cfg["target_ope"]; targetTablePath=cfg["target_table"]; referencePath=cfg["reference_tables"];
targetHash=hash[targetPath]; targetTableHash=hash[targetTablePath]; referenceHash=hash[referencePath];
tgt=readOPE[targetPath]; tgtTable=Import[targetTablePath,"RawJSON"];
reference=Import[referencePath,"RawJSON"];
ref1=SelectFirst[reference["tables"],#["series"]==="E6" && #["p"]===1&];
If[tgt["Fields"] =!= fields || tgt["Parameters"] =!= <|"pp"->12,"k"->0,"kp"->5|> || Sort[Keys[tgt["Alpha"]]] =!= triples, fail["TargetSchemaOrCoverage"]];
alpha5=tgt["Alpha"];
comparePair[a_,b_] := comparePair[a,b] = Which[
 sameQ[a,0] && sameQ[b,0], 0,
 sameQ[a,b], 1,
 sameQ[a,-b], -1,
 True, fail["NotOperatorSignRelated",<|"Transported"->a,"Target"->b|>]
];
ratios=Association@Table[tri->comparePair[raw5[tri],alpha5[tri]],{tri,triples}];
If[First[fields] =!= {0,0}, fail["IdentityOrdering"]];
positions=AssociationThread[fields,Range[Length[fields]]];
mask[tri_List] := Fold[BitXor,0,(If[positions[#]===1,0,2^(positions[#]-2)]& /@ tri)];
constraints=DeleteDuplicates[Table[If[ratios[tri]===0,Nothing,{mask[tri],ratios[tri]}],{tri,triples}]];
gaugeMasks=Select[Range[0,2^11-1],Function[m,AllTrue[constraints,(-1)^DigitCount[BitAnd[m,First[#]],2,1]===Last[#]&]]];
If[gaugeMasks==={},fail["NoOperatorSignGauge"]];
chosenMask=First[SortBy[gaugeMasks,{DigitCount[#,2,1]&,Identity}]];
signs=Prepend[Table[(-1)^Mod[Quotient[chosenMask,2^j],2],{j,0,10}],1];
gauge=AssociationThread[fields,signs];
gaugeProduct[tri_List] := Times @@ (gauge /@ tri);
gaugeCheck[a_,b_,s_] := gaugeCheck[a,b,s] = sameQ[b,s*a];
fullChecks=Table[gaugeCheck[raw5[tri],alpha5[tri],gaugeProduct[tri]],{tri,triples}];
If[!And@@fullChecks,fail["FullGaugeVerificationFailed"]];

rows=Table[Module[{ref,tri,a1,a5,r,d1,d5,s1,sg,sourceTableEntry,targetTableEntry,refValue},
 ref=SelectFirst[ref1["entries"],#["entry"]===idx&];
 tri=ref["spins2"]/2; a1=alpha1[tri]; a5=alpha5[tri]; r=raw5[tri];
 refValue=I^ref["phase_mod4"](ref["fourth_power"]["numerator"]/ref["fourth_power"]["denominator"])^(1/4);
 sourceTableEntry=SelectFirst[srcTable["coefficients"],#["index"]===idx&];
 targetTableEntry=SelectFirst[tgtTable["coefficients"],#["index"]===idx&];
 If[Rationalize[sourceTableEntry["representative"],0] =!= tri || Rationalize[targetTableEntry["representative"],0] =!= tri,fail["RepresentativeMismatch",<|"Index"->idx|>]];
 If[!sameQ[refValue,a1] || !sameQ[ToExpression[sourceTableEntry["inputform"]],a1] || !sameQ[ToExpression[targetTableEntry["inputform"]],a5],fail["SourceOrTargetTableMismatch",<|"Index"->idx|>]];
 d1=dValue[Sort[tri],1];d5=dValue[Sort[tri],5];s1=RootReduce[d1*a1];sg=fieldMap[s1];
 <|"index"->idx,"representative_spins2"->(2tri),"representative"->(Map[ToString[#,InputForm]&,tri,{2}]),
 "p1_expression"->fmt[a1],"p1_tex"->tex[a1],"p1_reference_matches_current_exactly"->sameQ[refValue,a1],
 "source_rescaling"->fmt[d1],"source_rescaled_expression"->fmt[s1],
 "source_field_polynomial_in_theta"->ToString[fieldForm[s1],InputForm],
 "transported_rescaled_expression"->fmt[sg],"target_rescaling"->fmt[d5],"target_rescaling_phase_pi"->ToString[dPhase[Sort[tri],5],InputForm],
 "transported_raw_expression"->fmt[r],"transported_raw_tex"->tex[r],
 "target_expression"->fmt[a5],"target_tex"->tex[a5],"target_over_transported_ratio"->ratios[tri],
 "operator_gauge_product"->gaugeProduct[tri],"exact_match_after_gauge"->gaugeCheck[r,a5,gaugeProduct[tri]]|>
],{idx,18}];
provenance={<|"role"->"source_generation","path"->sourcePath,"sha256"->sourceHash|>,
 <|"role"->"source_representative_comparison","path"->sourceTablePath,"sha256"->sourceTableHash|>,
 <|"role"->"target_comparison_only","path"->targetPath,"sha256"->targetHash|>,
 <|"role"->"target_representative_comparison_only","path"->targetTablePath,"sha256"->targetTableHash|>,
 <|"role"->"attached_source_table_comparison_only","path"->referencePath,"sha256"->referenceHash|>};
If[!AllTrue[provenance,hash[#["path"]]===#["sha256"]&],fail["InputChanged"]];
provenance = (Join[#,<|"path"->publicPath[#["path"]]|>]& /@ provenance);
report=<|"schema_version"->1,"model"->"E6","source_p"->1,"target_p"->5,"q"->12,
 "method"->"Exact algebraic transport of the complete saved p=1 tensor after coherent rescaling; a single field automorphism; target files are opened only after all transported entries have been saved.",
 "field"->"Q(i,sqrt(2),v), v=3^(1/4)>0", "field_degree_over_Q"->16,
 "theta"->"i+sqrt(2)+3^(1/4)","theta_image"->"i-sqrt(2)+i*3^(1/4)",
 "lift"-><|"i"->"i","sqrt(2)"->"-sqrt(2)","v"->"i*v"|>,
 "rescaling"->"d=Delta_left Delta_right product_I([2ell_I+1][2ellbar_I+1])^(1/4); coherent log[n]=log|[n]|-i*pi*(floor(np/12)-floor(p/12))",
 "scope"->"All comparisons are exact identities of the saved algebraic candidate coefficients. This does not supply an exact seed crossing or uniqueness proof, and it concerns reduced coefficients, not full Gamma-function OPE factors.",
 "source_reference_representatives_checked"->18,"source_reference_exact_matches"->Count[Lookup[rows,"p1_reference_matches_current_exactly"],True],
 "representatives_checked"->18,"representative_exact_matches_after_gauge"->Count[Lookup[rows,"exact_match_after_gauge"],True],
 "full_ordered_triples_checked"->Length[triples],"full_exact_matches_after_gauge"->Count[fullChecks,True],
 "zero_triples_checked"->Count[Values[ratios],0],"nonzero_triples_checked"->Count[Values[ratios],1|-1],
 "non_sign_ratios"->0,"gauge_solution_count_identity_fixed"->Length[gaugeMasks],
 "gauge_selection"->"Fewest negative fields; ties use the smallest bit mask in ascending field order; identity fixed +1.",
 "negative_fields_spins2"->(2Pick[fields,signs,-1]),
 "operator_signs"->MapThread[<|"field_spins2"->(2#1),"sign"->#2|>&,{fields,signs}],
 "all_gauge_negative_fields_spins2"->Table[2Pick[fields,Prepend[Table[(-1)^Mod[Quotient[m,2^j],2],{j,0,10}],1],-1],{m,gaugeMasks}],
 "provenance"->provenance,"transported_tensor_file"->publicPath[transportFile],"transported_tensor_sha256"->transportHash,
 "wolfram_version"->$Version,"coefficients"->rows|>;
Export[FileNameJoin[{outDir,"E6.json"}],report,"RawJSON"];
Print["Exact source representative matches: 18/18; exact target matches after gauge: ",Count[fullChecks,True],"/",Length[triples],"; gauge solutions: ",Length[gaugeMasks]];
Print["Negative fields: ",Pick[fields,signs,-1]];
Quit[0];


==> anc/galois/e7_transport.py <==
#!/usr/bin/env python3
"""Generate E7 raw coefficients from the p=1 certificate and chosen ALL_P lifts.

Generation reads only p=1 coefficient/phase records. Target bootstrap files
are opened only by the final comparison/report stage. Cyclotomic identities
use exact Fraction arithmetic modulo Phi_36=z^12-z^6+1. High precision selects
raw fourth-root phases, subsequently checked exactly by e7_transport.wl.
"""
from fractions import Fraction as F
from functools import lru_cache
from itertools import product
from pathlib import Path
import argparse
import hashlib
import json
import mpmath as mp

ROOT = Path(__file__).resolve().parent
REF = ROOT/'reference/E_series_Galois_extension_calculation'
OUT = ROOT/'results'
ZERO = (F(0),)*12
ONE = (F(1),)+(F(0),)*11
Z = (F(0), F(1))+(F(0),)*10

def add(a,b): return tuple(x+y for x,y in zip(a,b))
def scale(a,b): return tuple(x*b for x in a)
def mul(a,b):
    c=[F(0)]*23
    for i,x in enumerate(a):
        for j,y in enumerate(b):
            if x and y:c[i+j]+=x*y
    for k in range(22,11,-1):
        c[k-6]+=c[k];c[k-12]-=c[k]
    return tuple(c[:12])
def power(a,n):
    if n<0:return power(inverse(a),-n)
    r=ONE
    while n:
        if n&1:r=mul(r,a)
        a=mul(a,a);n//=2
    return r
@lru_cache(None)
def inverse(a):
    columns=[mul(a,tuple(F(int(j==i)) for j in range(12))) for i in range(12)]
    rows=[[columns[j][i] for j in range(12)]+[F(int(i==0))] for i in range(12)]
    for j in range(12):
        k=next(k for k in range(j,12) if rows[k][j])
        rows[j],rows[k]=rows[k],rows[j]
        v=rows[j][j];rows[j]=[x/v for x in rows[j]]
        for k in range(12):
            if k!=j and rows[k][j]:
                v=rows[k][j];rows[k]=[x-v*y for x,y in zip(rows[k],rows[j])]
    return tuple(row[-1] for row in rows)
@lru_cache(None)
def zp(n):return power(Z,n%36)
def sigma(a,p):
    r=ZERO
    for k,v in enumerate(a):
        if v:r=add(r,scale(zp(p*k),v))
    return r
@lru_cache(None)
def qn(n):return mul(add(zp(n),scale(zp(-n),-1)),inverse(add(Z,scale(zp(-1),-1))))
@lru_cache(None)
def qf(n):
    assert n>=0
    r=ONE
    for k in range(1,n+1):r=mul(r,qn(k))
    return r
@lru_cache(None)
def d2(a,b,c):
    assert all(x>=0 for x in (-a+b+c,a-b+c,a+b-c))
    return mul(mul(mul(qf(-a+b+c),qf(a-b+c)),qf(a+b-c)),inverse(qf(a+b+c+1)))
def rescaling_fourth(key):
    left=tuple(f[0]//2 for f in key);right=tuple(f[1]//2 for f in key)
    out=power(mul(d2(*left),d2(*right)),2)
    for f in key:
        for label in f:out=mul(out,qn(label+1))
    return out
def boundary_index(key,p):
    ff=lambda n:sum(k*p//18 for k in range(1,n+1))
    df=0
    for j in (0,1):
        a,b,c=(f[j]//2 for f in key)
        df+=ff(-a+b+c)+ff(a-b+c)+ff(a+b-c)-ff(a+b+c+1)
    return (2*df+sum((s+1)*p//18 for f in key for s in f))%8
def ev(poly):return sum(mp.mpf(v.numerator)/v.denominator*mp.exp(mp.j*mp.pi*k/18) for k,v in enumerate(poly))
def polynomial_wl(poly):
    terms=[f'({v})*z^{k}' for k,v in enumerate(poly) if v]
    return '('+'+'.join(terms)+')' if terms else '0'
def compact_expression(fourth,phase):
    if not fourth:return '0'
    return f'I^{phase}*({fourth})^(1/4)'
def expr_ordered(record,key,p):
    if record is None:return '0'
    total_spin=sum(F(f[0]-f[1],2)*(F(f[0]+f[1],2)*p+p-18)/18 for f in key)
    assert total_spin.denominator==1
    inversions=sum(key[i]>key[j] for i in range(3) for j in range(i+1,3))
    phase=(record['phase_mod4']+2*((int(total_spin)*inversions)%2))%4
    return compact_expression(F(record['fourth_power']),phase)
def digest(path):return hashlib.sha256(path.read_bytes()).hexdigest()

def generate():
    mp.mp.dps=160
    OUT.mkdir(exist_ok=True)
    phase_data=json.loads((REF/'phases/e7_phases.json').read_text())
    source_tab=next(t for t in phase_data['tables'] if t['p']==1)['triplets']
    # Only this filtered source is passed to the transport calculation.
    all_cert=json.loads((REF/'e7/full_coefficients.json').read_text())
    source_cert={int(k.split(',')[1]):v for k,v in all_cert.items() if k.startswith('1,')}
    keys=sorted(tuple(tuple(f) for f in e['spins2']) for e in source_tab)
    source_entries={tuple(tuple(f) for f in e['spins2']):e for e in source_tab}
    fields=sorted(tuple(f) for f in phase_data['fields2'])
    t=add(zp(2),zp(-2));A=add(ONE,t);B=add(add(power(t,2),t),scale(ONE,-1));H=add(add(power(t,2),scale(t,-1)),scale(ONE,-1))
    radicals=[scale(ONE,2),A,B]
    monomial=lambda mask:mul(mul(radicals[0] if mask&1 else ONE,radicals[1] if mask&2 else ONE),radicals[2] if mask&4 else ONE)
    lifts={1:[(ONE,1),(ONE,2),(ONE,4)],
           5:[(ONE,1),(inverse(B),6),(mul(zp(9),H),2)],
           7:[(ONE,1),(mul(zp(9),inverse(mul(H,B))),4),(mul(zp(9),inverse(mul(mul(H,A),B))),6)]}
    lift_checks=[]
    for p,images in lifts.items():
        for j,(factor,mask) in enumerate(images):
            assert mul(power(factor,2),monomial(mask))==sigma(radicals[j],p)
            lift_checks.append([p,j,True])
    generated={};cert_checks=[]
    for p in (1,5,7):
        rows=[]
        for k,key in enumerate(keys):
            entry=source_entries[key];fourth=F(entry['fourth_power']['numerator'],entry['fourth_power']['denominator'])
            if not fourth:
                assert k not in source_cert
                rows.append(dict(spins2=key,fourth_power='0',phase_mod4=0,expression='0',direct_transport_expression='0',exact_fourth_power_verified=True,phase_error='0'))
                continue
            source=source_cert[k];src_factor=mul(tuple(F(x) for x in source['coeff']),zp(9*source['i_power']))
            source_D4=rescaling_fourth(key)
            assert mul(power(src_factor,4),power(monomial(source['mask']),2))==scale(source_D4,fourth)
            factor=mul(sigma(tuple(F(x) for x in source['coeff']),p),zp(9*p*source['i_power']));mask=0
            for j,(image_factor,image_mask) in enumerate(lifts[p]):
                if source['mask']>>j&1:
                    factor=mul(factor,image_factor)
                    factor=mul(factor,monomial(mask&image_mask));mask^=image_mask
            D4=sigma(source_D4,p)
            assert mul(power(factor,4),power(monomial(mask),2))==scale(D4,fourth)
            bindex=boundary_index(key,p)
            denominator=abs(ev(D4))**mp.mpf('.25')*mp.exp(-mp.j*mp.pi*bindex/4)
            radical_num=mp.fprod(mp.sqrt(mp.re(ev(radicals[j]))) for j in range(3) if mask>>j&1)
            raw=ev(factor)*radical_num/denominator
            magnitude=(mp.mpf(fourth.numerator)/fourth.denominator)**mp.mpf('.25')
            phase=min(range(4),key=lambda j:abs(raw-mp.j**j*magnitude))
            error=abs(raw-mp.j**phase*magnitude)
            assert error<mp.mpf('1e-140'),(p,k,error)
            if p==1:assert phase==entry['phase_mod4']
            # D4 has sign (-1)^boundary_index. This writes the positive
            # fourth-root magnitude with an exact algebraic radicand.
            radical_wl='*'.join(f'({polynomial_wl(radicals[j])})^(1/2)' for j in range(3) if mask>>j&1) or '1'
            direct=f'{polynomial_wl(factor)}*({radical_wl})/(Exp[-I*Pi*{bindex}/4]*({(-1)**bindex}*{polynomial_wl(D4)})^(1/4))'
            rows.append(dict(spins2=key,fourth_power=str(fourth),phase_mod4=phase,expression=compact_expression(fourth,phase),direct_transport_expression=direct,
                             cyclotomic_prefactor_wl=polynomial_wl(factor),boundary_index=bindex,
                             positive_denominator_fourth_wl=f'{(-1)**bindex}*{polynomial_wl(D4)}',
                             exact_fourth_power_verified=True,phase_error=mp.nstr(error,20)))
        by_key={tuple(tuple(f) for f in row['spins2']):row for row in rows}
        full_expr=[expr_ordered(by_key.get(tuple(sorted(key))),key,p) for key in product(fields,repeat=3)]
        unique=sorted(set(full_expr));value_to_id={v:i for i,v in enumerate(unique)}
        generated[str(p)]={'canonical':rows,'exact_values':unique,'alpha_indices':[value_to_id[e] for e in full_expr]}
    data={'model':'E7','fields2':fields,'cases':generated,'seed':'p=1 only','phase_selection_digits':160,
          'lift_generator_identities_exact':lift_checks,'source_files':{str(p.relative_to(ROOT)):digest(p) for p in [REF/'phases/e7_phases.json',REF/'e7/full_coefficients.json',REF/'ALL_P.md']}}
    (OUT/'E7_generated.json').write_text(json.dumps(data,indent=2)+'\n')
    # A filtered copy makes the actual generation seed explicit for readers.
    (OUT/'E7_source_certificate.json').write_text(json.dumps({'fields2':fields,'triplets':source_tab,'coefficients':source_cert},indent=2)+'\n')
    print('Generated p=1,5,7 from source certificate; exact field identities and160-digit phase selection passed.',flush=True)

def gf2(rows,n):
    rows=list(rows);pivots=[];current=0
    for j in range(n):
        k=next((k for k in range(current,len(rows)) if rows[k]>>j&1),None)
        if k is None:continue
        rows[current],rows[k]=rows[k],rows[current]
        for k in range(len(rows)):
            if k!=current and rows[k]>>j&1:rows[k]^=rows[current]
        pivots.append(j);current+=1
    assert not any((row&((1<<n)-1))==0 and row>>n for row in rows),'No operator-sign gauge'
    sol=sum((1<<j) for j,row in zip(pivots,rows) if row>>n)
    return sol,pivots

def report():
    generation=json.loads((OUT/'E7_generated.json').read_text())
    comparison=json.loads((OUT/'E7_exact_comparison.json').read_text())
    fields=[tuple(f) for f in generation['fields2']];keys=list(product(fields,repeat=3));n=len(fields)
    assert comparison['direct_transport_exact_checks_passed']
    result={'model':'E7','q':18,'seed_p':1,'target_p':[5,7],
            'scope':'Finite reduced coefficient tensors; exact algebraic equality after one operator-sign gauge per target. No new crossing or uniqueness proof.',
            'generation':'Only p=1 rescaled coefficient certificate and ALL_P lifts; target values used only for comparison and gauge solving.',
            'source_files':generation['source_files'],'phase_selection_digits':160,
            'phase_validation':'Exact fourth-power identities in the cyclotomic field plus exact Wolfram RootReduce positivity of the phase-corrected prefactor and denominator radicand uniquely certify every generated fourth-root branch.',
            'direct_transport_exact_unique_checks':comparison['direct_transport_exact_unique_checks'],'cases':{}}
    ref_tables=json.loads((REF/'tables.json').read_text())['tables']
    source_reps=next(t for t in ref_tables if t['series']=='E7' and t['p']==1)['entries']
    for p in (1,5,7):
        ratios=comparison['cases'][str(p)]['target_over_generated_signs']
        assert len(ratios)==4913 and all(x in (-1,0,1) for x in ratios)
        rows=[1<<fields.index((0,0))]
        for key,ratio in zip(keys,ratios):
            if ratio==0:continue
            row=(int(ratio<0)<<n)
            for f in key:row^=1<<fields.index(f)
            rows.append(row)
        sol,pivots=gf2(rows,n)
        signs={f:(-1 if sol>>j&1 else 1) for j,f in enumerate(fields)}
        assert all(r==0 or r==signs[k[0]]*signs[k[1]]*signs[k[2]] for k,r in zip(keys,ratios))
        if p==1:assert all(r in (0,1) for r in ratios)
        reps=json.loads((ROOT/f'current_bootstrap/E7_p{p}_representatives.json').read_text())['coefficients']
        canonical={tuple(tuple(f) for f in e['spins2']):e for e in generation['cases'][str(p)]['canonical']}
        records=[]
        for src,target in zip(source_reps,reps):
            key=tuple(tuple(2*int(v) for v in f) for f in target['representative'])
            assert key==tuple(tuple(f) for f in src['spins2']) and src['entry']==target['index']
            raw=expr_ordered(canonical.get(tuple(sorted(key))),key,p)
            index=keys.index(key);ratio=ratios[index];gauge=signs[key[0]]*signs[key[1]]*signs[key[2]]
            source_expr=compact_expression(F(src['fourth_power']['numerator'],src['fourth_power']['denominator']),src['phase_mod4'])
            records.append(dict(index=target['index'],representative=target['representative'],source_p1_expression=source_expr,
                                generated_raw_expression=raw,target_expression=target['inputform'],target_display_expression=target['display_inputform'],
                                target_over_generated_sign=ratio if ratio else None,gauge_product=gauge,
                                exact_equality_after_gauge=True,exact_residual='0',both_zero=ratio==0))
        result['cases'][str(p)]={'representatives':records,'ordered_entries_compared_exactly':4913,
                               'nonzero_ordered_constraints':sum(r!=0 for r in ratios),'zero_ordered_entries':sum(r==0 for r in ratios),
                               'all_equal_after_operator_signs':True,'negative_fields':[[x//2 for x in f] for f in fields if signs[f]<0],
                               'gauge_equation':'target[A,B,C] = eta[A] eta[B] eta[C] generated[A,B,C]',
                               'identity_sign':signs[(0,0)],'gf2_rank':len(pivots),'free_variables':n-len(pivots),
                               'current_tensor_sha256':digest(ROOT/f'current_bootstrap/E7_p{p}.json')}
    (OUT/'E7.json').write_text(json.dumps(result,indent=2)+'\n')
    lines=['# E7: Galois generation from p=1','',result['generation'],'',result['phase_validation'],'']
    for p,case in result['cases'].items():
        lines += [f'## p={p}','',f"Exact comparisons: {case['ordered_entries_compared_exactly']} ordered entries; all agree after field signs.",
                  f"Negative fields (ordinary spins): {case['negative_fields']}. Identity sign: +1.",'',
                  '| Index | Representative | Seed p=1 | Generated raw | Current target | Target/generated sign | Gauge product |',
                  '|---:|---|---|---|---|---:|---:|']
        for e in case['representatives']:
            lines.append(f"| {e['index']} | {e['representative']} | `{e['source_p1_expression']}` | `{e['generated_raw_expression']}` | `{e['target_display_expression']}` | {e['target_over_generated_sign'] if not e['both_zero'] else 'both zero'} | {e['gauge_product']} |")
        lines.append('')
    lines += [result['scope'],'']
    (OUT/'E7.md').write_text('\n'.join(lines))
    print('E7 full exact sign-gauge comparisons and report complete.',flush=True)

if __name__=='__main__':
    parser=argparse.ArgumentParser(description=__doc__);parser.add_argument('--report',action='store_true');args=parser.parse_args()
    report() if args.report else generate()


==> anc/galois/e7_transport.wl <==
(* Exact validation of independently generated E7 transport. No target
   coefficient is used by the generator e7_transport.py. *)
base=DirectoryName[$InputFileName];out=FileNameJoin[{base,"results"}];
generated=Import[FileNameJoin[{out,"E7_generated.json"}],"RawJSON"];
z=Exp[I Pi/18];
checks=DeleteDuplicates[Flatten[Table[
  ({#["cyclotomic_prefactor_wl"],#["boundary_index"],#["phase_mod4"],#["positive_denominator_fourth_wl"]}& /@
    Select[generated["cases"][ToString[p]]["canonical"],#["expression"]=!="0"&]),
  {p,{1,5,7}}],1]];
positiveQ[x_]:=positiveQ[x]=TrueQ[RootReduce[x]>0];
If[!And@@(positiveQ /@ {2,1+z^2+z^-2,(z^2+z^-2)^2+(z^2+z^-2)-1}),Print["RADICAL_POSITIVITY_FAILED"];Quit[1]];
Print["E7 exact transport phase/positivity certificates: ",Length[checks]];
directResults={};
Do[
  check=checks[[j]];
  exact=TimeConstrained[Quiet[Check[
    positiveQ[ToExpression[check[[1]]]*Exp[I Pi*(check[[2]]/4-check[[3]]/2)]] && positiveQ[ToExpression[check[[4]]]],$Failed]],60,$TimedOut];
  AppendTo[directResults,TrueQ[exact]];
  If[!Last[directResults],Print["DIRECT_CHECK_FAILED ",j," ",InputForm[exact]]];
  If[Mod[j,10]===0 || j===Length[checks],
    Print["E7 direct exact checks ",j,"/",Length[checks]," failures ",Count[directResults,False]];
    Export[FileNameJoin[{out,"E7_exact_progress.json"}],<|"completed"->j,"total"->Length[checks],"failed"->Count[directResults,False]|>,"RawJSON"]]
,{j,Length[checks]}];
If[!And@@directResults,
  Export[FileNameJoin[{out,"E7_failed_direct_checks.json"}],Pick[checks,directResults,False],"RawJSON"];Quit[1]];
equalQ[x_,y_]:=equalQ[x,y]=TrueQ[RootReduce[x-y]===0];
cases=<||>;
Do[
  current=Import[FileNameJoin[{base,"current_bootstrap","E7_p"<>ToString[p]<>".json"}],"RawJSON"];
  If[current["fields2"]=!=generated["fields2"],Print["FIELD_ORDER_MISMATCH"];Quit[2]];
  gen=generated["cases"][ToString[p]];
  values=ToExpression /@ gen["exact_values"];targets=ToExpression /@ current["exact_values"];
  signs=MapThread[Function[{gi,ti},With[{g=values[[gi+1]],t=targets[[ti+1]]},
    Which[equalQ[g,0]&&equalQ[t,0],0,equalQ[g,t],1,equalQ[-g,t],-1,True,99]]],
    {gen["alpha_indices"],current["alpha_indices"]}];
  If[MemberQ[signs,99],Print["NON_SIGN_MISMATCH p=",p," positions=",Flatten[Position[signs,99]]];Quit[3]];
  AssociateTo[cases,ToString[p]-><|"target_over_generated_signs"->signs,
    "all_ratios_exactly_sign_or_both_zero"->True,"ordered_entries"->Length[signs]|>];
  Print["E7 exact current comparison p=",p," entries=",Length[signs]," successful"]
,{p,{1,5,7}}];
Export[FileNameJoin[{out,"E7_exact_comparison.json"}],<|
  "direct_transport_exact_checks_passed"->And@@directResults,
  "direct_transport_exact_unique_checks"->Length[checks],
  "method"->"Exact cyclotomic fourth-power identities plus RootReduce positivity of each phase-corrected cyclotomic prefactor and denominator radicand; positivity of all source radical generators; exact comparisons against all current ordered entries",
  "wolfram_version"->$Version,"cases"->cases|>,"RawJSON"];
Print["E7 all exact comparisons complete"];Quit[0];


==> anc/galois/e8_transport.py <==
#!/usr/bin/env python3
"""Exact E8 seed transport, followed by a separately invoked target comparison.

Generation reads only p=1 OPE phases/magnitudes, cyclotomic forms, chosen lifts,
and p=1 representative labels. No target OPE enters generation or branch choice.
Python standard library only. See e8_transport.wl for exact target comparisons.
"""
from __future__ import annotations
import argparse
from fractions import Fraction as F
from functools import lru_cache
import hashlib
import itertools
import json
from pathlib import Path
import time

HERE = Path(__file__).resolve().parent
REF = HERE / 'reference/E_series_Galois_extension_calculation'
OUT = HERE / 'results'
PS = (1, 7, 11, 13)
PHI = (1, 0, 1, 0, 0, 0, -1, 0, -1, 0, -1, 0, 0, 0, 1, 0, 1)
ZERO = (F(0),) * 16
ONE = (F(1),) + ZERO[1:]
Z = (F(0), F(1)) + ZERO[2:]

def add(a, b): return tuple(x+y for x,y in zip(a,b))
def neg(a): return tuple(-x for x in a)
def scale(a, s): return tuple(x*s for x in a)

@lru_cache(maxsize=25000)
def mul(a, b):
    c = [F(0)] * 31
    for i,x in enumerate(a):
        if x:
            for j,y in enumerate(b):
                if y: c[i+j] += x*y
    for i in range(30,15,-1):
        if c[i]:
            for j in (0,2,6,8,10,14): c[i-16+j] -= c[i]*PHI[j]
    return tuple(c[:16])

def power(a, n):
    if n < 0: return power(inv(a), -n)
    r = ONE
    while n:
        if n & 1: r = mul(r,a)
        a = mul(a,a); n >>= 1
    return r

def trim(p):
    while p and not p[-1]: p.pop()
    return p

def psub(a,b):
    c = a[:] + [F(0)] * max(0,len(b)-len(a))
    for j,v in enumerate(b): c[j] -= v
    return trim(c)

def pmul(a,b):
    c = [F(0)] * max(0,len(a)+len(b)-1)
    for i,x in enumerate(a):
        for j,y in enumerate(b): c[i+j] += x*y
    return trim(c)

def pdiv(a,b):
    r = trim(a[:]); q = [F(0)] * max(0,len(r)-len(b)+1)
    while len(r) >= len(b):
        j = len(r)-len(b); v = r[-1]/b[-1]; q[j] += v
        for i,x in enumerate(b): r[i+j] -= v*x
        trim(r)
    return trim(q),r

@lru_cache(None)
def inv(a):
    assert a != ZERO, 'division by zero in Q(zeta60)'
    old,r = list(map(F,PHI)), trim(list(a))
    os,s = [],[F(1)]
    while r:
        q,nr = pdiv(old,r)
        old,r = r,nr; os,s = s,psub(os,pmul(q,s))
    assert len(old)==1
    _,os = pdiv([x/old[0] for x in os],list(map(F,PHI)))
    out = tuple(os+[F(0)]*(16-len(os)))
    assert mul(a,out)==ONE
    return out

ZPOW = tuple(power(Z,n) for n in range(60))

@lru_cache(None)
def sigma(a,p):
    out = ZERO
    for j,v in enumerate(a):
        if v: out=add(out,scale(ZPOW[j*p%60],v))
    return out

@lru_cache(None)
def qnum(n,p=1):
    # Character polynomial [n]=z^(n-1)+z^(n-3)+...+z^(1-n).
    assert n>=0
    out=ZERO
    for k in range(n): out=add(out,ZPOW[((n-1-2*k)*p)%60])
    return out

@lru_cache(None)
def qfac(n,p):
    assert 0<=n<30
    return ONE if n==0 else mul(qfac(n-1,p),qnum(n,p))

@lru_cache(None)
def delta2(a,b,c,p):
    assert (a+b+c)%2==0
    v=ONE
    for n in ((a+b-c)//2,(a-b+c)//2,(-a+b+c)//2):
        assert n>=0
        v=mul(v,qfac(n,p))
    return mul(v,inv(qfac((a+b+c)//2+1,p)))

@lru_cache(None)
def dfour(tri,p):
    d=mul(delta2(*(f[0] for f in tri),p),delta2(*(f[1] for f in tri),p))
    d=mul(d,d)
    for f in tri:
        for l2 in f: d=mul(d,qnum(l2+1,p))
    return d

@lru_cache(None)
def floorfac(n,p): return sum(k*p//30 for k in range(1,n+1))

def dphase8(tri,p):
    D=0
    for j in (0,1):
        a,b,c=(f[j] for f in tri)
        D+=sum(floorfac(n,p) for n in ((a+b-c)//2,(a-b+c)//2,(-a+b+c)//2))
        D-=floorfac((a+b+c)//2+1,p)
    M=sum((l2+1)*p//30 for f in tri for l2 in f)
    return (-2*D-M)%8

# Rigorous real-embedding sign certificates. Every endpoint is an integer
# multiple of 10^-100. Pi is enclosed by the alternating Machin series; sine
# and cosine use interval Taylor arithmetic with an explicit remainder bound.
SCALE=10**100
def fi(q): return (q.numerator*SCALE//q.denominator,
                   -((-q.numerator*SCALE)//q.denominator))
def ia(a,b): return (a[0]+b[0],a[1]+b[1])
def ine(a): return (-a[1],-a[0])
def im(a,b):
    v=[x*y for x in a for y in b]
    return (min(v)//SCALE,-((-max(v))//SCALE))
def idiv(a,n): return (a[0]//n,-((-a[1])//n))
def atan_bounds(q,n=100):
    v=sum(((-1)**j*F(1,(2*j+1)*q**(2*j+1)) for j in range(n)),F(0))
    t=(-1)**n*F(1,(2*n+1)*q**(2*n+1))
    return min(v,v+t),max(v,v+t)

@lru_cache(None)
def trig_intervals():
    a,b=atan_bounds(5); c,d=atan_bounds(239)
    pi=(fi(16*a-4*d)[0],fi(16*b-4*c)[1])
    out=[]
    for j in range(16):
        x=idiv((j*pi[0],j*pi[1]),30); x2=im(x,x)
        # 100 terms, |x|<=2. Lagrange remainder < 2^201/200! < 10^-314.
        # Add one interval unit, 10^-100, to cover it explicitly.
        cv=(SCALE,SCALE); ct=cv
        sv=x; st=x
        for n in range(1,101):
            ct=ine(idiv(im(ct,x2),(2*n-1)*(2*n))); cv=ia(cv,ct)
            st=ine(idiv(im(st,x2),(2*n)*(2*n+1))); sv=ia(sv,st)
        out.append(((cv[0]-1,cv[1]+1),(sv[0]-1,sv[1]+1)))
    return tuple(out)

@lru_cache(None)
def real_sign(a):
    assert sigma(a,59)==a, 'sign argument is not real'
    lo=F(0); hi=F(0)
    for j,c in enumerate(a):
        l,h=trig_intervals()[j][0]
        if c<0: l,h=h,l
        lo+=c*l/SCALE; hi+=c*h/SCALE
    assert lo>0 or hi<0, 'certified interval does not isolate sign'
    return 1 if lo>0 else -1

def phase4(a):
    if sigma(a,59)==a:
        return 0 if real_sign(a)>0 else 2
    assert sigma(a,59)==neg(a),'transport coefficient is neither real nor imaginary'
    b=mul(a,ZPOW[45]) # divide by i
    return 1 if real_sign(b)>0 else 3

def source_radicals():
    return (qnum(7),add(qnum(7),ONE),add(qnum(11),ONE),add(qnum(3),scale(ONE,-2)))

def monomial_mul(a,b,B):
    c=mul(a[0],b[0]); overlap=a[1]&b[1]
    for j in range(4):
        if overlap>>j&1: c=mul(c,B[j])
    return c,a[1]^b[1]

def lifts(B):
    R,A,H=qnum(3),qnum(7),qnum(9)
    g=add(add(ZPOW[6],ZPOW[54]),neg(ONE))
    sq3=add(ZPOW[5],ZPOW[55]); sq5=add(scale(g,2),ONE)
    tau=mul(add(R,neg(sq5)),inv(sq3)); ii=ZPOW[15]
    div=lambda a,b:mul(a,inv(b))
    result={
      1:((ONE,1),(ONE,2),(ONE,4),(ONE,8)),
      7:((mul(ii,div(R,A)),1),(mul(ii,g),8),(div(mul(H,tau),A),4),(div(ii,H),3)),
      11:((div(H,mul(A,R)),1),(div(g,R),3),(inv(R),4),(mul(ii,g),9)),
      13:((div(ii,H),1),(mul(g,g),9),(tau,4),(mul(ii,g),2))}
    for p,images in result.items():
        for j,image in enumerate(images):
            square,mask=monomial_mul(image,image,B)
            assert mask==0 and square==sigma(B[j],p),(p,j,'lift square failed')
    # Verify this independently transcribed ALL_P table agrees with the portable
    # reference actions. This file contains field maps, not target OPE values.
    action=json.loads((REF/'e8/exact_coefficients_and_actions.json').read_text())['galois_actions']
    for row in action:
        if row['a'] in PS:
            assert result[row['a']][row['radical_index']-1]==(
              tuple(map(F,row['coefficient_power_basis'])),row['image_radical_mask'])
    return result

def fourth(c,mask,B):
    value=power(c,4)
    for j in range(4):
        if mask>>j&1: value=mul(value,power(B[j],2))
    return value

def canon(tri): return tuple(sorted(tuple(f) for f in tri))
def digest(p): return hashlib.sha256(p.read_bytes()).hexdigest()
def wf(n): return str(n.numerator) if n.denominator==1 else f'({n.numerator}/{n.denominator})'
def rawexpr(r,h):
    if r==0: return '0'
    f=('', 'I*', '-', '-I*')[h]
    return f+'('+wf(r)+')^(1/4)'

def generate():
    started=time.time(); OUT.mkdir(exist_ok=True)
    forms=json.loads((REF/'e8/exact_coefficients_and_actions.json').read_text())['forms']
    # Explicitly discard the target tables before any arithmetic. Only the p=1
    # selected object supplies OPE data. Target phase tables are never consulted.
    seed=next(t for t in json.loads((REF/'phases/e8_phases.json').read_text())['tables'] if t['p']==1)
    rows=seed['triplets']; assert len(forms)==len(rows)==1378
    geometry=json.loads((REF/'all_triplets.json').read_text())['30']
    fields=geometry['fields2']
    assert [e['spins2'] for e in rows]==[e['spins2'] for e in geometry['triplets']]
    reps=json.loads((HERE/'current_bootstrap/E8_p1_representatives.json').read_text())['coefficients']
    repkeys=[canon([[2*v for v in f] for f in e['representative']]) for e in reps]
    assert all(list(map(list,key))==[[2*v for v in f] for f in e['representative']]
               for key,e in zip(repkeys,reps)), 'representative ordering differs from canonical ordering'
    B=source_radicals(); images=lifts(B)
    assert all(real_sign(b)>0 for b in B)
    cases={str(p):{'p':p,'canonical':[],'representatives':[]} for p in PS}
    seed_checks=0; target_checks=0
    for n,(row,form) in enumerate(zip(rows,forms),1):
        assert form['full_triplet_index']==n
        tri=canon(row['spins2']); mask=form['radical_mask']
        r=F(row['fourth_power']['numerator'],row['fourth_power']['denominator'])
        c=tuple(map(F,form['coefficient_power_basis']))
        h=row['phase_mod4']
        if mask<0:
            assert r==0 and h is None
            for p in PS:
                cases[str(p)]['canonical'].append({'spins2':list(map(list,tri)),'fourth_power':'0','phase_mod4':None,'raw_inputform':'0','rescaled_mask':-1})
            continue
        assert r>0 and h in range(4) and real_sign(c)>0
        assert fourth(c,mask,B)==scale(dfour(tri,1),r),(n,'seed fourth-power certificate')
        seed_checks+=1
        for p in PS:
            value=(mul(sigma(c,p),ZPOW[(15*p*h)%60]),0)
            for j in range(3):
                if mask>>j&1: value=monomial_mul(value,images[p][j],B)
            vc,vm=value
            # Exact rational identity, no numerical root recognition:
            assert fourth(vc,vm,B)==scale(dfour(tri,p),r),(n,p,'transport fourth power')
            dp=dphase8(tri,p); assert dp%2==0
            hp=(phase4(vc)-dp//2)%4
            cases[str(p)]['canonical'].append({'spins2':list(map(list,tri)),
                'fourth_power':str(r),'phase_mod4':hp,'raw_inputform':rawexpr(r,hp),
                'rescaled_mask':vm,'rescaled_coefficient_power_basis':list(map(str,vc)),
                'd_phase_mod8':dp})
            target_checks+=1
        if n%250==0: print(f'E8 exact generation {n}/1378',flush=True)
    for p in PS:
        lookup={canon(e['spins2']):e for e in cases[str(p)]['canonical']}
        for index,key in enumerate(repkeys,1):
            e=lookup[key]
            cases[str(p)]['representatives'].append({'index':index,'spins2':list(map(list,key)),
              'generated_inputform':e['raw_inputform'],'phase_mod4':e['phase_mod4'],'fourth_power':e['fourth_power']})
    data={'model':'E8','q':30,'fields2':fields,'cases':cases,
      'generation':{'source_p':1,'target_OPE_used':False,'target_phases_used':False,
        'method':'Exact Q(zeta60) arithmetic; ALL_P generator lifts; target logarithmic d phase; rational interval branch certification.',
        'radical_radicands':['[7]','[7]+1','[11]+1','[3]-2'],
        'lift_square_certificates':16,'seed_fourth_power_certificates':seed_checks,
        'transport_fourth_power_certificates':target_checks,'branch_signs':'Rigorous rational intervals: Machin pi and Taylor cos, 100 decimal-place outward rounding.',
        'raw_form':'i^phase * positive real fourth root of rational fourth_power',
        'source_files_sha256':{str(p.relative_to(HERE)):digest(p) for p in [REF/'ALL_P.md',REF/'e8/exact_coefficients_and_actions.json',REF/'phases/e8_phases.json',REF/'all_triplets.json',HERE/'current_bootstrap/E8_p1_representatives.json']},
        'seconds':round(time.time()-started,3)}}
    path=OUT/'E8_generated.json'; path.write_text(json.dumps(data,indent=2)+'\n')
    print('Wrote',path,round(time.time()-started,2),'seconds',flush=True)

def spin(field,p):
    l,lb=(v//2 for v in field)
    num=(l-lb)*((l+lb+1)*p-30); assert num%30==0
    return num//30

def permutation_sign(tri,p):
    invs=sum(tri[i]>tri[j] for i,j in ((0,1),(0,2),(1,2)))
    return (-1)**(invs*sum(spin(f,p) for f in tri))

def solve_gf2(rows,n):
    basis={}
    for mask,rhs in rows:
        while mask:
            pivot=mask.bit_length()-1
            if pivot not in basis: basis[pivot]=(mask,rhs); break
            m,r=basis[pivot]; mask^=m; rhs^=r
        else:
            if rhs: raise AssertionError('inconsistent operator sign system')
    solution=0
    for pivot,(mask,rhs) in sorted(basis.items()):
        if (mask&solution).bit_count()%2 != rhs: solution^=1<<pivot
    assert all((mask&solution).bit_count()%2==rhs for mask,rhs in rows)
    return solution,len(basis)

def compare():
    generated=json.loads((OUT/'E8_generated.json').read_text())
    exact=json.loads((OUT/'E8_exact_comparison.json').read_text())
    assert exact['all_exact_magnitudes_and_phases_checked'] is True
    assert exact['generated_sha256']==digest(OUT/'E8_generated.json')
    fields=list(map(tuple,generated['fields2'])); N=len(fields); assert N==32
    report={k:v for k,v in generated.items() if k!='cases'}
    report['generated_sha256']=digest(OUT/'E8_generated.json')
    report['comparison_method']='Wolfram RootReduce exact equality to independently generated rational fourth roots, then exact GF(2) gauge on the complete ordered tensor.'
    report['cases']={}
    for p in PS:
        target=json.loads((HERE/f'current_bootstrap/E8_p{p}.json').read_text())
        assert target['fields2']==generated['fields2'] and len(target['alpha_indices'])==N**3
        ecert=exact['cases'][str(p)]
        assert ecert['target_json_sha256']==digest(HERE/f'current_bootstrap/E8_p{p}.json')
        lookup={canon(e['spins2']):e for e in generated['cases'][str(p)]['canonical']}
        # Exact pair-comparison IDs were built without a gauge. Each result is
        # target/generated in {+1,-1}, or 0 for a matched zero pair.
        signs=ecert['ordered_ratios']; assert len(signs)==N**3
        rows=[(1,0)]; nonzero=0; zero=0
        for flat,indices in enumerate(itertools.product(range(N),repeat=3)):
            tri=tuple(fields[i] for i in indices); e=lookup.get(canon(tri))
            iszero=e is None or e['phase_mod4'] is None
            ratio=signs[flat]
            if iszero: assert ratio==0; zero+=1; continue
            assert ratio in (-1,1); nonzero+=1
            mask=0
            for i in indices: mask^=1<<i
            rows.append((mask,int(ratio<0)))
        solution,rank=solve_gf2(rows,N)
        eta=[-1 if solution>>i&1 else 1 for i in range(N)]
        assert eta[0]==1
        for flat,(i,j,k) in enumerate(itertools.product(range(N),repeat=3)):
            assert signs[flat]==0 or signs[flat]==eta[i]*eta[j]*eta[k]
        representative=[]
        for rep in generated['cases'][str(p)]['representatives']:
            indices=[fields.index(tuple(f)) for f in rep['spins2']]
            s=eta[indices[0]]*eta[indices[1]]*eta[indices[2]]
            raw=rep['generated_inputform']
            flat=(indices[0]*N+indices[1])*N+indices[2]
            target_raw=target['exact_values'][target['alpha_indices'][flat]]
            representative.append({**rep,'operator_gauge_product':s,
              'aligned_inputform':raw if s==1 or raw=='0' else '-('+raw+')',
              'target_inputform':target_raw,
              'exact_target_equality_after_gauge':True})
        report['cases'][str(p)]={'p':p,'q':30,'representatives':representative,
          'representative_count':107,'ordered_entries_checked':N**3,'ordered_nonzero':nonzero,
          'ordered_zero':zero,'gf2_rank':rank,'gauge_free_dimensions':N-rank,
          'operator_signs':eta,'minus_fields2':[list(f) for f,s in zip(fields,eta) if s<0],
          'identity_sign':eta[0],'all_exact_after_gauge':True,
          'target_ope_sha256':target['source_sha256'],'unique_exact_comparisons':ecert['unique_comparisons']}
        print('E8 comparison',p,'PASS',N**3,'entries; rank',rank,'minus',report['cases'][str(p)]['minus_fields2'],flush=True)
    report['all_pass']=True
    (OUT/'E8.json').write_text(json.dumps(report,indent=2)+'\n')
    lines=['# E8: exact transport from the p=1 seed','',
      'The chosen ALL_P lifts produce every coefficient from the p=1 rescaled forms. Target OPEs are read only in the comparison stage. All raw expressions below are independently generated; multiplying by the listed three-operator gauge product matches the current bootstrap tensor exactly.','',
      'Generation proves 16 generator-image square identities, 1,203 seed fourth-power certificates, and 4,812 transported fourth-power certificates using rational cyclotomic arithmetic. Signs are certified by rational interval bounds. No target root selection or RootApproximant is used.','',
      '| p | Exact ordered comparisons | Nonzero | Zero | Gauge rank | Negative-sign fields (doubled labels) |','|---|---:|---:|---:|---:|---|']
    for p,c in report['cases'].items(): lines.append(f"| {p} | 32768 | {c['ordered_nonzero']} | {c['ordered_zero']} | {c['gf2_rank']} | `{c['minus_fields2']}` |")
    lines+=['','This proves exact equality of the saved algebraic coefficient candidates under the stated transport and operator gauge. It is not a symbolic proof of the original crossing equations.','',
      'For each p, the full tensor including all zeros is checked. The identity operator has sign +1; two-point normalization is preserved because each other operator sign squares to +1.','']
    for p,c in report['cases'].items():
        lines += [f'## p={p}','', '| Index | Representative (doubled labels) | Generated raw exact expression | Gauge product |','|---:|---|---|---:|']
        lines += [f"| {e['index']} | `{e['spins2']}` | `{e['generated_inputform']}` | {e['operator_gauge_product']} |" for e in c['representatives']]
        lines.append('')
    (OUT/'E8.md').write_text('\n'.join(lines))

def prepare_comparison():
    """Targets first enter here, after the immutable generated file exists."""
    gpath=OUT/'E8_generated.json'
    generated=json.loads(gpath.read_text())
    fields=list(map(tuple,generated['fields2'])); N=len(fields)
    output={'generated_sha256':digest(gpath),'cases':{}}
    for p in PS:
        path=HERE/f'current_bootstrap/E8_p{p}.json'
        target=json.loads(path.read_text())
        assert target['fields2']==generated['fields2']
        assert len(target['alpha_indices'])==N**3
        lookup={canon(e['spins2']):e for e in generated['cases'][str(p)]['canonical']}
        pairs=[]; pairids={}; ordered=[]
        for flat,tri in enumerate(itertools.product(fields,repeat=3)):
            e=lookup.get(canon(tri)); raw='0' if e is None else e['raw_inputform']
            if raw!='0' and permutation_sign(tri,p)<0: raw='-('+raw+')'
            exact=target['exact_values'][target['alpha_indices'][flat]]
            pair=(raw,exact)
            if pair not in pairids:
                pairids[pair]=len(pairs)
                pairs.append({'generated_inputform':raw,'target_inputform':exact})
            ordered.append(pairids[pair])
        output['cases'][str(p)]={'target_json_sha256':digest(path),
           'pairs':pairs,'ordered_pair_ids':ordered}
    (OUT/'E8_comparison_input.json').write_text(json.dumps(output,indent=2)+'\n')
    print('Prepared exact comparison pairs:',{p:len(c['pairs']) for p,c in output['cases'].items()},flush=True)

def self_test():
    assert power(Z,60)==ONE and power(Z,30)==neg(ONE)
    for n in (2,3,5,7,9,11,13,29):
        assert mul(qnum(n),inv(qnum(n)))==ONE
        for p in PS: assert sigma(qnum(n),p)==qnum(n,p)
    assert real_sign(ONE)==1 and real_sign(neg(ONE))==-1
    assert [phase4(ZPOW[15*n]) for n in range(4)]==list(range(4))
    assert solve_gf2([(1,0),(3,1)],2)==(2,2)
    try: solve_gf2([(1,0),(1,1)],1)
    except AssertionError: pass
    else: raise AssertionError('inconsistent GF2 fixture accepted')
    print('E8 arithmetic, certified-sign and gauge tests PASS',flush=True)

if __name__=='__main__':
    parser=argparse.ArgumentParser(); parser.add_argument('mode',choices=['generate','prepare-comparison','compare','self-test'])
    mode=parser.parse_args().mode
    {'generate':generate,'prepare-comparison':prepare_comparison,'compare':compare,'self-test':self_test}[mode]()


==> anc/galois/e8_transport.wl <==
(* Exact comparison only. Generation and branch selection have already finished
   in e8_transport.py, using p=1 seed data without target coefficients. *)
ClearAll[E8CompareTransport];
E8CompareTransport[base_String] := Catch[Module[
 {input, output, cases, p, case, pairs, ratios, pair, generated, target,
  ratio, result, ordered, path},
 path=FileNameJoin[{base,"results","E8_exact_comparison.json"}];
 If[FileExistsQ[path],DeleteFile[path]];
 input = Import[FileNameJoin[{base,"results","E8_comparison_input.json"}],"RawJSON"];
 If[!AssociationQ[input], Throw[$Failed,"E8TransportFailure"]];
 cases = <||>;
 Do[
  case = input["cases"][p]; pairs = case["pairs"]; ratios = {};
  Do[
   generated = ToExpression[pair["generated_inputform"], InputForm];
   target = ToExpression[pair["target_inputform"], InputForm];
   ratio = TimeConstrained[
     If[TrueQ[generated === 0],
       If[TrueQ[RootReduce[target] === 0], 0, $Failed],
       RootReduce[target/generated]], 30, $Failed];
   If[!MemberQ[{0,1,-1}, ratio] || (ratio===0 && generated=!=0),
     Print["FAIL exact comparison p=",p," pair=",pair," ratio=",ratio];
     Throw[$Failed,"E8TransportFailure"]];
   AppendTo[ratios,ratio],
   {pair,pairs}];
  ordered = ratios[[case["ordered_pair_ids"] + 1]];
  If[Length[ordered] =!= 32768, Throw[$Failed,"E8TransportFailure"]];
  AssociateTo[cases,p -> <|
    "target_json_sha256" -> case["target_json_sha256"],
    "unique_comparisons" -> Length[pairs],
    "ordered_ratios" -> ordered|>];
  Print["E8 exact target comparison p=",p," PASS (",Length[pairs]," unique pairs)"],
  {p,{"1","7","11","13"}}];
 output = <|"all_exact_magnitudes_and_phases_checked" -> True,
   "generated_sha256" -> input["generated_sha256"], "cases" -> cases,
   "method" -> "RootReduce of each exact target/generated ratio; zero pairs checked exactly."|>;
 Export[path,output,"RawJSON"]; output
],"E8TransportFailure"];
If[!ValueQ[e8TransportDirectory],
 e8TransportDirectory=DirectoryName[$InputFileName]];
If[E8CompareTransport[e8TransportDirectory] === $Failed, Quit[1], Quit[0]];


==> anc/galois/input_provenance.json <==
{
  "attachment_name": "E_series_Galois_extension_calculation.zip",
  "attachment_sha256": "4ec9ec5986e7f3f2fddf5c3985e82411250a2ddff3724ff397f8c1a3181ff865",
  "metadata_sanitization": [
    {
      "path": "current_bootstrap/E8_p7.json",
      "pristine_source_sha256": "be53e8020a1d5aa628af3913778bbdbe1b1ae2e6ece67e5dbbdcc17574c79d93",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "f097c50c1cd55ecb89c8f140c65582d806cbd995f92278c6895c04319526ea1d"
    },
    {
      "path": "current_bootstrap/E6_p1_representatives.json",
      "pristine_source_sha256": "f92746574c81236c7dc868977b956a8f6f49814ea1c436faabbe1ec434b35067",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "b7b3b4e8e6af9df1730f477e3d9b1d77f1c0f6ce3c1cd5f2a16969ab4bba3c41"
    },
    {
      "path": "current_bootstrap/E8_p13_representatives.json",
      "pristine_source_sha256": "9e1287ddd744302e05c57e77463a2e9d8949e4ac3eae82b7ea36ac64907a56c5",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "911cd2017b8f148833a46438094c158dd1cbb24abff851440a7c88f082d61468"
    },
    {
      "path": "current_bootstrap/E6_p5.json",
      "pristine_source_sha256": "122ba75d03e4744b5392ede1b189a3835c61cb7d7b4c111efa7ddc26756b298f",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "d4363243cbf577e825f16431f832d13279cf1695ed6196e2980c6d7659c1c06e"
    },
    {
      "path": "current_bootstrap/E8_p13.json",
      "pristine_source_sha256": "8c545e146e87073fece7c00b03a7d39cfe57d41eb3bdaaeeae95f3b17616340e",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "3662e4bdc6f5bf60e03e3286fc98602d5bb4c53178fe9d8214e0915d5af4a464"
    },
    {
      "path": "current_bootstrap/E6_p5_representatives.json",
      "pristine_source_sha256": "0b2696a6016e06c7b6a19d0cd823910c2c3c81d81edd610aae0b00c30eea8036",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "eb6687b7c65b98b99d8db360eabcc44449d9919cf4021cc08675ec1c51330a88"
    },
    {
      "path": "current_bootstrap/E8_p7_representatives.json",
      "pristine_source_sha256": "1d05be7b0dcce3642bc76293ae67d10cb3901eb8f1cf8144d3af50c9df2cd2ba",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "1969e5be0687b2d8be35a0ea1f4f9607f8ea80d9f700fb055088aa0935df44f9"
    },
    {
      "path": "current_bootstrap/E8_p1.json",
      "pristine_source_sha256": "fcc6febbb058e0d36b010d04c66918146546a554751df1e8c89538efa99fb2b9",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "58253fd7c5257e9f67ea3926af3966a475c18c0bedf797add0d27eb84af9c5d2"
    },
    {
      "path": "current_bootstrap/E7_p7_representatives.json",
      "pristine_source_sha256": "354f56ecc71e4047e96ab13f89690807ae7fbb6885331b02f57088d01ccff6f2",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "d08d8c855df8ebf00d1a0c04710a776e2875f64484a919930f759b0558dc7ad6"
    },
    {
      "path": "current_bootstrap/E7_p5.json",
      "pristine_source_sha256": "ef9416bbf1069048d7e7ba3b0c8ed236945222158d250e6d607fec5c5edb3fcd",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "13dec9921f407222640c5a5e139babda4bb59f8333de7cd15252471980cd5292"
    },
    {
      "path": "current_bootstrap/E8_p11_representatives.json",
      "pristine_source_sha256": "855e74bd34322a9fe746a195179f48be8d7af8159039c909d5a693d8955dc685",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "824d382a4a5bf25b89c1cb738ae8966dcd6bc77c7919e5e5ca2f4ee2b6fc693f"
    },
    {
      "path": "current_bootstrap/E8_p11.json",
      "pristine_source_sha256": "c22797c00f58181572de18557596c2e44119e5c1698891d4218f4e7633372cba",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "9d2c44027e531fd4ddd78a7235dc2ddf9e6233ba14e3f54293283021ae78a303"
    },
    {
      "path": "current_bootstrap/E8_p1_representatives.json",
      "pristine_source_sha256": "9f15b913447013934909ffd13031271403083b3581452c39aa068c80bb17530b",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "8600ced7faf020594a22d127e9aa3662d64668454615db43a891dc0a44294ee3"
    },
    {
      "path": "current_bootstrap/E7_p1_representatives.json",
      "pristine_source_sha256": "0cfec3471fa563438e8643d9dc1430b6aca3058b7b4d728eea3ef0fa5d871000",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "51bac1f49cf2887d87b6936ab9f49cd65634a1e76d2ea8f9b9867a27c1bd1692"
    },
    {
      "path": "current_bootstrap/E7_p7.json",
      "pristine_source_sha256": "e22facbbf69b696f2b99cc2150584f7fa6f8f461093d532c9e1aa840088ed1c6",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "5363263d7a6342defaa122fe36499b34127e3467cea844ce0056274adfac39fd"
    },
    {
      "path": "current_bootstrap/E6_p1.json",
      "pristine_source_sha256": "e188ff54f198e56d06f4f49c48a34be6ee199408ba1471678153fde7619f4c95",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "aabae6f1e43730ee53a1c2b65420748e11c23545dc58e131600ec429e234c063"
    },
    {
      "path": "current_bootstrap/E7_p1.json",
      "pristine_source_sha256": "970b2d8750d9390fbed93aa460de91a4026777c47158285642e8cb1682d92d81",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "44a82659fc4ad6a3eda6fdbf42dbf12fbd1cd829423d69a69b441088da3e191a"
    },
    {
      "path": "current_bootstrap/E7_p5_representatives.json",
      "pristine_source_sha256": "fceff669f911ae055908fce91de5ed6520b52e9cde184121844c01f08c1c8046",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "6eafc518c4a0bfc101b4e02b561a23c333ca63954e4d4e3066e78e29be14278c"
    },
    {
      "path": "reference/E_series_Galois_extension_calculation/tables.json",
      "pristine_source_sha256": "96224804f6ffc0d97cd59cffab2fc960809e029bd284588c71a4cb7af39632f5",
      "changed_fields": "Only absolute provenance path strings; mathematical records are unchanged.",
      "distributed_sha256": "3099dcedfa92ea4b63d3f24c344752976b5680fa7524e45db40509a393bdf953"
    }
  ],
  "note": "Pristine source hashes identify the original private snapshots. Distributed hashes identify copies with provenance paths generalized. Exact expressions, numeric components, field labels, ordering, signs and certificate data were preserved."
}


==> anc/galois/reference/E_series_Galois_extension_calculation/ALL_P.md <==
# Complete Galois-extension tables for the E-series reduced bootstrap

Set \(h=12,18,30\), \(N=2h\), \(z=\zeta_N=e^{2\pi i/N}\), and \(K_N=\mathbb Q(z)\). All quantum numbers \([n]\) and positive radicals below are evaluated at this source embedding. The parameter \(p=1\) is the formal reduced-bootstrap seed, not a physical minimal model.

For every admissible integer \(p\), use its residue modulo \(N\). The following tables specify one extension \(\widehat\sigma_p\) for each residue. In every row,

\[
\widehat\sigma_p(z)=z^p,\qquad \widehat\sigma_p(i)=i^p.
\]

Repeated radical images do not mean that the full automorphisms coincide. The coefficients in the displayed image formulas are elements of the source field; do not apply the automorphism to those formulas again when reading the table.

## E6: all eight residues

Let \(v=3^{1/4}>0\) and \(L_6=K_{24}(v)\). Then

| \(p\pmod{24}\) | \(\widehat\sigma_p(v)\) |
|---|---|
| \(1,11,13,23\) | \(v\) |
| \(5,7,17,19\) | \(iv\) |

Since \(v^2=\sqrt3=z^2+z^{-2}\), these images square to \(\sigma_p(\sqrt3)\). The second lift of each base automorphism negates the displayed image.

## E7: all twelve residues

Define

\[
t=z^2+z^{-2},\quad A=[3]=1+t,\quad B=[5]=t^2+t-1,\quad H=t^2-t-1,
\]
\[
r=\sqrt2,\qquad u=\sqrt A,\qquad v=\sqrt B,\qquad L_7=K_{36}(r,u,v).
\]

Every row fixes \(r\).

| \(p\pmod{36}\) | \(\widehat\sigma_p(u)\) | \(\widehat\sigma_p(v)\) |
|---|---|---|
| \(1,17,19,35\) | \(u\) | \(v\) |
| \(5,13,23,31\) | \(uv/B\) | \(iHu\) |
| \(7,11,25,29\) | \(iv/(HB)\) | \(iuv/(HAB)\) |

The three square classes are independent, so the other seven lifts follow from independent changes of the three generator-image signs. The accompanying E7 calculation also checks that these kernel choices act by primary-field signs on the complete source coefficient data.

## E8: all sixteen residues

Define the positive source quantities

\[
R=[3],\qquad A=[7],\qquad H=[9],\qquad
g=\frac{\sqrt5-1}{2},\qquad
\tau=\frac{R-\sqrt5}{\sqrt3}.
\]

All five belong to \(K_{60}\). Put

\[
u_1=\sqrt{[7]},\quad u_2=\sqrt{[7]+1},\quad
u_3=\sqrt{[11]+1},\quad u_4=\sqrt{[3]-2},
\qquad L_8=K_{60}(u_1,u_2,u_3,u_4).
\]

| \(p\pmod{60}\) | \(\widehat\sigma_p(u_1)\) | \(\widehat\sigma_p(u_2)\) | \(\widehat\sigma_p(u_3)\) | \(\widehat\sigma_p(u_4)\) |
|---|---|---|---|---|
| \(1,29,31,59\) | \(u_1\) | \(u_2\) | \(u_3\) | \(u_4\) |
| \(7,23,37,53\) | \(iRu_1/A\) | \(igu_4\) | \(H\tau u_3/A\) | \(iu_1u_2/H\) |
| \(11,19,41,49\) | \(Hu_1/(AR)\) | \(gu_1u_2/R\) | \(u_3/R\) | \(igu_1u_4\) |
| \(13,17,43,47\) | \(iu_1/H\) | \(g^2u_1u_4\) | \(\tau u_3\) | \(igu_2\) |

The four square classes are independent. There are sixteen lifts of each base automorphism, obtained by independent sign changes of the four images.

The source coefficients generate only \(K_{60}(u_1,u_2,u_3)\). The additional generator \(u_4\) is necessary for a field closed under every cyclotomic automorphism: already the \(p=7\) image of \(u_2\) is \(igu_4\). The fourth column of images closes the enlarged field under the action.

More precisely, the first and third rows preserve the source field, while the second and fourth rows send it to \(K_{60}(u_1,u_3,u_4)\). Thus there are two conjugate degree-eight source fields, whose compositum is \(L_8\).

## What the list gives

In the operator convention induced by these maps, define

\[
\widetilde\alpha^{(p),G}_{IJK}
=\widehat\sigma_p\!\left(\widetilde\alpha^{(1)}_{IJK}\right).
\]

If the source data satisfy the exact rationalized bootstrap equations, these transported data satisfy the target equations. This is simultaneous transport of the complete solution; there are no independent root choices for individual coefficients.

To return to the raw reduced coefficients in the chosen normalization, divide by the prescribed target rescaling factor:

\[
\alpha^{(p),G}_{IJK}
=\frac{\widehat\sigma_p(\widetilde\alpha^{(1)}_{IJK})}{d_{IJK}(p)},
\qquad \widetilde\alpha=d\alpha.
\]

The independently chosen table convention can differ by \(\eta_I\eta_J\eta_K\). Full comparisons with the reference tables and their sign gauges are documented in the per-series notes. The all-residue lift tables certify field automorphisms for every admissible residue; they do not report independent nonlinear bootstrap solves at every residue.

The selected lifts form a list, not necessarily a group-homomorphic section. For example, the selected E6 lift at \(p=5\) has order four while its restriction to the cyclotomic field has order two.

For \(p\) beyond one period, the field map depends only on \(p\bmod 2h\). Use the analytic branch convention when evaluating \(d(p)\) and reconstructing raw \(\alpha\). Equality of the cyclotomic parameter alone does not eliminate root monodromies in separately normalized factors.

## Scope of transport

The transport step becomes an algebraic corollary once one exact seed solution is known. The generic existence of a lift to a normal closure is standard field theory ([Stacks Project, Lemma 9.15.7](https://stacks.math.columbia.edu/tag/09HL)); the concrete fields and maps above make it usable for these coefficients.

An automorphism of the full solution field makes the root choices consistently. Once an exact seed is established, separate nonlinear solves at the other residues provide independent checks and coefficients in the table conventions.

An exact proof of uniqueness modulo primary-field signs for the full algebraic seed problem would also transport, because the conjugation is invertible and preserves the sign-gauge action. It is enough in principle to establish existence and uniqueness at one seed per series. Mapping one candidate is not itself such a uniqueness proof, and uniqueness restricted to positive/unitary solutions would not suffice to classify all complex algebraic solutions.

The Galois calculation concerns the finite reduced algebraic system; it does not identify complete physical CFTs with different spectra or directly transport the Gamma-function reference factors in the full physical OPE coefficients.

The observed invariance of \(|\alpha_{IJK}|\) is not a general consequence of Galois conjugation. It requires the particular coefficients and rescaling factors here.

## Verification

The per-series files under `all_p/` give exact identities and portable checks of the generator maps. They supplement the full coefficient comparisons. They do not replace an exact certificate of all seed crossing equations.


==> anc/galois/reference/E_series_Galois_extension_calculation/README.md <==
# E-series Galois-extension calculation

Start with [RESULTS.md](RESULTS.md) for the fields, automorphisms, and a worked E6 example. The [E6](e6/e6_results.md), [E7](e7/e7_results.md), and [E8](e8/e8_results.md) notes give additional expressions and verification details.

[ALL_P.md](ALL_P.md) gives explicit generator-image tables for every coprime residue of p in all three series, together with the implications for seed certification and uniqueness. Additional exact lift checks and per-series tables are in `all_p/`.

The calculation uses the reference algebraic candidate coefficient tables and their rescaling, identified as Eq. (135) in the source manuscript. The normalization and logarithmic branch convention are reproduced in the [transport report](../../report.md#how-the-coefficients-were-generated). These checks establish coefficient-field identities and transport of the candidate data; they do not prove exact seed crossing or uniqueness.

## Reference verification scripts

- Python 3.
- PARI/GP for E7 and E8. Put `gp` on PATH or set the `GP` environment variable to its full executable path.
- `mpmath` for the full E7 branch check (`python3 -m pip install mpmath`).
- These reference scripts do not require Mathematica. The [transport drivers](../../README.md#reproduce-everything) in the parent package use Python and Wolfram instead of PARI/GP.

Run from this directory:

```sh
python3 e6/e6_exact.py
python3 e7/verify_e7.py
python3 e7/verify_full_e7.py
python3 e8/verify.py
```

The phase-reconstruction scripts are also standalone:

```sh
python3 phases/e7_phases.py
python3 phases/e8_phases.py
```

Exact number-field and square-class tests use rational arithmetic. The analytic root phases use the explicit floor formula for the normalization. Where a root returned by PARI needs to be selected in the physical embedding, a high-precision numerical evaluation chooses its sign; the accompanying polynomial identities are checked exactly. Consult each series' note for the scope of its signed transport checks.

## Data conventions

- `tables.json`: all 560 printed representative entries from nine tables. Each coefficient is recorded as `i**phase_mod4 * fourth_power**(1/4)`, with the positive real fourth root. Zero has phase `null`.
- `all_triplets.json`: unordered admissible quantum-spin triplets in the reduced bootstrap, with their exact fourth powers, including simple-current and identity couplings.
- `phases/e7_phases.json`, `phases/e8_phases.json`: complete phase-resolved unordered reduced-bootstrap tables at all reference residues. These are reconstructed from the printed representatives and the Appendix B conventions, with every simple-current pair relation checked.
- `spins2`: **twice** the quantum spin labels \((\ell,\bar\ell)\). Divide by two when comparing field lists with the paper.
- The GP certificate files use a formal cyclotomic generator modulo `polcyclo(N,y)`. They are exact rational-polynomial data, not decimal reconstructions.

The coefficient inputs and certificates needed by these reference checks are included.


==> anc/galois/reference/E_series_Galois_extension_calculation/RESULTS.md <==
# Explicit Galois extensions for the rescaled E-series coefficients

This calculation concerns the algebraic coefficients \(\widetilde\alpha\) defined by the source manuscript’s Eq. (135), using lifted logarithms for quantum-number roots (see the [normalization formula](../../report.md#how-the-coefficients-were-generated)). The starting point is the reference seed \(q_+=\zeta_N=e^{2\pi i/N}\), corresponding to \(p=1\), with \(N=24,36,60\). Put \(K_N=\mathbb Q(\zeta_N)\) and write \([n]=[n]_{\zeta_N}\). Radicals displayed below are positive at this starting embedding.

## Computed fields

The fields generated by the complete rescaled source data and the cyclotomic parameter are

\[
\begin{aligned}
F_6&=K_{24}(3^{1/4}),\\
F_7&=K_{36}\bigl(\sqrt2,\sqrt{[3]},\sqrt{[5]}\bigr),\\
F_8&=K_{60}\bigl(\sqrt{[7]},\sqrt{[7]+1},\sqrt{[11]+1}\bigr).
\end{aligned}
\]

Their respective degrees over the cyclotomic fields are \(2,8,8\). The first two are normal over \(\mathbb Q\). The third is not: the automorphism \(\zeta_{60}\mapsto\zeta_{60}^7\) takes one of its defining square classes outside the original span. Its normal closure is

\[
L_8=F_8\bigl(\sqrt{[3]-2}\bigr),
\qquad [L_8:K_{60}]=16.
\]

Thus take \(L_6=F_6\), \(L_7=F_7\), and this \(L_8\). Their absolute degrees are \(16,96,256\). These are the normal closures of the actual source coefficient fields over \(\mathbb Q\), not fields obtained by adjoining every normalization root separately.

The distinction matters: in \(E_6\), for example, the raw coefficients contain \(2^{1/4}\), but this radical cancels against the rescaling factors. The rescaled coefficient field only needs \(3^{1/4}\) beyond \(K_{24}\).

## Explicit automorphisms

Let \(a\) be coprime to \(N\) and let \(\sigma_a(\zeta_N)=\zeta_N^a\). Quantum numbers transform according to

\[
\sigma_a([n])=[n]_{\zeta_N^a}=\frac{[an]}{[a]}.
\]

For a nonzero real algebraic number \(x\), use the notation

\[
s(x)=\begin{cases}\sqrt{x},&x>0,\\ i\sqrt{-x},&x<0.\end{cases}
\]

The radicals defining the fields are independent over their cyclotomic base fields. Together with normality, this means that assigning a square root of the conjugate radicand to each generator defines an extension of \(\sigma_a\). The following are concrete choices.

### E6

Write \(v=3^{1/4}\), so \(v^2=\sqrt3=\zeta_{24}^2+\zeta_{24}^{-2}\). Then

\[
\widehat\sigma_a(v)=
\begin{cases}
v,&\sigma_a(\sqrt3)=\sqrt3,\\
iv,&\sigma_a(\sqrt3)=-\sqrt3.
\end{cases}
\]

Together with \(\widehat\sigma_a(\zeta_{24})=\zeta_{24}^a\), this specifies the map. Negating the displayed image gives the other lift.

### E7

With \(r=\sqrt2\), \(u=\sqrt{[3]}\), \(v=\sqrt{[5]}\), choose

\[
\widehat\sigma_a(r)=r,\qquad
\widehat\sigma_a(u)=s\!\left(\frac{[3a]}{[a]}\right),\qquad
\widehat\sigma_a(v)=s\!\left(\frac{[5a]}{[a]}\right).
\]

All the images belong to \(L_7\). There are eight possible lifts, obtained by changing the three image signs independently. For a formula entirely in the original generators, put

\[
t=\zeta_{36}^2+\zeta_{36}^{-2},\quad
A=[3]=1+t,\quad B=[5]=t^2+t-1,\quad H=t^2-t-1.
\]

The two automorphisms generating the cyclotomic Galois group can be lifted as

\[
\begin{array}{c|cc}
&\widehat\sigma_5&\widehat\sigma_7\\\hline
r&r&r\\
u&uv/B&iv/(HB)\\
v&iHu&iuv/(HAB)
\end{array}
\]

with their respective actions on \(\zeta_{36}\). Their squares reproduce the conjugated radicands exactly.

### E8

Use the four independent generators

\[
(u_1,u_2,u_3,u_4)=
\left(\sqrt{[7]},\sqrt{[7]+1},\sqrt{[11]+1},\sqrt{[3]-2}\right).
\]

A concrete lift is

\[
\begin{aligned}
\widehat\sigma_a(u_1)&=s\!\left(\frac{[7a]}{[a]}\right),\\
\widehat\sigma_a(u_2)&=s\!\left(\frac{[7a]}{[a]}+1\right),\\
\widehat\sigma_a(u_3)&=s\!\left(\frac{[11a]}{[a]}+1\right),\\
\widehat\sigma_a(u_4)&=s\!\left(\frac{[3a]}{[a]}-2\right).
\end{aligned}
\]

These images all belong to \(L_8\). The exact cyclotomic-polynomial certificates in `e8/compact_actions_data.gp` also express each image, up to sign, as a cyclotomic element times a product of the original four generators. There are sixteen lifts, from independent image signs. The values \(a=7,11,13\) generate the cyclotomic Galois group.

These choices specify individual automorphisms. They are not asserted to form a group-homomorphic section: the chosen lift of a product need not equal the product of the separately chosen lifts.

## Worked E6 transport and the table gauge

For \(p=1\to5\), take

\[
\widehat\sigma_5(\zeta_{24})=\zeta_{24}^5,\qquad
\widehat\sigma_5(v)=iv.
\]

On the base field this sends \(i\mapsto i\), \(\sqrt2\mapsto-\sqrt2\), \(\sqrt3\mapsto-\sqrt3\). The actual rescaled tables satisfy

\[
\widetilde\alpha^{(5)}_{IJK}
=\eta_I\eta_J\eta_K\,
\widehat\sigma_5\left(\widetilde\alpha^{(1)}_{IJK}\right),
\]

where \(\eta=-1\) on \((0,3),(2,2),(5,2),(5,5)\), and \(+1\) on the other eight fields. Thus, after this explicit allowed change of target field signs, the map is a direct field automorphism on the coefficients.

For example, let \(\delta=[2]=(\sqrt6+\sqrt2)/2\) and \(w=v/\delta=\sqrt{2\sqrt3-3}\). The third coefficient becomes

\[
\widetilde\alpha^{(1)}_{(0,3)(3/2,3/2)(3/2,7/2)}=w/2.
\]

Its Galois image is \(i\sqrt{3+2\sqrt3}/2\); the target table has its negative, exactly as required by \(\eta_{(0,3)}=-1\). The full list of eighteen source expressions is in `e6/e6_results.md`.

The base automorphism \(\sigma_5\) has order two, but either lift has order four: \(\widehat\sigma_5^2(v)=-v\). An extension need not preserve the order of an automorphism.

## Calculation and scope

For each triplet \(t=(I,J,K)\), write \(\widetilde\alpha_t=d_t\alpha_t\). Then

\[
\widetilde\alpha_t^4
=\alpha_t^4
\bigl(\Delta(\ell_I,\ell_J,\ell_K)^2
\Delta(\bar\ell_I,\bar\ell_J,\bar\ell_K)^2\bigr)^2
\prod_{A=I,J,K}[2\ell_A+1][2\bar\ell_A+1]\in K_N.
\]

Factoring the corresponding polynomials over the cyclotomic field gives the coefficient square classes. Testing products of classes establishes their independence; applying every cyclotomic automorphism determines the normal closure. The input is the displayed exact algebraic candidate data. This calculation does not assume uniqueness and does not replace an exact proof of all seed crossing equations.

Field membership was checked for all nonzero unordered reduced-bootstrap triplets: 73 in E6, 271 in E7, and 1203 in E8. Permuting a triplet changes only an already available sign. Simple-current orbits and normalized identity couplings were included in these counts.

To match signs, the analytic logarithm has the boundary value

\[
\operatorname{Log}[n]_{e^{i\pi p/h}}
=\log|[n]|-i\pi\left\lfloor\frac{np}{h}\right\rfloor,
\qquad 0<p<h,\quad 1\le n<h.
\]

Applying this additive convention to every factorial and dimension factor fixes the roots in \(d_t\). The per-series results and verification scripts record the resulting target sign gauges and the precise checks performed.

The complete unordered phase-resolved data were compared, including simple-current couplings: E6 from \(p=1\) to \(5\), E7 from \(1\) to \(5,7\), and E8 from \(1\) to \(7,11,13\). Every comparison admits one consistent assignment of primary-field signs for the chosen lifts. Full E7 and E8 sign lists are in `e7/full_operator_signs.json` and `e8/full_gauges.json`; their field labels are doubled spins. E7 signed identities are additionally checked exactly as identities in the multiquadratic field. E8 uses exact field/squared-branch identities and 100-digit evaluations to select the remaining signs.

For an exact bootstrap solution, the direct map on \(\widetilde\alpha\) preserves the rationalized equations automatically, since their coefficients lie in \(K_N\). Recover the original reduced coefficient by dividing the transported \(\widetilde\alpha\) by the prescribed target \(d_t\). A direct automorphism of the original \(\alpha\) tables is not implied.

## References for standard algebra and computation

- [Stacks Project, normal extensions and extension of embeddings](https://stacks.math.columbia.edu/tag/09HL), Lemma 9.15.7.
- [PARI/GP number-field routines](https://pari.math.u-bordeaux.fr/dochtml/html-stable/General_number_fields.html), especially `nfroots` and `nffactor`.

The explicit E-series fields and maps above are the results of the accompanying calculation.


==> anc/galois/reference/E_series_Galois_extension_calculation/all_p/e6_all_lifts.py <==
"""Exact branch phases and field-sign gauges for every E6 residue modulo 24.

Run with Python 3.10+; standard library only. Reuses ../e6/e6_exact.py.
The p=1,p=5 table entries are inputs. Other residues use manuscript Eq.(52)
and complex conjugation. This verifies the arithmetic transport of those
candidate tables, not their full crossing or uniqueness.
"""
from pathlib import Path
import runpy, contextlib, io, itertools

with contextlib.redirect_stdout(io.StringIO()):
    ns = runpy.run_path(str(Path(__file__).resolve().parents[1]/'e6'/'e6_exact.py'))
globals().update({k:v for k,v in ns.items() if not k.startswith('__')})

def signq(x): return (x>0)-(x<0)
def sign_base(x):
    """Exact sign of x[0]+x[1]*sqrt2."""
    a,b=x[:2]; sa,sb=signq(a),signq(b)
    if not sa:return sb
    if not sb or sa==sb:return sa
    return sa*signq(a*a-2*b*b)
def signF(x):
    """Exact sign in the positive sqrt2,sqrt3 embedding."""
    u=f(x[0],x[1]);v=f(x[2],x[3]);su,sv=sign_base(u),sign_base(v)
    if not su:return sv
    if not sv or su==sv:return su
    return su*sign_base(sub(mul(u,u),scale(mul(v,v),3)))
def char2(a):return 1 if a%8 in(1,7) else -1
def char3(a):return 1 if a%12 in(1,11) else -1
def sigmaF(x,a):
    return tuple(t*(char2(a)if n&1 else 1)*(char3(a)if n&2 else 1)for n,t in enumerate(x))
def Upart(a,b,c):return 2*(a*b+a*c+b*c)-a*a-b*b-c*c
def Vpart(a,b,c):return a+b+c if all(x.denominator==1 for x in(a,b,c)) else Q(0)
def phi_phase(t):
    """phi_t = exp(i*pi*result), exactly."""
    return sum(Upart(*(I[k]for I in t))/2+Vpart(*(I[k]for I in t))for k in(0,1))
def dphase(t,p):
    """d_t(p)/|d_t(p)| = exp(i*pi*result), from lifted qnumber logs."""
    def ff(n):return sum(k*p//12-p//12 for k in range(1,n+1))
    u=0
    for k in(0,1):
        a,b,c=(I[k]for I in t)
        u+=sum(ff(int(n))for n in[-a+b+c,a-b+c,a+b-c])-ff(int(a+b+c+1))
    dd=sum(int(2*x+1)*p//12-p//12 for I in t for x in I)
    return -Q(u,2)-Q(dd,4)
def alpha_phase(t,p,p1,p5):
    phi=phi_phase(t)
    return {1:p1,5:p5,7:phi-p5,11:phi-p1,13:phi+p1,
            17:phi+p5,19:2*phi-p5,23:2*phi-p1}[p]

# Choose signed source square roots using exact signs, independent of floats.
forms=[]
for (_,r,(mask,(ipow,root))),aphase in zip(results,alpha_phase1):
    actual_phase=(Q(1,2)if ipow=='i' else Q(0))+(1 if signF(root)<0 else 0)
    diff=Q(aphase,2)-actual_phase
    assert diff.denominator==1
    if int(diff)%2:root=neg(root)
    forms.append((ipow,root,mask))

all_gauges={}
for residue in [1,5,7,11,13,17,19,23]:
    constraints=[]
    for t,(ipow,root,mask),ph1,ph5 in zip(trips,forms,alpha_phase1,alpha_phase5):
        transported_phase=(Q(residue,2)if ipow=='i' else Q(0))
        transported_phase+=1 if signF(sigmaF(root,residue))<0 else 0
        if mask:
            transported_phase+=(Q(0)if char3(residue)==1 else Q(1,2))
            transported_phase+=1 if signF(sigmaF(delta,residue))<0 else 0
        target_phase=alpha_phase(t,residue,Q(ph1,2),Q(ph5,2))+dphase(t,residue)
        diff=target_phase-transported_phase
        assert diff.denominator==1
        constraints.append((t,(-1)**int(diff)))
    for I in fields:
        t=(Jfield,I,J(I))
        ph0=1 if I in[(Q(0),Q(3)),(Q(3),Q(0))] else (
            -1 if I in[(Q(2),Q(5)),(Q(5),Q(2))] else 0)
        ph1=Q(ph0,2)
        ph5=Q((fsimple(I[0],5)+fsimple(I[1],5))%2,2)+Q(5*ph0,2)
        target=alpha_phase(t,residue,ph1,ph5)+dphase(t,residue)
        diff=target-residue*ph1
        assert diff.denominator==1
        constraints.append((t,(-1)**int(diff)))
    solutions=[]
    for signs in itertools.product([1,-1],repeat=11):
        eps={(Q(0),Q(0)):1}
        eps.update(dict(zip([I for I in fields if I!=(Q(0),Q(0))],signs)))
        if all(math.prod(eps[I]for I in t)==r for t,r in constraints):solutions.append(eps)
    assert len(solutions)==2
    eps=min(solutions,key=lambda z:sum(v<0 for v in z.values()))
    all_gauges[residue]=eps
    print(residue,'v ->',('v'if char3(residue)==1 else 'iv'),
          'negative fields:',[tuple(map(str,I))for I in fields if eps[I]<0])

# Check the all-p winding relation for representative/identity/current triplets.
support=list(trips)+[(Jfield,I,J(I))for I in fields]+[((Q(0),Q(0)),I,I)for I in fields]
for t in support:
    parity=sum(x for I in t for x in I)
    assert parity.denominator==1
    assert (2*phi_phase(t)-parity)%2==0
    for p in [1,5,7,11,13,17,19,23]:
        assert (dphase(t,p+24)-dphase(t,p)-parity)%2==0
print('All sign constraints and p -> p+24 branch-gauge checks passed exactly.')


==> anc/galois/reference/E_series_Galois_extension_calculation/all_p/e6_lifts.md <==
# E6: complete p=1 to all-p lift list and its scope

The exact source field established in `../e6/e6_results.md` is

\[
K=\mathbb Q(\zeta_{24})=\mathbb Q(i,\sqrt2,\sqrt3),\qquad
L=K(v),\quad v=3^{1/4}>0.
\]

All rescaled candidate coefficients are in L. This field is normal over Q, quadratic over K, and degree 16 over Q. The field statements concern the explicit algebraic candidate data; they do not depend on an assumed exact crossing/uniqueness certificate.

## Complete lift and field-sign table

For each unit a modulo 24, define sigma_a(zeta24)=zeta24^a and choose the following lift. Its action on v, together with its action on K, completely specifies the field automorphism.

Write

\[
\widetilde\alpha^{(a)}_{IJK}
=\epsilon^{(a)}_I\epsilon^{(a)}_J\epsilon^{(a)}_K
\widehat\sigma_a\!\left(\widetilde\alpha^{(1)}_{IJK}\right).
\]

Every epsilon not listed below is +1. The target values at residues other than 1 and 5 use the manuscript's phase law and complex-conjugation prescription; thus the gauges match that convention.

| a | sigma(i) | sigma(sqrt2) | sigma(sqrt3) | chosen sigmahat(v) | Fields with epsilon=-1 |
|---|---|---|---|---|---|
| 1 | i | sqrt2 | sqrt3 | v | none |
| 5 | i | -sqrt2 | -sqrt3 | iv | (0,3), (2,2), (5,2), (5,5) |
| 7 | -i | sqrt2 | -sqrt3 | iv | (3,0), (2,2), (2,5), (5,5) |
| 11 | -i | -sqrt2 | sqrt3 | v | (0,3), (3,0), (3/2,7/2), (7/2,3/2), (2,5), (5,2) |
| 13 | i | -sqrt2 | sqrt3 | v | (0,3), (3,0), (3/2,7/2), (7/2,3/2), (2,5), (5,2) |
| 17 | i | sqrt2 | -sqrt3 | iv | (3,0), (3/2,7/2), (7/2,3/2), (2,2), (2,5), (5,5) |
| 19 | -i | -sqrt2 | -sqrt3 | iv | (0,3), (3/2,7/2), (7/2,3/2), (2,2), (5,2), (5,5) |
| 23 | -i | sqrt2 | sqrt3 | v | none |

Each base automorphism has a second lift, obtained by changing the displayed image of v to its negative. The associated field-sign gauge then changes. The listed lifts are a set-theoretic choice, not a group-homomorphic section: the lifts at a=5 and 17 have order four even though the corresponding base automorphisms have order two.

The gauge equations have exactly two solutions for each chosen lift. They differ by flipping all four sigma-sector fields (r in {4,8} on both sides), which is a stabilizer acting trivially on the permitted three-point coefficients. The table chooses a solution with the fewest negative fields; tied choices are equivalent by that stabilizer.

## Reproduction

Run

```
python3 e6_all_lifts.py
```

from this directory, or invoke the file by its full path. It uses only Python's standard library and reuses `../e6/e6_exact.py`. The all-residue calculation uses exact Fractions, exact real signs in Q(sqrt2,sqrt3), and exact lifted-log floor phases; it does not infer signs from numerical near-zero comparisons. It checks all 18 representatives and every simple-current coupling. The rationalized simple-current/permutation relations then determine the remaining orbit coefficients. The two excluded triples remain zero.

## Arbitrary physical p, rather than one residue interval

Let p=a+24m, with a one of the eight units above. The cyclotomic automorphism is sigma_a; p=1 itself is only a formal seed and is not claimed to be a physical minimal model.

The coherent logarithm at general positive p is

\[
\log[n]_{e^{i\pi p/h}}
=\log|[n]|-i\pi\bigl(\lfloor np/h\rfloor-\lfloor p/h\rfloor\bigr),
\qquad h=12,
\]

for nonzero qnumbers. Thus p -> p+2h changes this logarithm by -2pi i(n-1). A qnumber fourth root changes by i^{-(n-1)}. In the E spectra, left and right first-label spins have matching integer/half-integer parity. The left and right Delta monodromy signs therefore cancel in their product. Consequently the rescaling factor in Eq. (135) obeys

\[
d_{IJK}(p+2h)
=(-1)^{\ell_I+\bar\ell_I+\ell_J+\bar\ell_J+\ell_K+\bar\ell_K}
d_{IJK}(p).
\]

All ell+barell are integers, and this factor is the primary-field sign gauge

\[
\eta_I=(-1)^{\ell_I+\bar\ell_I}.
\]

The phase phi of the manuscript satisfies phi_(IJK)^2=eta_I eta_J eta_K. Its prescribed original-alpha reconstruction therefore obeys the same sign law. Multiplying d and alpha, the signs cancel:

\[
\widetilde\alpha(p+2h)=\widetilde\alpha(p).
\]

Hence the lift table covers all p coprime to h at the rescaled level. To recover the manuscript's original normalization for an actual p, divide by the coherently continued d(p), or equivalently use the stated phi reconstruction. Ignoring winding and independently choosing principal grouped roots is not the same convention. The source-to-all-p statement applies to the s=1 reduced data; reconstruction for general second labels is a separate statement.

The same p -> p+2h cancellation argument applies to E7 and E8 because all their first-label spins are integers; it requires the same coherent fourth-root convention.

## What the extension does and does not prove

An automorphism of the algebraic closure gives a bijection between the entire rationalized polynomial solution spaces, and it commutes with the primary sign group because ±1 are rational. Consequently an **exact** existence and uniqueness certificate for one formal p=1 seed transfers to every coprime p in that family. One can formulate this over Qbar; to include arbitrary complex solutions, extend the automorphism to C, or use the algebraic-closed-field structure of the solution variety. Uniqueness of a nonlinear factorized solution must not be confused with uniqueness after enlarging to independent bilinear variables.

This reduces the logically independent exact seed problems from nine reference residues to one per family, assuming the rationalization and normalization maps are established. It does not supply the source certificate. Exact transport of one candidate also does not prove that there are no other source solutions. The explicit table-to-table comparison above identifies the target candidates directly and does not assume uniqueness.

The Galois map acts on reduced algebraic data, not on the Gamma-function reference factors in the physical C_(IJK), and it does not identify CFTs with different central charges or full spectra. The number of second-label fields changes with p. The all-Kac-label theorem and the explicit normalization map therefore retain their role.

Variation in p is described by arithmetic transport once the exact seed is established. Independent computations at the other residues provide checks. The extension itself does not construct the source solution, prove its uniqueness, or establish the reconstruction for all Kac labels.


==> anc/galois/reference/E_series_Galois_extension_calculation/all_p/e7_all_lifts.json <==
{
  "unit_to_row": {
    "1": 0,
    "5": 1,
    "7": 2,
    "11": 2,
    "13": 1,
    "17": 0,
    "19": 0,
    "23": 1,
    "25": 2,
    "29": 2,
    "31": 1,
    "35": 0
  },
  "rows": {
    "0": [
      [
        "1",
        1
      ],
      [
        "1",
        2
      ],
      [
        "1",
        4
      ]
    ],
    "1": [
      [
        "1",
        1
      ],
      [
        "1/B",
        6
      ],
      [
        "ii*H",
        2
      ]
    ],
    "2": [
      [
        "1",
        1
      ],
      [
        "ii/(H*B)",
        4
      ],
      [
        "ii/(H*A*B)",
        6
      ]
    ]
  },
  "kernel_negative_fields2": {
    "r": [
      [
        2,
        8
      ],
      [
        8,
        2
      ],
      [
        8,
        14
      ],
      [
        14,
        8
      ]
    ],
    "u": [
      [
        2,
        8
      ],
      [
        6,
        6
      ],
      [
        6,
        10
      ],
      [
        8,
        2
      ],
      [
        8,
        8
      ],
      [
        8,
        14
      ],
      [
        10,
        6
      ],
      [
        10,
        10
      ],
      [
        14,
        8
      ]
    ],
    "v": [
      [
        2,
        8
      ],
      [
        4,
        4
      ],
      [
        4,
        12
      ],
      [
        6,
        6
      ],
      [
        6,
        10
      ],
      [
        8,
        2
      ],
      [
        8,
        14
      ],
      [
        10,
        6
      ],
      [
        10,
        10
      ],
      [
        12,
        4
      ],
      [
        12,
        12
      ],
      [
        14,
        8
      ]
    ]
  }
}

==> anc/galois/reference/E_series_Galois_extension_calculation/all_p/e7_lifts.gp <==
default(parisize,256000000);
P=polcyclo(36,y);nf=nfinit(P);z=Mod(y,P);ii=z^9;t=z^2+z^-2;
A=1+t;B=t^2+t-1;H=t^2-t-1;R=[2,A,B];
V=vector(8,k,prod(j=1,3,if(bittest(k-1,j-1),R[j],1)));
print("CHECK H ",H^2*A*B==(z^7-z^-7)/(z-z^-1));
for(k=2,8,print("CHECK INDEPENDENCE ",k-1," ",#nfroots(nf,x^2-V[k])==0));
print("CHECK BASE 1 ",subst(P,y,z^1)==0);
print("CHECK LIFT 1 0 ",(1)^2*V[2]==Mod(subst(lift(R[1]),y,y^1),P));
print("CHECK LIFT 1 1 ",(1)^2*V[3]==Mod(subst(lift(R[2]),y,y^1),P));
print("CHECK LIFT 1 2 ",(1)^2*V[5]==Mod(subst(lift(R[3]),y,y^1),P));
print("CHECK BASE 5 ",subst(P,y,z^5)==0);
print("CHECK LIFT 5 0 ",(1)^2*V[2]==Mod(subst(lift(R[1]),y,y^5),P));
print("CHECK LIFT 5 1 ",(1/B)^2*V[7]==Mod(subst(lift(R[2]),y,y^5),P));
print("CHECK LIFT 5 2 ",(ii*H)^2*V[3]==Mod(subst(lift(R[3]),y,y^5),P));
print("CHECK BASE 7 ",subst(P,y,z^7)==0);
print("CHECK LIFT 7 0 ",(1)^2*V[2]==Mod(subst(lift(R[1]),y,y^7),P));
print("CHECK LIFT 7 1 ",(ii/(H*B))^2*V[5]==Mod(subst(lift(R[2]),y,y^7),P));
print("CHECK LIFT 7 2 ",(ii/(H*A*B))^2*V[7]==Mod(subst(lift(R[3]),y,y^7),P));
print("CHECK BASE 11 ",subst(P,y,z^11)==0);
print("CHECK LIFT 11 0 ",(1)^2*V[2]==Mod(subst(lift(R[1]),y,y^11),P));
print("CHECK LIFT 11 1 ",(ii/(H*B))^2*V[5]==Mod(subst(lift(R[2]),y,y^11),P));
print("CHECK LIFT 11 2 ",(ii/(H*A*B))^2*V[7]==Mod(subst(lift(R[3]),y,y^11),P));
print("CHECK BASE 13 ",subst(P,y,z^13)==0);
print("CHECK LIFT 13 0 ",(1)^2*V[2]==Mod(subst(lift(R[1]),y,y^13),P));
print("CHECK LIFT 13 1 ",(1/B)^2*V[7]==Mod(subst(lift(R[2]),y,y^13),P));
print("CHECK LIFT 13 2 ",(ii*H)^2*V[3]==Mod(subst(lift(R[3]),y,y^13),P));
print("CHECK BASE 17 ",subst(P,y,z^17)==0);
print("CHECK LIFT 17 0 ",(1)^2*V[2]==Mod(subst(lift(R[1]),y,y^17),P));
print("CHECK LIFT 17 1 ",(1)^2*V[3]==Mod(subst(lift(R[2]),y,y^17),P));
print("CHECK LIFT 17 2 ",(1)^2*V[5]==Mod(subst(lift(R[3]),y,y^17),P));
print("CHECK BASE 19 ",subst(P,y,z^19)==0);
print("CHECK LIFT 19 0 ",(1)^2*V[2]==Mod(subst(lift(R[1]),y,y^19),P));
print("CHECK LIFT 19 1 ",(1)^2*V[3]==Mod(subst(lift(R[2]),y,y^19),P));
print("CHECK LIFT 19 2 ",(1)^2*V[5]==Mod(subst(lift(R[3]),y,y^19),P));
print("CHECK BASE 23 ",subst(P,y,z^23)==0);
print("CHECK LIFT 23 0 ",(1)^2*V[2]==Mod(subst(lift(R[1]),y,y^23),P));
print("CHECK LIFT 23 1 ",(1/B)^2*V[7]==Mod(subst(lift(R[2]),y,y^23),P));
print("CHECK LIFT 23 2 ",(ii*H)^2*V[3]==Mod(subst(lift(R[3]),y,y^23),P));
print("CHECK BASE 25 ",subst(P,y,z^25)==0);
print("CHECK LIFT 25 0 ",(1)^2*V[2]==Mod(subst(lift(R[1]),y,y^25),P));
print("CHECK LIFT 25 1 ",(ii/(H*B))^2*V[5]==Mod(subst(lift(R[2]),y,y^25),P));
print("CHECK LIFT 25 2 ",(ii/(H*A*B))^2*V[7]==Mod(subst(lift(R[3]),y,y^25),P));
print("CHECK BASE 29 ",subst(P,y,z^29)==0);
print("CHECK LIFT 29 0 ",(1)^2*V[2]==Mod(subst(lift(R[1]),y,y^29),P));
print("CHECK LIFT 29 1 ",(ii/(H*B))^2*V[5]==Mod(subst(lift(R[2]),y,y^29),P));
print("CHECK LIFT 29 2 ",(ii/(H*A*B))^2*V[7]==Mod(subst(lift(R[3]),y,y^29),P));
print("CHECK BASE 31 ",subst(P,y,z^31)==0);
print("CHECK LIFT 31 0 ",(1)^2*V[2]==Mod(subst(lift(R[1]),y,y^31),P));
print("CHECK LIFT 31 1 ",(1/B)^2*V[7]==Mod(subst(lift(R[2]),y,y^31),P));
print("CHECK LIFT 31 2 ",(ii*H)^2*V[3]==Mod(subst(lift(R[3]),y,y^31),P));
print("CHECK BASE 35 ",subst(P,y,z^35)==0);
print("CHECK LIFT 35 0 ",(1)^2*V[2]==Mod(subst(lift(R[1]),y,y^35),P));
print("CHECK LIFT 35 1 ",(1)^2*V[3]==Mod(subst(lift(R[2]),y,y^35),P));
print("CHECK LIFT 35 2 ",(1)^2*V[5]==Mod(subst(lift(R[3]),y,y^35),P));
quit;


==> anc/galois/reference/E_series_Galois_extension_calculation/all_p/e7_lifts.md <==
# E7: explicit lifts for every unit modulo 36

Let

\[
z=\zeta_{36},\qquad K=\mathbb Q(z),\qquad
L=K(r,u,v),\quad r=\sqrt2,\quad u=\sqrt A,\quad v=\sqrt B,
\]

where

\[
t=z^2+z^{-2}=2\cos(\pi/9),\quad
A=[3]=1+t,\quad B=[5]=t^2+t-1,\quad H=t^2-t-1.
\]

Choose r,u,v positive at the source embedding. Here t³−3t−1=0 and [7]=H²AB. In the source embedding H>0, A>0 and B>0. The square classes of 2,A,B are independent in K, so [L:K]=8.

For each unit p modulo 36, the following table defines a genuine simultaneous field automorphism of L extending σp(z)=z^p. **Every row fixes r.** The expressions in the last two columns are written in the original generators and are evaluated in the source embedding.

| Unit residues p modulo 36 | σ̃p(u) | σ̃p(v) |
|---|---|---|
| 1, 17, 19, 35 | u | v |
| 5, 13, 23, 31 | uv/B | iHu |
| 7, 11, 25, 29 | iv/(HB) | iuv/(HAB) |

This covers all twelve units. Although the radical images repeat, the base-field maps are distinct because z always maps to z^p. Equivalently, the six choices p=1,5,7,11,13,17 give the same radical images as 36−p, respectively.

## Exact verification

For the middle row,

\[
\sigma_p(A)=A/B,\qquad \sigma_p(B)=-H^2A.
\]

For the last row,

\[
\sigma_p(A)=-1/(H^2B),\qquad
\sigma_p(B)=-1/(H^2AB).
\]

For the first row both A and B are fixed. Consequently each displayed image squares to the required conjugate of its radicand. The independence of the three square classes makes these choices compatible simultaneously; they define an embedding of the whole field, not separate unrelated choices of fourth roots for individual coefficients. Since all images lie in L and the base map is an automorphism, each embedding is an automorphism of L.

These are exactly the principal-square-root lifts:

\[
\widetilde\sigma_p(r)=\sqrt2,\qquad
\widetilde\sigma_p(u)=\sqrt{[3p]/[p]}_{\mathrm{principal}},\qquad
\widetilde\sigma_p(v)=\sqrt{[5p]/[p]}_{\mathrm{principal}}.
\]

The table removes the root notation from this prescription. Its real images are positive; its purely imaginary images have positive imaginary part. The choices specify one lift for each p. They are **not asserted to form a homomorphic section**: composing two selected lifts can differ from the selected lift of the product residue by an element of Gal(L/K).

## Scope of the coefficient comparison

Applying these maps to the source rescaled coefficients gives explicit algebraic transported coefficients for every unit p. No coefficient-by-coefficient root choices are needed.

For the reference p=5 and p=7 seeds, this transport has been checked exactly on all 271 nonzero admissible triplets (and the 18 zeros); the transported tables agree after the operator signs recorded in `../e7/e7_results.md` and `../e7/full_operator_signs.json`. The present all-p table certifies the extension maps for every residue. Coefficient comparisons here cover p=5 and p=7; the other residues have certified lift maps.

The remaining choice of lift is harmless up to operator signs in this E7 solution. Every other lift of a fixed σp is obtained by composing this lift with independent sign changes of r,u,v. Each of those three kernel automorphisms is an operator-sign gauge on the complete source solution. One choice of negative fields is listed below, in **doubled-spin coordinates (2ℓ,2ℓbar)**; unlisted fields have sign +1.

| Kernel automorphism | Fields with sign −1 |
|---|---|
| r→−r | (2,8), (8,2), (8,14), (14,8) |
| u→−u | (2,8), (6,6), (6,10), (8,2), (8,8), (8,14), (10,6), (10,10), (14,8) |
| v→−v | (2,8), (4,4), (4,12), (6,6), (6,10), (8,2), (8,14), (10,6), (10,10), (12,4), (12,12), (14,8) |

For a product of kernel flips, multiply their field signs. Since these signs are rational, applying any σ̃p preserves the same gauge relation. Thus all eight lifts of a given base automorphism produce gauge-equivalent transported solutions.

## Reproducibility

From this directory, run `python3 verify_e7_lifts.py` with Python 3 and PARI/GP. Set `GP=/path/to/gp` or put `gp` on PATH. It performs **56 exact checks**: all twelve cyclotomic base maps, all 36 radical-image identities, the H identity, and seven square-class independence tests. When the existing full coefficient and phase certificates are present, it additionally performs **813 exact parity checks**, covering each of the three kernel gauges on all 271 nonzero source coefficients.

Generated certificates: `e7_lifts.gp`, `e7_lifts_check.txt`, and `e7_all_lifts.json`.


==> anc/galois/reference/E_series_Galois_extension_calculation/all_p/e7_lifts_check.txt <==
CHECK H 1
CHECK INDEPENDENCE 1 1
CHECK INDEPENDENCE 2 1
CHECK INDEPENDENCE 3 1
CHECK INDEPENDENCE 4 1
CHECK INDEPENDENCE 5 1
CHECK INDEPENDENCE 6 1
CHECK INDEPENDENCE 7 1
CHECK BASE 1 1
CHECK LIFT 1 0 1
CHECK LIFT 1 1 1
CHECK LIFT 1 2 1
CHECK BASE 5 1
CHECK LIFT 5 0 1
CHECK LIFT 5 1 1
CHECK LIFT 5 2 1
CHECK BASE 7 1
CHECK LIFT 7 0 1
CHECK LIFT 7 1 1
CHECK LIFT 7 2 1
CHECK BASE 11 1
CHECK LIFT 11 0 1
CHECK LIFT 11 1 1
CHECK LIFT 11 2 1
CHECK BASE 13 1
CHECK LIFT 13 0 1
CHECK LIFT 13 1 1
CHECK LIFT 13 2 1
CHECK BASE 17 1
CHECK LIFT 17 0 1
CHECK LIFT 17 1 1
CHECK LIFT 17 2 1
CHECK BASE 19 1
CHECK LIFT 19 0 1
CHECK LIFT 19 1 1
CHECK LIFT 19 2 1
CHECK BASE 23 1
CHECK LIFT 23 0 1
CHECK LIFT 23 1 1
CHECK LIFT 23 2 1
CHECK BASE 25 1
CHECK LIFT 25 0 1
CHECK LIFT 25 1 1
CHECK LIFT 25 2 1
CHECK BASE 29 1
CHECK LIFT 29 0 1
CHECK LIFT 29 1 1
CHECK LIFT 29 2 1
CHECK BASE 31 1
CHECK LIFT 31 0 1
CHECK LIFT 31 1 1
CHECK LIFT 31 2 1
CHECK BASE 35 1
CHECK LIFT 35 0 1
CHECK LIFT 35 1 1
CHECK LIFT 35 2 1


==> anc/galois/reference/E_series_Galois_extension_calculation/all_p/e8_lifts.md <==
# Complete E8 extensions of the cyclotomic automorphisms

Let
\[
z=e^{i\pi/30},\qquad K=\mathbb Q(z),\qquad
[n]=\frac{z^n-z^{-n}}{z-z^{-1}},
\]
and take the positive roots
\[
u_1=\sqrt{[7]},\quad u_2=\sqrt{[7]+1},\quad
u_3=\sqrt{[11]+1},\quad u_4=\sqrt{[3]-2}.
\]
The normal field is \(L=K(u_1,u_2,u_3,u_4)\). Every table entry below is evaluated in this original field and original embedding. Each row is accompanied by the base action \(z\mapsto z^a\), which distinguishes the four automorphisms sharing that row.

## A direct square-root table

Write \(A=[7]\), \(C=[11]\), \(E=[13]\), \(H=[9]\), and \(R=[3]\). Every square root on the following table means the positive real root of its displayed positive radicand. This specifies one lift \(\widehat\sigma_a\) for each of the 16 unit residues modulo 60.

| \(a\pmod {60}\) | \(\widehat\sigma_a(u_1)\) | \(\widehat\sigma_a(u_2)\) | \(\widehat\sigma_a(u_3)\) | \(\widehat\sigma_a(u_4)\) |
|---|---|---|---|---|
| \(1,29,31,59\) | \(u_1\) | \(u_2\) | \(u_3\) | \(u_4\) |
| \(7,23,37,53\) | \(i\sqrt{C/A}\) | \(i\sqrt{C/A-1}\) | \(\sqrt{1+E/A}\) | \(i\sqrt{2-H/A}\) |
| \(11,19,41,49\) | \(\sqrt{E/C}\) | \(\sqrt{1+E/C}\) | \(\sqrt{1+1/C}\) | \(i\sqrt{2+R/C}\) |
| \(13,17,43,47\) | \(i/\sqrt E\) | \(\sqrt{1-1/E}\) | \(\sqrt{1+A/E}\) | \(i\sqrt{2+H/E}\) |

The grouping follows because the relevant quantum numbers have odd indices: their values are unchanged under \(a\mapsto-a\) and \(a\mapsto a+30\). This does **not** identify the base automorphisms: for example, their actions on \(i=z^{15}\) can differ.

## The same table inside the original generators

There is no need to adjoin any new root appearing in the previous table. Define the positive cyclotomic constants
\[
g=\frac{\sqrt5-1}{2}=z^6+z^{-6}-1,
\qquad \tau=\frac{R-\sqrt5}{\sqrt3},
\qquad \sqrt3=z^5+z^{-5}.
\]
Here \(C=R^2\), \(H=R^2-1\), \(AE=H^2\), and \(g^2+g=1\). The explicitly internal formulas are:

| \(a\pmod {60}\) | \(\widehat\sigma_a(u_1)\) | \(\widehat\sigma_a(u_2)\) | \(\widehat\sigma_a(u_3)\) | \(\widehat\sigma_a(u_4)\) |
|---|---|---|---|---|
| \(1,29,31,59\) | \(u_1\) | \(u_2\) | \(u_3\) | \(u_4\) |
| \(7,23,37,53\) | \(\dfrac{iR}{A}u_1\) | \(ig\,u_4\) | \(\dfrac{H\tau}{A}u_3\) | \(\dfrac{i}{H}u_1u_2\) |
| \(11,19,41,49\) | \(\dfrac{H}{AR}u_1\) | \(\dfrac gR u_1u_2\) | \(\dfrac1R u_3\) | \(ig\,u_1u_4\) |
| \(13,17,43,47\) | \(\dfrac{i}{H}u_1\) | \(g^2u_1u_4\) | \(\tau u_3\) | \(ig\,u_2\) |

Thus each image is a monomial in the original four generators times a small element of \(K\), rather than an unspecified choice of a new conjugate square root. Since \(R=1+2\cos(\pi/15)>1+\sqrt3>\sqrt5\), \(\tau\) is positive; the table's signs agree with the principal real/imaginary choices.

## All lifts and the two conjugate source fields

The four radicand squareclasses are independent over \(K\). Consequently **all** lifts of each \(\sigma_a:z\mapsto z^a\) are obtained from either table by independently multiplying its four generator images by \(\epsilon_j\in\{+1,-1\}\). This gives 16 lifts per base automorphism, and therefore all 256 automorphisms of \(L/\mathbb Q\). The selected positive-root lifts are not asserted to form a homomorphic section.

The complete \(p=1\) rescaled seed generates
\[
L_1=K(u_1,u_2,u_3),\qquad [L_1:K]=8,
\]
whereas its normal closure has \([L:K]=16\). The tables show that there are exactly two conjugate source fields:

- For the first and third rows, \(\widehat\sigma_a(L_1)=K(u_1,u_2,u_3)=L_1\).
- For the second and fourth rows, \(\widehat\sigma_a(L_1)=K(u_1,u_3,u_4)\).

Both have degree 8 over \(K\); their compositum is \(L\), and their intersection is \(K(u_1,u_3)\). There are eight distinct restrictions to \(L_1\) for each base automorphism: changing only the fourth image sign does not change its action on the source coefficients.

## Meaning for arbitrary p and verification

For every integer \(p\) coprime to 30, its unit residue \(a=p\bmod60\) selects the corresponding base action and row. This is a complete list of algebraic extensions of those base actions. It does not, by itself, identify the transported coefficients with the manuscript's particular analytically continued phase convention for every \(p>60\). The full primary-sign comparisons were performed for the reference residues \(p=1,7,11,13\); matching arbitrary unreduced \(p\) requires the manuscript's additional phase/gauge rule to be applied and checked.

From this directory, run `python3 verify_e8_lifts.py` for the exact PARI checks. It verifies all 64 generator images against the certified power-basis formulas, verifies both tables by squaring and applying \(z\mapsto z^a\), and checks independence of the four squareclasses. It uses `GP` or `PARI_GP` if set, otherwise an installed `gp`.


==> anc/galois/reference/E_series_Galois_extension_calculation/all_p/verify_e7_lifts.py <==
#!/usr/bin/env python3
"""Certify all twelve E7 cyclotomic lifts and the kernel operator gauges.

Requires Python 3 and PARI/GP. Set GP=/path/to/gp if needed.
The lift check is standalone; the optional kernel gauge check uses sibling
../e7/full_coefficients.json and ../phases/e7_phases.json.
"""
import json,os,shutil,subprocess
from pathlib import Path
HERE=Path(__file__).resolve().parent
ROOT=HERE.parent
GP=os.environ.get('GP') or shutil.which('gp') or str(ROOT/'pari/usr/bin/gp-2.15')
ROWS={1:0,5:1,7:2,11:2,13:1,17:0,19:0,23:1,25:2,29:2,31:1,35:0}
# Each radical image is coefficient * r^bit0*u^bit1*v^bit2.
IMAGES={0:[('1',1),('1',2),('1',4)],
        1:[('1',1),('1/B',6),('ii*H',2)],
        2:[('1',1),('ii/(H*B)',4),('ii/(H*A*B)',6)]}
code=['default(parisize,256000000);',
      'P=polcyclo(36,y);nf=nfinit(P);z=Mod(y,P);ii=z^9;t=z^2+z^-2;',
      'A=1+t;B=t^2+t-1;H=t^2-t-1;R=[2,A,B];',
      'V=vector(8,k,prod(j=1,3,if(bittest(k-1,j-1),R[j],1)));',
      'print("CHECK H ",H^2*A*B==(z^7-z^-7)/(z-z^-1));',
      'for(k=2,8,print("CHECK INDEPENDENCE ",k-1," ",#nfroots(nf,x^2-V[k])==0));']
for p,row in ROWS.items():
    code.append(f'print("CHECK BASE {p} ",subst(P,y,z^{p})==0);')
    for j,(c,m) in enumerate(IMAGES[row]):
        code.append(f'print("CHECK LIFT {p} {j} ",({c})^2*V[{m+1}]==Mod(subst(lift(R[{j+1}]),y,y^{p}),P));')
code.append('quit;')
script=HERE/'e7_lifts.gp';script.write_text('\n'.join(code)+'\n')
run=subprocess.run([GP,'-q',str(script)],capture_output=True,text=True)
(HERE/'e7_lifts_check.txt').write_text(run.stdout)
err=run.stderr.replace('  ***   Warning: new stack size = 256000000 (244.141 Mbytes).','')
lines=run.stdout.splitlines()
assert not run.returncode and '***' not in err,err
assert len(lines)==56 and all(s.endswith(' 1') for s in lines),lines
print('PASS: 56 exact checks: all twelve base maps, all 36 generator images, H identity, and radical independence.')

# At the source solution, each kernel automorphism is an operator-sign gauge.
NEGATIVE={
 'r':[(2,8),(8,2),(8,14),(14,8)],
 'u':[(2,8),(6,6),(6,10),(8,2),(8,8),(8,14),(10,6),(10,10),(14,8)],
 'v':[(2,8),(4,4),(4,12),(6,6),(6,10),(8,2),(8,14),(10,6),(10,10),(12,4),(12,12),(14,8)]}
coeffile=ROOT/'e7/full_coefficients.json';phasefile=ROOT/'phases/e7_phases.json'
if coeffile.exists() and phasefile.exists():
    coeff=json.loads(coeffile.read_text());data=json.loads(phasefile.read_text())
    tab=next(t for t in data['tables'] if t['p']==1)
    keys=sorted(tuple(tuple(f) for f in e['spins2']) for e in tab['triplets'])
    count=0
    for bit,name in enumerate(['r','u','v']):
        negative=set(NEGATIVE[name])
        for key,c in coeff.items():
            p,k=map(int,key.split(','))
            if p!=1:continue
            assert ((c['mask']>>bit)&1)==sum(f in negative for f in keys[k])%2,(name,k)
            count+=1
    assert count==813
    print('PASS: 813 exact parity checks: all three kernel flips are operator-sign gauges on all 271 nonzero coefficients.')
(HERE/'e7_all_lifts.json').write_text(json.dumps({'unit_to_row':ROWS,'rows':IMAGES,'kernel_negative_fields2':NEGATIVE},indent=2))


==> anc/galois/reference/E_series_Galois_extension_calculation/all_p/verify_e8_lifts.gp <==
\\ Run from this directory, or use verify_e8_lifts.py.
default(parisize,1000000000);
P=polcyclo(60,y);z=Mod(y,P);nf=nfinit(P);
Q(n)=(z^n-z^-n)/(z-z^-1);
check(c,s)=if(!c,print("FAIL: ",s);quit(1));
read("../e8/compact_actions_data.gp");
i0=z^15;R=Q(3);A=Q(7);H=Q(9);C=Q(11);E=Q(13);
g=z^6+z^-6-1;sqrt3=z^5+z^-5;sqrt5=2*g+1;tau=(R-sqrt5)/sqrt3;
check(C==R^2 && H==R^2-1 && A*E==H^2,"quantum-number identities");
check(g^2+g==1 && sqrt3^2==3 && sqrt5^2==5,"small cyclotomic constants");
GR=[[1,29,31,59],[7,23,37,53],[11,19,41,49],[13,17,43,47]];
MT=[[[1,1],[2,1],[4,1],[8,1]],[[1,i0*R/A],[8,i0*g],[4,H*tau/A],[3,i0/H]],[[1,H/(A*R)],[3,g/R],[4,1/R],[9,i0*g]],[[1,i0/H],[9,g^2],[4,tau],[2,i0*g]]];
DR=[[A,A+1,C+1,R-2],[-C/A,1-C/A,1+E/A,H/A-2],[E/C,1+E/C,1+1/C,-2-R/C],[-1/E,1-1/E,1+A/E,-2-H/E]];
pr=vector(16,j,prod(k=1,4,if(bittest(j-1,k-1),B[k],1)));
ct=0;for(r=1,4,for(k=1,4,a=GR[r][k];for(j=1,4,mt=MT[r][j];prev=select(v->v[1]==a && v[2]==j,GA);check(#prev==1,"unique prior certificate");prev=prev[1];check(mt[1]==prev[3] && mt[2]==prev[4],Str("exact existing image match ",a,",",j));sq=mt[2]^2*pr[mt[1]+1];check(sq==DR[r][j],"direct radical formula");check(sq==subst(lift(B[j]),y,z^a),"Galois-conjugated radicand");ct++)));
for(j=2,16,check(#nfroots(nf,x^2-pr[j])==0,Str("squareclass independence ",j-1)));
print("PASS: ",ct," generator images agree exactly with the previous certificates.");
print("PASS: both four-row image tables square to the correct conjugated radicands for all16 unit residues.");
print("PASS: four independent squareclasses, hence16 coherent lifts for each base automorphism.");
for(r=1,4,sp=vector(8,n,v=0;for(k=1,3,if(bittest(n-1,k-1),v=bitxor(v,MT[r][k][1])));v);ex=if(r==1||r==3,[0,1,2,3,4,5,6,7],[0,1,4,5,8,9,12,13]);check(vecsort(sp)==ex,"source image span"));
print("PASS: first-three image spans are {1,2,4} for rows1,11 and {1,8,4} for rows7,13; two conjugate source fields.");
quit;


==> anc/galois/reference/E_series_Galois_extension_calculation/all_p/verify_e8_lifts.py <==
#!/usr/bin/env python3
"""Exact verification of the complete E8 generator-image tables."""
from pathlib import Path
import os, shutil, subprocess
HERE=Path(__file__).resolve().parent
GP=os.environ.get('GP') or os.environ.get('PARI_GP') or shutil.which('gp') or str(HERE.parent/'pari/usr/bin/gp')
r=subprocess.run([GP,'-q','-f','verify_e8_lifts.gp'],cwd=HERE,capture_output=True,text=True,check=True)
if any(s.strip().startswith('***') and 'Warning:' not in s for s in r.stderr.splitlines()):
    raise RuntimeError(r.stderr)
print(r.stdout,end='')


==> anc/galois/reference/E_series_Galois_extension_calculation/all_triplets.json <==
{
  "12": {
    "fields2": [
      [
        0,
        0
      ],
      [
        0,
        6
      ],
      [
        3,
        3
      ],
      [
        3,
        7
      ],
      [
        4,
        4
      ],
      [
        4,
        10
      ],
      [
        6,
        0
      ],
      [
        6,
        6
      ],
      [
        7,
        3
      ],
      [
        7,
        7
      ],
      [
        10,
        4
      ],
      [
        10,
        10
      ]
    ],
    "triplets": [
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            0,
            0
          ],
          [
            0,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            3,
            3
          ],
          [
            3,
            3
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            3,
            7
          ],
          [
            3,
            7
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            4,
            4
          ],
          [
            4,
            4
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            4,
            10
          ],
          [
            4,
            10
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            6,
            0
          ],
          [
            6,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            6,
            6
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            7,
            3
          ],
          [
            7,
            3
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            7,
            7
          ],
          [
            7,
            7
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            10,
            4
          ],
          [
            10,
            4
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            6
          ],
          [
            0,
            6
          ],
          [
            0,
            6
          ]
        ],
        "representative_entry": 1,
        "fourth_power": {
          "numerator": 2,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            6
          ],
          [
            3,
            3
          ],
          [
            3,
            3
          ]
        ],
        "representative_entry": 2,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            0,
            6
          ],
          [
            3,
            3
          ],
          [
            3,
            7
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 3,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            0,
            6
          ],
          [
            3,
            7
          ],
          [
            3,
            7
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            0,
            6
          ],
          [
            4,
            4
          ],
          [
            4,
            4
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 2,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            6
          ],
          [
            4,
            4
          ],
          [
            4,
            10
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            6
          ],
          [
            6,
            0
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            6
          ],
          [
            6,
            6
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 2,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            6
          ],
          [
            7,
            3
          ],
          [
            7,
            3
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            0,
            6
          ],
          [
            7,
            3
          ],
          [
            7,
            7
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 3,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            0,
            6
          ],
          [
            7,
            7
          ],
          [
            7,
            7
          ]
        ],
        "representative_entry": 2,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            0,
            6
          ],
          [
            10,
            4
          ],
          [
            10,
            4
          ]
        ],
        "representative_entry": 1,
        "fourth_power": {
          "numerator": 2,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            6
          ],
          [
            10,
            4
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            3,
            3
          ],
          [
            3,
            3
          ],
          [
            4,
            4
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            3,
            3
          ],
          [
            3,
            3
          ],
          [
            6,
            0
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            3,
            3
          ],
          [
            3,
            3
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 9,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            3,
            3
          ],
          [
            3,
            7
          ],
          [
            4,
            4
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 3,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            3,
            3
          ],
          [
            3,
            7
          ],
          [
            4,
            10
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 3,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            3,
            3
          ],
          [
            3,
            7
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 3,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            3,
            3
          ],
          [
            4,
            4
          ],
          [
            7,
            3
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 3,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            3,
            3
          ],
          [
            4,
            4
          ],
          [
            7,
            7
          ]
        ],
        "representative_entry": 9,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            3,
            3
          ],
          [
            4,
            10
          ],
          [
            7,
            7
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            3,
            3
          ],
          [
            6,
            0
          ],
          [
            7,
            3
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 3,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            3,
            3
          ],
          [
            6,
            6
          ],
          [
            7,
            3
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 3,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            3,
            3
          ],
          [
            6,
            6
          ],
          [
            7,
            7
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            3,
            3
          ],
          [
            7,
            3
          ],
          [
            10,
            4
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 3,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            3,
            3
          ],
          [
            7,
            7
          ],
          [
            10,
            4
          ]
        ],
        "representative_entry": 2,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            3,
            3
          ],
          [
            7,
            7
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            3,
            7
          ],
          [
            3,
            7
          ],
          [
            4,
            4
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            3,
            7
          ],
          [
            3,
            7
          ],
          [
            6,
            0
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            3,
            7
          ],
          [
            3,
            7
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            3,
            7
          ],
          [
            4,
            4
          ],
          [
            7,
            3
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            3,
            7
          ],
          [
            4,
            4
          ],
          [
            7,
            7
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 3,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            3,
            7
          ],
          [
            4,
            10
          ],
          [
            7,
            3
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            3,
            7
          ],
          [
            6,
            0
          ],
          [
            7,
            7
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 3,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            3,
            7
          ],
          [
            6,
            6
          ],
          [
            7,
            3
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            3,
            7
          ],
          [
            6,
            6
          ],
          [
            7,
            7
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 3,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            3,
            7
          ],
          [
            7,
            3
          ],
          [
            10,
            4
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            3,
            7
          ],
          [
            7,
            3
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            3,
            7
          ],
          [
            7,
            7
          ],
          [
            10,
            4
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 3,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            4,
            4
          ],
          [
            6,
            0
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 2,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            4,
            4
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 4,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            4,
            10
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 2,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            6,
            0
          ],
          [
            10,
            4
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            6,
            6
          ],
          [
            10,
            4
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 2,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            6,
            6
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            7,
            3
          ],
          [
            7,
            3
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            7,
            3
          ],
          [
            7,
            7
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 3,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            7,
            7
          ],
          [
            7,
            7
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            10
          ],
          [
            4,
            10
          ],
          [
            6,
            0
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 2,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            10
          ],
          [
            6,
            0
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            10
          ],
          [
            6,
            6
          ],
          [
            10,
            4
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            10
          ],
          [
            7,
            3
          ],
          [
            7,
            7
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 3,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            0
          ],
          [
            6,
            0
          ],
          [
            6,
            0
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 2,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            0
          ],
          [
            6,
            6
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 2,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            0
          ],
          [
            7,
            3
          ],
          [
            7,
            3
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            0
          ],
          [
            7,
            7
          ],
          [
            7,
            7
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            6
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 4,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            7,
            3
          ],
          [
            7,
            3
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            7,
            3
          ],
          [
            7,
            7
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 3,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            7,
            7
          ],
          [
            7,
            7
          ]
        ],
        "representative_entry": 9,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      }
    ]
  },
  "18": {
    "fields2": [
      [
        0,
        0
      ],
      [
        0,
        16
      ],
      [
        2,
        8
      ],
      [
        4,
        4
      ],
      [
        4,
        12
      ],
      [
        6,
        6
      ],
      [
        6,
        10
      ],
      [
        8,
        2
      ],
      [
        8,
        8
      ],
      [
        8,
        14
      ],
      [
        10,
        6
      ],
      [
        10,
        10
      ],
      [
        12,
        4
      ],
      [
        12,
        12
      ],
      [
        14,
        8
      ],
      [
        16,
        0
      ],
      [
        16,
        16
      ]
    ],
    "triplets": [
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            0,
            0
          ],
          [
            0,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            0,
            16
          ],
          [
            0,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            2,
            8
          ],
          [
            2,
            8
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            4,
            4
          ],
          [
            4,
            4
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            4,
            12
          ],
          [
            4,
            12
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            6,
            6
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            6,
            10
          ],
          [
            6,
            10
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            8,
            2
          ],
          [
            8,
            2
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            8,
            8
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            8,
            14
          ],
          [
            8,
            14
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            10,
            6
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            12,
            4
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            14,
            8
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            16,
            0
          ],
          [
            16,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            16
          ],
          [
            2,
            8
          ],
          [
            2,
            8
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            16
          ],
          [
            4,
            4
          ],
          [
            4,
            12
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            16
          ],
          [
            6,
            6
          ],
          [
            6,
            10
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            16
          ],
          [
            8,
            2
          ],
          [
            8,
            14
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            16
          ],
          [
            8,
            8
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            16
          ],
          [
            10,
            6
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            16
          ],
          [
            12,
            4
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            16
          ],
          [
            14,
            8
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            16
          ],
          [
            16,
            0
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            2,
            8
          ],
          [
            2,
            8
          ]
        ],
        "representative_entry": 1,
        "fourth_power": {
          "numerator": 2,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            2,
            8
          ],
          [
            4,
            4
          ]
        ],
        "representative_entry": 2,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            2,
            8
          ],
          [
            4,
            12
          ]
        ],
        "representative_entry": 2,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            4,
            4
          ],
          [
            4,
            4
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            4,
            4
          ],
          [
            4,
            12
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            4,
            4
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            4,
            4
          ],
          [
            6,
            10
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            4,
            12
          ],
          [
            4,
            12
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            4,
            12
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            4,
            12
          ],
          [
            6,
            10
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            6,
            6
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            6,
            6
          ],
          [
            6,
            10
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            6,
            6
          ],
          [
            8,
            2
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            6,
            6
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            6,
            6
          ],
          [
            8,
            14
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            6,
            10
          ],
          [
            6,
            10
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            6,
            10
          ],
          [
            8,
            2
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            6,
            10
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            6,
            10
          ],
          [
            8,
            14
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            8,
            2
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            8,
            2
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            8,
            2
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            8,
            8
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 9,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            8,
            8
          ],
          [
            8,
            14
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            8,
            8
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            8,
            8
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            8,
            14
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            8,
            14
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            10,
            6
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            10,
            6
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            10,
            6
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            10,
            6
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            10,
            10
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            10,
            10
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            12,
            4
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            12,
            4
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            12,
            4
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 2,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            12,
            12
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 2,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            14,
            8
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 1,
        "fourth_power": {
          "numerator": 2,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            14,
            8
          ],
          [
            16,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            2,
            8
          ],
          [
            14,
            8
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            4,
            4
          ],
          [
            4,
            4
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            4,
            4
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            4,
            4
          ],
          [
            8,
            2
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            4,
            4
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            4,
            12
          ],
          [
            4,
            12
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            4,
            12
          ],
          [
            6,
            10
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            4,
            12
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            4,
            12
          ],
          [
            8,
            14
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            6,
            6
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            6,
            6
          ],
          [
            6,
            10
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            6,
            6
          ],
          [
            8,
            2
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            6,
            6
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            6,
            6
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            6,
            6
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            6,
            10
          ],
          [
            6,
            10
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            6,
            10
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            6,
            10
          ],
          [
            8,
            14
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            6,
            10
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            6,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            8,
            2
          ],
          [
            8,
            2
          ]
        ],
        "representative_entry": 20,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            8,
            2
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            8,
            2
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            8,
            8
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 21,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            8,
            8
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            8,
            8
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            8,
            8
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            8,
            8
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            8,
            14
          ],
          [
            8,
            14
          ]
        ],
        "representative_entry": 20,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            8,
            14
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            8,
            14
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            10,
            6
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            10,
            6
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            10,
            6
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            10,
            6
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            10,
            10
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            10,
            10
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            12,
            4
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            12,
            4
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            12,
            4
          ],
          [
            16,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            12,
            12
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            12,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            4
          ],
          [
            14,
            8
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 2,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            4,
            12
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            4,
            12
          ],
          [
            8,
            2
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            4,
            12
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            6,
            6
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            6,
            6
          ],
          [
            6,
            10
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            6,
            6
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            6,
            6
          ],
          [
            8,
            14
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            6,
            6
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            6,
            6
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            6,
            10
          ],
          [
            6,
            10
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            6,
            10
          ],
          [
            8,
            2
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            6,
            10
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            6,
            10
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            6,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            8,
            2
          ],
          [
            8,
            14
          ]
        ],
        "representative_entry": 20,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            8,
            2
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            8,
            2
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            8,
            8
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 21,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            8,
            8
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            8,
            8
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            8,
            8
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            8,
            8
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            8,
            14
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            8,
            14
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            10,
            6
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            10,
            6
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            10,
            6
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            10,
            6
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            10,
            10
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            10,
            10
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            12,
            4
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            12,
            4
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            12,
            4
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            12,
            12
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            12,
            12
          ],
          [
            16,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            4,
            12
          ],
          [
            14,
            8
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 2,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            6
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 22,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            6
          ],
          [
            6,
            10
          ]
        ],
        "representative_entry": 23,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            6
          ],
          [
            8,
            2
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            6
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            6
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            6
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            6
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            6
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            10
          ],
          [
            6,
            10
          ]
        ],
        "representative_entry": 22,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            10
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            10
          ],
          [
            8,
            14
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            10
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            10
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            10
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            8,
            2
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            8,
            2
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            8,
            2
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            8,
            2
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            8,
            8
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            8,
            8
          ],
          [
            8,
            14
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            8,
            8
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            8,
            8
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            8,
            8
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            8,
            8
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            8,
            8
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            8,
            14
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            8,
            14
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            8,
            14
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            6
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 22,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            6
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 23,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            6
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            6
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            6
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            6
          ],
          [
            16,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 22,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            10
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            10
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            10
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            10
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            4
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            4
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            12
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            6,
            10
          ],
          [
            6,
            10
          ]
        ],
        "representative_entry": 23,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            6,
            10
          ],
          [
            8,
            2
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            6,
            10
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            6,
            10
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            6,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            6,
            10
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            6,
            10
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            8,
            2
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            8,
            2
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            8,
            2
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            8,
            2
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            8,
            8
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            8,
            8
          ],
          [
            8,
            14
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            8,
            8
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            8,
            8
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            8,
            8
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            8,
            8
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            8,
            8
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            8,
            14
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            8,
            14
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            8,
            14
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            10,
            6
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 23,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            10,
            6
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 22,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            10,
            6
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            10,
            6
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            10,
            6
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            10,
            6
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 23,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            10,
            10
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            10,
            10
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            10,
            10
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            10,
            10
          ],
          [
            16,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            12,
            4
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            12,
            4
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            6,
            10
          ],
          [
            12,
            12
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            8,
            2
          ],
          [
            8,
            2
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 2,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            8,
            2
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 20,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            8,
            2
          ],
          [
            16,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            8,
            8
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            8,
            8
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            8,
            8
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            8,
            8
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            8,
            14
          ],
          [
            8,
            14
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 2,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            8,
            14
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 20,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            8,
            14
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            10,
            6
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            10,
            6
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            10,
            6
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            10,
            10
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            10,
            10
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            12,
            4
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            8,
            2
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            8,
            8
          ],
          [
            8,
            8
          ]
        ],
        "representative_entry": 32,
        "fourth_power": {
          "numerator": 4,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            8,
            8
          ],
          [
            8,
            14
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            8,
            8
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            8,
            8
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            8,
            8
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 21,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            8,
            8
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 21,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            8,
            8
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 9,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            8,
            8
          ],
          [
            16,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            8,
            8
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            8,
            14
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            8,
            14
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            8,
            14
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            10,
            6
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            10,
            6
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            10,
            6
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            10,
            6
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            10,
            6
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            10,
            10
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            10,
            10
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            10,
            10
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            12,
            4
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            12,
            4
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            8,
            8
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            8,
            14
          ],
          [
            8,
            14
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 20,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            14
          ],
          [
            8,
            14
          ],
          [
            16,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            8,
            14
          ],
          [
            10,
            6
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            8,
            14
          ],
          [
            10,
            6
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            8,
            14
          ],
          [
            10,
            6
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            8,
            14
          ],
          [
            10,
            10
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            8,
            14
          ],
          [
            10,
            10
          ],
          [
            14,
            8
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            8,
            14
          ],
          [
            12,
            4
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 1,
          "denominator": 2
        }
      },
      {
        "spins2": [
          [
            10,
            6
          ],
          [
            10,
            6
          ],
          [
            10,
            6
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            6
          ],
          [
            10,
            6
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            6
          ],
          [
            10,
            6
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            6
          ],
          [
            10,
            6
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            6
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            6
          ],
          [
            10,
            10
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            6
          ],
          [
            10,
            10
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            10
          ],
          [
            12,
            4
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            10
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      }
    ]
  },
  "30": {
    "fields2": [
      [
        0,
        0
      ],
      [
        0,
        10
      ],
      [
        0,
        18
      ],
      [
        0,
        28
      ],
      [
        6,
        6
      ],
      [
        6,
        12
      ],
      [
        6,
        16
      ],
      [
        6,
        22
      ],
      [
        10,
        0
      ],
      [
        10,
        10
      ],
      [
        10,
        18
      ],
      [
        10,
        28
      ],
      [
        12,
        6
      ],
      [
        12,
        12
      ],
      [
        12,
        16
      ],
      [
        12,
        22
      ],
      [
        16,
        6
      ],
      [
        16,
        12
      ],
      [
        16,
        16
      ],
      [
        16,
        22
      ],
      [
        18,
        0
      ],
      [
        18,
        10
      ],
      [
        18,
        18
      ],
      [
        18,
        28
      ],
      [
        22,
        6
      ],
      [
        22,
        12
      ],
      [
        22,
        16
      ],
      [
        22,
        22
      ],
      [
        28,
        0
      ],
      [
        28,
        10
      ],
      [
        28,
        18
      ],
      [
        28,
        28
      ]
    ],
    "triplets": [
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            0,
            0
          ],
          [
            0,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            0,
            10
          ],
          [
            0,
            10
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            0,
            18
          ],
          [
            0,
            18
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            0,
            28
          ],
          [
            0,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            6,
            6
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            6,
            12
          ],
          [
            6,
            12
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            6,
            16
          ],
          [
            6,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            6,
            22
          ],
          [
            6,
            22
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            10,
            0
          ],
          [
            10,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            10,
            18
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            10,
            28
          ],
          [
            10,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            12,
            6
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            12,
            16
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            12,
            22
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            16,
            6
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            16,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            16,
            22
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            18,
            0
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            18,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            18,
            28
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            22,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            22,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            22,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            22,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            28,
            0
          ],
          [
            28,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            28,
            10
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            28,
            18
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            0
          ],
          [
            28,
            28
          ],
          [
            28,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            0,
            10
          ],
          [
            0,
            10
          ]
        ],
        "representative_entry": 1,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            0,
            10
          ],
          [
            0,
            18
          ]
        ],
        "representative_entry": 2,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            0,
            18
          ],
          [
            0,
            18
          ]
        ],
        "representative_entry": 1,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            0,
            18
          ],
          [
            0,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            6,
            6
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            6,
            6
          ],
          [
            6,
            12
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            6,
            6
          ],
          [
            6,
            16
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            6,
            12
          ],
          [
            6,
            12
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            6,
            12
          ],
          [
            6,
            16
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            6,
            12
          ],
          [
            6,
            22
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            6,
            16
          ],
          [
            6,
            16
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            6,
            16
          ],
          [
            6,
            22
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            6,
            22
          ],
          [
            6,
            22
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            10,
            0
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 9,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            10,
            10
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            10,
            18
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 9,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            10,
            18
          ],
          [
            10,
            28
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            12,
            6
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            12,
            6
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            12,
            6
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            12,
            12
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            12,
            12
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            12,
            16
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            12,
            16
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            12,
            22
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            16,
            6
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            16,
            6
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            16,
            6
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            16,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            16,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            16,
            12
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            16,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            16,
            22
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            18,
            0
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            18,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 9,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            18,
            10
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 9,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            18,
            18
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            22,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            22,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            22,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            22,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            22,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            22,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            22,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            22,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            22,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            28,
            0
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            28,
            10
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 1,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            28,
            10
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 2,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            28,
            18
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 1,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            10
          ],
          [
            28,
            18
          ],
          [
            28,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            0,
            18
          ],
          [
            0,
            18
          ]
        ],
        "representative_entry": 2,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            6,
            6
          ],
          [
            6,
            12
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            6,
            6
          ],
          [
            6,
            16
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            6,
            6
          ],
          [
            6,
            22
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            6,
            12
          ],
          [
            6,
            12
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            6,
            12
          ],
          [
            6,
            16
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            6,
            12
          ],
          [
            6,
            22
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            6,
            16
          ],
          [
            6,
            16
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            6,
            16
          ],
          [
            6,
            22
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            10,
            0
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            10,
            10
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 9,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            10,
            10
          ],
          [
            10,
            28
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            10,
            18
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            12,
            6
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            12,
            6
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            12,
            6
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            12,
            12
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            12,
            12
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            12,
            16
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            12,
            16
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            16,
            6
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            16,
            6
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            16,
            6
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            16,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            16,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            16,
            12
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            16,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            18,
            0
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            18,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            18,
            10
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 9,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            18,
            10
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            22,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            22,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            22,
            6
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            22,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            22,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            22,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            22,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            22,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            28,
            0
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            28,
            10
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 2,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            28,
            10
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 1,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            28,
            10
          ],
          [
            28,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            18
          ],
          [
            28,
            18
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 2,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            0,
            28
          ],
          [
            6,
            6
          ],
          [
            6,
            22
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            28
          ],
          [
            6,
            12
          ],
          [
            6,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            28
          ],
          [
            10,
            0
          ],
          [
            10,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            28
          ],
          [
            10,
            10
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            28
          ],
          [
            12,
            6
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            28
          ],
          [
            12,
            12
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            28
          ],
          [
            16,
            6
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            28
          ],
          [
            16,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            28
          ],
          [
            18,
            0
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            28
          ],
          [
            18,
            10
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            28
          ],
          [
            22,
            6
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            28
          ],
          [
            22,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            28
          ],
          [
            28,
            0
          ],
          [
            28,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            0,
            28
          ],
          [
            28,
            10
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            6
          ],
          [
            6,
            6
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 25,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            6
          ],
          [
            6,
            12
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            6
          ],
          [
            10,
            0
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            6
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            6
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 20,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            6
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 21,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            12
          ],
          [
            6,
            12
          ]
        ],
        "representative_entry": 22,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            12
          ],
          [
            6,
            16
          ]
        ],
        "representative_entry": 23,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            12
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            12
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            12
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            12
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            16
          ],
          [
            6,
            16
          ]
        ],
        "representative_entry": 22,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            16
          ],
          [
            6,
            22
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            16
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            16
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            16
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            16
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            16
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            22
          ],
          [
            6,
            22
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 25,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            22
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            22
          ],
          [
            10,
            28
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            22
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 21,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            6,
            22
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 20,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            0
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            0
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            10
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            10
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 32,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            10
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 33,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            10
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 34,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            10
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 35,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            10
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 36,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            18
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            18
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 33,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            18
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 32,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            18
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            18
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 36,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            18
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 35,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            18
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 34,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            28
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            10,
            28
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            6
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 37,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            6
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 38,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            6
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 39,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            6
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 40,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            6
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            6
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 34,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 41,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            12
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 42,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            12
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 40,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 43,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 44,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 35,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 36,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            16
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 41,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            16
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 38,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            16
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 44,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 43,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 40,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 36,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 35,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            22
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 37,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            22
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 40,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            22
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 39,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            22
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 34,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            12,
            22
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            6
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 37,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            6
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 38,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            6
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            6
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 20,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 41,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 42,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 32,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 33,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            12
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 21,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 41,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 38,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 33,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 32,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 21,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            22
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 37,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            22
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            22
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            22
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            16,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 20,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            18,
            0
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            18,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            18,
            10
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            18,
            10
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            18,
            10
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            18,
            18
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            18,
            18
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            18,
            18
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            18,
            28
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            22,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 25,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            22,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            22,
            6
          ],
          [
            28,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            22,
            6
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            22,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 22,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            22,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 23,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            22,
            12
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            22,
            12
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            22,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 22,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            22,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            22,
            16
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            22,
            16
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            22,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 25,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            22,
            22
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            6
          ],
          [
            22,
            22
          ],
          [
            28,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            12
          ],
          [
            6,
            12
          ]
        ],
        "representative_entry": 45,
        "fourth_power": {
          "numerator": 20,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            12
          ],
          [
            6,
            16
          ]
        ],
        "representative_entry": 46,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            12
          ],
          [
            6,
            22
          ]
        ],
        "representative_entry": 23,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            12
          ],
          [
            10,
            0
          ]
        ],
        "representative_entry": 47,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            12
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 48,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            12
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 49,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            12
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 50,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 51,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            12
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 52,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            12
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 53,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            16
          ],
          [
            6,
            16
          ]
        ],
        "representative_entry": 45,
        "fourth_power": {
          "numerator": 20,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            16
          ],
          [
            6,
            22
          ]
        ],
        "representative_entry": 22,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            16
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 49,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            16
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 48,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            16
          ],
          [
            10,
            28
          ]
        ],
        "representative_entry": 47,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            16
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 53,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            16
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 52,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            16
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 51,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            16
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 50,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            22
          ],
          [
            6,
            22
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            22
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            22
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            22
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            22
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            6,
            22
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            0
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 54,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            0
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 55,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            10
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            10
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 56,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            10
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 57,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            10
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 58,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            10
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 59,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            10
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 60,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            10
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 61,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            10
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 62,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            10
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 63,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            18
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            18
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 59,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            18
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 58,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            18
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 57,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            18
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 56,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            18
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 63,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            18
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 62,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            18
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 61,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            18
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 60,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            28
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 54,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            10,
            28
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 55,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            6
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 64,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            6
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 65,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            6
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 66,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            6
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 67,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            6
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 68,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            6
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 69,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            6
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 60,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            6
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 63,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 70,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            12
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 71,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            12
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 66,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            12
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 68,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 72,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 73,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            12
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 69,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            12
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 55,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 61,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 62,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            16
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 70,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            16
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 65,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            16
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 69,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            16
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 73,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 72,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 68,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 62,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 61,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            16
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 55,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            22
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 64,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            22
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 69,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            22
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 68,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            22
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 67,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            22
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 63,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            12,
            22
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 60,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            6
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 64,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            6
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 65,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            6
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 66,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            6
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 56,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            6
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 59,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 50,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 53,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 70,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 71,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            12
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 66,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            12
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 54,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 57,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 58,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            12
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 51,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 52,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 70,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 65,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 58,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 57,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            16
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 54,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            16
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 52,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 51,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            22
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 64,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            22
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 59,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            22
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 56,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            22
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 53,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            22
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 50,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            16,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            18,
            0
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 47,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            18,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            18,
            10
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            18,
            10
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            18,
            10
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 48,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            18,
            10
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 49,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            18,
            10
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            18,
            18
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            18,
            18
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 49,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            18,
            18
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 48,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            18,
            18
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            18,
            28
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 47,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 22,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 23,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            6
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            6
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 45,
        "fourth_power": {
          "numerator": 20,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 46,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 23,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            12
          ],
          [
            28,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            12
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            12
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 45,
        "fourth_power": {
          "numerator": 20,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 22,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            16
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            16
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            16
          ],
          [
            28,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            22
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            12
          ],
          [
            22,
            22
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            6,
            16
          ],
          [
            6,
            16
          ]
        ],
        "representative_entry": 46,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            6,
            16
          ],
          [
            6,
            22
          ]
        ],
        "representative_entry": 23,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            6,
            16
          ],
          [
            10,
            0
          ]
        ],
        "representative_entry": 47,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            6,
            16
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 48,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            6,
            16
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 49,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            6,
            16
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 50,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            6,
            16
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 51,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            6,
            16
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 52,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            6,
            16
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 53,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            6,
            22
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            6,
            22
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            6,
            22
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            6,
            22
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            6,
            22
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            0
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 54,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            0
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 55,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            10
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            10
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 59,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            10
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 58,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            10
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 57,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            10
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 56,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            10
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 63,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            10
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 62,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            10
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 61,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            10
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 60,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            18
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            18
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 56,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            18
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 57,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            18
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 58,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            18
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 59,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            18
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 60,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            18
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 61,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            18
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 62,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            18
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 63,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            28
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 54,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            10,
            28
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 55,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            6
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 66,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            6
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 65,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            6
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 64,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            6
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 69,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            6
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 68,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            6
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 67,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            6
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 63,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            6
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 60,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 71,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            12
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 70,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            12
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 65,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            12
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 69,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 73,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 72,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            12
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 68,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 62,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 61,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            12
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 55,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            16
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 71,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            16
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 66,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            16
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 68,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            16
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 72,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 73,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 69,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            16
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 55,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 61,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 62,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            22
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 67,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            22
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 68,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            22
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 69,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            22
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 60,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            12,
            22
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 63,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            6
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 66,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            6
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 65,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            6
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 64,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            6
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 59,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            6
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 56,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 53,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 50,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            6
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 71,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 70,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            12
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 65,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 58,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 57,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            12
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 54,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            12
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 52,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 51,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 71,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 66,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            16
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 54,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 57,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 58,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            16
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 51,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 52,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            22
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 56,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            22
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 59,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            22
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            22
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 50,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            16,
            22
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 53,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            18,
            0
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 47,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            18,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            18,
            10
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            18,
            10
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            18,
            10
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 49,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            18,
            10
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 48,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            18,
            10
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            18,
            18
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            18,
            18
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 48,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            18,
            18
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 49,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            18,
            18
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            18,
            28
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 47,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 23,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 22,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            6
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            6
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            6
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 46,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 45,
        "fourth_power": {
          "numerator": 20,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 22,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            12
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            12
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            12
          ],
          [
            28,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 46,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 23,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            16
          ],
          [
            28,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            16
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 6,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            16
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 7,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            22
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            16
          ],
          [
            22,
            22
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            6,
            22
          ],
          [
            10,
            0
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            6,
            22
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            6,
            22
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 20,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            6,
            22
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 21,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            10,
            0
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            10,
            0
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            10,
            10
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            10,
            10
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 33,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            10,
            10
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 32,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            10,
            10
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            10,
            10
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 36,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            10,
            10
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 35,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            10,
            10
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 34,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            10,
            18
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            10,
            18
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 32,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            10,
            18
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 33,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            10,
            18
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 34,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            10,
            18
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 35,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            10,
            18
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 36,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            10,
            28
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            10,
            28
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            6
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 38,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            6
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 37,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            6
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 40,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            6
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 39,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            6
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 34,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            6
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 42,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            12
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 41,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            12
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 38,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 44,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 43,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            12
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 40,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 36,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 35,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            16
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 42,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            16
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 40,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            16
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 43,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 44,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 35,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 36,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            22
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 39,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            22
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 40,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            22
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            12,
            22
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 34,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            6
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 38,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            6
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 37,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            6
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            6
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            6
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 20,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 42,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 41,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            12
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 38,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 33,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 32,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 21,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 42,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 32,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 33,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            16
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 21,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            22
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            22
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            22
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 20,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            16,
            22
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            18,
            0
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            18,
            10
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            18,
            10
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            18,
            10
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            18,
            10
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            18,
            18
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            18,
            18
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            18,
            18
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            18,
            28
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            22,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            22,
            6
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 16,
        "fourth_power": {
          "numerator": 25,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            22,
            6
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            22,
            6
          ],
          [
            28,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            22,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 23,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            22,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 22,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            22,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 17,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            22,
            12
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            22,
            12
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            22,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 23,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            22,
            16
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 4,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            22,
            16
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 5,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            22,
            22
          ],
          [
            28,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            6,
            22
          ],
          [
            22,
            22
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 3,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            10,
            0
          ],
          [
            10,
            0
          ]
        ],
        "representative_entry": 74,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            10,
            0
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 75,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 76,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            10,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 77,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            10,
            18
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 76,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            10,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 77,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            10,
            28
          ],
          [
            10,
            28
          ]
        ],
        "representative_entry": 74,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            10,
            28
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 75,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            12,
            6
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 78,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            12,
            6
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 79,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            12,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 80,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            12,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 81,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            12,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 55,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            12,
            16
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 80,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            12,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 81,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            12,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 55,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            12,
            22
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 78,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            12,
            22
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 79,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            12,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            16,
            6
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 78,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            16,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            16,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 80,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            16,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 54,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 80,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            16,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 54,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            16,
            22
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 78,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            16,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            18,
            0
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 74,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            18,
            0
          ],
          [
            28,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            18,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 76,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            18,
            10
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 76,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            18,
            18
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            18,
            28
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 74,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            18,
            28
          ],
          [
            28,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            22,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            22,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 47,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            22,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 47,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            0
          ],
          [
            22,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            10
          ],
          [
            10,
            10
          ]
        ],
        "representative_entry": 82,
        "fourth_power": {
          "numerator": 81,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            10
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 83,
        "fourth_power": {
          "numerator": 45,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            10
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            10
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            10
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            10
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            10
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            10
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            10
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 77,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 84,
        "fourth_power": {
          "numerator": 45,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            10
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 85,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            18
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 82,
        "fourth_power": {
          "numerator": 81,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            18
          ],
          [
            10,
            28
          ]
        ],
        "representative_entry": 76,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            18
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            18
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            18
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            18
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            18
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            18
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            18
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 85,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 84,
        "fourth_power": {
          "numerator": 45,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            18
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 77,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            10,
            28
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 77,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            6
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 86,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            6
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 87,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            6
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 88,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            6
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 89,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            6
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 90,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            6
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 91,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            6
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 34,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 60,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 63,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 92,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            12
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 93,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            12
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 88,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            12
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 90,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 94,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 95,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            12
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 91,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            12
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 35,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 61,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 62,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 36,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            16
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 92,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            16
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 87,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            16
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 91,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            16
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 95,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 94,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 90,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            16
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 36,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 62,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 61,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 35,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            22
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 86,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            22
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 91,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            22
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 90,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            22
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 89,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            22
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            22
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 63,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            22
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 60,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            12,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 34,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            6
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 86,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            6
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 87,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            6
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 88,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            6
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 56,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 59,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 92,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 93,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            12
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 88,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            12
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 32,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 57,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 58,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 33,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 92,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 87,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            16
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 33,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 58,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 57,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 32,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            22
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 86,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            22
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            22
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 59,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            22
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 56,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            16,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            0
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 76,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            0
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 82,
        "fourth_power": {
          "numerator": 81,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            10
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 83,
        "fourth_power": {
          "numerator": 45,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            10
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            10
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            10
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            10
          ],
          [
            28,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            10
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 9,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            10
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 82,
        "fourth_power": {
          "numerator": 81,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            18
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 76,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            18
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            18
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            18
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            18
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            18
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 9,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            18
          ],
          [
            28,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            18,
            28
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            22,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            22,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            22,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            22,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 48,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            22,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 49,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            22,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            22,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 48,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            22,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            10
          ],
          [
            22,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            10,
            18
          ],
          [
            10,
            18
          ]
        ],
        "representative_entry": 83,
        "fourth_power": {
          "numerator": 45,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            10,
            18
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            10,
            18
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            10,
            18
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            10,
            18
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            10,
            18
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            10,
            18
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            10,
            18
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 77,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            10,
            18
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 84,
        "fourth_power": {
          "numerator": 45,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            10,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 85,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            10,
            28
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 77,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            6
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 88,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            6
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 87,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            6
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 86,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            6
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 91,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            6
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 90,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            6
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 89,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            6
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 63,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 60,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            6
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 34,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 93,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            12
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 92,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            12
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 87,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            12
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 91,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 95,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 94,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            12
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 90,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            12
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 36,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 62,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 61,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 35,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            16
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 93,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            16
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 88,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            16
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 90,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            16
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 94,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 95,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 91,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            16
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 35,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 61,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 62,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 36,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            22
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 89,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            22
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 90,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            22
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 91,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            22
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            22
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 34,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            22
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 60,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            12,
            22
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 63,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            6
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 88,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            6
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 87,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            6
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 86,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            6
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 59,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 56,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            6
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 93,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 92,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            12
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 87,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            12
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 33,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 58,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 57,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 32,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 93,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 88,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            16
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 32,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 57,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 58,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 33,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            22
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            22
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            22
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 56,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            16,
            22
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 59,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            0
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 76,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            0
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 83,
        "fourth_power": {
          "numerator": 45,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            10
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 82,
        "fourth_power": {
          "numerator": 81,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            10
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 76,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            10
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            10
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            10
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            10
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            10
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 9,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            10
          ],
          [
            28,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 83,
        "fourth_power": {
          "numerator": 45,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            18
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            18
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            18
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            18
          ],
          [
            28,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            18
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 9,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            18
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 10,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            18,
            28
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            22,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            22,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            22,
            6
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 19,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            22,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 49,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            22,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 48,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            22,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 24,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            22,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 49,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            18
          ],
          [
            22,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 25,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            10,
            28
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 75,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            12,
            6
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 78,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            12,
            6
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 79,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            12,
            6
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            12,
            12
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 80,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            12,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 81,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            12,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 55,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            12,
            16
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 81,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            12,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 55,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            12,
            22
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 79,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            12,
            22
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            16,
            6
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 78,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            16,
            6
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            16,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 80,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            16,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 54,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            16,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 54,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            16,
            22
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            18,
            0
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 74,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            18,
            0
          ],
          [
            28,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            18,
            10
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 76,
        "fourth_power": {
          "numerator": 9,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            18,
            10
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            18,
            18
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 8,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            18,
            28
          ],
          [
            28,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            22,
            6
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 18,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            10,
            28
          ],
          [
            22,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 47,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            6
          ],
          [
            12,
            6
          ]
        ],
        "representative_entry": 96,
        "fourth_power": {
          "numerator": 20,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            6
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 97,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            6
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 98,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            6
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 99,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            6
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 79,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            6
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 89,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 39,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 67,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 100,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            12
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 101,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            12
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 99,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 102,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 103,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 90,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 91,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            12
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 40,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 68,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 69,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            16
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 100,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            16
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 97,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            16
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 103,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 102,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 99,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 91,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 90,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 69,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 68,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 40,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            22
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 96,
        "fourth_power": {
          "numerator": 20,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            22
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 99,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            22
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 98,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            22
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 89,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            22
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 79,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            22
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 67,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            12,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 39,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            6
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 96,
        "fourth_power": {
          "numerator": 20,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            6
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 97,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            6
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 78,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            6
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 86,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 37,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 64,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            6
          ],
          [
            28,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            6
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 100,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 101,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 87,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 88,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            12
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 38,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 65,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 66,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            12
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            12
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 100,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 97,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 88,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 87,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 66,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 65,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 38,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            16
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            16
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            22
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 96,
        "fourth_power": {
          "numerator": 20,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            22
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 86,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            22
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 78,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            22
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 64,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 37,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            22
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            16,
            22
          ],
          [
            28,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            18,
            0
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            18,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            18,
            10
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            18,
            10
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 56,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            18,
            10
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 59,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            18,
            18
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 59,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            18,
            18
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 56,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            18,
            18
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            18,
            28
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            22,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 20,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            22,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            22,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 50,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            22,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 53,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            22,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 50,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            22,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            6
          ],
          [
            22,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 20,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            12
          ],
          [
            12,
            12
          ]
        ],
        "representative_entry": 104,
        "fourth_power": {
          "numerator": 16,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            12
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 105,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            12
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 101,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            12
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 102,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 106,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 107,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            12
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 103,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            12
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 81,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 94,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 95,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            12
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 43,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 72,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 73,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 44,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            16
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 104,
        "fourth_power": {
          "numerator": 16,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            16
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 100,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            16
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 103,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            16
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 107,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 106,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 102,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 95,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 94,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            16
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 81,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            16
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 44,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 73,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 72,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 43,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            22
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 97,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            22
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 103,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            22
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 102,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            22
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 99,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            22
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 91,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            22
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 90,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            22
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 69,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            22
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 68,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            12,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 40,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            6
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 97,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            6
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 100,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            6
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 101,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            6
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 87,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            6
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 88,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 38,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 65,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 66,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            6
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            6
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 104,
        "fourth_power": {
          "numerator": 16,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 105,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            12
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 101,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            12
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 80,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 92,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 93,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            12
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 41,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 70,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 71,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 42,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            12
          ],
          [
            28,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            12
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            12
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 104,
        "fourth_power": {
          "numerator": 16,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 100,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 93,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 92,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            16
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 80,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            16
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 42,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 71,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 70,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 41,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            16
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            16
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            16
          ],
          [
            28,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            22
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 97,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            22
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 88,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            22
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 87,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            22
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 66,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            22
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 65,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 38,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            22
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            16,
            22
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            18,
            0
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 54,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            18,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            18,
            10
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            18,
            10
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 32,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            18,
            10
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 57,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            18,
            10
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 58,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            18,
            10
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 33,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            18,
            18
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 33,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            18,
            18
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 58,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            18,
            18
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 57,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            18,
            18
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 32,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            18,
            28
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 54,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            22,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 21,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            22,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            22,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            22,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 51,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            22,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 52,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            22,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            22,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 51,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            22,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            12
          ],
          [
            22,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 21,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            16
          ],
          [
            12,
            16
          ]
        ],
        "representative_entry": 105,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            16
          ],
          [
            12,
            22
          ]
        ],
        "representative_entry": 101,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            16
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 102,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            16
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 106,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 107,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 103,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            16
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 81,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 94,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 95,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            16
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 43,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 72,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 73,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 44,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            22
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 99,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            22
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 102,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            22
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 103,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            22
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 90,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            22
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 91,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            22
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 40,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            22
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 68,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            12,
            22
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 69,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            6
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 101,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            6
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 100,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            6
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 97,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            6
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 88,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            6
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 87,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 66,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 65,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            6
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 38,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            6
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            6
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 105,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 104,
        "fourth_power": {
          "numerator": 16,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            12
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 100,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 93,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 92,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            12
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 80,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            12
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 42,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 71,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 70,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 41,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            12
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            12
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            12
          ],
          [
            28,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 105,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 101,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            16
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 80,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 92,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 93,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            16
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 41,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 70,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 71,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 42,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            16
          ],
          [
            28,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            16
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 14,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            16
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 15,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            22
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 87,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            22
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 88,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            22
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 38,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            22
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 65,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            22
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 66,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            22
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            16,
            22
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            18,
            0
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 54,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            18,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            18,
            10
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            18,
            10
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 33,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            18,
            10
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 58,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            18,
            10
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 57,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            18,
            10
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 32,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            18,
            18
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 32,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            18,
            18
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 57,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            18,
            18
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 58,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            18,
            18
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 33,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            18,
            28
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 54,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            22,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            22,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            22,
            6
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 21,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            22,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 52,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            22,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 51,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            22,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 27,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            22,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 52,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            16
          ],
          [
            22,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 28,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            12,
            22
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 98,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            12,
            22
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 99,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            12,
            22
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 79,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            12,
            22
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 89,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            12,
            22
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 39,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            12,
            22
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 67,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            6
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 97,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            6
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 96,
        "fourth_power": {
          "numerator": 20,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            6
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 86,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            6
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 78,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 64,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            6
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 37,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            6
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            6
          ],
          [
            28,
            28
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 101,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 100,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            12
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 97,
        "fourth_power": {
          "numerator": 4,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 88,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 87,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 66,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 65,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 38,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            12
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            12
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 101,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 87,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 88,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            16
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 38,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 65,
        "fourth_power": {
          "numerator": 25,
          "denominator": 144
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 66,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            16
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 12,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            16
          ],
          [
            28,
            18
          ]
        ],
        "representative_entry": 13,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            22
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 78,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            22
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 86,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            22
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 37,
        "fourth_power": {
          "numerator": 25,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            22
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 64,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            22
          ],
          [
            28,
            0
          ]
        ],
        "representative_entry": 0,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            16,
            22
          ],
          [
            28,
            10
          ]
        ],
        "representative_entry": 11,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            18,
            0
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            18,
            10
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            18,
            10
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 59,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            18,
            10
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 56,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            18,
            10
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            18,
            18
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 31,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            18,
            18
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 56,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            18,
            18
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 59,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            18,
            28
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 29,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            22,
            6
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            22,
            6
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 20,
        "fourth_power": {
          "numerator": 5,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            22,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 53,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            22,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 50,
        "fourth_power": {
          "numerator": 5,
          "denominator": 36
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            22,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 26,
        "fourth_power": {
          "numerator": 1,
          "denominator": 9
        }
      },
      {
        "spins2": [
          [
            12,
            22
          ],
          [
            22,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 53,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            6
          ],
          [
            16,
            6
          ]
        ],
        "representative_entry": 98,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            6
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 99,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            6
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 79,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            6
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 89,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            6
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 39,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            6
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 67,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 102,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 103,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 90,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 91,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            12
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 40,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 68,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 69,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 102,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 99,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 91,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 90,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 69,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 68,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 40,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            22
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 98,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            22
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 89,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            22
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 79,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            22
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 67,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            16,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 39,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            18,
            0
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            18,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            18,
            10
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 34,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            18,
            10
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 60,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            18,
            10
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 63,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            18,
            18
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 63,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            18,
            18
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 60,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            18,
            18
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 34,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            6
          ],
          [
            18,
            28
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            12
          ],
          [
            16,
            12
          ]
        ],
        "representative_entry": 106,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            12
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 107,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            12
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 103,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            12
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 81,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            12
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 94,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            12
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 95,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            12
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 43,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            12
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 72,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            12
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 73,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            12
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 44,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 106,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 102,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 95,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 94,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            16
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 81,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            16
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 44,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 73,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 72,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 43,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            22
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 99,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            22
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 91,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            22
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 90,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            22
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 69,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            22
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 68,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            16,
            22
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 40,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            18,
            0
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 55,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            18,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            18,
            10
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            18,
            10
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 35,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            18,
            10
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 61,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            18,
            10
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 62,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            18,
            10
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 36,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            18,
            18
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 36,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            18,
            18
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 62,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            18,
            18
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 61,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            18,
            18
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 35,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            12
          ],
          [
            18,
            28
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 55,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            16,
            16
          ],
          [
            16,
            16
          ]
        ],
        "representative_entry": 107,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            16,
            16
          ],
          [
            16,
            22
          ]
        ],
        "representative_entry": 103,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            16,
            16
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 81,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            16,
            16
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 94,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            16,
            16
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 95,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            16,
            16
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 43,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            16,
            16
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 72,
        "fourth_power": {
          "numerator": 1,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            16,
            16
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 73,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            16,
            16
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 44,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            16,
            22
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 90,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            16,
            22
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 91,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            16,
            22
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 40,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            16,
            22
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 68,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            16,
            22
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 69,
        "fourth_power": {
          "numerator": 9,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            18,
            0
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 55,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            18,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            18,
            10
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            18,
            10
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 36,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            18,
            10
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 62,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            18,
            10
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 61,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            18,
            10
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 35,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            18,
            18
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 35,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            18,
            18
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 61,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            18,
            18
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 62,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            18,
            18
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 36,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            16
          ],
          [
            18,
            28
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 55,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            22
          ],
          [
            16,
            22
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 79,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            22
          ],
          [
            16,
            22
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 89,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            22
          ],
          [
            16,
            22
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 39,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            22
          ],
          [
            16,
            22
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 67,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            22
          ],
          [
            18,
            0
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            22
          ],
          [
            18,
            10
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": -1,
        "fourth_power": {
          "numerator": 0,
          "denominator": 1
        }
      },
      {
        "spins2": [
          [
            16,
            22
          ],
          [
            18,
            10
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 63,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            22
          ],
          [
            18,
            10
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 60,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            22
          ],
          [
            18,
            10
          ],
          [
            22,
            22
          ]
        ],
        "representative_entry": 34,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            22
          ],
          [
            18,
            18
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 34,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            16,
            22
          ],
          [
            18,
            18
          ],
          [
            22,
            12
          ]
        ],
        "representative_entry": 60,
        "fourth_power": {
          "numerator": 5,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            22
          ],
          [
            18,
            18
          ],
          [
            22,
            16
          ]
        ],
        "representative_entry": 63,
        "fourth_power": {
          "numerator": 1,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            16,
            22
          ],
          [
            18,
            28
          ],
          [
            22,
            6
          ]
        ],
        "representative_entry": 30,
        "fourth_power": {
          "numerator": 1,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            18,
            0
          ],
          [
            18,
            0
          ],
          [
            18,
            0
          ]
        ],
        "representative_entry": 75,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            18,
            0
          ],
          [
            18,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 77,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            18,
            0
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 77,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            18,
            0
          ],
          [
            18,
            28
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 75,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            18,
            10
          ],
          [
            18,
            10
          ],
          [
            18,
            10
          ]
        ],
        "representative_entry": 84,
        "fourth_power": {
          "numerator": 45,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            18,
            10
          ],
          [
            18,
            10
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 85,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            18,
            10
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 84,
        "fourth_power": {
          "numerator": 45,
          "denominator": 16
        }
      },
      {
        "spins2": [
          [
            18,
            10
          ],
          [
            18,
            18
          ],
          [
            18,
            28
          ]
        ],
        "representative_entry": 77,
        "fourth_power": {
          "numerator": 5,
          "denominator": 4
        }
      },
      {
        "spins2": [
          [
            18,
            18
          ],
          [
            18,
            18
          ],
          [
            18,
            18
          ]
        ],
        "representative_entry": 85,
        "fourth_power": {
          "numerator": 25,
          "denominator": 16
        }
      }
    ]
  }
}


==> anc/galois/reference/E_series_Galois_extension_calculation/e6/e6_exact.py <==
from fractions import Fraction as Q
from math import isqrt
from itertools import product

# Exact F=Q(sqrt(2),sqrt(3)), coefficient basis 1,sqrt2,sqrt3,sqrt6.
def f(a=0,b=0,c=0,d=0): return tuple(map(Q,(a,b,c,d)))
Z=f(); O=f(1)
def add(x,y):return tuple(a+b for a,b in zip(x,y))
def neg(x):return tuple(-a for a in x)
def sub(x,y):return add(x,neg(y))
def scale(x,t):return tuple(a*t for a in x)
def mul(x,y):
 r=[Q(0)]*4
 for i,a in enumerate(x):
  for j,b in enumerate(y):
   common=i&j; factor=(2 if common&1 else 1)*(3 if common&2 else 1)
   r[i^j]+=a*b*factor
 return tuple(r)
def conj(x,m):return tuple(a*(-1 if (i&m).bit_count()%2 else 1) for i,a in enumerate(x))
def inv(x):
 r=O
 for m in (1,2,3):r=mul(r,conj(x,m))
 n=mul(x,r)
 assert n[1:]==(0,0,0) and n[0]
 return scale(r,1/n[0])
def div(x,y):return mul(x,inv(y))
def powf(x,n):
 if n<0:return powf(inv(x),-n)
 r=O
 for _ in range(n):r=mul(r,x)
 return r
def sqrtQ(x):
 if x<0:return None
 a,b=isqrt(x.numerator),isqrt(x.denominator)
 return Q(a,b) if a*a==x.numerator and b*b==x.denominator else None
def sqrt2field(x):
 assert x[2:]==(0,0)
 u,v=x[:2]
 if not v:
  a=sqrtQ(u)
  if a is not None:return f(a)
  b=sqrtQ(u/2)
  return f(0,b) if b is not None else None
 w=sqrtQ(u*u-2*v*v)
 if w is None:return None
 for t in (w,-w):
  a=sqrtQ((u+t)/2)
  if a is not None and a:
   r=f(a,v/(2*a))
   if mul(r,r)==x:return r
 return None
def sqrtF(x):
 u=f(x[0],x[1]);v=f(x[2],x[3])
 if v==Z:
  a=sqrt2field(u)
  if a is not None:return a
  b=sqrt2field(scale(u,Q(1,3)))
  return f(0,0,b[0],b[1]) if b is not None else None
 n=sub(mul(u,u),scale(mul(v,v),3));w=sqrt2field(n)
 if w is None:return None
 for t in (w,neg(w)):
  a=sqrt2field(scale(add(u,t),Q(1,2)))
  if a is not None and a!=Z:
   b=div(v,scale(a,2));r=f(a[0],a[1],b[0],b[1])
   if mul(r,r)==x:return r
 return None
def sqrtK(x):
 a=sqrtF(x)
 if a is not None:return (1,a)
 a=sqrtF(neg(x))
 return ('i',a) if a is not None else None
def desc(x):return str(x)

delta=f(0,Q(1,2),0,Q(1,2));D=f(2,0,1);E=mul(f(0,0,1),delta)
qn=[Z,O,delta,f(1,0,1),E,D,scale(delta,2),D,E,f(1,0,1),delta,O]
fact=[O]
for n in range(1,12):fact.append(mul(fact[-1],qn[n]))
def Delta2(a,b,c):
 ns=[-a+b+c,a-b+c,a+b-c,a+b+c+1]
 assert all(n.denominator==1 for n in ns)
 z=O
 for n in ns[:3]:z=mul(z,fact[int(n)])
 return div(z,fact[int(ns[-1])])
def dimsqrt(I):
 rr=mul(qn[int(2*I[0]+1)],qn[int(2*I[1]+1)])
 r=sqrtF(rr)
 assert r is not None
 # positive real embedding
 val=sum(float(a)*[1,2**.5,3**.5,6**.5][i] for i,a in enumerate(r))
 return r if val>=0 else neg(r)
a=(Q(0),Q(3));b=(Q(3,2),Q(3,2));c=(Q(3,2),Q(7,2));d=(Q(2),Q(2));e=(Q(2),Q(5));g=(Q(3),Q(0));h=(Q(3),Q(3))
trips=[(a,a,a),(a,b,b),(a,b,c),(a,c,c),(a,d,d),(a,d,e),(b,b,d),(b,b,g),(b,b,h),(b,c,d),(b,c,e),(b,c,h),(c,c,d),(c,c,g),(c,c,h),(d,d,g),(d,d,h),(e,e,g)]
alpha2=[f(0,-1),f(0,-Q(1,2)),f(0,0,0,Q(1,2)),f(0,-Q(1,2)),f(0,-1),f(-1),f(Q(3,2)),f(0,-Q(1,2)),f(Q(1,2)),f(0,0,-Q(1,2)),f(0,0,0,-Q(1,2)),f(0,0,-Q(1,2)),f(Q(3,2)),f(0,-Q(1,2)),f(Q(1,2)),f(0,-1),f(2),f(0,-1)]
gens=[];results=[]
for j,(trip,al2) in enumerate(zip(trips,alpha2),1):
 r=mul(al2,mul(Delta2(*(I[0]for I in trip)),Delta2(*(I[1]for I in trip))))
 for I in trip:r=mul(r,dimsqrt(I))
 found=None
 for mask in range(1<<len(gens)):
  z=O
  for k,t in enumerate(gens):
   if mask>>k&1:z=mul(z,t)
  root=sqrtK(div(r,z))
  if root is not None:
   found=(mask,root);break
 if found is None:
  gens.append(r);found=(1<<(len(gens)-1),(1,O))
 results.append((j,r,found))
 print('trip',j,'tilde^2',desc(r),'class/root',found)
print('GENERATORS',gens)
print('degree over K',2**len(gens))

# Exhaustive support check up to phases from simple-current/permutation moves.
from itertools import combinations_with_replacement,permutations
fields=[]
for block in [(Q(0),Q(3)),(Q(3,2),Q(7,2)),(Q(2),Q(5))]:
 fields.extend(product(block,repeat=2))
J=lambda I:(Q(5)-I[0],Q(5)-I[1])
def canon(t):return tuple(sorted(t))
def orbit(t):
 return {canon(tuple(J(t[k]) if k in mask else t[k] for k in range(3))) for mask in [(),(0,1),(0,2),(1,2)]}
orbit_alpha={}
for t,al2 in zip(trips,alpha2):
 for tt in orbit(t):orbit_alpha[tt]=al2
for I in fields:
 for tt in orbit(((Q(0),Q(0)),I,I)):orbit_alpha[tt]=O
def admiss(t):
 for side in (0,1):
  a,b,c=(I[side]for I in t)
  if (a+b+c).denominator!=1 or min(a+b-c,a-b+c,-a+b+c)<0 or a+b+c>10:return False
 return True
missing=[];bad=[];count=0
for t in combinations_with_replacement(fields,3):
 if not admiss(t):continue
 al2=orbit_alpha.get(canon(t))
 if al2 is None:missing.append(t);continue
 r=mul(al2,mul(Delta2(*(I[0]for I in t)),Delta2(*(I[1]for I in t))))
 for I in t:r=mul(r,dimsqrt(I))
 count+=1
 if sqrtK(r) is None and sqrtK(div(r,gens[0])) is None:bad.append((t,r))
print('ALL SUPPORT: represented unordered triplets',count,'unrepresented',missing,'outside L',bad)

# Continued qnumber-log phase for d at p=5; compare two lifts u -> +/-i sqrt(3)/u.
import math,cmath
def flfact(n,p):return sum(k*p//12 for k in range(1,n+1))
def phase_d(t,p):
 delfloor=0
 for side in (0,1):
  a,b,c=(I[side]for I in t)
  delfloor+=sum(flfact(int(n),p)for n in [-a+b+c,a-b+c,a+b-c])-flfact(int(a+b+c+1),p)
 dimfloor=sum(int(2*x+1)*p//12 for I in t for x in I)
 return -Q(delfloor,2)-Q(dimfloor,4) # phase exp(i*pi*this)
alpha_phase1=[1,1,0,-1,-1,-1,0,-1,0,1,1,-1,2,-1,2,1,0,1]
alpha_phase5=[1,1,0,1,1,1,0,1,0,1,1,-1,0,1,0,1,0,1]
def ev(x):return sum(float(a)*[1,2**.5,3**.5,6**.5][i]for i,a in enumerate(x))
u=math.sqrt(2*math.sqrt(3)-3)
# A positive/negative real F root times 1 or i times (u/2 if nontrivial class).
source_forms=[]
for (j,r,(mask,(ipow,root))),ph in zip(results,alpha_phase1):
 fac=ev(root)*(1j if ipow=='i' else 1)*(u/2 if mask else 1)
 desired=cmath.exp(1j*math.pi*ph/2)
 if (fac/desired).real<0:root=neg(root);fac=-fac
 source_forms.append((ipow,root,mask))
def sigma5F(x):return conj(x,3)
def target_square(t,al2):
 z=sigma5F(mul(Delta2(*(I[0]for I in t)),Delta2(*(I[1]for I in t))))
 dimprod=O
 for I in t:
  for ell in I:dimprod=mul(dimprod,sigma5F(qn[int(2*ell+1)]))
 root=sqrtF(dimprod);assert root is not None
 if ev(root)<0:root=neg(root)
 dimfloor=sum(int(2*x+1)*5//12 for I in t for x in I)
 assert dimfloor%2==0
 root=scale(root,(-1)**(dimfloor//2))
 return mul(al2,mul(z,root))
for (_,rs,_),t,al2 in zip(results,trips,alpha2):assert target_square(t,al2)==sigma5F(rs)
print('All 18 target rescaled squares equal sigma5(source squares), exactly.')
ratios=[]
for j,((ipow,root,mask),t,ph5) in enumerate(zip(source_forms,trips,alpha_phase5),1):
 # sigma5 fixes i and sends sqrt2,sqrt3 to their negatives.
 transported=ev(sigma5F(root))*(1j if ipow=='i' else 1)*(1j*math.sqrt(3)/u/2 if mask else 1)
 targetphase=cmath.exp(1j*math.pi*(float(phase_d(t,5))+ph5/2))
 ratio=transported/abs(transported)/targetphase
 ratios.append(round(ratio.real))
 print('LIFT',j,'source',ipow,root,'u_power',mask,'d5phase/pi',phase_d(t,5),'target/transport sign',round(ratio.real), 'phaseerr',abs(ratio.imag))
# Simple-current normalization phases and the remaining gauge constraints.
def Phi(n,w):return sum(k*w//12 for k in range(1,int(n)+1))
def fsimple(l,w):return Phi(10,w)+Phi(2*l+1,w)+Phi(2*l,w)+Phi(11,w)
Jfield=(Q(5),Q(5))
constraints=list(zip(trips,ratios))
for I in fields:
 t=(Jfield,I,J(I))
 phase0=1 if I in [(Q(0),Q(3)),(Q(3),Q(0))] else (-1 if I in [(Q(2),Q(5)),(Q(5),Q(2))] else 0)
 phase1=Q(phase0,2)
 phase5=Q((fsimple(I[0],5)+fsimple(I[1],5))%2,2)+Q(5*phase0,2)+phase_d(t,5)
 # source d=1, so sigma5 fixes its alpha phase. Difference modulo 2 yields a sign.
 assert (phase5-phase1).denominator==1
 ratio=(-1)**int(phase5-phase1)
 constraints.append((t,ratio))
 print('CURRENT',I,'target/transport sign',ratio,'dphase',phase_d(t,5))
# Solve gauge over F2 for listed representatives and every current coupling.
for signs in product([1,-1],repeat=len(fields)-1):
 eps={(Q(0),Q(0)):1};eps.update(dict(zip([I for I in fields if I!=(Q(0),Q(0))],signs)))
 if all(math.prod(eps[I]for I in t)==r for t,r in constraints):
  print('FULL GAUGE',eps);break


==> anc/galois/reference/E_series_Galois_extension_calculation/e6/e6_results.md <==
# Explicit E6 Galois extension for the rescaled coefficients

The calculation uses the 18 representative coefficients in the p=1 and p=5 tables and the source rescaling described in the [transport report](../../../report.md#how-the-coefficients-were-generated), with coherent qnumber roots. All arithmetic for squared coefficients and square-class membership is exact in Q(sqrt2,sqrt3), using Python Fractions. Code: `e6_exact.py` in this directory. The argument does not assume exact crossing or uniqueness of the numerical candidate; it is an exact statement about the displayed algebraic candidate data.

## Coefficient field

Let

\[
K_6=\mathbb Q(\zeta_{24})=\mathbb Q(i,\sqrt2,\sqrt3),\qquad
v=3^{1/4}>0,\qquad u=\frac{v}{[2]_{\zeta_{24}}}=\sqrt{2\sqrt3-3}>0.
\]

Then the complete rescaled p=1 coefficient table generates

\[
\boxed{K_6(\widetilde\alpha_{IJK})=L_6=K_6(3^{1/4})=K_6(v).}
\]

The last form is particularly simple. With delta=[2]_(zeta24)=(sqrt6+sqrt2)/2, delta^2=2+sqrt3 and u^2 delta^2=sqrt3. Thus u=3^(1/4)/delta. Only the fourth root of 3 survives in the rescaled-solution field; the fourth root of 2 in the original tables cancels against normalization factors.

This is quadratic over K6 and degree 16 over Q. The source generator appears explicitly as representative #3:

\[
\widetilde\alpha_{(0,3)(3/2,3/2)(3/2,7/2)}=u/2.
\]

To see that u is not already in K6, note that in the real subfield F=Q(sqrt2,sqrt3), 2sqrt3-3 has mixed signs under its real embeddings. A real element of F that is a square in F(i) must be a square or the negative of a square in F, and hence has constant sign across embeddings. Thus u is not in K6.

The full unordered support check covers 73 nonzero admissible triples. The two additional chiral-admissible unordered triples are exactly the excluded zeros, (3,3)(3,3)(2,2) and (2,2)^3. No additional square class appears on the 73 nonzero triples. This also follows from the rationalized simple-current relations: at p=1 the simple-current normalization factors d_(J,I,JI) equal 1, their alpha values are in {1,-1,i,-i}, and the rationalized recoupling factors belong to K6.

## All 18 source representatives explicitly

Define

\[
A=\frac{\sqrt3-1}{2},\quad
B=\frac{3\sqrt2-\sqrt6}{6},\quad
C=\frac{2-\sqrt3}{2},\quad
D=\frac{2-\sqrt3}{3}.
\]

In the order of Table 3, the rescaled coefficients are

\[
\begin{array}{c|rrrrrrrrr}
j&1&2&3&4&5&6&7&8&9\\\hline
\widetilde\alpha_j&iB&iA&u/2&-iA&-iB&-i&u^2/4&-iA&C
\end{array}
\]

\[
\begin{array}{c|rrrrrrrrr}
j&10&11&12&13&14&15&16&17&18\\\hline
\widetilde\alpha_j&iAu/2&iu/2&-iAu/2&-u^2/4&-iA&-C&iB&D&iB
\end{array}
\]

These formulas include the signs, not only the squares. At p=1 every qnumber appearing in an admissible Delta factor is positive, so d is positive and the source tilde-alpha phase is the phase printed in the alpha table.

## Explicit lifts of every cyclotomic automorphism

For sigma_a(zeta24)=zeta24^a, a coprime to 24, set chi=+1 or -1 according as sigma_a(sqrt3)=chi sqrt3. Its two lifts to L6 are

\[
\widehat\sigma_a(u)=
\begin{cases}
\pm u,&\chi=+1,\\
\pm i\sqrt3/u,&\chi=-1.
\end{cases}
\]

This works because

\[
(2\sqrt3-3)(-2\sqrt3-3)=-3.
\]

Equivalently, using the simpler generator v=3^(1/4), the lifts send v to ±v if chi=+1 and to ±iv if chi=-1.

Thus all conjugates are already in L6: it is normal over Q. Equivalently u obeys x^4+6x^2-3=0, and the roots are ±u and ±i sqrt3/u. The formulas specify a lift for each a, but arbitrary selections of the ± signs should not be represented as a group-homomorphic section.

## Detailed p=1 -> p=5 map, including table gauge

For sigma5,

\[
i\mapsto i,\quad \sqrt2\mapsto-\sqrt2,\quad \sqrt3\mapsto-\sqrt3.
\]

Choose the lift

\[
\widehat\sigma_5(u)=+i\sqrt3/u.
\]

In terms of v=3^(1/4), this is simply sigmahat5(v)=iv.

Using the Appendix prescription

\[
\log[n]_{e^{i\pi p/12}}=\log|[n]|-i\pi\lfloor np/12\rfloor
\]

for the Delta and dimension roots, all 18 p=5 squared rescaled coefficients equal sigma5 of the p=1 squares **exactly**. Their signed values satisfy

\[
\boxed{
\widetilde\alpha^{(5)}_{IJK}
=\epsilon_I\epsilon_J\epsilon_K\,
\widehat\sigma_5\bigl(\widetilde\alpha^{(1)}_{IJK}\bigr),
}
\]

where epsilon=-1 precisely on the four fields

\[
(0,3),\quad(2,2),\quad(5,2),\quad(5,5),
\]

and epsilon=+1 on the other eight fields, including the identity. The sign relation was checked on all 18 representatives and on all simple-current couplings; those data determine the remaining orbit coefficients. For example,

\[
\widetilde\alpha^{(1)}_3=u/2,\quad
\widehat\sigma_5(\widetilde\alpha^{(1)}_3)
=\frac{i\sqrt{3+2\sqrt3}}2,\quad
\widetilde\alpha^{(5)}_3
=-\frac{i\sqrt{3+2\sqrt3}}2.
\]

The last minus sign is epsilon_(0,3) epsilon_(3/2,3/2) epsilon_(3/2,7/2).

The base automorphism sigma5 has order 2 on K6, but this lift has order 4 on L6, with sigmahat5^2(u)=-u. The other lift also has order 4. Extending an automorphism does not generally preserve its order.

## Scope

L6 is the small **rescaled-solution field**, not a claim that it separately contains every original alpha value and every normalization factor d. In fact 2^(1/4) is not in L6: over K6 its square class would have to be trivial or that of sqrt3, but neither sqrt2 nor sqrt2/sqrt3 is a square in K6 (the mixed-real-embedding-sign argument applies). Nevertheless the rescaled data can be transported in L6 and divided by the independently specified target d to recover alpha in the target normalization.

The target sign comparison used exact rational qnumber floor phases; the script displays tiny floating errors only when rendering those phase comparisons as complex numbers. The squared-value equalities and square-class classification use exact arithmetic.


==> anc/galois/reference/E_series_Galois_extension_calculation/e7/coeffs.json <==
{
  "1": {
    "mask": 7,
    "coeff": [
      "11/3",
      "0",
      "-8",
      "0",
      "8",
      "0",
      "-22/3",
      "0",
      "6",
      "0",
      "-2",
      "0"
    ],
    "i_power": 2
  },
  "2": {
    "mask": 4,
    "coeff": [
      "0",
      "-5",
      "0",
      "0",
      "0",
      "5",
      "0",
      "2",
      "0",
      "-2",
      "0",
      "-3"
    ],
    "i_power": 1
  },
  "3": {
    "mask": 7,
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "i_power": 0
  },
  "4": {
    "mask": 5,
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "i_power": 1
  },
  "5": {
    "mask": 7,
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "i_power": 0
  },
  "6": {
    "mask": 6,
    "coeff": [
      "0",
      "-3/2",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-3/2"
    ],
    "i_power": 3
  },
  "7": {
    "mask": 3,
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "i_power": 1
  },
  "8": {
    "mask": 2,
    "coeff": [
      "-3",
      "0",
      "4/3",
      "0",
      "4/3",
      "0",
      "0",
      "0",
      "4/3",
      "0",
      "-8/3",
      "0"
    ],
    "i_power": 0
  },
  "10": {
    "mask": 4,
    "coeff": [
      "0",
      "-26/3",
      "0",
      "0",
      "0",
      "26/3",
      "0",
      "16/3",
      "0",
      "-7",
      "0",
      "-10/3"
    ],
    "i_power": 3
  },
  "11": {
    "mask": 6,
    "coeff": [
      "0",
      "-8/3",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0",
      "-2"
    ],
    "i_power": 1
  },
  "12": {
    "mask": 7,
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "i_power": 0
  },
  "13": {
    "mask": 2,
    "coeff": [
      "0",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "5/6",
      "0",
      "-2/3",
      "0"
    ],
    "i_power": 2
  },
  "14": {
    "mask": 4,
    "coeff": [
      "-1",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "13/12",
      "0",
      "-17/12",
      "0"
    ],
    "i_power": 2
  },
  "15": {
    "mask": 4,
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "i_power": 3
  },
  "16": {
    "mask": 5,
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "i_power": 1
  },
  "17": {
    "mask": 0,
    "coeff": [
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "-1/3",
      "0",
      "-1/2",
      "0",
      "5/6",
      "0",
      "-1/6"
    ],
    "i_power": 3
  },
  "18": {
    "mask": 4,
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "i_power": 3
  },
  "19": {
    "mask": 4,
    "coeff": [
      "-1/4",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-3/4",
      "0"
    ],
    "i_power": 0
  },
  "20": {
    "mask": 4,
    "coeff": [
      "0",
      "-5",
      "0",
      "0",
      "0",
      "5",
      "0",
      "2",
      "0",
      "-2",
      "0",
      "-3"
    ],
    "i_power": 1
  },
  "21": {
    "mask": 4,
    "coeff": [
      "0",
      "-16",
      "0",
      "0",
      "0",
      "16",
      "0",
      "12",
      "0",
      "-17",
      "0",
      "-4"
    ],
    "i_power": 1
  },
  "22": {
    "mask": 6,
    "coeff": [
      "0",
      "-4",
      "0",
      "0",
      "0",
      "4",
      "0",
      "-11/6",
      "0",
      "29/6",
      "0",
      "-35/6"
    ],
    "i_power": 1
  },
  "24": {
    "mask": 7,
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "i_power": 0
  },
  "25": {
    "mask": 2,
    "coeff": [
      "-5",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "-29/6",
      "0"
    ],
    "i_power": 2
  },
  "27": {
    "mask": 6,
    "coeff": [
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-2/3"
    ],
    "i_power": 1
  },
  "28": {
    "mask": 3,
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "i_power": 1
  },
  "30": {
    "mask": 7,
    "coeff": [
      "11/3",
      "0",
      "-8",
      "0",
      "8",
      "0",
      "-22/3",
      "0",
      "6",
      "0",
      "-2",
      "0"
    ],
    "i_power": 2
  },
  "32": {
    "mask": 2,
    "coeff": [
      "-118/3",
      "0",
      "16",
      "0",
      "16",
      "0",
      "0",
      "0",
      "80/3",
      "0",
      "-128/3",
      "0"
    ],
    "i_power": 2
  }
}

==> anc/galois/reference/E_series_Galois_extension_calculation/e7/e7_results.md <==
# Exact E7 coefficient field and Galois transport

Use the reference coefficient tables and the normalization with coherent boundary logarithms described in the [transport report](../../../report.md#how-the-coefficients-were-generated). Write

\[
z=e^{\pi i/18}=\zeta_{36},\qquad K=\mathbb Q(z),\qquad
[n]=\frac{z^n-z^{-n}}{z-z^{-1}}.
\]

The field generated over K by **all rescaled E7 coefficients** is

\[
\boxed{L=K\bigl(\sqrt2,\sqrt{[3]},\sqrt{[5]}\bigr),\qquad [L:K]=8.}
\]

The three square roots are chosen positive in the p=1 embedding. This statement covers all 289 admissible unordered triplets (271 nonzero), not only the 32 displayed representatives. The field is normal over Q, with [L:Q]=96 and Gal(L/K)=(C2)^3. In fact Gal(L/Q) is isomorphic to A4 × (C2)^3.

## A compact exact presentation

Put

\[
t=z^2+z^{-2}=2\cos(\pi/9),\quad t^3-3t-1=0,
\quad a=1+t=[3],\quad b=t^2+t-1=[5],\quad h=t^2-t-1.
\]

Then h>0 in the chosen embedding and [7]=h²ab. Write A=√2, B=√a, C=√b. Representatives 1, 2, and 4 have the exact expressions

\[
\begin{aligned}
\widetilde\alpha_1&=\frac{i\sqrt3}{3}(10t^2-14t-9)ABC,\\
\widetilde\alpha_2&=(12+3t-5t^2)C,\\
\widetilde\alpha_4&=\frac{i\sqrt3}{6}(3t^2-3t-5)AC.
\end{aligned}
\]

These prove that the coefficient field contains A, B, and C. PARI's exact square-root tests show that none of the seven nontrivial products of 2, a, b is a square in K; hence the degree is exactly 8. For every nonzero admissible triplet, its fourth power T has a square root S in K, and S lies in one of the eight classes generated by 2, a, b modulo K-squares. Thus every fourth root of T lies in L (i is already in K), establishing the upper bound for the full coefficient set.

For all 12 units u modulo 36, substitution z→z^u preserves the span of these three square classes. Hence L/Q is normal. For the group identification, F=Q(t) is cyclic cubic and
L=F(√−1,√3,√2,√a,√b) is a degree-32 multiquadratic extension. The C3 action has one nontrivial two-dimensional F2 summand and three trivial summands; this gives A4 × (C2)^3.

## Explicit lifts for the two target tables

Choose the following extensions of σp(z)=z^p:

| Generator | σ̃5 | σ̃7 |
|---|---|---|
| A=√2 | A | A |
| B=√a | BC/b | iC/(hb) |
| C=√b | ihB | iBC/(hab) |

The expressions on the right are the principal square roots of σp(a) and σp(b), respectively. They therefore specify explicit field embeddings without any coefficient-by-coefficient root selection. Equivalently, one may use the uniform prescription

\[
\widetilde\sigma_u(z)=z^u,\quad
\widetilde\sigma_u(A)=A,\quad
\widetilde\sigma_u(B)=\sqrt{[3u]/[u]}_{\rm principal},\quad
\widetilde\sigma_u(C)=\sqrt{[5u]/[u]}_{\rm principal}.
\]

For an arbitrary unit u this chooses a lift individually; it does not assert that these choices form a homomorphic section of the restriction map.

For the p=5 and p=7 tables, these two displayed lifts satisfy

\[
\widetilde\sigma_p(\widetilde\alpha^{(1)}_{fgh})
=s_p(f)s_p(g)s_p(h)\,\widetilde\alpha^{(p)}_{fgh}
\]

on **every admissible triplet**, with the following field signs (ordinary spins, not doubled spins):

| p | Fields with sign −1 | All other E7 fields |
|---|---|---|
| 5 | (2,2), (2,6), (4,4), (5,5), (6,2) | +1 |
| 7 | (2,2), (2,6), (3,5), (4,7), (5,3), (6,2), (7,4) | +1 |

All 271 nonzero triplets satisfy the exact transport equation for both p=5 and p=7; the 18 zero triplets satisfy it trivially. Source and target phases for every simple-current descendant come from [`../phases/e7_phases.json`](../phases/e7_phases.json), obtained from the manuscript's η-relations and checked against all seeds, all 2439 L/R/D pair relations, and bare parity.

## Reproducible certificate

Run `python3 verify_e7.py` from this directory, with PARI/GP on PATH or `GP=/path/to/gp`. It needs only the Python standard library, PARI/GP, the parent `tables.json` and `all_triplets.json`, and the adjacent `coeffs.json`, `target_coeffs.json`, and `transport_phases.json`.

The script passes **451 exact checks**: cubic identities, seven square-class independence tests, normality for all 12 cyclotomic automorphisms, all 27 nonzero source representatives, all 271 nonzero full triplets, and the target fourth powers and exact transport identities for 54 nonzero representative comparisons. Exact equality is checked in Q[y]/(Φ36(y)); this is not an approximate equality test. Numerical evaluation identifies the intended root phase, following the explicit logarithmic boundary prescription. The full-triplet verifier below independently reconstructs the prescribed phases at 80 decimal digits.

In the JSON certificates a coefficient is `i^i_power * (sum coeff[k]*z^k) * A^bit0 * B^bit1 * C^bit2`, with the bits read from `mask`. The generated `verification.gp` and `verification.txt` contain the exact checks and their results.

## Full-triplet transport certificate

From this directory, run `python3 verify_full_e7.py` (requires mpmath and PARI/GP; honors the same `GP` environment variable). The only input it needs is the parent `phases/e7_phases.json`. This script recomputes exact K-coefficients and radical monomials for every nonzero triplet at p=1,5,7, selects the prescribed phases at 80 decimal digits, solves all operator-sign equations over F2, and then verifies the result exactly in PARI.

It passes **1355 exact identities**: 813 fourth-power identities and 542 transport identities. Generated outputs are `full_operator_signs.json`, `full_coefficients.json`, `full_exact_verification.gp`, and `full_exact_verification.txt`. The signs JSON uses **doubled** spins, unlike the compact table above. `full_coefficients.json` uses keys `p,k`, where k is the zero-based index of the lexicographically sorted triplets in the phase input; coefficient encoding is the same as above.


==> anc/galois/reference/E_series_Galois_extension_calculation/e7/full_coefficients.json <==
{
  "1,0": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,0": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,0": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,1": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,1": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,1": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,2": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,2": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,2": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,3": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,3": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,3": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,4": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,4": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,4": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,5": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,5": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,5": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,6": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,6": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,6": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,7": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,7": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,7": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,8": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,8": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,8": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,9": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,9": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,9": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,10": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,10": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,10": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,11": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,11": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,11": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,12": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,12": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,12": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,13": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,13": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,13": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,14": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,14": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,14": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,15": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,15": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,15": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,16": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,16": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,16": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,17": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,17": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,17": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,18": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,18": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,18": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,19": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "5,19": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "7,19": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "1,20": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "5,20": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "7,20": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "1,21": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 3
  },
  "5,21": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 3
  },
  "7,21": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 3
  },
  "1,22": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 0
  },
  "5,22": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "7,22": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 0
  },
  "1,23": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,23": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 3
  },
  "7,23": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 3
  },
  "1,24": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,24": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,24": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,25": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,25": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,25": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,26": {
    "coeff": [
      "11/3",
      "0",
      "-8",
      "0",
      "8",
      "0",
      "-22/3",
      "0",
      "6",
      "0",
      "-2",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "5,26": {
    "coeff": [
      "-1",
      "0",
      "-5/3",
      "0",
      "5/3",
      "0",
      "2",
      "0",
      "-2/3",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 5,
    "i_power": 3
  },
  "7,26": {
    "coeff": [
      "0",
      "2",
      "0",
      "2/3",
      "0",
      "2",
      "0",
      "-1",
      "0",
      "-1/3",
      "0",
      "-1"
    ],
    "mask": 3,
    "i_power": 3
  },
  "1,27": {
    "coeff": [
      "0",
      "-5",
      "0",
      "0",
      "0",
      "5",
      "0",
      "2",
      "0",
      "-2",
      "0",
      "-3"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,27": {
    "coeff": [
      "3",
      "0",
      "2",
      "0",
      "2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "7,27": {
    "coeff": [
      "0",
      "-9",
      "0",
      "0",
      "0",
      "9",
      "0",
      "-5",
      "0",
      "12",
      "0",
      "-14"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,28": {
    "coeff": [
      "0",
      "-5",
      "0",
      "0",
      "0",
      "5",
      "0",
      "2",
      "0",
      "-2",
      "0",
      "-3"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,28": {
    "coeff": [
      "3",
      "0",
      "2",
      "0",
      "2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "7,28": {
    "coeff": [
      "0",
      "-9",
      "0",
      "0",
      "0",
      "9",
      "0",
      "-5",
      "0",
      "12",
      "0",
      "-14"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,29": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "5,29": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 0
  },
  "7,29": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 3
  },
  "1,30": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "5,30": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 0
  },
  "7,30": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 3
  },
  "1,31": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 1
  },
  "5,31": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 2
  },
  "7,31": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 3
  },
  "1,32": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 0
  },
  "5,32": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 1
  },
  "7,32": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "1,33": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "5,33": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 0
  },
  "7,33": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 3
  },
  "1,34": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 3
  },
  "5,34": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 0
  },
  "7,34": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 1
  },
  "1,35": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 2
  },
  "5,35": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 3
  },
  "7,35": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "1,36": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "5,36": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 1
  },
  "7,36": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 1
  },
  "1,37": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 1
  },
  "5,37": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 2
  },
  "7,37": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 2
  },
  "1,38": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-3/2"
    ],
    "mask": 6,
    "i_power": 3
  },
  "5,38": {
    "coeff": [
      "0",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "-1/2",
      "0",
      "0",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "7,38": {
    "coeff": [
      "-1/2",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "1,39": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "mask": 3,
    "i_power": 1
  },
  "5,39": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 7,
    "i_power": 1
  },
  "7,39": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 2
  },
  "1,40": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-3/2"
    ],
    "mask": 6,
    "i_power": 0
  },
  "5,40": {
    "coeff": [
      "0",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "-1/2",
      "0",
      "0",
      "0"
    ],
    "mask": 4,
    "i_power": 0
  },
  "7,40": {
    "coeff": [
      "-1/2",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "1,41": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "5,41": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 1
  },
  "7,41": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 1
  },
  "1,42": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-3/2"
    ],
    "mask": 6,
    "i_power": 2
  },
  "5,42": {
    "coeff": [
      "0",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "-1/2",
      "0",
      "0",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "7,42": {
    "coeff": [
      "-1/2",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "1,43": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "mask": 3,
    "i_power": 2
  },
  "5,43": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 7,
    "i_power": 2
  },
  "7,43": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 3
  },
  "1,44": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-3/2"
    ],
    "mask": 6,
    "i_power": 3
  },
  "5,44": {
    "coeff": [
      "0",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "-1/2",
      "0",
      "0",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "7,44": {
    "coeff": [
      "-1/2",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "1,45": {
    "coeff": [
      "-3",
      "0",
      "4/3",
      "0",
      "4/3",
      "0",
      "0",
      "0",
      "4/3",
      "0",
      "-8/3",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "5,45": {
    "coeff": [
      "0",
      "-7/3",
      "0",
      "0",
      "0",
      "7/3",
      "0",
      "5/3",
      "0",
      "-2",
      "0",
      "-2/3"
    ],
    "mask": 6,
    "i_power": 3
  },
  "7,45": {
    "coeff": [
      "0",
      "0",
      "4/3",
      "0",
      "4/3",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-5/3",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "1,46": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-3/2"
    ],
    "mask": 6,
    "i_power": 2
  },
  "5,46": {
    "coeff": [
      "0",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "-1/2",
      "0",
      "0",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "7,46": {
    "coeff": [
      "-1/2",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "1,47": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-3/2"
    ],
    "mask": 6,
    "i_power": 1
  },
  "5,47": {
    "coeff": [
      "0",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "-1/2",
      "0",
      "0",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "7,47": {
    "coeff": [
      "-1/2",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "1,49": {
    "coeff": [
      "-3",
      "0",
      "4/3",
      "0",
      "4/3",
      "0",
      "0",
      "0",
      "4/3",
      "0",
      "-8/3",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "5,49": {
    "coeff": [
      "0",
      "-7/3",
      "0",
      "0",
      "0",
      "7/3",
      "0",
      "5/3",
      "0",
      "-2",
      "0",
      "-2/3"
    ],
    "mask": 6,
    "i_power": 2
  },
  "7,49": {
    "coeff": [
      "0",
      "0",
      "4/3",
      "0",
      "4/3",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-5/3",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "1,50": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "mask": 3,
    "i_power": 2
  },
  "5,50": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 7,
    "i_power": 2
  },
  "7,50": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 3
  },
  "1,51": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "mask": 3,
    "i_power": 3
  },
  "5,51": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 7,
    "i_power": 1
  },
  "7,51": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 0
  },
  "1,52": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-3/2"
    ],
    "mask": 6,
    "i_power": 1
  },
  "5,52": {
    "coeff": [
      "0",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "-1/2",
      "0",
      "0",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "7,52": {
    "coeff": [
      "-1/2",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "1,53": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-3/2"
    ],
    "mask": 6,
    "i_power": 0
  },
  "5,53": {
    "coeff": [
      "0",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "-1/2",
      "0",
      "0",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "7,53": {
    "coeff": [
      "-1/2",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "1,54": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "5,54": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 3
  },
  "7,54": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 3
  },
  "1,55": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 1
  },
  "5,55": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 0
  },
  "7,55": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 2
  },
  "1,56": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 2
  },
  "5,56": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 3
  },
  "7,56": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "1,57": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 0
  },
  "5,57": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 3
  },
  "7,57": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "1,58": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "5,58": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 3
  },
  "7,58": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 3
  },
  "1,59": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 1
  },
  "5,59": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 0
  },
  "7,59": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 3
  },
  "1,60": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 3
  },
  "5,60": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 0
  },
  "7,60": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 3
  },
  "1,61": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "5,61": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 2
  },
  "7,61": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 1
  },
  "1,62": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "5,62": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 0
  },
  "7,62": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 3
  },
  "1,63": {
    "coeff": [
      "0",
      "-5",
      "0",
      "0",
      "0",
      "5",
      "0",
      "2",
      "0",
      "-2",
      "0",
      "-3"
    ],
    "mask": 4,
    "i_power": 0
  },
  "5,63": {
    "coeff": [
      "3",
      "0",
      "2",
      "0",
      "2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "7,63": {
    "coeff": [
      "0",
      "-9",
      "0",
      "0",
      "0",
      "9",
      "0",
      "-5",
      "0",
      "12",
      "0",
      "-14"
    ],
    "mask": 6,
    "i_power": 1
  },
  "1,64": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "5,64": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 2
  },
  "7,64": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 1
  },
  "1,65": {
    "coeff": [
      "0",
      "-5",
      "0",
      "0",
      "0",
      "5",
      "0",
      "2",
      "0",
      "-2",
      "0",
      "-3"
    ],
    "mask": 4,
    "i_power": 0
  },
  "5,65": {
    "coeff": [
      "3",
      "0",
      "2",
      "0",
      "2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "7,65": {
    "coeff": [
      "0",
      "-9",
      "0",
      "0",
      "0",
      "9",
      "0",
      "-5",
      "0",
      "12",
      "0",
      "-14"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,66": {
    "coeff": [
      "11/3",
      "0",
      "-8",
      "0",
      "8",
      "0",
      "-22/3",
      "0",
      "6",
      "0",
      "-2",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "5,66": {
    "coeff": [
      "-1",
      "0",
      "-5/3",
      "0",
      "5/3",
      "0",
      "2",
      "0",
      "-2/3",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 5,
    "i_power": 1
  },
  "7,66": {
    "coeff": [
      "0",
      "2",
      "0",
      "2/3",
      "0",
      "2",
      "0",
      "-1",
      "0",
      "-1/3",
      "0",
      "-1"
    ],
    "mask": 3,
    "i_power": 1
  },
  "1,67": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "5,67": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "7,67": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "1,68": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "5,68": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "7,68": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "1,69": {
    "coeff": [
      "0",
      "-26/3",
      "0",
      "0",
      "0",
      "26/3",
      "0",
      "16/3",
      "0",
      "-7",
      "0",
      "-10/3"
    ],
    "mask": 4,
    "i_power": 3
  },
  "5,69": {
    "coeff": [
      "5",
      "0",
      "16/3",
      "0",
      "16/3",
      "0",
      "0",
      "0",
      "-5/3",
      "0",
      "-11/3",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,69": {
    "coeff": [
      "0",
      "-58/3",
      "0",
      "0",
      "0",
      "58/3",
      "0",
      "-31/3",
      "0",
      "26",
      "0",
      "-89/3"
    ],
    "mask": 6,
    "i_power": 0
  },
  "1,70": {
    "coeff": [
      "0",
      "-8/3",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0",
      "-2"
    ],
    "mask": 6,
    "i_power": 1
  },
  "5,70": {
    "coeff": [
      "1/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "-2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "7,70": {
    "coeff": [
      "-5/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "4/3",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "1,71": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "5,71": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 0
  },
  "7,71": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 3
  },
  "1,72": {
    "coeff": [
      "0",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "5/6",
      "0",
      "-2/3",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "5,72": {
    "coeff": [
      "1/2",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 6,
    "i_power": 0
  },
  "7,72": {
    "coeff": [
      "-1",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "1,73": {
    "coeff": [
      "0",
      "-26/3",
      "0",
      "0",
      "0",
      "26/3",
      "0",
      "16/3",
      "0",
      "-7",
      "0",
      "-10/3"
    ],
    "mask": 4,
    "i_power": 3
  },
  "5,73": {
    "coeff": [
      "5",
      "0",
      "16/3",
      "0",
      "16/3",
      "0",
      "0",
      "0",
      "-5/3",
      "0",
      "-11/3",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,73": {
    "coeff": [
      "0",
      "-58/3",
      "0",
      "0",
      "0",
      "58/3",
      "0",
      "-31/3",
      "0",
      "26",
      "0",
      "-89/3"
    ],
    "mask": 6,
    "i_power": 0
  },
  "1,74": {
    "coeff": [
      "0",
      "-8/3",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0",
      "-2"
    ],
    "mask": 6,
    "i_power": 2
  },
  "5,74": {
    "coeff": [
      "1/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "-2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "7,74": {
    "coeff": [
      "-5/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "4/3",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "1,75": {
    "coeff": [
      "0",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "5/6",
      "0",
      "-2/3",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "5,75": {
    "coeff": [
      "1/2",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 6,
    "i_power": 2
  },
  "7,75": {
    "coeff": [
      "-1",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "1,76": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 1
  },
  "5,76": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 1
  },
  "7,76": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 0
  },
  "1,77": {
    "coeff": [
      "-1",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "13/12",
      "0",
      "-17/12",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,77": {
    "coeff": [
      "3/4",
      "0",
      "-1/3",
      "0",
      "-1/3",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,77": {
    "coeff": [
      "-1/2",
      "0",
      "5/12",
      "0",
      "5/12",
      "0",
      "0",
      "0",
      "5/12",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,78": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "5,78": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "7,78": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 0
  },
  "1,79": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 1
  },
  "5,79": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 2
  },
  "7,79": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 3
  },
  "1,80": {
    "coeff": [
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "-1/3",
      "0",
      "-1/2",
      "0",
      "5/6",
      "0",
      "-1/6"
    ],
    "mask": 0,
    "i_power": 3
  },
  "5,80": {
    "coeff": [
      "5/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 0,
    "i_power": 0
  },
  "7,80": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "1/6",
      "0",
      "5/6",
      "0",
      "-1/3"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,81": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "5,81": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "7,81": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 0
  },
  "1,82": {
    "coeff": [
      "-1/4",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-3/4",
      "0"
    ],
    "mask": 4,
    "i_power": 0
  },
  "5,82": {
    "coeff": [
      "1/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/4",
      "0",
      "-1/4",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,82": {
    "coeff": [
      "0",
      "-3/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-5/4"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,83": {
    "coeff": [
      "-1",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "13/12",
      "0",
      "-17/12",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,83": {
    "coeff": [
      "3/4",
      "0",
      "-1/3",
      "0",
      "-1/3",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,83": {
    "coeff": [
      "-1/2",
      "0",
      "5/12",
      "0",
      "5/12",
      "0",
      "0",
      "0",
      "5/12",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,84": {
    "coeff": [
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "-1/3",
      "0",
      "-1/2",
      "0",
      "5/6",
      "0",
      "-1/6"
    ],
    "mask": 0,
    "i_power": 0
  },
  "5,84": {
    "coeff": [
      "5/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,84": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "1/6",
      "0",
      "5/6",
      "0",
      "-1/3"
    ],
    "mask": 0,
    "i_power": 2
  },
  "1,85": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 1
  },
  "5,85": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 2
  },
  "7,85": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 3
  },
  "1,86": {
    "coeff": [
      "-1/4",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-3/4",
      "0"
    ],
    "mask": 4,
    "i_power": 0
  },
  "5,86": {
    "coeff": [
      "1/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/4",
      "0",
      "-1/4",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "7,86": {
    "coeff": [
      "0",
      "-3/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-5/4"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,87": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,87": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "7,87": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,88": {
    "coeff": [
      "0",
      "-5",
      "0",
      "0",
      "0",
      "5",
      "0",
      "2",
      "0",
      "-2",
      "0",
      "-3"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,88": {
    "coeff": [
      "3",
      "0",
      "2",
      "0",
      "2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "7,88": {
    "coeff": [
      "0",
      "-9",
      "0",
      "0",
      "0",
      "9",
      "0",
      "-5",
      "0",
      "12",
      "0",
      "-14"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,89": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 2
  },
  "5,89": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 3
  },
  "7,89": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "1,90": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "5,90": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 0
  },
  "7,90": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 3
  },
  "1,91": {
    "coeff": [
      "0",
      "-16",
      "0",
      "0",
      "0",
      "16",
      "0",
      "12",
      "0",
      "-17",
      "0",
      "-4"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,91": {
    "coeff": [
      "9",
      "0",
      "12",
      "0",
      "12",
      "0",
      "0",
      "0",
      "-5",
      "0",
      "-7",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "7,91": {
    "coeff": [
      "0",
      "-40",
      "0",
      "0",
      "0",
      "40",
      "0",
      "-21",
      "0",
      "54",
      "0",
      "-61"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,92": {
    "coeff": [
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "-1/3",
      "0",
      "-1/2",
      "0",
      "5/6",
      "0",
      "-1/6"
    ],
    "mask": 0,
    "i_power": 2
  },
  "5,92": {
    "coeff": [
      "5/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 0,
    "i_power": 3
  },
  "7,92": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "1/6",
      "0",
      "5/6",
      "0",
      "-1/3"
    ],
    "mask": 0,
    "i_power": 0
  },
  "1,93": {
    "coeff": [
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "-1/3",
      "0",
      "-1/2",
      "0",
      "5/6",
      "0",
      "-1/6"
    ],
    "mask": 0,
    "i_power": 3
  },
  "5,93": {
    "coeff": [
      "5/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "7,93": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "1/6",
      "0",
      "5/6",
      "0",
      "-1/3"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,94": {
    "coeff": [
      "0",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "5/6",
      "0",
      "-2/3",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "5,94": {
    "coeff": [
      "1/2",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 6,
    "i_power": 2
  },
  "7,94": {
    "coeff": [
      "-1",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "1,95": {
    "coeff": [
      "0",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "5/6",
      "0",
      "-2/3",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "5,95": {
    "coeff": [
      "1/2",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 6,
    "i_power": 2
  },
  "7,95": {
    "coeff": [
      "-1",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "1,96": {
    "coeff": [
      "0",
      "-5",
      "0",
      "0",
      "0",
      "5",
      "0",
      "2",
      "0",
      "-2",
      "0",
      "-3"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,96": {
    "coeff": [
      "3",
      "0",
      "2",
      "0",
      "2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "7,96": {
    "coeff": [
      "0",
      "-9",
      "0",
      "0",
      "0",
      "9",
      "0",
      "-5",
      "0",
      "12",
      "0",
      "-14"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,97": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 0
  },
  "5,97": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 3
  },
  "7,97": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "1,98": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 3
  },
  "5,98": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 1
  },
  "7,98": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 0
  },
  "1,99": {
    "coeff": [
      "-1",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "13/12",
      "0",
      "-17/12",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,99": {
    "coeff": [
      "3/4",
      "0",
      "-1/3",
      "0",
      "-1/3",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,99": {
    "coeff": [
      "-1/2",
      "0",
      "5/12",
      "0",
      "5/12",
      "0",
      "0",
      "0",
      "5/12",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,100": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,100": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "7,100": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,101": {
    "coeff": [
      "0",
      "-8/3",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0",
      "-2"
    ],
    "mask": 6,
    "i_power": 0
  },
  "5,101": {
    "coeff": [
      "1/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "-2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 4,
    "i_power": 0
  },
  "7,101": {
    "coeff": [
      "-5/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "4/3",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "1,102": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 1
  },
  "5,102": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 2
  },
  "7,102": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 3
  },
  "1,103": {
    "coeff": [
      "-1",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "13/12",
      "0",
      "-17/12",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,103": {
    "coeff": [
      "3/4",
      "0",
      "-1/3",
      "0",
      "-1/3",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,103": {
    "coeff": [
      "-1/2",
      "0",
      "5/12",
      "0",
      "5/12",
      "0",
      "0",
      "0",
      "5/12",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,104": {
    "coeff": [
      "0",
      "-8/3",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0",
      "-2"
    ],
    "mask": 6,
    "i_power": 1
  },
  "5,104": {
    "coeff": [
      "1/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "-2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "7,104": {
    "coeff": [
      "-5/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "4/3",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "1,105": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 2
  },
  "5,105": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 1
  },
  "7,105": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "1,106": {
    "coeff": [
      "0",
      "-26/3",
      "0",
      "0",
      "0",
      "26/3",
      "0",
      "16/3",
      "0",
      "-7",
      "0",
      "-10/3"
    ],
    "mask": 4,
    "i_power": 3
  },
  "5,106": {
    "coeff": [
      "5",
      "0",
      "16/3",
      "0",
      "16/3",
      "0",
      "0",
      "0",
      "-5/3",
      "0",
      "-11/3",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,106": {
    "coeff": [
      "0",
      "-58/3",
      "0",
      "0",
      "0",
      "58/3",
      "0",
      "-31/3",
      "0",
      "26",
      "0",
      "-89/3"
    ],
    "mask": 6,
    "i_power": 0
  },
  "1,107": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 1
  },
  "5,107": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 1
  },
  "7,107": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 0
  },
  "1,108": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,108": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,108": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,109": {
    "coeff": [
      "0",
      "-26/3",
      "0",
      "0",
      "0",
      "26/3",
      "0",
      "16/3",
      "0",
      "-7",
      "0",
      "-10/3"
    ],
    "mask": 4,
    "i_power": 3
  },
  "5,109": {
    "coeff": [
      "5",
      "0",
      "16/3",
      "0",
      "16/3",
      "0",
      "0",
      "0",
      "-5/3",
      "0",
      "-11/3",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,109": {
    "coeff": [
      "0",
      "-58/3",
      "0",
      "0",
      "0",
      "58/3",
      "0",
      "-31/3",
      "0",
      "26",
      "0",
      "-89/3"
    ],
    "mask": 6,
    "i_power": 0
  },
  "1,110": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 1
  },
  "5,110": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 3
  },
  "7,110": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 2
  },
  "1,111": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,111": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 3
  },
  "7,111": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 3
  },
  "1,112": {
    "coeff": [
      "0",
      "-5",
      "0",
      "0",
      "0",
      "5",
      "0",
      "2",
      "0",
      "-2",
      "0",
      "-3"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,112": {
    "coeff": [
      "3",
      "0",
      "2",
      "0",
      "2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "7,112": {
    "coeff": [
      "0",
      "-9",
      "0",
      "0",
      "0",
      "9",
      "0",
      "-5",
      "0",
      "12",
      "0",
      "-14"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,113": {
    "coeff": [
      "0",
      "-8/3",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0",
      "-2"
    ],
    "mask": 6,
    "i_power": 3
  },
  "5,113": {
    "coeff": [
      "1/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "-2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "7,113": {
    "coeff": [
      "-5/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "4/3",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "1,114": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "5,114": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 2
  },
  "7,114": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 1
  },
  "1,115": {
    "coeff": [
      "0",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "5/6",
      "0",
      "-2/3",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "5,115": {
    "coeff": [
      "1/2",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 6,
    "i_power": 0
  },
  "7,115": {
    "coeff": [
      "-1",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "1,116": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,116": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,116": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,117": {
    "coeff": [
      "-1",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "13/12",
      "0",
      "-17/12",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "5,117": {
    "coeff": [
      "3/4",
      "0",
      "-1/3",
      "0",
      "-1/3",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "7,117": {
    "coeff": [
      "-1/2",
      "0",
      "5/12",
      "0",
      "5/12",
      "0",
      "0",
      "0",
      "5/12",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 6,
    "i_power": 0
  },
  "1,118": {
    "coeff": [
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "-1/3",
      "0",
      "-1/2",
      "0",
      "5/6",
      "0",
      "-1/6"
    ],
    "mask": 0,
    "i_power": 3
  },
  "5,118": {
    "coeff": [
      "5/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 0,
    "i_power": 0
  },
  "7,118": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "1/6",
      "0",
      "5/6",
      "0",
      "-1/3"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,119": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 2
  },
  "5,119": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 3
  },
  "7,119": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "1,120": {
    "coeff": [
      "-1/4",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-3/4",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,120": {
    "coeff": [
      "1/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/4",
      "0",
      "-1/4",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "7,120": {
    "coeff": [
      "0",
      "-3/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-5/4"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,121": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,121": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "7,121": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,122": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,122": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,122": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,123": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 0
  },
  "5,123": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 1
  },
  "7,123": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "1,124": {
    "coeff": [
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "-1/3",
      "0",
      "-1/2",
      "0",
      "5/6",
      "0",
      "-1/6"
    ],
    "mask": 0,
    "i_power": 0
  },
  "5,124": {
    "coeff": [
      "5/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,124": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "1/6",
      "0",
      "5/6",
      "0",
      "-1/3"
    ],
    "mask": 0,
    "i_power": 2
  },
  "1,125": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,125": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,125": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,126": {
    "coeff": [
      "-1/4",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-3/4",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "5,126": {
    "coeff": [
      "1/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/4",
      "0",
      "-1/4",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "7,126": {
    "coeff": [
      "0",
      "-3/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-5/4"
    ],
    "mask": 6,
    "i_power": 1
  },
  "1,127": {
    "coeff": [
      "0",
      "-5",
      "0",
      "0",
      "0",
      "5",
      "0",
      "2",
      "0",
      "-2",
      "0",
      "-3"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,127": {
    "coeff": [
      "3",
      "0",
      "2",
      "0",
      "2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "7,127": {
    "coeff": [
      "0",
      "-9",
      "0",
      "0",
      "0",
      "9",
      "0",
      "-5",
      "0",
      "12",
      "0",
      "-14"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,128": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 1
  },
  "5,128": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 0
  },
  "7,128": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 3
  },
  "1,129": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "5,129": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 0
  },
  "7,129": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 3
  },
  "1,130": {
    "coeff": [
      "0",
      "-16",
      "0",
      "0",
      "0",
      "16",
      "0",
      "12",
      "0",
      "-17",
      "0",
      "-4"
    ],
    "mask": 4,
    "i_power": 3
  },
  "5,130": {
    "coeff": [
      "9",
      "0",
      "12",
      "0",
      "12",
      "0",
      "0",
      "0",
      "-5",
      "0",
      "-7",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,130": {
    "coeff": [
      "0",
      "-40",
      "0",
      "0",
      "0",
      "40",
      "0",
      "-21",
      "0",
      "54",
      "0",
      "-61"
    ],
    "mask": 6,
    "i_power": 0
  },
  "1,131": {
    "coeff": [
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "-1/3",
      "0",
      "-1/2",
      "0",
      "5/6",
      "0",
      "-1/6"
    ],
    "mask": 0,
    "i_power": 2
  },
  "5,131": {
    "coeff": [
      "5/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 0,
    "i_power": 3
  },
  "7,131": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "1/6",
      "0",
      "5/6",
      "0",
      "-1/3"
    ],
    "mask": 0,
    "i_power": 0
  },
  "1,132": {
    "coeff": [
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "-1/3",
      "0",
      "-1/2",
      "0",
      "5/6",
      "0",
      "-1/6"
    ],
    "mask": 0,
    "i_power": 3
  },
  "5,132": {
    "coeff": [
      "5/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "7,132": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "1/6",
      "0",
      "5/6",
      "0",
      "-1/3"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,133": {
    "coeff": [
      "0",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "5/6",
      "0",
      "-2/3",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "5,133": {
    "coeff": [
      "1/2",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 6,
    "i_power": 0
  },
  "7,133": {
    "coeff": [
      "-1",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "1,134": {
    "coeff": [
      "0",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "5/6",
      "0",
      "-2/3",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "5,134": {
    "coeff": [
      "1/2",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 6,
    "i_power": 0
  },
  "7,134": {
    "coeff": [
      "-1",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "1,135": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 1
  },
  "5,135": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 2
  },
  "7,135": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 3
  },
  "1,136": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 1
  },
  "5,136": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 1
  },
  "7,136": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 0
  },
  "1,137": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,137": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,137": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,138": {
    "coeff": [
      "-1",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "13/12",
      "0",
      "-17/12",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,138": {
    "coeff": [
      "3/4",
      "0",
      "-1/3",
      "0",
      "-1/3",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "7,138": {
    "coeff": [
      "-1/2",
      "0",
      "5/12",
      "0",
      "5/12",
      "0",
      "0",
      "0",
      "5/12",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,139": {
    "coeff": [
      "0",
      "-8/3",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0",
      "-2"
    ],
    "mask": 6,
    "i_power": 2
  },
  "5,139": {
    "coeff": [
      "1/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "-2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 4,
    "i_power": 0
  },
  "7,139": {
    "coeff": [
      "-5/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "4/3",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "1,140": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 3
  },
  "5,140": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 0
  },
  "7,140": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 1
  },
  "1,141": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,141": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,141": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,142": {
    "coeff": [
      "0",
      "-8/3",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0",
      "-2"
    ],
    "mask": 6,
    "i_power": 3
  },
  "5,142": {
    "coeff": [
      "1/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "-2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "7,142": {
    "coeff": [
      "-5/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "4/3",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "1,143": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 0
  },
  "5,143": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 3
  },
  "7,143": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "1,144": {
    "coeff": [
      "0",
      "-26/3",
      "0",
      "0",
      "0",
      "26/3",
      "0",
      "16/3",
      "0",
      "-7",
      "0",
      "-10/3"
    ],
    "mask": 4,
    "i_power": 3
  },
  "5,144": {
    "coeff": [
      "5",
      "0",
      "16/3",
      "0",
      "16/3",
      "0",
      "0",
      "0",
      "-5/3",
      "0",
      "-11/3",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "7,144": {
    "coeff": [
      "0",
      "-58/3",
      "0",
      "0",
      "0",
      "58/3",
      "0",
      "-31/3",
      "0",
      "26",
      "0",
      "-89/3"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,145": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 1
  },
  "5,145": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 1
  },
  "7,145": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 0
  },
  "1,146": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,146": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,146": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,147": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 1
  },
  "5,147": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 3
  },
  "7,147": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 2
  },
  "1,148": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,148": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 3
  },
  "7,148": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 3
  },
  "1,149": {
    "coeff": [
      "0",
      "-5",
      "0",
      "0",
      "0",
      "5",
      "0",
      "2",
      "0",
      "-2",
      "0",
      "-3"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,149": {
    "coeff": [
      "3",
      "0",
      "2",
      "0",
      "2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "7,149": {
    "coeff": [
      "0",
      "-9",
      "0",
      "0",
      "0",
      "9",
      "0",
      "-5",
      "0",
      "12",
      "0",
      "-14"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,150": {
    "coeff": [
      "0",
      "-4",
      "0",
      "0",
      "0",
      "4",
      "0",
      "-11/6",
      "0",
      "29/6",
      "0",
      "-35/6"
    ],
    "mask": 6,
    "i_power": 1
  },
  "5,150": {
    "coeff": [
      "0",
      "-5/3",
      "0",
      "0",
      "0",
      "5/3",
      "0",
      "7/6",
      "0",
      "-4/3",
      "0",
      "-1/2"
    ],
    "mask": 4,
    "i_power": 0
  },
  "7,150": {
    "coeff": [
      "2/3",
      "0",
      "7/6",
      "0",
      "7/6",
      "0",
      "0",
      "0",
      "-1/6",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "1,152": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "5,152": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 1
  },
  "7,152": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 1
  },
  "1,153": {
    "coeff": [
      "-5",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "-29/6",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "5,153": {
    "coeff": [
      "0",
      "-25/6",
      "0",
      "0",
      "0",
      "25/6",
      "0",
      "17/6",
      "0",
      "-7/2",
      "0",
      "-4/3"
    ],
    "mask": 6,
    "i_power": 1
  },
  "7,153": {
    "coeff": [
      "1/2",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "1,155": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-2/3"
    ],
    "mask": 6,
    "i_power": 1
  },
  "5,155": {
    "coeff": [
      "1/3",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "7,155": {
    "coeff": [
      "-1/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "1,156": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,156": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,156": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,157": {
    "coeff": [
      "-1/4",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-3/4",
      "0"
    ],
    "mask": 4,
    "i_power": 0
  },
  "5,157": {
    "coeff": [
      "1/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/4",
      "0",
      "-1/4",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,157": {
    "coeff": [
      "0",
      "-3/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-5/4"
    ],
    "mask": 6,
    "i_power": 0
  },
  "1,158": {
    "coeff": [
      "0",
      "-4",
      "0",
      "0",
      "0",
      "4",
      "0",
      "-11/6",
      "0",
      "29/6",
      "0",
      "-35/6"
    ],
    "mask": 6,
    "i_power": 3
  },
  "5,158": {
    "coeff": [
      "0",
      "-5/3",
      "0",
      "0",
      "0",
      "5/3",
      "0",
      "7/6",
      "0",
      "-4/3",
      "0",
      "-1/2"
    ],
    "mask": 4,
    "i_power": 2
  },
  "7,158": {
    "coeff": [
      "2/3",
      "0",
      "7/6",
      "0",
      "7/6",
      "0",
      "0",
      "0",
      "-1/6",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "1,159": {
    "coeff": [
      "-5",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "-29/6",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "5,159": {
    "coeff": [
      "0",
      "-25/6",
      "0",
      "0",
      "0",
      "25/6",
      "0",
      "17/6",
      "0",
      "-7/2",
      "0",
      "-4/3"
    ],
    "mask": 6,
    "i_power": 0
  },
  "7,159": {
    "coeff": [
      "1/2",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 4,
    "i_power": 0
  },
  "1,160": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "5,160": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 3
  },
  "7,160": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 3
  },
  "1,161": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-2/3"
    ],
    "mask": 6,
    "i_power": 3
  },
  "5,161": {
    "coeff": [
      "1/3",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "7,161": {
    "coeff": [
      "-1/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "1,163": {
    "coeff": [
      "-1/4",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-3/4",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,163": {
    "coeff": [
      "1/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/4",
      "0",
      "-1/4",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "7,163": {
    "coeff": [
      "0",
      "-3/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-5/4"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,164": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "5,164": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "7,164": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,165": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "mask": 3,
    "i_power": 1
  },
  "5,165": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 7,
    "i_power": 1
  },
  "7,165": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 2
  },
  "1,166": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 3
  },
  "5,166": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 0
  },
  "7,166": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 0
  },
  "1,167": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 3
  },
  "5,167": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 0
  },
  "7,167": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 1
  },
  "1,168": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-3/2"
    ],
    "mask": 6,
    "i_power": 2
  },
  "5,168": {
    "coeff": [
      "0",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "-1/2",
      "0",
      "0",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "7,168": {
    "coeff": [
      "-1/2",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "1,170": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "mask": 3,
    "i_power": 2
  },
  "5,170": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 7,
    "i_power": 2
  },
  "7,170": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 3
  },
  "1,171": {
    "coeff": [
      "-5",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "-29/6",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "5,171": {
    "coeff": [
      "0",
      "-25/6",
      "0",
      "0",
      "0",
      "25/6",
      "0",
      "17/6",
      "0",
      "-7/2",
      "0",
      "-4/3"
    ],
    "mask": 6,
    "i_power": 2
  },
  "7,171": {
    "coeff": [
      "1/2",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "1,172": {
    "coeff": [
      "-5",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "-29/6",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "5,172": {
    "coeff": [
      "0",
      "-25/6",
      "0",
      "0",
      "0",
      "25/6",
      "0",
      "17/6",
      "0",
      "-7/2",
      "0",
      "-4/3"
    ],
    "mask": 6,
    "i_power": 3
  },
  "7,172": {
    "coeff": [
      "1/2",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "1,173": {
    "coeff": [
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "-1/3",
      "0",
      "-1/2",
      "0",
      "5/6",
      "0",
      "-1/6"
    ],
    "mask": 0,
    "i_power": 3
  },
  "5,173": {
    "coeff": [
      "5/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 0,
    "i_power": 0
  },
  "7,173": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "1/6",
      "0",
      "5/6",
      "0",
      "-1/3"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,174": {
    "coeff": [
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "-1/3",
      "0",
      "-1/2",
      "0",
      "5/6",
      "0",
      "-1/6"
    ],
    "mask": 0,
    "i_power": 3
  },
  "5,174": {
    "coeff": [
      "5/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "7,174": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "1/6",
      "0",
      "5/6",
      "0",
      "-1/3"
    ],
    "mask": 0,
    "i_power": 3
  },
  "1,175": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "mask": 3,
    "i_power": 2
  },
  "5,175": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 7,
    "i_power": 2
  },
  "7,175": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 3
  },
  "1,176": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 3
  },
  "5,176": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 2
  },
  "7,176": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 0
  },
  "1,177": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 0
  },
  "5,177": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 3
  },
  "7,177": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "1,178": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-3/2"
    ],
    "mask": 6,
    "i_power": 3
  },
  "5,178": {
    "coeff": [
      "0",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "-1/2",
      "0",
      "0",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "7,178": {
    "coeff": [
      "-1/2",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "1,179": {
    "coeff": [
      "0",
      "-4",
      "0",
      "0",
      "0",
      "4",
      "0",
      "-11/6",
      "0",
      "29/6",
      "0",
      "-35/6"
    ],
    "mask": 6,
    "i_power": 3
  },
  "5,179": {
    "coeff": [
      "0",
      "-5/3",
      "0",
      "0",
      "0",
      "5/3",
      "0",
      "7/6",
      "0",
      "-4/3",
      "0",
      "-1/2"
    ],
    "mask": 4,
    "i_power": 2
  },
  "7,179": {
    "coeff": [
      "2/3",
      "0",
      "7/6",
      "0",
      "7/6",
      "0",
      "0",
      "0",
      "-1/6",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "1,181": {
    "coeff": [
      "-1",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "13/12",
      "0",
      "-17/12",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "5,181": {
    "coeff": [
      "3/4",
      "0",
      "-1/3",
      "0",
      "-1/3",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "7,181": {
    "coeff": [
      "-1/2",
      "0",
      "5/12",
      "0",
      "5/12",
      "0",
      "0",
      "0",
      "5/12",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 6,
    "i_power": 0
  },
  "1,182": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "5,182": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "7,182": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,183": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "5,183": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 3
  },
  "7,183": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 3
  },
  "1,184": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "5,184": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "7,184": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "1,185": {
    "coeff": [
      "0",
      "-4",
      "0",
      "0",
      "0",
      "4",
      "0",
      "-11/6",
      "0",
      "29/6",
      "0",
      "-35/6"
    ],
    "mask": 6,
    "i_power": 1
  },
  "5,185": {
    "coeff": [
      "0",
      "-5/3",
      "0",
      "0",
      "0",
      "5/3",
      "0",
      "7/6",
      "0",
      "-4/3",
      "0",
      "-1/2"
    ],
    "mask": 4,
    "i_power": 0
  },
  "7,185": {
    "coeff": [
      "2/3",
      "0",
      "7/6",
      "0",
      "7/6",
      "0",
      "0",
      "0",
      "-1/6",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "1,186": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,186": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "7,186": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,187": {
    "coeff": [
      "-1",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "13/12",
      "0",
      "-17/12",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,187": {
    "coeff": [
      "3/4",
      "0",
      "-1/3",
      "0",
      "-1/3",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,187": {
    "coeff": [
      "-1/2",
      "0",
      "5/12",
      "0",
      "5/12",
      "0",
      "0",
      "0",
      "5/12",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 6,
    "i_power": 1
  },
  "1,188": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 1
  },
  "5,188": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 0
  },
  "7,188": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 2
  },
  "1,189": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,189": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 3
  },
  "7,189": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,190": {
    "coeff": [
      "0",
      "-8/3",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0",
      "-2"
    ],
    "mask": 6,
    "i_power": 3
  },
  "5,190": {
    "coeff": [
      "1/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "-2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "7,190": {
    "coeff": [
      "-5/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "4/3",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "1,191": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 0
  },
  "5,191": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 1
  },
  "7,191": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "1,192": {
    "coeff": [
      "0",
      "-8/3",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0",
      "-2"
    ],
    "mask": 6,
    "i_power": 1
  },
  "5,192": {
    "coeff": [
      "1/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "-2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "7,192": {
    "coeff": [
      "-5/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "4/3",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "1,193": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 2
  },
  "5,193": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 1
  },
  "7,193": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "1,195": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "5,195": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 3
  },
  "7,195": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 3
  },
  "1,196": {
    "coeff": [
      "-5",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "-29/6",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "5,196": {
    "coeff": [
      "0",
      "-25/6",
      "0",
      "0",
      "0",
      "25/6",
      "0",
      "17/6",
      "0",
      "-7/2",
      "0",
      "-4/3"
    ],
    "mask": 6,
    "i_power": 1
  },
  "7,196": {
    "coeff": [
      "1/2",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "1,198": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-2/3"
    ],
    "mask": 6,
    "i_power": 3
  },
  "5,198": {
    "coeff": [
      "1/3",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "7,198": {
    "coeff": [
      "-1/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "1,199": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,199": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,199": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,200": {
    "coeff": [
      "-1/4",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-3/4",
      "0"
    ],
    "mask": 4,
    "i_power": 0
  },
  "5,200": {
    "coeff": [
      "1/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/4",
      "0",
      "-1/4",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,200": {
    "coeff": [
      "0",
      "-3/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-5/4"
    ],
    "mask": 6,
    "i_power": 0
  },
  "1,201": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "mask": 3,
    "i_power": 2
  },
  "5,201": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 7,
    "i_power": 2
  },
  "7,201": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 3
  },
  "1,202": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 3
  },
  "5,202": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 2
  },
  "7,202": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 0
  },
  "1,203": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 2
  },
  "5,203": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 1
  },
  "7,203": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "1,204": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-3/2"
    ],
    "mask": 6,
    "i_power": 1
  },
  "5,204": {
    "coeff": [
      "0",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "-1/2",
      "0",
      "0",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "7,204": {
    "coeff": [
      "-1/2",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "1,206": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "mask": 3,
    "i_power": 1
  },
  "5,206": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 7,
    "i_power": 1
  },
  "7,206": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 2
  },
  "1,207": {
    "coeff": [
      "-5",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "-29/6",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "5,207": {
    "coeff": [
      "0",
      "-25/6",
      "0",
      "0",
      "0",
      "25/6",
      "0",
      "17/6",
      "0",
      "-7/2",
      "0",
      "-4/3"
    ],
    "mask": 6,
    "i_power": 1
  },
  "7,207": {
    "coeff": [
      "1/2",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "1,208": {
    "coeff": [
      "-5",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "-29/6",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "5,208": {
    "coeff": [
      "0",
      "-25/6",
      "0",
      "0",
      "0",
      "25/6",
      "0",
      "17/6",
      "0",
      "-7/2",
      "0",
      "-4/3"
    ],
    "mask": 6,
    "i_power": 2
  },
  "7,208": {
    "coeff": [
      "1/2",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 4,
    "i_power": 0
  },
  "1,209": {
    "coeff": [
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "-1/3",
      "0",
      "-1/2",
      "0",
      "5/6",
      "0",
      "-1/6"
    ],
    "mask": 0,
    "i_power": 0
  },
  "5,209": {
    "coeff": [
      "5/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,209": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "1/6",
      "0",
      "5/6",
      "0",
      "-1/3"
    ],
    "mask": 0,
    "i_power": 2
  },
  "1,210": {
    "coeff": [
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "-1/3",
      "0",
      "-1/2",
      "0",
      "5/6",
      "0",
      "-1/6"
    ],
    "mask": 0,
    "i_power": 0
  },
  "5,210": {
    "coeff": [
      "5/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 0,
    "i_power": 3
  },
  "7,210": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "1/6",
      "0",
      "5/6",
      "0",
      "-1/3"
    ],
    "mask": 0,
    "i_power": 0
  },
  "1,211": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "mask": 3,
    "i_power": 3
  },
  "5,211": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 7,
    "i_power": 3
  },
  "7,211": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 0
  },
  "1,212": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 1
  },
  "5,212": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 2
  },
  "7,212": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 2
  },
  "1,213": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 3
  },
  "5,213": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 0
  },
  "7,213": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 1
  },
  "1,214": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-3/2"
    ],
    "mask": 6,
    "i_power": 2
  },
  "5,214": {
    "coeff": [
      "0",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "-1/2",
      "0",
      "0",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "7,214": {
    "coeff": [
      "-1/2",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "1,216": {
    "coeff": [
      "0",
      "-4",
      "0",
      "0",
      "0",
      "4",
      "0",
      "-11/6",
      "0",
      "29/6",
      "0",
      "-35/6"
    ],
    "mask": 6,
    "i_power": 3
  },
  "5,216": {
    "coeff": [
      "0",
      "-5/3",
      "0",
      "0",
      "0",
      "5/3",
      "0",
      "7/6",
      "0",
      "-4/3",
      "0",
      "-1/2"
    ],
    "mask": 4,
    "i_power": 0
  },
  "7,216": {
    "coeff": [
      "2/3",
      "0",
      "7/6",
      "0",
      "7/6",
      "0",
      "0",
      "0",
      "-1/6",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "1,217": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,217": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,217": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,218": {
    "coeff": [
      "-1",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "13/12",
      "0",
      "-17/12",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,218": {
    "coeff": [
      "3/4",
      "0",
      "-1/3",
      "0",
      "-1/3",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "7,218": {
    "coeff": [
      "-1/2",
      "0",
      "5/12",
      "0",
      "5/12",
      "0",
      "0",
      "0",
      "5/12",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 6,
    "i_power": 1
  },
  "1,219": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 1
  },
  "5,219": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 2
  },
  "7,219": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 2
  },
  "1,220": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,220": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,220": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,222": {
    "coeff": [
      "-1",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "13/12",
      "0",
      "-17/12",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,222": {
    "coeff": [
      "3/4",
      "0",
      "-1/3",
      "0",
      "-1/3",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "7,222": {
    "coeff": [
      "-1/2",
      "0",
      "5/12",
      "0",
      "5/12",
      "0",
      "0",
      "0",
      "5/12",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,223": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,223": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "7,223": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 0
  },
  "1,224": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "5,224": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 3
  },
  "7,224": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 1
  },
  "1,225": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 0
  },
  "5,225": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "7,225": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 0
  },
  "1,226": {
    "coeff": [
      "0",
      "-8/3",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0",
      "-2"
    ],
    "mask": 6,
    "i_power": 0
  },
  "5,226": {
    "coeff": [
      "1/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "-2/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "7,226": {
    "coeff": [
      "-5/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "4/3",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "1,227": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 1
  },
  "5,227": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 2
  },
  "7,227": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 3
  },
  "1,228": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 3
  },
  "5,228": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 2
  },
  "7,228": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 3
  },
  "1,229": {
    "coeff": [
      "11/3",
      "0",
      "-8",
      "0",
      "8",
      "0",
      "-22/3",
      "0",
      "6",
      "0",
      "-2",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "5,229": {
    "coeff": [
      "-1",
      "0",
      "-5/3",
      "0",
      "5/3",
      "0",
      "2",
      "0",
      "-2/3",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 5,
    "i_power": 3
  },
  "7,229": {
    "coeff": [
      "0",
      "2",
      "0",
      "2/3",
      "0",
      "2",
      "0",
      "-1",
      "0",
      "-1/3",
      "0",
      "-1"
    ],
    "mask": 3,
    "i_power": 3
  },
  "1,230": {
    "coeff": [
      "0",
      "-5",
      "0",
      "0",
      "0",
      "5",
      "0",
      "2",
      "0",
      "-2",
      "0",
      "-3"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,230": {
    "coeff": [
      "3",
      "0",
      "2",
      "0",
      "2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "7,230": {
    "coeff": [
      "0",
      "-9",
      "0",
      "0",
      "0",
      "9",
      "0",
      "-5",
      "0",
      "12",
      "0",
      "-14"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,231": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,231": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,231": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,233": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "mask": 3,
    "i_power": 0
  },
  "5,233": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 7,
    "i_power": 0
  },
  "7,233": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 1
  },
  "1,234": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "mask": 3,
    "i_power": 3
  },
  "5,234": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 7,
    "i_power": 1
  },
  "7,234": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 0
  },
  "1,235": {
    "coeff": [
      "-3",
      "0",
      "4/3",
      "0",
      "4/3",
      "0",
      "0",
      "0",
      "4/3",
      "0",
      "-8/3",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "5,235": {
    "coeff": [
      "0",
      "-7/3",
      "0",
      "0",
      "0",
      "7/3",
      "0",
      "5/3",
      "0",
      "-2",
      "0",
      "-2/3"
    ],
    "mask": 6,
    "i_power": 2
  },
  "7,235": {
    "coeff": [
      "0",
      "0",
      "4/3",
      "0",
      "4/3",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-5/3",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "1,236": {
    "coeff": [
      "11/3",
      "0",
      "-8",
      "0",
      "8",
      "0",
      "-22/3",
      "0",
      "6",
      "0",
      "-2",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "5,236": {
    "coeff": [
      "-1",
      "0",
      "-5/3",
      "0",
      "5/3",
      "0",
      "2",
      "0",
      "-2/3",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 5,
    "i_power": 1
  },
  "7,236": {
    "coeff": [
      "0",
      "2",
      "0",
      "2/3",
      "0",
      "2",
      "0",
      "-1",
      "0",
      "-1/3",
      "0",
      "-1"
    ],
    "mask": 3,
    "i_power": 1
  },
  "1,237": {
    "coeff": [
      "0",
      "-5",
      "0",
      "0",
      "0",
      "5",
      "0",
      "2",
      "0",
      "-2",
      "0",
      "-3"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,237": {
    "coeff": [
      "3",
      "0",
      "2",
      "0",
      "2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "7,237": {
    "coeff": [
      "0",
      "-9",
      "0",
      "0",
      "0",
      "9",
      "0",
      "-5",
      "0",
      "12",
      "0",
      "-14"
    ],
    "mask": 6,
    "i_power": 1
  },
  "1,238": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "5,238": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "7,238": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "1,239": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "5,239": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 1
  },
  "7,239": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 1
  },
  "1,240": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 0
  },
  "5,240": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 1
  },
  "7,240": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "1,241": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-3/2"
    ],
    "mask": 6,
    "i_power": 3
  },
  "5,241": {
    "coeff": [
      "0",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "-1/2",
      "0",
      "0",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "7,241": {
    "coeff": [
      "-1/2",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "1,242": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "5,242": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 3
  },
  "7,242": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 3
  },
  "1,243": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 3
  },
  "5,243": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 0
  },
  "7,243": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 3
  },
  "1,244": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-3/2"
    ],
    "mask": 6,
    "i_power": 2
  },
  "5,244": {
    "coeff": [
      "0",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "-1/2",
      "0",
      "0",
      "0"
    ],
    "mask": 4,
    "i_power": 0
  },
  "7,244": {
    "coeff": [
      "-1/2",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "1,245": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "5,245": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 0
  },
  "7,245": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 3
  },
  "1,246": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 2
  },
  "5,246": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 2
  },
  "7,246": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 1
  },
  "1,247": {
    "coeff": [
      "-118/3",
      "0",
      "16",
      "0",
      "16",
      "0",
      "0",
      "0",
      "80/3",
      "0",
      "-128/3",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "5,247": {
    "coeff": [
      "0",
      "-106/3",
      "0",
      "0",
      "0",
      "106/3",
      "0",
      "70/3",
      "0",
      "-92/3",
      "0",
      "-12"
    ],
    "mask": 6,
    "i_power": 1
  },
  "7,247": {
    "coeff": [
      "32/3",
      "0",
      "16",
      "0",
      "16",
      "0",
      "0",
      "0",
      "-10/3",
      "0",
      "-38/3",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "1,251": {
    "coeff": [
      "0",
      "-16",
      "0",
      "0",
      "0",
      "16",
      "0",
      "12",
      "0",
      "-17",
      "0",
      "-4"
    ],
    "mask": 4,
    "i_power": 3
  },
  "5,251": {
    "coeff": [
      "9",
      "0",
      "12",
      "0",
      "12",
      "0",
      "0",
      "0",
      "-5",
      "0",
      "-7",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,251": {
    "coeff": [
      "0",
      "-40",
      "0",
      "0",
      "0",
      "40",
      "0",
      "-21",
      "0",
      "54",
      "0",
      "-61"
    ],
    "mask": 6,
    "i_power": 0
  },
  "1,252": {
    "coeff": [
      "0",
      "-16",
      "0",
      "0",
      "0",
      "16",
      "0",
      "12",
      "0",
      "-17",
      "0",
      "-4"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,252": {
    "coeff": [
      "9",
      "0",
      "12",
      "0",
      "12",
      "0",
      "0",
      "0",
      "-5",
      "0",
      "-7",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,252": {
    "coeff": [
      "0",
      "-40",
      "0",
      "0",
      "0",
      "40",
      "0",
      "-21",
      "0",
      "54",
      "0",
      "-61"
    ],
    "mask": 6,
    "i_power": 0
  },
  "1,254": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 3
  },
  "5,254": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 3
  },
  "7,254": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 3
  },
  "1,255": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,255": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,255": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,256": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "mask": 3,
    "i_power": 3
  },
  "5,256": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 7,
    "i_power": 3
  },
  "7,256": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 0
  },
  "1,257": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "mask": 3,
    "i_power": 0
  },
  "5,257": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 7,
    "i_power": 2
  },
  "7,257": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 1
  },
  "1,258": {
    "coeff": [
      "-3",
      "0",
      "4/3",
      "0",
      "4/3",
      "0",
      "0",
      "0",
      "4/3",
      "0",
      "-8/3",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "5,258": {
    "coeff": [
      "0",
      "-7/3",
      "0",
      "0",
      "0",
      "7/3",
      "0",
      "5/3",
      "0",
      "-2",
      "0",
      "-2/3"
    ],
    "mask": 6,
    "i_power": 3
  },
  "7,258": {
    "coeff": [
      "0",
      "0",
      "4/3",
      "0",
      "4/3",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-5/3",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "1,259": {
    "coeff": [
      "-5",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "-29/6",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "5,259": {
    "coeff": [
      "0",
      "-25/6",
      "0",
      "0",
      "0",
      "25/6",
      "0",
      "17/6",
      "0",
      "-7/2",
      "0",
      "-4/3"
    ],
    "mask": 6,
    "i_power": 1
  },
  "7,259": {
    "coeff": [
      "1/2",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "1,260": {
    "coeff": [
      "-5",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "-29/6",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "5,260": {
    "coeff": [
      "0",
      "-25/6",
      "0",
      "0",
      "0",
      "25/6",
      "0",
      "17/6",
      "0",
      "-7/2",
      "0",
      "-4/3"
    ],
    "mask": 6,
    "i_power": 0
  },
  "7,260": {
    "coeff": [
      "1/2",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "1,261": {
    "coeff": [
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "-1/3",
      "0",
      "-1/2",
      "0",
      "5/6",
      "0",
      "-1/6"
    ],
    "mask": 0,
    "i_power": 2
  },
  "5,261": {
    "coeff": [
      "5/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 0,
    "i_power": 3
  },
  "7,261": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "1/6",
      "0",
      "5/6",
      "0",
      "-1/3"
    ],
    "mask": 0,
    "i_power": 0
  },
  "1,262": {
    "coeff": [
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "-1/3",
      "0",
      "-1/2",
      "0",
      "5/6",
      "0",
      "-1/6"
    ],
    "mask": 0,
    "i_power": 2
  },
  "5,262": {
    "coeff": [
      "5/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,262": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "1/6",
      "0",
      "5/6",
      "0",
      "-1/3"
    ],
    "mask": 0,
    "i_power": 2
  },
  "1,263": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "mask": 3,
    "i_power": 1
  },
  "5,263": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 7,
    "i_power": 1
  },
  "7,263": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 2
  },
  "1,264": {
    "coeff": [
      "-5",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "8/3",
      "0",
      "-29/6",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "5,264": {
    "coeff": [
      "0",
      "-25/6",
      "0",
      "0",
      "0",
      "25/6",
      "0",
      "17/6",
      "0",
      "-7/2",
      "0",
      "-4/3"
    ],
    "mask": 6,
    "i_power": 1
  },
  "7,264": {
    "coeff": [
      "1/2",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-7/3",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "1,265": {
    "coeff": [
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "-1/3",
      "0",
      "-1/2",
      "0",
      "5/6",
      "0",
      "-1/6"
    ],
    "mask": 0,
    "i_power": 3
  },
  "5,265": {
    "coeff": [
      "5/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 0,
    "i_power": 2
  },
  "7,265": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "1/6",
      "0",
      "5/6",
      "0",
      "-1/3"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,266": {
    "coeff": [
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "-1/3",
      "0",
      "-1/2",
      "0",
      "5/6",
      "0",
      "-1/6"
    ],
    "mask": 0,
    "i_power": 3
  },
  "5,266": {
    "coeff": [
      "5/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 0,
    "i_power": 0
  },
  "7,266": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "1/6",
      "0",
      "5/6",
      "0",
      "-1/3"
    ],
    "mask": 0,
    "i_power": 3
  },
  "1,267": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "4/3",
      "0",
      "1/3",
      "0",
      "-7/6"
    ],
    "mask": 3,
    "i_power": 2
  },
  "5,267": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 7,
    "i_power": 0
  },
  "7,267": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 3
  },
  "1,268": {
    "coeff": [
      "0",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "5/6",
      "0",
      "-2/3",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "5,268": {
    "coeff": [
      "1/2",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 6,
    "i_power": 0
  },
  "7,268": {
    "coeff": [
      "-1",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "1,269": {
    "coeff": [
      "0",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "5/6",
      "0",
      "-2/3",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "5,269": {
    "coeff": [
      "1/2",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 6,
    "i_power": 0
  },
  "7,269": {
    "coeff": [
      "-1",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "1,270": {
    "coeff": [
      "0",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "5/6",
      "0",
      "-2/3",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "5,270": {
    "coeff": [
      "1/2",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 6,
    "i_power": 0
  },
  "7,270": {
    "coeff": [
      "-1",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-5/6",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "1,271": {
    "coeff": [
      "0",
      "-5",
      "0",
      "0",
      "0",
      "5",
      "0",
      "2",
      "0",
      "-2",
      "0",
      "-3"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,271": {
    "coeff": [
      "3",
      "0",
      "2",
      "0",
      "2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2",
      "0"
    ],
    "mask": 2,
    "i_power": 3
  },
  "7,271": {
    "coeff": [
      "0",
      "-9",
      "0",
      "0",
      "0",
      "9",
      "0",
      "-5",
      "0",
      "12",
      "0",
      "-14"
    ],
    "mask": 6,
    "i_power": 2
  },
  "1,272": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "5,272": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "7,272": {
    "coeff": [
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-1",
      "0",
      "0"
    ],
    "mask": 0,
    "i_power": 1
  },
  "1,273": {
    "coeff": [
      "11/6",
      "0",
      "-4",
      "0",
      "4",
      "0",
      "-11/3",
      "0",
      "3",
      "0",
      "-1",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "5,273": {
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "mask": 5,
    "i_power": 3
  },
  "7,273": {
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 3,
    "i_power": 1
  },
  "1,274": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 3
  },
  "5,274": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 2
  },
  "7,274": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 3
  },
  "1,275": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-3/2"
    ],
    "mask": 6,
    "i_power": 2
  },
  "5,275": {
    "coeff": [
      "0",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "-1/2",
      "0",
      "0",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "7,275": {
    "coeff": [
      "-1/2",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "1,276": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "mask": 5,
    "i_power": 2
  },
  "5,276": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "mask": 3,
    "i_power": 1
  },
  "7,276": {
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 7,
    "i_power": 0
  },
  "1,277": {
    "coeff": [
      "0",
      "-3/2",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-3/2"
    ],
    "mask": 6,
    "i_power": 1
  },
  "5,277": {
    "coeff": [
      "0",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "-1/2",
      "0",
      "0",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "7,277": {
    "coeff": [
      "-1/2",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-1",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "1,278": {
    "coeff": [
      "1/6",
      "0",
      "-1",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "1/2",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 7,
    "i_power": 1
  },
  "5,278": {
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "mask": 5,
    "i_power": 3
  },
  "7,278": {
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "mask": 3,
    "i_power": 2
  },
  "1,280": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-2/3"
    ],
    "mask": 6,
    "i_power": 3
  },
  "5,280": {
    "coeff": [
      "1/3",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "7,280": {
    "coeff": [
      "-1/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "1,281": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,281": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,281": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,282": {
    "coeff": [
      "-1/4",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-3/4",
      "0"
    ],
    "mask": 4,
    "i_power": 0
  },
  "5,282": {
    "coeff": [
      "1/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/4",
      "0",
      "-1/4",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,282": {
    "coeff": [
      "0",
      "-3/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-5/4"
    ],
    "mask": 6,
    "i_power": 0
  },
  "1,284": {
    "coeff": [
      "-1/4",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-3/4",
      "0"
    ],
    "mask": 4,
    "i_power": 3
  },
  "5,284": {
    "coeff": [
      "1/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/4",
      "0",
      "-1/4",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "7,284": {
    "coeff": [
      "0",
      "-3/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-5/4"
    ],
    "mask": 6,
    "i_power": 1
  },
  "1,285": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "5,285": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 0
  },
  "7,285": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 0
  },
  "1,286": {
    "coeff": [
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-2/3"
    ],
    "mask": 6,
    "i_power": 1
  },
  "5,286": {
    "coeff": [
      "1/3",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/6",
      "0"
    ],
    "mask": 4,
    "i_power": 1
  },
  "7,286": {
    "coeff": [
      "-1/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-1/3",
      "0"
    ],
    "mask": 2,
    "i_power": 2
  },
  "1,287": {
    "coeff": [
      "-1",
      "0",
      "1/4",
      "0",
      "1/4",
      "0",
      "0",
      "0",
      "3/2",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 4,
    "i_power": 2
  },
  "5,287": {
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,287": {
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "mask": 6,
    "i_power": 3
  },
  "1,288": {
    "coeff": [
      "-1/4",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-3/4",
      "0"
    ],
    "mask": 4,
    "i_power": 0
  },
  "5,288": {
    "coeff": [
      "1/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/4",
      "0",
      "-1/4",
      "0"
    ],
    "mask": 2,
    "i_power": 1
  },
  "7,288": {
    "coeff": [
      "0",
      "-3/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-5/4"
    ],
    "mask": 6,
    "i_power": 0
  }
}

==> anc/galois/reference/E_series_Galois_extension_calculation/e7/full_operator_signs.json <==
{
  "5": [
    [
      4,
      4
    ],
    [
      4,
      12
    ],
    [
      8,
      8
    ],
    [
      10,
      10
    ],
    [
      12,
      4
    ]
  ],
  "7": [
    [
      4,
      4
    ],
    [
      4,
      12
    ],
    [
      6,
      10
    ],
    [
      8,
      14
    ],
    [
      10,
      6
    ],
    [
      12,
      4
    ],
    [
      14,
      8
    ]
  ]
}

==> anc/galois/reference/E_series_Galois_extension_calculation/e7/target_coeffs.json <==
{
  "5,1": {
    "mask": 5,
    "coeff": [
      "-1",
      "0",
      "-5/3",
      "0",
      "5/3",
      "0",
      "2",
      "0",
      "-2/3",
      "0",
      "-7/3",
      "0"
    ],
    "i_power": 3
  },
  "5,2": {
    "mask": 2,
    "coeff": [
      "3",
      "0",
      "2",
      "0",
      "2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2",
      "0"
    ],
    "i_power": 3
  },
  "5,3": {
    "mask": 5,
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "i_power": 0
  },
  "5,4": {
    "mask": 3,
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "i_power": 2
  },
  "5,5": {
    "mask": 5,
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "i_power": 1
  },
  "5,6": {
    "mask": 4,
    "coeff": [
      "0",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "-1/2",
      "0",
      "0",
      "0"
    ],
    "i_power": 3
  },
  "5,7": {
    "mask": 7,
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "i_power": 1
  },
  "5,8": {
    "mask": 6,
    "coeff": [
      "0",
      "-7/3",
      "0",
      "0",
      "0",
      "7/3",
      "0",
      "5/3",
      "0",
      "-2",
      "0",
      "-2/3"
    ],
    "i_power": 3
  },
  "5,10": {
    "mask": 2,
    "coeff": [
      "5",
      "0",
      "16/3",
      "0",
      "16/3",
      "0",
      "0",
      "0",
      "-5/3",
      "0",
      "-11/3",
      "0"
    ],
    "i_power": 1
  },
  "5,11": {
    "mask": 4,
    "coeff": [
      "1/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "-2/3",
      "0",
      "-1/3",
      "0"
    ],
    "i_power": 1
  },
  "5,12": {
    "mask": 5,
    "coeff": [
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "-1/3"
    ],
    "i_power": 0
  },
  "5,13": {
    "mask": 6,
    "coeff": [
      "1/2",
      "0",
      "-1/6",
      "0",
      "-1/6",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-1/6",
      "0"
    ],
    "i_power": 0
  },
  "5,14": {
    "mask": 2,
    "coeff": [
      "3/4",
      "0",
      "-1/3",
      "0",
      "-1/3",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-1/3",
      "0"
    ],
    "i_power": 1
  },
  "5,15": {
    "mask": 2,
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "i_power": 2
  },
  "5,16": {
    "mask": 3,
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "i_power": 2
  },
  "5,17": {
    "mask": 0,
    "coeff": [
      "5/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/2",
      "0"
    ],
    "i_power": 0
  },
  "5,18": {
    "mask": 2,
    "coeff": [
      "1",
      "0",
      "-1/4",
      "0",
      "-1/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0"
    ],
    "i_power": 2
  },
  "5,19": {
    "mask": 2,
    "coeff": [
      "1/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/4",
      "0",
      "-1/4",
      "0"
    ],
    "i_power": 1
  },
  "5,20": {
    "mask": 2,
    "coeff": [
      "3",
      "0",
      "2",
      "0",
      "2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "-2",
      "0"
    ],
    "i_power": 3
  },
  "5,21": {
    "mask": 2,
    "coeff": [
      "9",
      "0",
      "12",
      "0",
      "12",
      "0",
      "0",
      "0",
      "-5",
      "0",
      "-7",
      "0"
    ],
    "i_power": 3
  },
  "5,22": {
    "mask": 4,
    "coeff": [
      "0",
      "-5/3",
      "0",
      "0",
      "0",
      "5/3",
      "0",
      "7/6",
      "0",
      "-4/3",
      "0",
      "-1/2"
    ],
    "i_power": 0
  },
  "5,24": {
    "mask": 5,
    "coeff": [
      "-1/2",
      "0",
      "-5/6",
      "0",
      "5/6",
      "0",
      "1",
      "0",
      "-1/3",
      "0",
      "-7/6",
      "0"
    ],
    "i_power": 1
  },
  "5,25": {
    "mask": 6,
    "coeff": [
      "0",
      "-25/6",
      "0",
      "0",
      "0",
      "25/6",
      "0",
      "17/6",
      "0",
      "-7/2",
      "0",
      "-4/3"
    ],
    "i_power": 1
  },
  "5,27": {
    "mask": 4,
    "coeff": [
      "1/3",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-1/6",
      "0"
    ],
    "i_power": 1
  },
  "5,28": {
    "mask": 7,
    "coeff": [
      "0",
      "-1/6",
      "0",
      "-2/3",
      "0",
      "-1/6",
      "0",
      "1/3",
      "0",
      "1/3",
      "0",
      "-1/6"
    ],
    "i_power": 1
  },
  "5,30": {
    "mask": 5,
    "coeff": [
      "-1",
      "0",
      "-5/3",
      "0",
      "5/3",
      "0",
      "2",
      "0",
      "-2/3",
      "0",
      "-7/3",
      "0"
    ],
    "i_power": 3
  },
  "5,32": {
    "mask": 6,
    "coeff": [
      "0",
      "-106/3",
      "0",
      "0",
      "0",
      "106/3",
      "0",
      "70/3",
      "0",
      "-92/3",
      "0",
      "-12"
    ],
    "i_power": 1
  },
  "7,1": {
    "mask": 3,
    "coeff": [
      "0",
      "2",
      "0",
      "2/3",
      "0",
      "2",
      "0",
      "-1",
      "0",
      "-1/3",
      "0",
      "-1"
    ],
    "i_power": 3
  },
  "7,2": {
    "mask": 6,
    "coeff": [
      "0",
      "-9",
      "0",
      "0",
      "0",
      "9",
      "0",
      "-5",
      "0",
      "12",
      "0",
      "-14"
    ],
    "i_power": 2
  },
  "7,3": {
    "mask": 3,
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "i_power": 3
  },
  "7,4": {
    "mask": 7,
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "i_power": 3
  },
  "7,5": {
    "mask": 3,
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "i_power": 1
  },
  "7,6": {
    "mask": 2,
    "coeff": [
      "-1/2",
      "0",
      "1/2",
      "0",
      "1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "-1",
      "0"
    ],
    "i_power": 2
  },
  "7,7": {
    "mask": 5,
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "i_power": 2
  },
  "7,8": {
    "mask": 4,
    "coeff": [
      "0",
      "0",
      "4/3",
      "0",
      "4/3",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-5/3",
      "0"
    ],
    "i_power": 3
  },
  "7,10": {
    "mask": 6,
    "coeff": [
      "0",
      "-58/3",
      "0",
      "0",
      "0",
      "58/3",
      "0",
      "-31/3",
      "0",
      "26",
      "0",
      "-89/3"
    ],
    "i_power": 0
  },
  "7,11": {
    "mask": 2,
    "coeff": [
      "-5/3",
      "0",
      "1",
      "0",
      "1",
      "0",
      "0",
      "0",
      "4/3",
      "0",
      "-7/3",
      "0"
    ],
    "i_power": 0
  },
  "7,12": {
    "mask": 3,
    "coeff": [
      "0",
      "-1/2",
      "0",
      "1/3",
      "0",
      "-1/2",
      "0",
      "1/2",
      "0",
      "-1/6",
      "0",
      "0"
    ],
    "i_power": 3
  },
  "7,13": {
    "mask": 4,
    "coeff": [
      "-1",
      "0",
      "1/6",
      "0",
      "1/6",
      "0",
      "0",
      "0",
      "2/3",
      "0",
      "-5/6",
      "0"
    ],
    "i_power": 3
  },
  "7,14": {
    "mask": 6,
    "coeff": [
      "-1/2",
      "0",
      "5/12",
      "0",
      "5/12",
      "0",
      "0",
      "0",
      "5/12",
      "0",
      "-5/6",
      "0"
    ],
    "i_power": 3
  },
  "7,15": {
    "mask": 6,
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "i_power": 0
  },
  "7,16": {
    "mask": 7,
    "coeff": [
      "2/3",
      "0",
      "-4/3",
      "0",
      "4/3",
      "0",
      "-4/3",
      "0",
      "7/6",
      "0",
      "-1/6",
      "0"
    ],
    "i_power": 3
  },
  "7,17": {
    "mask": 0,
    "coeff": [
      "0",
      "-1/2",
      "0",
      "0",
      "0",
      "1/2",
      "0",
      "1/6",
      "0",
      "5/6",
      "0",
      "-1/3"
    ],
    "i_power": 1
  },
  "7,18": {
    "mask": 6,
    "coeff": [
      "-5/4",
      "0",
      "3/4",
      "0",
      "3/4",
      "0",
      "0",
      "0",
      "1",
      "0",
      "-7/4",
      "0"
    ],
    "i_power": 0
  },
  "7,19": {
    "mask": 6,
    "coeff": [
      "0",
      "-3/4",
      "0",
      "0",
      "0",
      "3/4",
      "0",
      "-1/2",
      "0",
      "1",
      "0",
      "-5/4"
    ],
    "i_power": 2
  },
  "7,20": {
    "mask": 6,
    "coeff": [
      "0",
      "-9",
      "0",
      "0",
      "0",
      "9",
      "0",
      "-5",
      "0",
      "12",
      "0",
      "-14"
    ],
    "i_power": 2
  },
  "7,21": {
    "mask": 6,
    "coeff": [
      "0",
      "-40",
      "0",
      "0",
      "0",
      "40",
      "0",
      "-21",
      "0",
      "54",
      "0",
      "-61"
    ],
    "i_power": 2
  },
  "7,22": {
    "mask": 2,
    "coeff": [
      "2/3",
      "0",
      "7/6",
      "0",
      "7/6",
      "0",
      "0",
      "0",
      "-1/6",
      "0",
      "-1",
      "0"
    ],
    "i_power": 0
  },
  "7,24": {
    "mask": 3,
    "coeff": [
      "0",
      "1",
      "0",
      "1/3",
      "0",
      "1",
      "0",
      "-1/2",
      "0",
      "-1/6",
      "0",
      "-1/2"
    ],
    "i_power": 1
  },
  "7,25": {
    "mask": 4,
    "coeff": [
      "1/2",
      "0",
      "13/6",
      "0",
      "13/6",
      "0",
      "0",
      "0",
      "1/6",
      "0",
      "-7/3",
      "0"
    ],
    "i_power": 1
  },
  "7,27": {
    "mask": 2,
    "coeff": [
      "-1/2",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "0",
      "1/3",
      "0",
      "-1/3",
      "0"
    ],
    "i_power": 2
  },
  "7,28": {
    "mask": 5,
    "coeff": [
      "0",
      "-3/2",
      "0",
      "7/3",
      "0",
      "-3/2",
      "0",
      "2",
      "0",
      "-7/6",
      "0",
      "-1/2"
    ],
    "i_power": 2
  },
  "7,30": {
    "mask": 3,
    "coeff": [
      "0",
      "2",
      "0",
      "2/3",
      "0",
      "2",
      "0",
      "-1",
      "0",
      "-1/3",
      "0",
      "-1"
    ],
    "i_power": 3
  },
  "7,32": {
    "mask": 4,
    "coeff": [
      "32/3",
      "0",
      "16",
      "0",
      "16",
      "0",
      "0",
      "0",
      "-10/3",
      "0",
      "-38/3",
      "0"
    ],
    "i_power": 1
  }
}

==> anc/galois/reference/E_series_Galois_extension_calculation/e7/transport_phases.json <==
{
  "5": {
    "1": 0,
    "2": 2,
    "3": 0,
    "4": 2,
    "5": 0,
    "6": 0,
    "7": 2,
    "8": 2,
    "10": 2,
    "11": 0,
    "12": 0,
    "13": 2,
    "14": 2,
    "15": 2,
    "16": 2,
    "17": 0,
    "18": 2,
    "19": 0,
    "20": 2,
    "21": 2,
    "22": 0,
    "24": 0,
    "25": 2,
    "27": 2,
    "28": 2,
    "30": 0,
    "32": 2
  },
  "7": {
    "1": 0,
    "2": 2,
    "3": 0,
    "4": 2,
    "5": 0,
    "6": 0,
    "7": 0,
    "8": 0,
    "10": 2,
    "11": 0,
    "12": 0,
    "13": 0,
    "14": 2,
    "15": 0,
    "16": 2,
    "17": 2,
    "18": 0,
    "19": 2,
    "20": 2,
    "21": 2,
    "22": 0,
    "24": 0,
    "25": 0,
    "27": 0,
    "28": 0,
    "30": 0,
    "32": 0
  }
}

==> anc/galois/reference/E_series_Galois_extension_calculation/e7/verify_e7.py <==
#!/usr/bin/env python3
"""Recheck the E7 field and representative transport certificate.

Requires Python 3 and PARI/GP. Set GP=/path/to/gp if gp is not on PATH.
Input tables.json and all_triplets.json are in the parent directory.
Exact coefficient certificates are the adjacent JSON files.
All algebraic identities and square-class tests use exact PARI arithmetic.
Floating complex arithmetic here only identifies the intended branch.
"""
import cmath, json, math, os, shutil, subprocess
from pathlib import Path
HERE=Path(__file__).resolve().parent
ROOT=HERE.parent
GP=os.environ.get('GP') or shutil.which('gp') or str(ROOT/'pari/usr/bin/gp-2.15')
TABLES={t['p']:t for t in json.loads((ROOT/'tables.json').read_text())['tables'] if t['series']=='E7'}
SOURCE=json.loads((HERE/'coeffs.json').read_text())
TARGET=json.loads((HERE/'target_coeffs.json').read_text())
PHASES=json.loads((HERE/'transport_phases.json').read_text())
ALL=json.loads((ROOT/'all_triplets.json').read_text())['18']['triplets']
Z=cmath.exp(1j*math.pi/18)

def phase(e,p):
    ff=lambda n:sum(k*p//18 for k in range(1,n+1))
    df=0
    for k in [0,1]:
        a,b,c=[ss[k]//2 for ss in e['spins2']]
        df+=ff(-a+b+c)+ff(a-b+c)+ff(a+b-c)-ff(a+b+c+1)
    dims=sum((ss+1)*p//18 for pair in e['spins2'] for ss in pair)
    return (2*e['phase_mod4']-2*df-dims)%8

def evaluate(c):
    v=sum(float(x.split('/')[0])/float(x.split('/')[1] if '/' in x else 1)*Z**k for k,x in enumerate(c['coeff']))
    return v*1j**c['i_power']

def polynomial(c):
    return '('+'+'.join(f'({v})*y^{k}' for k,v in enumerate(c['coeff']) if v!='0')+')'

def expression(c):
    return f'Mod({polynomial(c)},P)*ii^{c["i_power"]}'

def fourth(e):
    aa,bb,cc=e['spins2']
    left=','.join(str(s[0]//2) for s in [aa,bb,cc])
    right=','.join(str(s[1]//2) for s in [aa,bb,cc])
    v=e['fourth_power']
    dims='*'.join(f'qn({s+1})' for pair in e['spins2'] for s in pair)
    return f'({v["numerator"]}/{v["denominator"]})*(d2({left})*d2({right}))^2*{dims}'

for j,c in SOURCE.items():
    val=evaluate(c)
    desired=cmath.exp(1j*math.pi*phase(TABLES[1]['entries'][int(j)-1],1)/4)
    assert abs(val/abs(val)-desired)<1e-7,('source branch',j)
for key,c in TARGET.items():
    p,j=map(int,key.split(','));val=evaluate(c)
    desired=cmath.exp(1j*math.pi*phase(TABLES[p]['entries'][j-1],p)/4)
    assert abs(val/abs(val)-desired)<1e-7,('target branch',key)

code=['default(parisize,256000000);',
      'P=polcyclo(36,y);nf=nfinit(P);z=Mod(y,P);ii=z^9;',
      'qn(n)=(z^n-z^(-n))/(z-z^(-1));',
      'qf(n)=prod(k=1,n,qn(k));',
      'd2(a,b,c)=qf(-a+b+c)*qf(a-b+c)*qf(a+b-c)/qf(a+b+c+1);',
      't=z^2+z^-2;a=qn(3);b=qn(5);h=t^2-t-1;r=[2,a,b];',
      'V=vector(8,k,prod(j=1,3,if(bittest(k-1,j-1),r[j],1)));',
      'print("CHECK cubic ",t^3-3*t-1==0);',
      'print("CHECK relation7 ",qn(7)==h^2*a*b);',
      'for(k=2,8,print("CHECK independence ",k-1," ",#nfroots(nf,x^2-V[k])==0));',
      # Check that every base automorphism preserves this squareclass span.
      'for(p=1,35,if(gcd(p,36)==1,for(j=1,3,rr=Mod(subst(lift(r[j]),y,y^p),P);found=0;for(k=1,8,if(#nfroots(nf,x^2-rr/V[k]),found=1;break));print("CHECK normal ",p," ",j," ",found))));']
for e in TABLES[1]['entries']:
    j=e['entry'];code.append(f'T{j}={fourth(e)};')
    if str(j) in SOURCE:
        c=SOURCE[str(j)];ce=expression(c)
        code.append(f'print("CHECK source ",{j}," ",({ce})^4*V[{c["mask"]+1}]^2==T{j});')
for k,e in enumerate(ALL):
    if not e['fourth_power']['numerator']:continue
    code.append(f'TT={fourth(e)};RR=nfroots(nf,x^2-TT);found=0;if(#RR,for(mm=1,8,if(#nfroots(nf,x^2-RR[1]/V[mm]),found=1;break)));print("CHECK fullfield {k} ",found);')
for p in [5,7]:
    lifts=[('1',1),('1/b',6),('ii*h',2)] if p==5 else [('1',1),('ii/(h*b)',4),('ii/(h*a*b)',6)]
    negative={(4,4),(8,8),(10,10)} if p==5 else {(4,4),(6,10),(10,6)}
    for j,c in SOURCE.items():
        jj=int(j);mask=0;factor=f'Mod(subst({polynomial(c)},y,y^{p}),P)*ii^{p*c["i_power"]}'
        for k,(f,m) in enumerate(lifts):
            if c['mask']>>k&1:
                factor+=f'*({f})'
                for v in range(3):
                    if (mask&m)>>v&1:factor+=f'*r[{v+1}]'
                mask^=m
        target=TARGET[f'{p},{j}'];assert mask==target['mask']
        sgn=(-1)**sum(tuple(f) in negative for f in TABLES[1]['entries'][jj-1]['spins2'])
        assert sgn==(-1)**(PHASES[str(p)][j]//2)
        te=expression(target)
        code.append(f'print("CHECK targetpower {p} {j} ",({te})^4*V[{mask+1}]^2==Mod(subst(lift(T{j}),y,y^{p}),P));')
        code.append(f'print("CHECK transport {p} {j} ",({factor})==({sgn})*({te}));')
code.append('quit;')
script=HERE/'verification.gp';script.write_text('\n'.join(code)+'\n')
result=subprocess.run([GP,'-q',str(script)],capture_output=True,text=True)
(HERE/'verification.txt').write_text(result.stdout)
checks=[line for line in result.stdout.splitlines() if line.startswith('CHECK ')]
failed=[line for line in checks if not line.endswith(' 1')]
if result.returncode or failed or '***' in result.stderr.replace('  ***   Warning: new stack size = 256000000 (244.141 Mbytes).',''):
    raise RuntimeError((result.returncode,failed,result.stderr))
expected=2+7+36+len(SOURCE)+271+4*len(SOURCE)
assert len(checks)==expected,(len(checks),expected)
print(f'PASS: {len(checks)} exact checks; 271 nonzero full triplets; 54 representative transports; source and target branch phases confirmed.')


==> anc/galois/reference/E_series_Galois_extension_calculation/e7/verify_full_e7.py <==
#!/usr/bin/env python3
"""Exact E7 full-triplet Galois transport. Requires PARI/GP and mpmath.
Set GP=/path/to/gp when needed; all data paths are relative to this script.
Numerics only select branches; every final equality is exact in K.
"""
import json,subprocess,os,shutil
from pathlib import Path
import mpmath as mp
mp.mp.dps=80
HERE=Path(__file__).resolve().parent;ROOT=HERE.parent
GP=os.environ.get('GP') or shutil.which('gp') or str(ROOT/'pari/usr/bin/gp-2.15')
DATA=json.loads((ROOT/'phases/e7_phases.json').read_text())
TABLES={t['p']:t['triplets'] for t in DATA['tables']}
KEY=lambda e:tuple(tuple(f) for f in e['spins2'])
KEYS=sorted(KEY(e) for e in TABLES[1])
TABLES={p:{KEY(e):e for e in tab} for p,tab in TABLES.items()}
FIELDS=[tuple(f) for f in DATA['fields2']]
z=mp.exp(mp.j*mp.pi/18)
a=mp.sin(mp.pi/6)/mp.sin(mp.pi/18);b=mp.sin(5*mp.pi/18)/mp.sin(mp.pi/18);h=(2*mp.cos(mp.pi/9))**2-2*mp.cos(mp.pi/9)-1
r=[mp.mpf(2),a,b]
LIFTS={5:[mp.sqrt(2),mp.sqrt(a*b)/b,mp.j*h*mp.sqrt(a)],7:[mp.sqrt(2),mp.j*mp.sqrt(b)/(h*b),mp.j*mp.sqrt(a*b)/(h*a*b)]}
HEADER=['default(parisize,256000000);','P=polcyclo(36,y);nf=nfinit(P);z=Mod(y,P);ii=z^9;',
 'qn(n)=(z^n-z^(-n))/(z-z^(-1));','qf(n)=prod(k=1,n,qn(k));',
 'd2(a,b,c)=qf(-a+b+c)*qf(a-b+c)*qf(a+b-c)/qf(a+b+c+1);',
 't=z^2+z^-2;a=qn(3);b=qn(5);h=t^2-t-1;r=[2,a,b];V=vector(8,k,prod(j=1,3,if(bittest(k-1,j-1),r[j],1)));']
def run_gp(code,name):
 script=HERE/(name+'.gp');script.write_text('\n'.join(code+['quit;'])+'\n')
 run=subprocess.run([GP,'-q',str(script)],capture_output=True,text=True)
 (HERE/(name+'.txt')).write_text(run.stdout)
 err=run.stderr.replace('  ***   Warning: new stack size = 256000000 (244.141 Mbytes).','')
 assert not run.returncode and '***' not in err,err[:4000]
 return run.stdout

def fourth(e):
 left=','.join(str(f[0]//2) for f in e['spins2']);right=','.join(str(f[1]//2) for f in e['spins2']);v=e['fourth_power']
 dims='*'.join(f'qn({s+1})' for f in e['spins2'] for s in f)
 return f'({v["numerator"]}/{v["denominator"]})*(d2({left})*d2({right}))^2*{dims}'
def phase(e,p):
 ff=lambda n:sum(k*p//18 for k in range(1,n+1));df=0
 for k in [0,1]:
  a,b,c=[f[k]//2 for f in e['spins2']];df+=ff(-a+b+c)+ff(a-b+c)+ff(a+b-c)-ff(a+b+c+1)
 return (2*e['phase_mod4']-2*df-sum((s+1)*p//18 for f in e['spins2'] for s in f))%8

def ev(v,p=1):
 return sum(mp.mpf(x.split('/')[0])/mp.mpf(x.split('/')[1] if '/' in x else 1)*z**(p*k) for k,x in enumerate(v))
def poly(c):return '('+'+'.join(f'({v})*y^{k}' for k,v in enumerate(c['coeff']) if v!='0')+')'

code=HEADER.copy()
for k,key in enumerate(KEYS):
 e=TABLES[1][key]
 if not e['fourth_power']['numerator']:continue
 code.append(f'T{k}={fourth(e)};')
 for p in [1,5,7]:
  assert TABLES[p][key]['fourth_power']==e['fourth_power']
  code.append(f'TT=Mod(subst(lift(T{k}),y,y^{p}),P);BB=nfroots(nf,x^2-TT)[1];for(mm=1,8,RR=nfroots(nf,x^2-BB/V[mm]);if(#RR,print("ROOT {p} {k} ",mm-1," ",vector(12,j,polcoef(lift(RR[1]),j-1)));break));')
roots={}
for line in run_gp(code,'full_roots').splitlines():
 _,p,k,m,v=line.split(' ',4);p=int(p);k=int(k);v=[x.strip() for x in v.strip('[]').split(',')]
 value=ev(v);desired=mp.exp(mp.j*mp.pi*phase(TABLES[p][KEYS[k]],p)/4)
 rot=min(range(4),key=lambda e:abs(value/abs(value)*mp.j**e-desired))
 assert abs(value/abs(value)*mp.j**rot-desired)<mp.mpf('1e-50')
 roots[p,k]={'coeff':v,'mask':int(m),'i_power':rot}
assert len(roots)==813

def gf2(rows,n):
 rows=rows.copy();piv=[];cur=0
 for j in range(n):
  k=next((k for k in range(cur,len(rows)) if rows[k]>>j&1),None)
  if k is None:continue
  rows[cur],rows[k]=rows[k],rows[cur]
  for k in range(len(rows)):
   if k!=cur and rows[k]>>j&1:rows[k]^=rows[cur]
  piv.append(j);cur+=1
 assert not any((row&((1<<n)-1))==0 and row>>n for row in rows),'inconsistent operator gauge'
 sol=0
 for j,row in zip(piv,rows):
  if row>>n:sol|=1<<j
 return sol

signs={};ratios={}
for p in [5,7]:
 rows=[]
 for k,key in enumerate(KEYS):
  if (1,k) not in roots:continue
  c=roots[1,k];d=roots[p,k]
  img=ev(c['coeff'],p)*mp.j**(p*c['i_power'])*mp.fprod(LIFTS[p][j] for j in range(3) if c['mask']>>j&1)
  target=ev(d['coeff'])*mp.j**d['i_power']*mp.fprod(mp.sqrt(r[j]) for j in range(3) if d['mask']>>j&1)
  ratio=img/target;bit=int(abs(ratio+1)<abs(ratio-1));assert abs(ratio-(-1)**bit)<mp.mpf('1e-45')
  ratios[p,k]=(-1)**bit
  row=bit<<len(FIELDS)
  for f in key:row^=1<<FIELDS.index(f)
  rows.append(row)
 sol=gf2(rows,len(FIELDS));signs[p]=[FIELDS[j] for j in range(len(FIELDS)) if sol>>j&1]
 print('p',p,'negative doubled-spin fields:',signs[p])
code=HEADER.copy()
for k,key in enumerate(KEYS):
 if (1,k) not in roots:continue
 e=TABLES[1][key];code.append(f'T{k}={fourth(e)};')
 for p in [1,5,7]:
  c=roots[p,k];code.append(f'print("CHECK POWER {p} {k} ",(Mod({poly(c)},P)*ii^{c["i_power"]})^4*V[{c["mask"]+1}]^2==Mod(subst(lift(T{k}),y,y^{p}),P));')
for p in [5,7]:
 lifts=[('1',1),('1/b',6),('ii*h',2)] if p==5 else [('1',1),('ii/(h*b)',4),('ii/(h*a*b)',6)]
 for k,key in enumerate(KEYS):
  if (1,k) not in roots:continue
  c=roots[1,k];d=roots[p,k];mask=0;factor=f'Mod(subst({poly(c)},y,y^{p}),P)*ii^{p*c["i_power"]}'
  for j,(f,m) in enumerate(lifts):
   if c['mask']>>j&1:
    factor+=f'*({f})'
    for v in range(3):
     if mask&m&(1<<v):factor+=f'*r[{v+1}]'
    mask^=m
  assert mask==d['mask']
  sign=(-1)**sum(f in signs[p] for f in key);assert sign==ratios[p,k]
  code.append(f'print("CHECK TRANSPORT {p} {k} ",({factor})==({sign})*Mod({poly(d)},P)*ii^{d["i_power"]});')
result=run_gp(code,'full_exact_verification').splitlines()
assert len(result)==1355 and all(l.endswith(' 1') for l in result),[l for l in result if not l.endswith(' 1')][:5]
(HERE/'full_operator_signs.json').write_text(json.dumps(signs,indent=2))
(HERE/'full_coefficients.json').write_text(json.dumps({f'{p},{k}':c for (p,k),c in roots.items()},indent=2))
print('PASS: 1355 exact identities; all 271 nonzero triplets at all 3 seeds; both 271-triplet transports agree up to the listed operator signs.')


==> anc/galois/reference/E_series_Galois_extension_calculation/e8/compact_actions_data.gp <==
B=[Mod(-y^14 - y^12 - y^10 + 2*y^6 + 3*y^4 + 2*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-y^14 - y^12 - y^10 + 2*y^6 + 3*y^4 + 2*y^2 + 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-y^14 - 2*y^12 - y^10 + y^8 + 2*y^6 + 3*y^4 + 3*y^2 + 3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-y^14 - y^12 + y^8 + y^6 + y^4 + y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)];GA=[[1, 1, 1, 1], [1, 2, 2, 1], [1, 3, 4, 1], [1, 4, 8, 1], [7, 1, 1, Mod(5*y^15 + y^13 - y^11 - 3*y^9 - 3*y^7 - 2*y^5 + y^3 + 5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, 2, 8, Mod(-y^15 + y^11 + y^9 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, 3, 4, Mod(-y^15 + y^9 + y^5 - y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, 4, 3, Mod(-2*y^15 + y^9 + 2*y^7 + y^5 - y^3 - 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [11, 1, 1, Mod(-3*y^14 + y^10 + y^8 + 2*y^6 + y^4 - y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [11, 2, 3, Mod(2*y^14 - y^10 - y^8 - y^6 + y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [11, 3, 4, Mod(-y^12 + y^8 + y^2 - 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [11, 4, 9, Mod(-y^15 + y^11 + y^9 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [13, 1, 1, Mod(-2*y^15 + y^9 + 2*y^7 + y^5 - y^3 - 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [13, 2, 9, Mod(y^14 - y^6 - y^4 + 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [13, 3, 4, Mod(y^15 + y^13 - y^11 - y^9 - y^7 + y^3 + y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [13, 4, 2, Mod(-y^15 + y^11 + y^9 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [17, 1, 1, Mod(-2*y^15 + y^9 + 2*y^7 + y^5 - y^3 - 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [17, 2, 9, Mod(y^14 - y^6 - y^4 + 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [17, 3, 4, Mod(y^15 + y^13 - y^11 - y^9 - y^7 + y^3 + y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [17, 4, 2, Mod(-y^15 + y^11 + y^9 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [19, 1, 1, Mod(-3*y^14 + y^10 + y^8 + 2*y^6 + y^4 - y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [19, 2, 3, Mod(2*y^14 - y^10 - y^8 - y^6 + y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [19, 3, 4, Mod(-y^12 + y^8 + y^2 - 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [19, 4, 9, Mod(-y^15 + y^11 + y^9 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [23, 1, 1, Mod(5*y^15 + y^13 - y^11 - 3*y^9 - 3*y^7 - 2*y^5 + y^3 + 5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [23, 2, 8, Mod(-y^15 + y^11 + y^9 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [23, 3, 4, Mod(-y^15 + y^9 + y^5 - y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [23, 4, 3, Mod(-2*y^15 + y^9 + 2*y^7 + y^5 - y^3 - 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [29, 1, 1, 1], [29, 2, 2, 1], [29, 3, 4, 1], [29, 4, 8, 1], [31, 1, 1, 1], [31, 2, 2, 1], [31, 3, 4, 1], [31, 4, 8, 1], [37, 1, 1, Mod(5*y^15 + y^13 - y^11 - 3*y^9 - 3*y^7 - 2*y^5 + y^3 + 5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [37, 2, 8, Mod(-y^15 + y^11 + y^9 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [37, 3, 4, Mod(-y^15 + y^9 + y^5 - y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [37, 4, 3, Mod(-2*y^15 + y^9 + 2*y^7 + y^5 - y^3 - 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [41, 1, 1, Mod(-3*y^14 + y^10 + y^8 + 2*y^6 + y^4 - y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [41, 2, 3, Mod(2*y^14 - y^10 - y^8 - y^6 + y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [41, 3, 4, Mod(-y^12 + y^8 + y^2 - 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [41, 4, 9, Mod(-y^15 + y^11 + y^9 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [43, 1, 1, Mod(-2*y^15 + y^9 + 2*y^7 + y^5 - y^3 - 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [43, 2, 9, Mod(y^14 - y^6 - y^4 + 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [43, 3, 4, Mod(y^15 + y^13 - y^11 - y^9 - y^7 + y^3 + y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [43, 4, 2, Mod(-y^15 + y^11 + y^9 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [47, 1, 1, Mod(-2*y^15 + y^9 + 2*y^7 + y^5 - y^3 - 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [47, 2, 9, Mod(y^14 - y^6 - y^4 + 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [47, 3, 4, Mod(y^15 + y^13 - y^11 - y^9 - y^7 + y^3 + y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [47, 4, 2, Mod(-y^15 + y^11 + y^9 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [49, 1, 1, Mod(-3*y^14 + y^10 + y^8 + 2*y^6 + y^4 - y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [49, 2, 3, Mod(2*y^14 - y^10 - y^8 - y^6 + y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [49, 3, 4, Mod(-y^12 + y^8 + y^2 - 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [49, 4, 9, Mod(-y^15 + y^11 + y^9 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [53, 1, 1, Mod(5*y^15 + y^13 - y^11 - 3*y^9 - 3*y^7 - 2*y^5 + y^3 + 5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [53, 2, 8, Mod(-y^15 + y^11 + y^9 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [53, 3, 4, Mod(-y^15 + y^9 + y^5 - y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [53, 4, 3, Mod(-2*y^15 + y^9 + 2*y^7 + y^5 - y^3 - 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [59, 1, 1, 1], [59, 2, 2, 1], [59, 3, 4, 1], [59, 4, 8, 1]];


==> anc/galois/reference/E_series_Galois_extension_calculation/e8/compact_forms.gp <==
CF=[[6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(5*y^15 + 9*y^13 - 5/3*y^11 - 44/3*y^9 - 9*y^7 + 19/3*y^5 + 22/3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(361/20*y^14 + 43/10*y^12 - 133/20*y^10 - 219/20*y^8 - 57/5*y^6 - 19/4*y^4 + 47/20*y^2 + 187/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/6*y^14 - 5/12*y^12 + y^10 + 17/12*y^8 + 1/6*y^6 - 5/6*y^4 - 7/12*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [1, Mod(-30*y^15 + 61*y^13 - 127/3*y^11 + 154/3*y^9 - 61*y^7 + 51*y^5 - 70*y^3 + 127/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0]];


==> anc/galois/reference/E_series_Galois_extension_calculation/e8/e8_results.md <==
# E8: the coefficient field and its normal closure

Let \(z=\zeta_{60}=e^{i\pi/30}\), \(K=\mathbb Q(z)\), and
\[
[n]=\frac{z^n-z^{-n}}{z-z^{-1}}.
\]
All square roots displayed below are positive at this distinguished embedding unless a conjugated radicand is negative.

For the rescaled coefficients defined in the [transport report](../../../report.md#how-the-coefficients-were-generated), the field generated over \(K\) by the entire formal \(p=1\) seed is exactly
\[
L_1=K\bigl(\sqrt{[7]},\sqrt{[7]+1},\sqrt{[11]+1}\bigr).
\]
Its degree is \([L_1:K]=8\), hence \([L_1:\mathbb Q]=128\). In particular, the rescaled coefficients do **not** all belong to the cyclotomic field itself.

This source field is not normal over \(\mathbb Q\). Its normal closure is exactly
\[
L=K\bigl(\sqrt{[7]},\sqrt{[7]+1},\sqrt{[11]+1},\sqrt{[3]-2}\bigr),
\qquad [L:K]=16,\qquad [L:\mathbb Q]=256.
\]
The final radicand can also be written \([3]-2=2\cos(\pi/15)-1\). All four radicands are positive in the distinguished embedding.

## Exact field computation

For an ordered triplet, write
\[
T_{IJK}=\widetilde\alpha_{IJK}^{,4}
=\alpha_{IJK}^{,4}\left(\Delta^2(\ell_I,\ell_J,\ell_K)
\Delta^2(\bar\ell_I,\bar\ell_J,\bar\ell_K)\right)^2
\prod_{A=I,J,K}[2\ell_A+1][2\bar\ell_A+1].
\]
This is an exact element of \(K\). PARI/GP factorization of \(X^4-T\) for the 107 displayed E8 representatives found 84 products of two irreducible quadratics, 12 completely split nonzero polynomials, and 11 zero coefficients.

Every coefficient in the complete formal seed was then expressed as
\[
\widetilde\alpha_{IJK}=i^{h_{IJK}}c_{IJK}
 U_1^{m_1}U_2^{m_2}U_3^{m_3},
\quad c_{IJK}\in K,\quad m_j\in\{0,1\},
\]
where \(U_1^2=[7]\), \(U_2^2=[7]+1\), \(U_3^2=[11]+1\), and \(h\) is the source table's phase modulo four. This covers all 1,378 admissible unordered triplets, including 1,203 nonzero coefficients and 175 zeros. The coefficient \(c\) is selected positive at the source embedding.

The three source squareclasses are independent. Moreover, source representatives 1, 2, and 4 have radical masks 6, 3, and 4, respectively; these span the three-dimensional space. Thus the source-field degree is minimal, not merely an upper bound.

The four squareclasses defining \(L\) are independent. Every cyclotomic automorphism \(z\mapsto z^a\), \(a\in(\mathbb Z/60\mathbb Z)^\times\), preserves their span. The image of the second source radicand under \(a=7\) has the fourth squareclass, which is absent from \(L_1\). Consequently the fourth generator is necessary, and the displayed \(L\) is the minimal normal closure.

## Explicit lifts and comparison with the reference seeds

Set \(B=([7],[7]+1,[11]+1,[3]-2)\), \(U_j=\sqrt{B_j}\), and define
\[
s(x)=\begin{cases}\sqrt{x},&x>0,\\ i\sqrt{-x},&x<0.\end{cases}
\]
For each allowed \(a\), a concrete lift is specified by
\[
\widehat\sigma_a(z)=z^a,\qquad
\widehat\sigma_a(U_j)=s\bigl(\sigma_a(B_j)\bigr),\quad j=1,\ldots,4.
\]
These choices jointly define an automorphism because the four squareclasses are independent and the field is normal. Other lifts are obtained by independently changing the four image signs. The chosen lifts are not asserted to form a homomorphic section of the restriction map.

For \(a=7,11,13\), the complete target reference seed agrees with this lift after one primary-sign change:
\[
\widetilde\alpha^{(a)}_{IJK}
=\eta_I^{(a)}\eta_J^{(a)}\eta_K^{(a)}
\widehat\sigma_a\!\left(\widetilde\alpha^{(1)}_{IJK}\right),
\qquad\eta_I^{(a)}\in\{\pm1\}.
\]
The explicit signs are in `full_gauges.json`; field labels there are doubled spins \((2\ell,2\bar\ell)\). For the principal source-radical images and vacuum sign fixed to +1, the sign system has full rank and gives a unique gauge for each reference residue. All 1,203 nonzero unordered triplets were checked at each of the four reference residues, for 4,812 comparisons in total. The zeros agree separately. Permutation symmetry supplies the other orderings.

The target branch phase was evaluated using Appendix A's lifted logarithm. If \(F_p(n)=\sum_{k=1}^n\lfloor kp/30\rfloor\), let \(D_p\) be the sum of the two triangle-factor numerator floor sums minus their denominator floor sums, and let \(M_p=\sum_{A=I,J,K}(\lfloor (2\ell_A+1)p/30\rfloor+\lfloor(2\bar\ell_A+1)p/30\rfloor)\). The rescaled-coefficient phase is
\[
\exp\!\left[\frac{i\pi}{4}\left(2h_{IJK}^{(p)}-2D_p-M_p\right)\right].
\]

## Verification and scope

From this directory, run `python3 verify.py`, or invoke the script by its absolute path from another directory. The script detects an installed `gp`; alternatively set `GP` or `PARI_GP` to its executable path. Python dependencies are standard-library only. All GP certificate paths are relative to this directory.

Field membership, squareclass independence, degrees, normality, and squared branch equalities are verified with exact arithmetic. The remaining signs identifying the specified real/imaginary root branches are selected at 100 decimal digits with an error threshold of \(10^{-70}\). The primary-sign equations are then solved and checked exactly over \(\mathbb F_2\).

`exact_coefficients_and_actions.json` provides all 1,378 source expressions and 64 radical-image formulas using exact rational coefficient strings in the basis \(1,z,\ldots,z^{15}\). `full_forms.gp` and `compact_actions_data.gp` contain the same essential certificates in PARI form. This calculation concerns the manuscript's explicit analytic coefficient data; it does not independently certify all seed crossing equations.


==> anc/galois/reference/E_series_Galois_extension_calculation/e8/exact_coefficients_and_actions.json <==
{
  "cyclotomic_order": 60,
  "cyclotomic_polynomial": "x^16+x^14-x^10-x^8-x^6+x^2+1",
  "coefficient_basis": "powers zeta60^0,...,zeta60^15; exact rational strings",
  "radicands": [
    "[7]",
    "[7]+1",
    "[11]+1",
    "[3]-2"
  ],
  "full_forms": "tilde_alpha = i^alpha_phase_mod4 * c * product(U_j for set bits j-1 of mask); full triplet ordering as ../all_triplets.json key30; mask=-1 means zero",
  "forms": [
    {
      "full_triplet_index": 1,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 2,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 3,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 4,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 5,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 6,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 7,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 8,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 9,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 10,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 11,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 12,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 13,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 14,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 15,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 16,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 17,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 18,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 19,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 20,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 21,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 22,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 23,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 24,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 25,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 26,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 27,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 28,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 29,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 30,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 31,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 32,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 33,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 34,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 35,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 36,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 37,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 38,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 39,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 40,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 41,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 42,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 43,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 44,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 45,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 46,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 47,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 48,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 49,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 50,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 51,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 52,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 53,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 54,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 55,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 56,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 57,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 58,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 59,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 60,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 61,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 62,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 63,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 64,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 65,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 66,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 67,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 68,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 69,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 70,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 71,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 72,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 73,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 74,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 75,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 76,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 77,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 78,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 79,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 80,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 81,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 82,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 83,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 84,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 85,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 86,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 87,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 88,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 89,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 90,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 91,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 92,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 93,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 94,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 95,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 96,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 97,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 98,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 99,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 100,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 101,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 102,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 103,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 104,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 105,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 106,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 107,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 108,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 109,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 110,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 111,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 112,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 113,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 114,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 115,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 116,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 117,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 118,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 119,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 120,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 121,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 122,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 123,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 124,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 125,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 126,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 127,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 128,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 129,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 130,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 131,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 132,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 133,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 134,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 135,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 136,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 137,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 138,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 139,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 140,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 141,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 142,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 143,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 144,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 145,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 146,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 147,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 148,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 149,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 150,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "22/3",
        "0",
        "19/3",
        "0",
        "-9",
        "0",
        "-44/3",
        "0",
        "-5/3",
        "0",
        "9",
        "0",
        "5"
      ]
    },
    {
      "full_triplet_index": 151,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 152,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 153,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "-6/5",
        "0",
        "1/5",
        "0",
        "1/3",
        "0",
        "-14/15",
        "0",
        "2/15",
        "0",
        "16/15",
        "0",
        "-7/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 154,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 155,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 156,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 157,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 158,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 159,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 160,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 161,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 162,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 163,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 164,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 165,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 166,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 167,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 168,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 169,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 170,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "22/3",
        "0",
        "19/3",
        "0",
        "-9",
        "0",
        "-44/3",
        "0",
        "-5/3",
        "0",
        "9",
        "0",
        "5"
      ]
    },
    {
      "full_triplet_index": 171,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "-6/5",
        "0",
        "1/5",
        "0",
        "1/3",
        "0",
        "-14/15",
        "0",
        "2/15",
        "0",
        "16/15",
        "0",
        "-7/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 172,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 173,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 174,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 175,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 176,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 177,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 178,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 179,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 180,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 181,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 182,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 183,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 184,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 185,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 186,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 187,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 188,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 189,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 190,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 191,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 192,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 193,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 194,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 195,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 196,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 197,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 198,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 199,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 200,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 201,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 202,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 203,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 204,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 205,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 206,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 207,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 208,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 209,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 210,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 211,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 212,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 213,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 214,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 215,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 216,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 217,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 218,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 219,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 220,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 221,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 222,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 223,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 224,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 225,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 226,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 227,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 228,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 229,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 230,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 231,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 232,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 233,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 234,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 235,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 236,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 237,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 238,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 239,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 240,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 241,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 242,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 243,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 244,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 245,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "-6/5",
        "0",
        "1/5",
        "0",
        "1/3",
        "0",
        "-14/15",
        "0",
        "2/15",
        "0",
        "16/15",
        "0",
        "-7/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 246,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 247,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 248,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 249,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 250,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 251,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "-6/5",
        "0",
        "1/5",
        "0",
        "1/3",
        "0",
        "-14/15",
        "0",
        "2/15",
        "0",
        "16/15",
        "0",
        "-7/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 252,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 253,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "22/3",
        "0",
        "19/3",
        "0",
        "-9",
        "0",
        "-44/3",
        "0",
        "-5/3",
        "0",
        "9",
        "0",
        "5"
      ]
    },
    {
      "full_triplet_index": 254,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 255,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 256,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 257,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 258,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 259,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 260,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 261,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 262,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 263,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 264,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 265,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "22/3",
        "0",
        "19/3",
        "0",
        "-9",
        "0",
        "-44/3",
        "0",
        "-5/3",
        "0",
        "9",
        "0",
        "5"
      ]
    },
    {
      "full_triplet_index": 266,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 267,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 268,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "2",
        "0",
        "-8",
        "0",
        "11/3",
        "0",
        "-7/3",
        "0",
        "23/3",
        "0",
        "-2",
        "0",
        "7/3",
        "0",
        "-14/3"
      ]
    },
    {
      "full_triplet_index": 269,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 270,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 271,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 272,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 273,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 274,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 275,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 276,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 277,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 278,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "2",
        "0",
        "-8",
        "0",
        "11/3",
        "0",
        "-7/3",
        "0",
        "23/3",
        "0",
        "-2",
        "0",
        "7/3",
        "0",
        "-14/3"
      ]
    },
    {
      "full_triplet_index": 279,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 280,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 281,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 282,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 283,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 284,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 285,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 286,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 287,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 288,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 289,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 290,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 291,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 292,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 293,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 294,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 295,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 296,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 297,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 298,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 299,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 300,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 301,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 302,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 303,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 304,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 305,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 306,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 307,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 308,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 309,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 310,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 311,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 312,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 313,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 314,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 315,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 316,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 317,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 318,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 319,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 320,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 321,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 322,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 323,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 324,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 325,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 326,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 327,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 328,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 329,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 330,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 331,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 332,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 333,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 334,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 335,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 336,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 337,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 338,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 339,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 340,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 341,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 342,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 343,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 344,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 345,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 346,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 347,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 348,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 349,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 350,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 351,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 352,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 353,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 354,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 355,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 356,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 357,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 358,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 359,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 360,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 361,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 362,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 363,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 364,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 365,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 366,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 367,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 368,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 369,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 370,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 371,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 372,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 373,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 374,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 375,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 376,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 377,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 378,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 379,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 380,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 381,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 382,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 383,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 384,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 385,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 386,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 387,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 388,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 389,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 390,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 391,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 392,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 393,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 394,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 395,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 396,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 397,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 398,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 399,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 400,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "2",
        "0",
        "-8",
        "0",
        "11/3",
        "0",
        "-7/3",
        "0",
        "23/3",
        "0",
        "-2",
        "0",
        "7/3",
        "0",
        "-14/3"
      ]
    },
    {
      "full_triplet_index": 401,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 402,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 403,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 404,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 405,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 406,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "2",
        "0",
        "-8",
        "0",
        "11/3",
        "0",
        "-7/3",
        "0",
        "23/3",
        "0",
        "-2",
        "0",
        "7/3",
        "0",
        "-14/3"
      ]
    },
    {
      "full_triplet_index": 407,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 408,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 409,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 410,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 411,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 412,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 413,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 414,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 415,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 416,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 417,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 418,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 419,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 420,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 421,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 422,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 423,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 424,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 425,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 426,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 427,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 428,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 429,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 430,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 431,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 432,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 433,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 434,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 435,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 436,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 437,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 438,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 439,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 440,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 441,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 442,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 443,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 444,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 445,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 446,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 447,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 448,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 449,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 450,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 451,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 452,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 453,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 454,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 455,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 456,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 457,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 458,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 459,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 460,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 461,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 462,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 463,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 464,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 465,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 466,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 467,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 468,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 469,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 470,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 471,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 472,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 473,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 474,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 475,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 476,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 477,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 478,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 479,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 480,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 481,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 482,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 483,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 484,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 485,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 486,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 487,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 488,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 489,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 490,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 491,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 492,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 493,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 494,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 495,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 496,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 497,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 498,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 499,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 500,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 501,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 502,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 503,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 504,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 505,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 506,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 507,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 508,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 509,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 510,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 511,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 512,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 513,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 514,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 515,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 516,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 517,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 518,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 519,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 520,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 521,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 522,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 523,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 524,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 525,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 526,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 527,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 528,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 529,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 530,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 531,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 532,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 533,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 534,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "2",
        "0",
        "-8",
        "0",
        "11/3",
        "0",
        "-7/3",
        "0",
        "23/3",
        "0",
        "-2",
        "0",
        "7/3",
        "0",
        "-14/3"
      ]
    },
    {
      "full_triplet_index": 535,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 536,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 537,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 538,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 539,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 540,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 541,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 542,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 543,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 544,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 545,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 546,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 547,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "-6/5",
        "0",
        "1/5",
        "0",
        "1/3",
        "0",
        "-14/15",
        "0",
        "2/15",
        "0",
        "16/15",
        "0",
        "-7/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 548,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 549,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 550,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 551,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 552,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 553,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 554,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 555,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 556,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 557,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 558,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 559,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 560,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 561,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 562,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 563,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 564,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 565,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 566,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 567,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 568,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 569,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 570,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 571,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 572,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 573,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 574,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 575,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 576,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 577,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 578,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 579,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 580,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 581,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 582,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 583,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 584,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 585,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 586,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 587,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 588,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 589,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 590,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 591,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 592,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 593,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 594,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 595,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 596,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 597,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 598,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 599,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 600,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 601,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 602,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 603,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 604,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 605,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 606,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 607,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 608,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 609,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 610,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 611,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 612,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 613,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 614,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 615,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 616,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 617,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 618,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 619,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "-6/5",
        "0",
        "1/5",
        "0",
        "1/3",
        "0",
        "-14/15",
        "0",
        "2/15",
        "0",
        "16/15",
        "0",
        "-7/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 620,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "-6/5",
        "0",
        "1/5",
        "0",
        "1/3",
        "0",
        "-14/15",
        "0",
        "2/15",
        "0",
        "16/15",
        "0",
        "-7/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 621,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 622,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 623,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 624,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 625,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "22/3",
        "0",
        "19/3",
        "0",
        "-9",
        "0",
        "-44/3",
        "0",
        "-5/3",
        "0",
        "9",
        "0",
        "5"
      ]
    },
    {
      "full_triplet_index": 626,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 627,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 628,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 629,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 630,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 631,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 632,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 633,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 634,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 635,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 636,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 637,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 638,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 639,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 640,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 641,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 642,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 643,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 644,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 645,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 646,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 647,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 648,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 649,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 650,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 651,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 652,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 653,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 654,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 655,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 656,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 657,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 658,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 659,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 660,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 661,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 662,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 663,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 664,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 665,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 666,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 667,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 668,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 669,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 670,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 671,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 672,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 673,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 674,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 675,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 676,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 677,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 678,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "187/10",
        "0",
        "47/20",
        "0",
        "-19/4",
        "0",
        "-57/5",
        "0",
        "-219/20",
        "0",
        "-133/20",
        "0",
        "43/10",
        "0",
        "361/20",
        "0"
      ]
    },
    {
      "full_triplet_index": 679,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-361/60",
        "0",
        "-13/15",
        "0",
        "31/15",
        "0",
        "58/15",
        "0",
        "41/15",
        "0",
        "9/5",
        "0",
        "-14/15",
        "0",
        "-17/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 680,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 681,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 682,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 683,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 684,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 685,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 686,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 687,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-361/60",
        "0",
        "-13/15",
        "0",
        "31/15",
        "0",
        "58/15",
        "0",
        "41/15",
        "0",
        "9/5",
        "0",
        "-14/15",
        "0",
        "-17/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 688,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "0",
        "0",
        "-7/12",
        "0",
        "-5/6",
        "0",
        "1/6",
        "0",
        "17/12",
        "0",
        "1",
        "0",
        "-5/12",
        "0",
        "-7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 689,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "187/10",
        "0",
        "47/20",
        "0",
        "-19/4",
        "0",
        "-57/5",
        "0",
        "-219/20",
        "0",
        "-133/20",
        "0",
        "43/10",
        "0",
        "361/20",
        "0"
      ]
    },
    {
      "full_triplet_index": 690,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 691,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 692,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 693,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 694,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 695,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 696,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 697,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "0",
        "0",
        "-7/12",
        "0",
        "-5/6",
        "0",
        "1/6",
        "0",
        "17/12",
        "0",
        "1",
        "0",
        "-5/12",
        "0",
        "-7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 698,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-361/60",
        "0",
        "-13/15",
        "0",
        "31/15",
        "0",
        "58/15",
        "0",
        "41/15",
        "0",
        "9/5",
        "0",
        "-14/15",
        "0",
        "-17/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 699,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 700,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 701,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 702,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 703,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 704,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 705,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 706,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 707,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 708,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 709,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 710,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 711,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "33/20",
        "0",
        "-3/20",
        "0",
        "-3/20",
        "0",
        "-43/60",
        "0",
        "-77/60",
        "0",
        "-17/30",
        "0",
        "43/60",
        "0",
        "77/60",
        "0"
      ]
    },
    {
      "full_triplet_index": 712,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 713,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 714,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 715,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 716,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1/3",
        "0",
        "-7/3",
        "0",
        "-1/4",
        "0",
        "5/4",
        "0",
        "2/3",
        "0",
        "3/2",
        "0",
        "5/6",
        "0",
        "-11/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 717,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 718,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 719,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 720,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 721,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 722,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 723,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 724,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "33/20",
        "0",
        "-3/20",
        "0",
        "-3/20",
        "0",
        "-43/60",
        "0",
        "-77/60",
        "0",
        "-17/30",
        "0",
        "43/60",
        "0",
        "77/60",
        "0"
      ]
    },
    {
      "full_triplet_index": 725,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 726,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 727,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1/3",
        "0",
        "-7/3",
        "0",
        "-1/4",
        "0",
        "5/4",
        "0",
        "2/3",
        "0",
        "3/2",
        "0",
        "5/6",
        "0",
        "-11/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 728,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 729,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 730,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 731,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 732,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 733,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 734,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 735,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 736,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 737,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 738,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 739,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 740,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 741,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 742,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 743,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 744,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 745,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 746,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 747,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 748,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 749,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 750,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 751,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "33/20",
        "0",
        "-3/20",
        "0",
        "-3/20",
        "0",
        "-43/60",
        "0",
        "-77/60",
        "0",
        "-17/30",
        "0",
        "43/60",
        "0",
        "77/60",
        "0"
      ]
    },
    {
      "full_triplet_index": 752,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 753,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 754,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 755,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 756,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 757,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 758,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 759,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 760,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "33/20",
        "0",
        "-3/20",
        "0",
        "-3/20",
        "0",
        "-43/60",
        "0",
        "-77/60",
        "0",
        "-17/30",
        "0",
        "43/60",
        "0",
        "77/60",
        "0"
      ]
    },
    {
      "full_triplet_index": 761,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 762,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 763,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 764,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 765,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 766,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 767,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 768,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 769,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 770,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 771,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 772,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 773,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 774,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 775,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "187/10",
        "0",
        "47/20",
        "0",
        "-19/4",
        "0",
        "-57/5",
        "0",
        "-219/20",
        "0",
        "-133/20",
        "0",
        "43/10",
        "0",
        "361/20",
        "0"
      ]
    },
    {
      "full_triplet_index": 776,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-361/60",
        "0",
        "-13/15",
        "0",
        "31/15",
        "0",
        "58/15",
        "0",
        "41/15",
        "0",
        "9/5",
        "0",
        "-14/15",
        "0",
        "-17/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 777,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 778,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 779,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 780,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 781,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 782,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 783,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "187/10",
        "0",
        "47/20",
        "0",
        "-19/4",
        "0",
        "-57/5",
        "0",
        "-219/20",
        "0",
        "-133/20",
        "0",
        "43/10",
        "0",
        "361/20",
        "0"
      ]
    },
    {
      "full_triplet_index": 784,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 785,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 786,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 787,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 788,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 789,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 790,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 791,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 792,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "-6/5",
        "0",
        "1/5",
        "0",
        "1/3",
        "0",
        "-14/15",
        "0",
        "2/15",
        "0",
        "16/15",
        "0",
        "-7/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 793,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 794,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 795,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 796,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 797,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 798,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 799,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 800,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "-6/5",
        "0",
        "1/5",
        "0",
        "1/3",
        "0",
        "-14/15",
        "0",
        "2/15",
        "0",
        "16/15",
        "0",
        "-7/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 801,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-361/60",
        "0",
        "-13/15",
        "0",
        "31/15",
        "0",
        "58/15",
        "0",
        "41/15",
        "0",
        "9/5",
        "0",
        "-14/15",
        "0",
        "-17/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 802,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 803,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 804,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 805,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 806,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 807,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 808,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 809,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-361/60",
        "0",
        "-13/15",
        "0",
        "31/15",
        "0",
        "58/15",
        "0",
        "41/15",
        "0",
        "9/5",
        "0",
        "-14/15",
        "0",
        "-17/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 810,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "0",
        "0",
        "-7/12",
        "0",
        "-5/6",
        "0",
        "1/6",
        "0",
        "17/12",
        "0",
        "1",
        "0",
        "-5/12",
        "0",
        "-7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 811,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 812,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 813,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 814,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 815,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 816,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 817,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 818,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 819,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 820,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 821,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 822,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 823,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "33/20",
        "0",
        "-3/20",
        "0",
        "-3/20",
        "0",
        "-43/60",
        "0",
        "-77/60",
        "0",
        "-17/30",
        "0",
        "43/60",
        "0",
        "77/60",
        "0"
      ]
    },
    {
      "full_triplet_index": 824,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 825,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 826,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1/3",
        "0",
        "-7/3",
        "0",
        "-1/4",
        "0",
        "5/4",
        "0",
        "2/3",
        "0",
        "3/2",
        "0",
        "5/6",
        "0",
        "-11/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 827,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 828,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 829,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 830,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 831,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 832,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 833,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 834,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 835,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 836,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 837,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 838,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 839,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1/3",
        "0",
        "-7/3",
        "0",
        "-1/4",
        "0",
        "5/4",
        "0",
        "2/3",
        "0",
        "3/2",
        "0",
        "5/6",
        "0",
        "-11/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 840,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 841,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 842,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 843,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 844,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 845,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 846,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 847,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 848,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 849,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 850,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 851,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 852,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 853,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 854,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 855,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 856,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 857,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 858,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 859,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 860,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 861,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 862,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "33/20",
        "0",
        "-3/20",
        "0",
        "-3/20",
        "0",
        "-43/60",
        "0",
        "-77/60",
        "0",
        "-17/30",
        "0",
        "43/60",
        "0",
        "77/60",
        "0"
      ]
    },
    {
      "full_triplet_index": 863,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 864,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 865,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 866,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 867,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 868,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 869,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 870,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 871,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 872,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 873,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 874,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 875,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 876,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 877,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 878,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 879,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 880,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 881,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 882,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 883,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 884,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-361/60",
        "0",
        "-13/15",
        "0",
        "31/15",
        "0",
        "58/15",
        "0",
        "41/15",
        "0",
        "9/5",
        "0",
        "-14/15",
        "0",
        "-17/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 885,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "187/10",
        "0",
        "47/20",
        "0",
        "-19/4",
        "0",
        "-57/5",
        "0",
        "-219/20",
        "0",
        "-133/20",
        "0",
        "43/10",
        "0",
        "361/20",
        "0"
      ]
    },
    {
      "full_triplet_index": 886,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 887,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 888,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 889,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 890,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 891,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 892,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 893,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-361/60",
        "0",
        "-13/15",
        "0",
        "31/15",
        "0",
        "58/15",
        "0",
        "41/15",
        "0",
        "9/5",
        "0",
        "-14/15",
        "0",
        "-17/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 894,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 895,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 896,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 897,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 898,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 899,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 900,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 901,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 902,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 903,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "-6/5",
        "0",
        "1/5",
        "0",
        "1/3",
        "0",
        "-14/15",
        "0",
        "2/15",
        "0",
        "16/15",
        "0",
        "-7/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 904,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 905,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 906,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 907,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 908,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 909,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 910,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 911,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 912,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 913,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 914,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 915,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 916,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 917,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 918,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 919,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 920,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 921,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 922,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 923,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 924,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 925,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 926,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 927,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 928,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-14/5",
        "0",
        "-3/10",
        "0",
        "2/5",
        "0",
        "8/5",
        "0",
        "21/10",
        "0",
        "6/5",
        "0",
        "-9/10",
        "0",
        "-14/5",
        "0"
      ]
    },
    {
      "full_triplet_index": 929,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 930,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 931,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 932,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 933,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 934,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "2",
        "0",
        "-8",
        "0",
        "11/3",
        "0",
        "-7/3",
        "0",
        "23/3",
        "0",
        "-2",
        "0",
        "7/3",
        "0",
        "-14/3"
      ]
    },
    {
      "full_triplet_index": 935,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 936,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 937,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 938,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 939,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 940,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 941,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 942,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 943,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 944,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 945,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 946,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 947,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 948,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 949,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 950,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 951,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 952,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 953,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 954,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 955,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 956,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 957,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 958,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 959,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 960,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 961,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 962,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "2",
        "0",
        "-8",
        "0",
        "11/3",
        "0",
        "-7/3",
        "0",
        "23/3",
        "0",
        "-2",
        "0",
        "7/3",
        "0",
        "-14/3"
      ]
    },
    {
      "full_triplet_index": 963,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 964,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 965,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 966,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 967,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 968,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 969,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "2",
        "0",
        "-8",
        "0",
        "11/3",
        "0",
        "-7/3",
        "0",
        "23/3",
        "0",
        "-2",
        "0",
        "7/3",
        "0",
        "-14/3"
      ]
    },
    {
      "full_triplet_index": 970,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 971,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 972,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 973,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 974,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 975,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 976,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 977,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 978,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 979,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 980,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 981,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 982,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 983,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 984,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 985,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 986,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 987,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 988,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 989,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 990,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 991,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 992,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 993,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 994,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 995,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "2",
        "0",
        "-8",
        "0",
        "11/3",
        "0",
        "-7/3",
        "0",
        "23/3",
        "0",
        "-2",
        "0",
        "7/3",
        "0",
        "-14/3"
      ]
    },
    {
      "full_triplet_index": 996,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 997,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 998,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 999,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 1000,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1001,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1002,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1003,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1004,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1005,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1006,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1007,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1008,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1009,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1010,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1011,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1012,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 1013,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 1014,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 1015,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1016,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 1017,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 1018,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 1019,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "127/3",
        "0",
        "-70",
        "0",
        "51",
        "0",
        "-61",
        "0",
        "154/3",
        "0",
        "-127/3",
        "0",
        "61",
        "0",
        "-30"
      ]
    },
    {
      "full_triplet_index": 1020,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1021,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 1022,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1023,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1024,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1025,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1026,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1027,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1028,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1/3",
        "0",
        "-7/3",
        "0",
        "-1/4",
        "0",
        "5/4",
        "0",
        "2/3",
        "0",
        "3/2",
        "0",
        "5/6",
        "0",
        "-11/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 1029,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1030,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 1031,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1032,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 1033,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "127/3",
        "0",
        "-70",
        "0",
        "51",
        "0",
        "-61",
        "0",
        "154/3",
        "0",
        "-127/3",
        "0",
        "61",
        "0",
        "-30"
      ]
    },
    {
      "full_triplet_index": 1034,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1035,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1036,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1037,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1038,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1039,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1/3",
        "0",
        "-7/3",
        "0",
        "-1/4",
        "0",
        "5/4",
        "0",
        "2/3",
        "0",
        "3/2",
        "0",
        "5/6",
        "0",
        "-11/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 1040,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1041,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1042,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 1043,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1044,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 1045,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1046,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 1047,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1048,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1049,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1050,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1051,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 1052,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 1053,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1054,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1055,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 1056,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1057,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 1058,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1059,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1060,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 1061,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 1062,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1063,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1064,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1065,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "127/3",
        "0",
        "-70",
        "0",
        "51",
        "0",
        "-61",
        "0",
        "154/3",
        "0",
        "-127/3",
        "0",
        "61",
        "0",
        "-30"
      ]
    },
    {
      "full_triplet_index": 1066,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1067,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 1068,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1069,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "33/20",
        "0",
        "-3/20",
        "0",
        "-3/20",
        "0",
        "-43/60",
        "0",
        "-77/60",
        "0",
        "-17/30",
        "0",
        "43/60",
        "0",
        "77/60",
        "0"
      ]
    },
    {
      "full_triplet_index": 1070,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1071,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 1072,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1073,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1074,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1075,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1076,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1077,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1078,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "127/3",
        "0",
        "-70",
        "0",
        "51",
        "0",
        "-61",
        "0",
        "154/3",
        "0",
        "-127/3",
        "0",
        "61",
        "0",
        "-30"
      ]
    },
    {
      "full_triplet_index": 1079,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1080,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1081,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "33/20",
        "0",
        "-3/20",
        "0",
        "-3/20",
        "0",
        "-43/60",
        "0",
        "-77/60",
        "0",
        "-17/30",
        "0",
        "43/60",
        "0",
        "77/60",
        "0"
      ]
    },
    {
      "full_triplet_index": 1082,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1083,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1084,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1085,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1086,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 1087,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1088,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1089,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1090,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 1091,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1092,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1093,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1094,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 1095,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 1096,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1097,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1098,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1099,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1100,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1101,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1102,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1103,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 1104,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1105,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1106,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1107,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 1108,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1109,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1110,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1111,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 1112,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 1113,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1114,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 1115,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1116,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1117,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 1118,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 1119,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 1120,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1121,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 1122,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1123,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1124,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1125,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1126,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1127,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1128,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1/3",
        "0",
        "-7/3",
        "0",
        "-1/4",
        "0",
        "5/4",
        "0",
        "2/3",
        "0",
        "3/2",
        "0",
        "5/6",
        "0",
        "-11/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 1129,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1130,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 1131,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1132,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 1133,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1134,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1135,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1136,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 1137,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1138,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1139,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1140,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 1141,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 1142,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1143,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 1144,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1145,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1146,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1147,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 1148,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 1149,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1150,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1151,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1152,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "127/3",
        "0",
        "-70",
        "0",
        "51",
        "0",
        "-61",
        "0",
        "154/3",
        "0",
        "-127/3",
        "0",
        "61",
        "0",
        "-30"
      ]
    },
    {
      "full_triplet_index": 1153,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1154,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1155,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "33/20",
        "0",
        "-3/20",
        "0",
        "-3/20",
        "0",
        "-43/60",
        "0",
        "-77/60",
        "0",
        "-17/30",
        "0",
        "43/60",
        "0",
        "77/60",
        "0"
      ]
    },
    {
      "full_triplet_index": 1156,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1157,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1158,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1159,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1160,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 1161,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1162,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1163,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1164,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1165,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 1166,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1167,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "33/20",
        "0",
        "-3/20",
        "0",
        "-3/20",
        "0",
        "-43/60",
        "0",
        "-77/60",
        "0",
        "-17/30",
        "0",
        "43/60",
        "0",
        "77/60",
        "0"
      ]
    },
    {
      "full_triplet_index": 1168,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1169,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 1170,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1171,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1172,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1173,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1174,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1175,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1176,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1177,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1178,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 1179,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 1180,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1181,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1182,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1183,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1184,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1185,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1186,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1187,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 1188,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1189,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1190,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1191,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1192,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1193,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 1194,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1195,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1196,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1197,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 1198,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 1199,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1200,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 1201,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 1202,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1203,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1204,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1205,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1206,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1207,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1208,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 1209,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1210,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 1211,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "2",
        "0",
        "-8",
        "0",
        "11/3",
        "0",
        "-7/3",
        "0",
        "23/3",
        "0",
        "-2",
        "0",
        "7/3",
        "0",
        "-14/3"
      ]
    },
    {
      "full_triplet_index": 1212,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1213,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1214,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 1215,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 1216,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1217,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1218,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 1219,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-28/3",
        "0",
        "7",
        "0",
        "-11/3",
        "0",
        "31/3",
        "0",
        "-6",
        "0",
        "28/3",
        "0",
        "-31/3",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1220,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "25/3",
        "0",
        "-2",
        "0",
        "1/3",
        "0",
        "-25/3",
        "0",
        "2",
        "0",
        "-25/3",
        "0",
        "25/3",
        "0",
        "3"
      ]
    },
    {
      "full_triplet_index": 1221,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1222,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1223,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1224,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 1225,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 1226,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1227,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1228,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 1229,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "14/15",
        "0",
        "47/60",
        "0",
        "4/15",
        "0",
        "-13/15",
        "0",
        "-89/60",
        "0",
        "-17/15",
        "0",
        "7/20",
        "0",
        "2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1230,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1231,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 1232,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "1/12",
        "0",
        "-5/3",
        "0",
        "5/3",
        "0",
        "-5/6",
        "0",
        "11/12",
        "0",
        "-1/12",
        "0",
        "5/6",
        "0",
        "-5/4"
      ]
    },
    {
      "full_triplet_index": 1233,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1234,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1235,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1236,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "5/6",
        "0",
        "-1/15",
        "0",
        "1/15",
        "0",
        "-1/3",
        "0",
        "-13/15",
        "0",
        "-2/5",
        "0",
        "7/15",
        "0",
        "11/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1237,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-13/10",
        "0",
        "7/10",
        "0",
        "2/5",
        "0",
        "4/15",
        "0",
        "13/30",
        "0",
        "-2/15",
        "0",
        "-17/30",
        "0",
        "-2/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1238,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-3/2",
        "0",
        "-7/6",
        "0",
        "-1/2",
        "0",
        "7/3",
        "0",
        "2",
        "0",
        "3/2",
        "0",
        "-7/3",
        "0",
        "-3/2"
      ]
    },
    {
      "full_triplet_index": 1239,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 1240,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1241,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "7/15",
        "0",
        "1/3",
        "0",
        "2/15",
        "0",
        "1/15",
        "0",
        "-1/5",
        "0",
        "-4/15",
        "0",
        "1/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1242,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1243,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1244,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1245,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1246,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1247,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-11/15",
        "0",
        "-19/30",
        "0",
        "14/15",
        "0",
        "29/30",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "3/5",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1248,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "4/3",
        "0",
        "-11/12",
        "0",
        "-5/6",
        "0",
        "-1/4",
        "0",
        "1/4",
        "0",
        "7/12",
        "0",
        "1/3",
        "0",
        "-1/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1249,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1250,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "1/2",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0",
        "-2/3",
        "0",
        "1/6",
        "0",
        "-1/6",
        "0",
        "-1/3",
        "0",
        "5/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1251,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 1252,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "5/3",
        "0",
        "3",
        "0",
        "5/3",
        "0",
        "-4",
        "0",
        "-16/3",
        "0",
        "-5/3",
        "0",
        "4",
        "0",
        "8/3"
      ]
    },
    {
      "full_triplet_index": 1253,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1254,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "1",
        "0",
        "-3/2",
        "0",
        "5/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "-5/6",
        "0",
        "5/6"
      ]
    },
    {
      "full_triplet_index": 1255,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "-2",
        "0",
        "4/3",
        "0",
        "2/3",
        "0",
        "5/3",
        "0",
        "1",
        "0",
        "-2/3",
        "0",
        "-2"
      ]
    },
    {
      "full_triplet_index": 1256,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1257,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1258,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1259,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1260,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1261,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 1262,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1263,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1264,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1265,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 1266,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1267,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1268,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1269,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 1270,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1271,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1272,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1273,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 1274,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 1275,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1276,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1277,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1278,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1279,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1280,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1281,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 1282,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1283,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1284,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1285,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1286,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1287,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1288,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1289,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1290,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1291,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1292,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1293,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1294,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1295,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1296,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1297,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1/3",
        "0",
        "-7/3",
        "0",
        "-1/4",
        "0",
        "5/4",
        "0",
        "2/3",
        "0",
        "3/2",
        "0",
        "5/6",
        "0",
        "-11/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 1298,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1299,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 1300,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1301,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 1302,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1303,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1304,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1/3",
        "0",
        "-7/3",
        "0",
        "-1/4",
        "0",
        "5/4",
        "0",
        "2/3",
        "0",
        "3/2",
        "0",
        "5/6",
        "0",
        "-11/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 1305,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1306,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1307,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 1308,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1309,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 1310,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1311,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1312,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1313,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 1314,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 1315,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1316,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1317,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1318,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1319,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1320,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1321,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1322,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1323,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1324,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1325,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1326,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1327,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1328,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1329,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1330,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1331,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1332,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1333,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-53/30",
        "0",
        "-6/5",
        "0",
        "29/60",
        "0",
        "17/10",
        "0",
        "37/30",
        "0",
        "73/60",
        "0",
        "-1/60",
        "0",
        "-35/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1334,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "1/3",
        "0",
        "-7/3",
        "0",
        "-1/4",
        "0",
        "5/4",
        "0",
        "2/3",
        "0",
        "3/2",
        "0",
        "5/6",
        "0",
        "-11/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 1335,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1336,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/15",
        "0",
        "-18/5",
        "0",
        "33/10",
        "0",
        "-77/30",
        "0",
        "13/6",
        "0",
        "-17/15",
        "0",
        "77/30",
        "0",
        "-13/6"
      ]
    },
    {
      "full_triplet_index": 1337,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1338,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 1339,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-7/4",
        "0",
        "5/12",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "23/12",
        "0",
        "3/4",
        "0",
        "-7/6",
        "0",
        "-5/4",
        "0"
      ]
    },
    {
      "full_triplet_index": 1340,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1341,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1342,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-4/5",
        "0",
        "1/20",
        "0",
        "5/12",
        "0",
        "1/2",
        "0",
        "-7/20",
        "0",
        "4/5",
        "0",
        "-1/2",
        "0",
        "-13/30"
      ]
    },
    {
      "full_triplet_index": 1343,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-39/20",
        "0",
        "21/20",
        "0",
        "-11/10",
        "0",
        "51/20",
        "0",
        "-9/20",
        "0",
        "39/20",
        "0",
        "-51/20",
        "0",
        "-1/5"
      ]
    },
    {
      "full_triplet_index": 1344,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1345,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1346,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1347,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1348,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1349,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1350,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1351,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1352,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1353,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "-71/30",
        "0",
        "-43/60",
        "0",
        "11/30",
        "0",
        "33/20",
        "0",
        "37/20",
        "0",
        "77/60",
        "0",
        "-17/30",
        "0",
        "-44/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1354,
      "radical_mask": 2,
      "coefficient_power_basis": [
        "-1/12",
        "0",
        "-13/12",
        "0",
        "-11/12",
        "0",
        "1/2",
        "0",
        "7/4",
        "0",
        "17/12",
        "0",
        "-1/3",
        "0",
        "-23/12",
        "0"
      ]
    },
    {
      "full_triplet_index": 1355,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1356,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1357,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "-3/2",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "5/3",
        "0",
        "4/3",
        "0",
        "-1/3",
        "0",
        "-8/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1358,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "9/10",
        "0",
        "49/30",
        "0",
        "-23/30",
        "0",
        "-49/30",
        "0",
        "-1/10",
        "0",
        "-13/15",
        "0",
        "-23/30",
        "0",
        "5/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1359,
      "radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "-3/5",
        "0",
        "-19/10",
        "0",
        "-1/3",
        "0",
        "3/2",
        "0",
        "14/5",
        "0",
        "3/5",
        "0",
        "-3/2",
        "0",
        "-23/15"
      ]
    },
    {
      "full_triplet_index": 1360,
      "radical_mask": 6,
      "coefficient_power_basis": [
        "0",
        "17/30",
        "0",
        "-3/10",
        "0",
        "-3/5",
        "0",
        "-1/30",
        "0",
        "5/6",
        "0",
        "-17/30",
        "0",
        "1/30",
        "0",
        "1/6"
      ]
    },
    {
      "full_triplet_index": 1361,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1362,
      "radical_mask": -1,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "full_triplet_index": 1363,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1364,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1365,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1366,
      "radical_mask": 7,
      "coefficient_power_basis": [
        "47/30",
        "0",
        "17/30",
        "0",
        "-13/15",
        "0",
        "-13/10",
        "0",
        "-3/10",
        "0",
        "-13/30",
        "0",
        "-2/15",
        "0",
        "26/15",
        "0"
      ]
    },
    {
      "full_triplet_index": 1367,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-25/12",
        "0",
        "5/12",
        "0",
        "5/6",
        "0",
        "11/12",
        "0",
        "7/12",
        "0",
        "1/12",
        "0",
        "-1/2",
        "0",
        "-1",
        "0"
      ]
    },
    {
      "full_triplet_index": 1368,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0",
        "-1/4",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1369,
      "radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "3/2",
        "0",
        "1/2",
        "0",
        "1/2",
        "0",
        "0",
        "0",
        "-2",
        "0"
      ]
    },
    {
      "full_triplet_index": 1370,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1371,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1372,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1373,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1374,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-361/60",
        "0",
        "-13/15",
        "0",
        "31/15",
        "0",
        "58/15",
        "0",
        "41/15",
        "0",
        "9/5",
        "0",
        "-14/15",
        "0",
        "-17/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1375,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "0",
        "0",
        "-7/12",
        "0",
        "-5/6",
        "0",
        "1/6",
        "0",
        "17/12",
        "0",
        "1",
        "0",
        "-5/12",
        "0",
        "-7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1376,
      "radical_mask": 5,
      "coefficient_power_basis": [
        "-361/60",
        "0",
        "-13/15",
        "0",
        "31/15",
        "0",
        "58/15",
        "0",
        "41/15",
        "0",
        "9/5",
        "0",
        "-14/15",
        "0",
        "-17/3",
        "0"
      ]
    },
    {
      "full_triplet_index": 1377,
      "radical_mask": 3,
      "coefficient_power_basis": [
        "5/3",
        "0",
        "1/6",
        "0",
        "-7/6",
        "0",
        "-7/6",
        "0",
        "1/6",
        "0",
        "0",
        "0",
        "-1/6",
        "0",
        "7/6",
        "0"
      ]
    },
    {
      "full_triplet_index": 1378,
      "radical_mask": 0,
      "coefficient_power_basis": [
        "0",
        "0",
        "-7/12",
        "0",
        "-5/6",
        "0",
        "1/6",
        "0",
        "17/12",
        "0",
        "1",
        "0",
        "-5/12",
        "0",
        "-7/6",
        "0"
      ]
    }
  ],
  "actions": "sigma_a(U_j) = c * product(U_k for set bits k-1); sign choice uses principal complex square root under zeta60=exp(i*pi/30)",
  "galois_actions": [
    {
      "a": 1,
      "radical_index": 1,
      "image_radical_mask": 1,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 1,
      "radical_index": 2,
      "image_radical_mask": 2,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 1,
      "radical_index": 3,
      "image_radical_mask": 4,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 1,
      "radical_index": 4,
      "image_radical_mask": 8,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 7,
      "radical_index": 1,
      "image_radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "5",
        "0",
        "1",
        "0",
        "-2",
        "0",
        "-3",
        "0",
        "-3",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "5"
      ]
    },
    {
      "a": 7,
      "radical_index": 2,
      "image_radical_mask": 8,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1"
      ]
    },
    {
      "a": 7,
      "radical_index": 3,
      "image_radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1"
      ]
    },
    {
      "a": 7,
      "radical_index": 4,
      "image_radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-2",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "2",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-2"
      ]
    },
    {
      "a": 11,
      "radical_index": 1,
      "image_radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "2",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-3",
        "0"
      ]
    },
    {
      "a": 11,
      "radical_index": 2,
      "image_radical_mask": 3,
      "coefficient_power_basis": [
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "2",
        "0"
      ]
    },
    {
      "a": 11,
      "radical_index": 3,
      "image_radical_mask": 4,
      "coefficient_power_basis": [
        "-1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 11,
      "radical_index": 4,
      "image_radical_mask": 9,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1"
      ]
    },
    {
      "a": 13,
      "radical_index": 1,
      "image_radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-2",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "2",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-2"
      ]
    },
    {
      "a": 13,
      "radical_index": 2,
      "image_radical_mask": 9,
      "coefficient_power_basis": [
        "2",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ]
    },
    {
      "a": 13,
      "radical_index": 3,
      "image_radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "1"
      ]
    },
    {
      "a": 13,
      "radical_index": 4,
      "image_radical_mask": 2,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1"
      ]
    },
    {
      "a": 17,
      "radical_index": 1,
      "image_radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-2",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "2",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-2"
      ]
    },
    {
      "a": 17,
      "radical_index": 2,
      "image_radical_mask": 9,
      "coefficient_power_basis": [
        "2",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ]
    },
    {
      "a": 17,
      "radical_index": 3,
      "image_radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "1"
      ]
    },
    {
      "a": 17,
      "radical_index": 4,
      "image_radical_mask": 2,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1"
      ]
    },
    {
      "a": 19,
      "radical_index": 1,
      "image_radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "2",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-3",
        "0"
      ]
    },
    {
      "a": 19,
      "radical_index": 2,
      "image_radical_mask": 3,
      "coefficient_power_basis": [
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "2",
        "0"
      ]
    },
    {
      "a": 19,
      "radical_index": 3,
      "image_radical_mask": 4,
      "coefficient_power_basis": [
        "-1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 19,
      "radical_index": 4,
      "image_radical_mask": 9,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1"
      ]
    },
    {
      "a": 23,
      "radical_index": 1,
      "image_radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "5",
        "0",
        "1",
        "0",
        "-2",
        "0",
        "-3",
        "0",
        "-3",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "5"
      ]
    },
    {
      "a": 23,
      "radical_index": 2,
      "image_radical_mask": 8,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1"
      ]
    },
    {
      "a": 23,
      "radical_index": 3,
      "image_radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1"
      ]
    },
    {
      "a": 23,
      "radical_index": 4,
      "image_radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-2",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "2",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-2"
      ]
    },
    {
      "a": 29,
      "radical_index": 1,
      "image_radical_mask": 1,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 29,
      "radical_index": 2,
      "image_radical_mask": 2,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 29,
      "radical_index": 3,
      "image_radical_mask": 4,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 29,
      "radical_index": 4,
      "image_radical_mask": 8,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 31,
      "radical_index": 1,
      "image_radical_mask": 1,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 31,
      "radical_index": 2,
      "image_radical_mask": 2,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 31,
      "radical_index": 3,
      "image_radical_mask": 4,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 31,
      "radical_index": 4,
      "image_radical_mask": 8,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 37,
      "radical_index": 1,
      "image_radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "5",
        "0",
        "1",
        "0",
        "-2",
        "0",
        "-3",
        "0",
        "-3",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "5"
      ]
    },
    {
      "a": 37,
      "radical_index": 2,
      "image_radical_mask": 8,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1"
      ]
    },
    {
      "a": 37,
      "radical_index": 3,
      "image_radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1"
      ]
    },
    {
      "a": 37,
      "radical_index": 4,
      "image_radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-2",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "2",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-2"
      ]
    },
    {
      "a": 41,
      "radical_index": 1,
      "image_radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "2",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-3",
        "0"
      ]
    },
    {
      "a": 41,
      "radical_index": 2,
      "image_radical_mask": 3,
      "coefficient_power_basis": [
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "2",
        "0"
      ]
    },
    {
      "a": 41,
      "radical_index": 3,
      "image_radical_mask": 4,
      "coefficient_power_basis": [
        "-1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 41,
      "radical_index": 4,
      "image_radical_mask": 9,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1"
      ]
    },
    {
      "a": 43,
      "radical_index": 1,
      "image_radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-2",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "2",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-2"
      ]
    },
    {
      "a": 43,
      "radical_index": 2,
      "image_radical_mask": 9,
      "coefficient_power_basis": [
        "2",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ]
    },
    {
      "a": 43,
      "radical_index": 3,
      "image_radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "1"
      ]
    },
    {
      "a": 43,
      "radical_index": 4,
      "image_radical_mask": 2,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1"
      ]
    },
    {
      "a": 47,
      "radical_index": 1,
      "image_radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "-2",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "2",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-2"
      ]
    },
    {
      "a": 47,
      "radical_index": 2,
      "image_radical_mask": 9,
      "coefficient_power_basis": [
        "2",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0"
      ]
    },
    {
      "a": 47,
      "radical_index": 3,
      "image_radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "1"
      ]
    },
    {
      "a": 47,
      "radical_index": 4,
      "image_radical_mask": 2,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1"
      ]
    },
    {
      "a": 49,
      "radical_index": 1,
      "image_radical_mask": 1,
      "coefficient_power_basis": [
        "-2",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "2",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-3",
        "0"
      ]
    },
    {
      "a": 49,
      "radical_index": 2,
      "image_radical_mask": 3,
      "coefficient_power_basis": [
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "-1",
        "0",
        "0",
        "0",
        "2",
        "0"
      ]
    },
    {
      "a": 49,
      "radical_index": 3,
      "image_radical_mask": 4,
      "coefficient_power_basis": [
        "-1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 49,
      "radical_index": 4,
      "image_radical_mask": 9,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1"
      ]
    },
    {
      "a": 53,
      "radical_index": 1,
      "image_radical_mask": 1,
      "coefficient_power_basis": [
        "0",
        "5",
        "0",
        "1",
        "0",
        "-2",
        "0",
        "-3",
        "0",
        "-3",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "5"
      ]
    },
    {
      "a": 53,
      "radical_index": 2,
      "image_radical_mask": 8,
      "coefficient_power_basis": [
        "0",
        "-1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "-1"
      ]
    },
    {
      "a": 53,
      "radical_index": 3,
      "image_radical_mask": 4,
      "coefficient_power_basis": [
        "0",
        "0",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "0",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1"
      ]
    },
    {
      "a": 53,
      "radical_index": 4,
      "image_radical_mask": 3,
      "coefficient_power_basis": [
        "0",
        "-2",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "2",
        "0",
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-2"
      ]
    },
    {
      "a": 59,
      "radical_index": 1,
      "image_radical_mask": 1,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 59,
      "radical_index": 2,
      "image_radical_mask": 2,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 59,
      "radical_index": 3,
      "image_radical_mask": 4,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    },
    {
      "a": 59,
      "radical_index": 4,
      "image_radical_mask": 8,
      "coefficient_power_basis": [
        "1",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0"
      ]
    }
  ]
}

==> anc/galois/reference/E_series_Galois_extension_calculation/e8/full_branch_input.gp <==
FP=[[0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [1, 2, 4, 6, 2], [1, 2, 6, 2, 0], [3, 6, 0, 2, 6], [1, 2, 2, 2, 2], [3, 6, 4, 2, 6], [2, 4, 0, 4, 0], [1, 2, 4, 2, 4], [3, 6, 4, 6, 2], [0, 0, 4, 4, 2], [2, 4, 6, 4, 6], [1, 2, 0, 2, 6], [1, 2, 6, 2, 6], [1, 2, 0, 6, 2], [2, 4, 0, 0, 0], [1, 2, 4, 6, 2], [1, 2, 6, 2, 0], [3, 6, 0, 2, 6], [3, 6, 2, 2, 2], [3, 6, 4, 2, 6], [0, 0, 0, 0, 4], [3, 6, 4, 6, 0], [3, 6, 4, 6, 2], [0, 0, 4, 4, 2], [0, 0, 6, 0, 2], [1, 2, 0, 2, 6], [3, 6, 6, 6, 2], [1, 2, 0, 6, 2], [3, 6, 4, 2, 6], [0, 0, 0, 0, 4], [3, 6, 0, 6, 4], [3, 6, 4, 6, 2], [0, 0, 0, 4, 6], [0, 0, 6, 0, 2], [1, 2, 0, 2, 6], [3, 6, 2, 6, 6], [1, 2, 0, 6, 2], [2, 4, 0, 0, 0], [1, 2, 4, 6, 2], [3, 6, 2, 6, 4], [3, 6, 0, 2, 6], [1, 2, 6, 6, 6], [3, 6, 4, 2, 6], [2, 4, 0, 4, 0], [1, 2, 4, 2, 4], [3, 6, 4, 6, 2], [0, 0, 4, 4, 2], [0, 0, 6, 0, 6], [1, 2, 0, 2, 6], [3, 6, 6, 6, 6], [1, 2, 0, 6, 2], [0, 0, 0, 0, 0], [1, 2, 4, 6, 2], [1, 2, 6, 2, 0], [3, 6, 0, 2, 6], [1, 2, 2, 2, 2], [3, 6, 2, 6, 4], [0, 0, 2, 0, 2], [1, 2, 6, 2, 6], [1, 2, 0, 6, 2], [1, 2, 6, 6, 4], [0, 0, 6, 0, 4], [2, 4, 0, 4, 0], [3, 6, 2, 2, 0], [3, 6, 0, 6, 0], [2, 4, 0, 0, 0], [1, 2, 6, 2, 0], [3, 6, 0, 2, 6], [1, 2, 6, 6, 6], [3, 6, 2, 6, 4], [2, 4, 2, 4, 6], [3, 6, 6, 6, 2], [1, 2, 0, 6, 2], [1, 2, 6, 6, 4], [0, 0, 6, 0, 4], [0, 0, 0, 0, 4], [3, 6, 2, 2, 0], [1, 2, 0, 2, 4], [2, 4, 2, 4, 6], [3, 6, 2, 6, 6], [1, 2, 0, 6, 2], [1, 2, 6, 6, 4], [0, 0, 2, 0, 0], [0, 0, 0, 0, 4], [3, 6, 2, 2, 0], [1, 2, 4, 2, 0], [0, 0, 4, 4, 4], [1, 2, 6, 2, 0], [1, 2, 4, 6, 2], [1, 2, 6, 6, 6], [3, 6, 2, 6, 4], [0, 0, 2, 0, 2], [1, 2, 6, 2, 6], [3, 6, 0, 2, 2], [1, 2, 6, 6, 4], [0, 0, 6, 0, 4], [0, 0, 0, 0, 0], [3, 6, 2, 2, 0], [1, 2, 0, 2, 0], [0, 0, 0, 0, 0], [1, 2, 6, 2, 0], [3, 6, 0, 2, 6], [3, 6, 6, 6, 6], [3, 6, 2, 6, 4], [1, 2, 2, 2, 2], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [1, 2, 2, 2, 2], [1, 2, 2, 2, 2], [0, 0, 0, 0, 0], [1, 2, 2, 2, 2], [0, 0, 4, 0, 4], [0, 0, 0, 0, 0], [3, 6, 6, 6, 6], [3, 6, 2, 6, 2], [0, 0, 0, 0, 0], [0, 0, 0, 0, 0], [1, 2, 2, 2, 2], [0, 0, 2, 4, 6], [1, 2, 2, 6, 0], [3, 6, 4, 2, 6], [0, 0, 0, 4, 4], [1, 2, 2, 6, 0], [0, 0, 2, 4, 6], [2, 4, 2, 0, 6], [1, 2, 6, 2, 6], [3, 6, 4, 6, 6], [1, 2, 6, 2, 0], [2, 4, 2, 0, 2], [1, 2, 2, 6, 4], [0, 0, 6, 0, 4], [0, 0, 6, 4, 2], [0, 0, 0, 4, 6], [2, 4, 0, 4, 2], [2, 4, 2, 4, 4], [2, 4, 2, 4, 0], [3, 6, 6, 2, 0], [1, 2, 0, 6, 0], [2, 4, 6, 0, 2], [2, 4, 4, 0, 0], [0, 0, 6, 4, 0], [1, 2, 4, 6, 0], [3, 6, 6, 2, 4], [2, 4, 0, 4, 0], [3, 6, 0, 6, 0], [-1, -1, -1, -1, -1], [3, 6, 4, 6, 6], [0, 0, 0, 4, 4], [1, 2, 0, 6, 4], [0, 0, 4, 0, 6], [1, 2, 0, 6, 4], [2, 4, 4, 0, 0], [-1, -1, -1, -1, -1], [2, 4, 2, 0, 6], [1, 2, 2, 6, 6], [1, 2, 0, 2, 2], [3, 6, 2, 2, 6], [2, 4, 6, 0, 2], [2, 4, 0, 4, 2], [1, 2, 6, 2, 6], [2, 4, 6, 4, 6], [2, 4, 2, 0, 6], [1, 2, 2, 6, 4], [1, 2, 6, 2, 6], [0, 0, 6, 0, 4], [0, 0, 2, 0, 2], [1, 2, 6, 2, 0], [0, 0, 2, 4, 6], [3, 6, 6, 6, 6], [0, 0, 6, 0, 4], [3, 6, 6, 6, 6], [2, 4, 6, 0, 2], [2, 4, 2, 0, 6], [2, 4, 0, 0, 4], [2, 4, 6, 0, 2], [0, 0, 0, 4, 2], [0, 0, 6, 4, 2], [1, 2, 6, 2, 6], [3, 6, 4, 6, 2], [1, 2, 6, 6, 2], [3, 6, 4, 2, 0], [0, 0, 6, 4, 2], [1, 2, 4, 2, 2], [3, 6, 2, 6, 2], [1, 2, 6, 2, 0], [1, 2, 4, 2, 4], [0, 0, 6, 4, 2], [3, 6, 6, 2, 0], [1, 2, 6, 2, 6], [2, 4, 2, 4, 4], [0, 0, 0, 4, 6], [1, 2, 0, 6, 0], [2, 4, 6, 0, 2], [1, 2, 6, 2, 6], [3, 6, 6, 2, 2], [3, 6, 4, 2, 0], [3, 6, 0, 2, 4], [0, 0, 0, 4, 2], [3, 6, 4, 6, 2], [0, 0, 2, 4, 6], [2, 4, 0, 0, 2], [2, 4, 6, 0, 2], [0, 0, 4, 4, 0], [1, 2, 4, 2, 2], [2, 4, 0, 0, 2], [0, 0, 2, 4, 6], [2, 4, 2, 0, 6], [2, 4, 2, 4, 4], [2, 4, 0, 4, 0], [2, 4, 2, 0, 2], [0, 0, 4, 4, 2], [1, 2, 0, 6, 2], [-1, -1, -1, -1, -1], [2, 4, 4, 0, 0], [1, 2, 0, 2, 2], [2, 4, 0, 4, 2], [-1, -1, -1, -1, -1], [1, 2, 6, 2, 0], [0, 0, 6, 0, 0], [0, 0, 4, 4, 0], [2, 4, 6, 0, 0], [2, 4, 6, 0, 2], [3, 6, 6, 2, 4], [1, 2, 2, 2, 2], [0, 0, 6, 4, 0], [0, 0, 6, 4, 2], [3, 6, 2, 6, 2], [3, 6, 2, 6, 2], [1, 2, 4, 2, 4], [2, 4, 2, 0, 6], [0, 0, 4, 4, 2], [2, 4, 6, 4, 6], [2, 4, 0, 4, 0], [0, 0, 2, 4, 6], [0, 0, 2, 4, 4], [0, 0, 4, 0, 4], [1, 2, 6, 2, 0], [-1, -1, -1, -1, -1], [2, 4, 0, 4, 0], [3, 6, 4, 2, 6], [0, 0, 0, 0, 0], [2, 4, 2, 0, 2], [3, 6, 2, 2, 0], [0, 0, 6, 0, 6], [-1, -1, -1, -1, -1], [3, 6, 0, 6, 2], [1, 2, 6, 2, 0], [3, 6, 4, 2, 0], [1, 2, 0, 6, 0], [1, 2, 2, 2, 2], [3, 6, 4, 2, 6], [2, 4, 6, 4, 0], [-1, -1, -1, -1, -1], [0, 0, 6, 0, 6], [0, 0, 4, 4, 2], [1, 2, 2, 6, 0], [3, 6, 2, 6, 4], [3, 6, 4, 6, 6], [1, 2, 0, 2, 6], [0, 0, 0, 4, 2], [2, 4, 2, 0, 2], [0, 0, 0, 0, 4], [1, 2, 0, 2, 4], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [2, 4, 0, 0, 0], [1, 2, 4, 6, 6], [0, 0, 0, 0, 2], [2, 4, 6, 0, 6], [3, 6, 0, 2, 0], [2, 4, 4, 0, 6], [1, 2, 4, 2, 6], [3, 6, 6, 2, 6], [-1, -1, -1, -1, -1], [0, 0, 2, 4, 2], [3, 6, 6, 6, 0], [0, 0, 2, 4, 4], [2, 4, 0, 0, 0], [1, 2, 2, 6, 2], [0, 0, 6, 0, 0], [1, 2, 6, 6, 0], [3, 6, 0, 2, 0], [0, 0, 0, 0, 4], [1, 2, 4, 2, 0], [3, 6, 2, 2, 0], [2, 4, 2, 0, 2], [3, 6, 2, 6, 6], [2, 4, 6, 4, 0], [1, 2, 6, 2, 2], [2, 4, 2, 0, 2], [0, 0, 2, 4, 2], [0, 0, 0, 4, 0], [3, 6, 6, 6, 0], [-1, -1, -1, -1, -1], [2, 4, 0, 4, 4], [1, 2, 6, 2, 2], [2, 4, 2, 0, 0], [-1, -1, -1, -1, -1], [1, 2, 4, 6, 4], [2, 4, 2, 4, 6], [3, 6, 6, 2, 0], [3, 6, 4, 6, 6], [3, 6, 6, 6, 0], [3, 6, 4, 2, 4], [0, 0, 2, 4, 2], [-1, -1, -1, -1, -1], [2, 4, 6, 0, 4], [2, 4, 0, 4, 4], [0, 0, 6, 0, 0], [2, 4, 4, 0, 6], [2, 4, 2, 4, 6], [3, 6, 2, 2, 0], [1, 2, 4, 6, 4], [0, 0, 0, 0, 4], [2, 4, 6, 4, 0], [0, 0, 0, 4, 0], [2, 4, 6, 0, 6], [1, 2, 6, 6, 4], [0, 0, 6, 4, 6], [1, 2, 2, 2, 6], [1, 2, 6, 6, 6], [1, 2, 4, 6, 4], [1, 2, 0, 6, 0], [2, 4, 0, 0, 6], [3, 6, 0, 6, 2], [1, 2, 2, 2, 4], [-1, -1, -1, -1, -1], [0, 0, 4, 0, 0], [3, 6, 6, 6, 2], [0, 0, 2, 4, 4], [0, 0, 0, 0, 2], [0, 0, 0, 4, 2], [3, 6, 4, 6, 4], [-1, -1, -1, -1, -1], [2, 4, 6, 4, 4], [1, 2, 2, 2, 4], [1, 2, 4, 6, 4], [1, 2, 6, 2, 0], [3, 6, 4, 2, 6], [3, 6, 2, 6, 6], [3, 6, 0, 6, 6], [-1, -1, -1, -1, -1], [3, 6, 0, 6, 0], [3, 6, 6, 2, 0], [1, 2, 6, 6, 4], [1, 2, 4, 6, 4], [3, 6, 2, 2, 2], [2, 4, 6, 4, 0], [1, 2, 6, 6, 4], [3, 6, 0, 2, 0], [1, 2, 0, 6, 2], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [1, 2, 0, 2, 2], [2, 4, 4, 4, 4], [1, 2, 0, 6, 0], [3, 6, 6, 6, 0], [-1, -1, -1, -1, -1], [1, 2, 6, 2, 0], [2, 4, 2, 0, 2], [3, 6, 6, 6, 6], [1, 2, 4, 2, 6], [1, 2, 0, 6, 2], [3, 6, 6, 2, 4], [0, 0, 6, 4, 2], [1, 2, 6, 2, 6], [3, 6, 2, 6, 2], [1, 2, 4, 2, 4], [3, 6, 2, 6, 4], [-1, -1, -1, -1, -1], [2, 4, 4, 4, 4], [1, 2, 2, 2, 2], [0, 0, 6, 0, 4], [2, 4, 0, 0, 6], [3, 6, 2, 6, 4], [3, 6, 0, 2, 4], [1, 2, 6, 6, 4], [1, 2, 0, 2, 6], [1, 2, 2, 2, 2], [3, 6, 6, 2, 4], [1, 2, 0, 2, 0], [1, 2, 2, 2, 2], [-1, -1, -1, -1, -1], [0, 0, 4, 0, 4], [3, 6, 4, 2, 6], [2, 4, 4, 4, 4], [0, 0, 6, 4, 6], [1, 2, 6, 6, 4], [0, 0, 6, 0, 6], [-1, -1, -1, -1, -1], [1, 2, 4, 2, 6], [2, 4, 2, 4, 4], [0, 0, 4, 0, 6], [1, 2, 0, 6, 0], [2, 4, 4, 0, 6], [3, 6, 4, 6, 2], [0, 0, 0, 0, 4], [1, 2, 4, 2, 0], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [1, 2, 4, 6, 4], [2, 4, 4, 4, 6], [3, 6, 0, 2, 2], [3, 6, 2, 2, 2], [2, 4, 4, 0, 4], [3, 6, 4, 6, 6], [0, 0, 4, 4, 6], [0, 0, 2, 4, 2], [-1, -1, -1, -1, -1], [1, 2, 6, 6, 6], [2, 4, 6, 0, 0], [1, 2, 2, 2, 4], [1, 2, 4, 6, 4], [2, 4, 6, 0, 6], [3, 6, 6, 2, 0], [2, 4, 6, 4, 0], [2, 4, 4, 0, 4], [0, 0, 0, 0, 4], [1, 2, 0, 2, 4], [1, 2, 6, 2, 2], [0, 0, 6, 4, 6], [0, 0, 4, 4, 2], [0, 0, 2, 4, 2], [3, 6, 6, 6, 2], [3, 6, 0, 6, 2], [1, 2, 2, 6, 2], [3, 6, 0, 2, 0], [-1, -1, -1, -1, -1], [3, 6, 6, 6, 0], [1, 2, 0, 6, 0], [2, 4, 6, 0, 6], [-1, -1, -1, -1, -1], [2, 4, 6, 0, 4], [0, 0, 4, 0, 0], [2, 4, 2, 4, 4], [0, 0, 0, 4, 2], [2, 4, 2, 4, 6], [-1, -1, -1, -1, -1], [0, 0, 4, 0, 0], [3, 6, 2, 6, 6], [2, 4, 2, 0, 0], [-1, -1, -1, -1, -1], [3, 6, 0, 2, 0], [2, 4, 2, 4, 6], [1, 2, 2, 6, 4], [1, 2, 0, 2, 2], [1, 2, 4, 2, 6], [2, 4, 0, 4, 4], [3, 6, 4, 2, 4], [3, 6, 0, 2, 0], [3, 6, 6, 2, 6], [3, 6, 2, 6, 6], [2, 4, 6, 0, 6], [2, 4, 0, 0, 6], [2, 4, 6, 0, 6], [0, 0, 4, 4, 4], [1, 2, 4, 2, 6], [0, 0, 4, 4, 2], [0, 0, 2, 4, 2], [-1, -1, -1, -1, -1], [1, 2, 6, 2, 0], [3, 6, 4, 2, 4], [3, 6, 6, 6, 0], [1, 2, 4, 6, 6], [3, 6, 6, 6, 2], [1, 2, 0, 2, 6], [-1, -1, -1, -1, -1], [3, 6, 4, 6, 4], [1, 2, 6, 6, 0], [-1, -1, -1, -1, -1], [2, 4, 4, 4, 0], [3, 6, 2, 6, 6], [2, 4, 2, 0, 4], [2, 4, 0, 4, 2], [2, 4, 0, 0, 2], [3, 6, 0, 6, 0], [-1, -1, -1, -1, -1], [0, 0, 6, 0, 4], [0, 0, 4, 4, 4], [0, 0, 2, 4, 2], [0, 0, 6, 4, 6], [3, 6, 2, 2, 0], [0, 0, 2, 0, 4], [1, 2, 0, 6, 2], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [0, 0, 4, 0, 6], [3, 6, 4, 2, 4], [0, 0, 0, 0, 0], [0, 0, 2, 0, 4], [-1, -1, -1, -1, -1], [2, 4, 2, 4, 4], [1, 2, 2, 2, 2], [0, 0, 6, 4, 6], [0, 0, 0, 0, 2], [1, 2, 0, 6, 2], [3, 6, 2, 6, 2], [2, 4, 2, 0, 6], [2, 4, 0, 0, 6], [0, 0, 2, 0, 2], [0, 0, 4, 0, 4], [-1, -1, -1, -1, -1], [3, 6, 2, 6, 4], [1, 2, 4, 6, 0], [3, 6, 2, 2, 0], [3, 6, 4, 6, 2], [1, 2, 2, 2, 2], [-1, -1, -1, -1, -1], [0, 0, 0, 0, 0], [1, 2, 2, 2, 2], [2, 4, 2, 4, 0], [0, 0, 4, 4, 2], [0, 0, 0, 0, 0], [2, 4, 2, 4, 2], [3, 6, 4, 2, 6], [2, 4, 4, 0, 0], [3, 6, 6, 2, 4], [0, 0, 2, 4, 6], [2, 4, 0, 4, 0], [3, 6, 0, 6, 0], [-1, -1, -1, -1, -1], [0, 0, 6, 4, 2], [3, 6, 6, 2, 2], [1, 2, 0, 2, 2], [1, 2, 6, 6, 2], [0, 0, 2, 4, 6], [2, 4, 0, 4, 2], [1, 2, 0, 2, 2], [0, 0, 0, 4, 4], [1, 2, 0, 6, 4], [2, 4, 0, 4, 2], [1, 2, 0, 6, 4], [2, 4, 4, 0, 0], [3, 6, 2, 6, 2], [0, 0, 2, 0, 2], [0, 0, 0, 4, 2], [0, 0, 6, 4, 2], [3, 6, 0, 6, 6], [3, 6, 2, 6, 2], [1, 2, 6, 2, 0], [3, 6, 0, 6, 0], [0, 0, 0, 0, 0], [1, 2, 4, 6, 0], [1, 2, 2, 6, 4], [3, 6, 4, 2, 0], [0, 0, 4, 0, 4], [0, 0, 6, 0, 4], [2, 4, 0, 0, 4], [0, 0, 6, 4, 2], [2, 4, 4, 4, 4], [1, 2, 0, 2, 6], [2, 4, 4, 4, 4], [1, 2, 4, 6, 0], [3, 6, 4, 2, 0], [3, 6, 2, 2, 6], [3, 6, 2, 6, 2], [0, 0, 6, 0, 4], [0, 0, 2, 0, 2], [3, 6, 2, 6, 4], [2, 4, 0, 0, 2], [2, 4, 2, 0, 6], [2, 4, 2, 4, 4], [0, 0, 4, 0, 4], [0, 0, 6, 4, 6], [0, 0, 4, 4, 2], [2, 4, 4, 4, 4], [3, 6, 4, 2, 0], [3, 6, 6, 2, 0], [3, 6, 4, 2, 0], [1, 2, 2, 6, 6], [0, 0, 6, 0, 4], [1, 2, 2, 6, 4], [1, 2, 0, 6, 4], [0, 0, 0, 0, 0], [0, 0, 4, 4, 0], [0, 0, 2, 4, 6], [0, 0, 6, 4, 2], [3, 6, 2, 2, 4], [2, 4, 6, 4, 4], [1, 2, 6, 2, 6], [0, 0, 6, 0, 0], [2, 4, 4, 0, 2], [1, 2, 0, 6, 0], [3, 6, 0, 2, 2], [-1, -1, -1, -1, -1], [1, 2, 6, 2, 0], [0, 0, 6, 0, 0], [2, 4, 0, 0, 4], [2, 4, 4, 0, 0], [3, 6, 4, 6, 6], [0, 0, 4, 0, 6], [2, 4, 2, 0, 4], [2, 4, 4, 0, 2], [2, 4, 2, 0, 6], [2, 4, 2, 0, 4], [0, 0, 0, 0, 0], [0, 0, 4, 0, 4], [1, 2, 0, 6, 4], [1, 2, 6, 6, 4], [3, 6, 0, 6, 0], [3, 6, 2, 6, 2], [2, 4, 0, 4, 0], [0, 0, 4, 0, 4], [2, 4, 6, 4, 6], [3, 6, 2, 6, 2], [0, 0, 2, 4, 4], [1, 2, 4, 6, 2], [1, 2, 6, 2, 0], [1, 2, 4, 6, 2], [1, 2, 6, 2, 0], [1, 2, 4, 6, 2], [3, 6, 2, 6, 4], [1, 2, 4, 6, 2], [1, 2, 6, 2, 0], [3, 6, 4, 6, 2], [0, 0, 4, 4, 2], [2, 4, 6, 4, 6], [3, 6, 4, 6, 2], [0, 0, 4, 4, 2], [0, 0, 6, 0, 2], [3, 6, 4, 6, 2], [0, 0, 0, 4, 6], [0, 0, 6, 0, 2], [3, 6, 4, 6, 2], [0, 0, 4, 4, 2], [0, 0, 6, 0, 6], [1, 2, 0, 2, 6], [1, 2, 6, 2, 6], [1, 2, 0, 2, 6], [3, 6, 6, 6, 2], [1, 2, 0, 2, 6], [3, 6, 2, 6, 6], [1, 2, 0, 2, 6], [3, 6, 6, 6, 6], [3, 6, 0, 2, 6], [1, 2, 2, 2, 2], [3, 6, 0, 2, 6], [3, 6, 2, 2, 2], [3, 6, 0, 2, 6], [1, 2, 6, 6, 6], [3, 6, 0, 2, 6], [1, 2, 2, 2, 2], [1, 2, 0, 6, 2], [1, 2, 0, 6, 2], [1, 2, 0, 6, 2], [1, 2, 0, 6, 2], [0, 0, 0, 4, 4], [0, 0, 2, 0, 2], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [1, 2, 6, 2, 0], [0, 0, 2, 0, 2], [2, 4, 0, 0, 4], [2, 4, 4, 0, 0], [2, 4, 6, 0, 4], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [0, 0, 4, 4, 0], [0, 0, 2, 0, 2], [2, 4, 0, 4, 2], [2, 4, 0, 4, 2], [0, 0, 0, 0, 0], [1, 2, 4, 6, 6], [0, 0, 0, 4, 2], [1, 2, 0, 6, 0], [2, 4, 4, 4, 6], [1, 2, 4, 2, 6], [-1, -1, -1, -1, -1], [3, 6, 2, 6, 4], [2, 4, 6, 0, 6], [1, 2, 2, 6, 2], [0, 0, 0, 4, 4], [1, 2, 0, 2, 4], [1, 2, 2, 6, 4], [2, 4, 4, 4, 6], [1, 2, 0, 2, 4], [2, 4, 4, 0, 0], [2, 4, 2, 4, 4], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [0, 0, 6, 4, 2], [1, 2, 2, 6, 4], [2, 4, 2, 4, 4], [2, 4, 4, 0, 0], [2, 4, 4, 0, 0], [0, 0, 2, 4, 4], [3, 6, 4, 6, 6], [0, 0, 4, 4, 0], [3, 6, 0, 6, 4], [1, 2, 2, 2, 4], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [1, 2, 6, 6, 2], [0, 0, 6, 0, 0], [3, 6, 6, 2, 0], [1, 2, 4, 6, 0], [2, 4, 4, 4, 4], [2, 4, 2, 4, 4], [3, 6, 2, 6, 4], [3, 6, 4, 2, 4], [-1, -1, -1, -1, -1], [2, 4, 4, 0, 4], [3, 6, 0, 2, 0], [3, 6, 6, 6, 0], [2, 4, 4, 4, 4], [3, 6, 0, 2, 2], [2, 4, 0, 0, 2], [-1, -1, -1, -1, -1], [2, 4, 2, 4, 4], [1, 2, 6, 6, 6], [0, 0, 2, 4, 2], [2, 4, 4, 0, 0], [3, 6, 0, 6, 4], [3, 6, 6, 2, 0], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [3, 6, 6, 2, 2], [0, 0, 2, 4, 4], [1, 2, 2, 2, 4], [1, 2, 4, 6, 0], [0, 0, 0, 4, 4], [2, 4, 2, 0, 4], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [0, 0, 2, 4, 6], [3, 6, 2, 6, 4], [2, 4, 2, 0, 4], [0, 0, 0, 4, 4], [0, 0, 0, 0, 0], [-1, -1, -1, -1, -1], [1, 2, 4, 6, 4], [2, 4, 0, 0, 0], [2, 4, 6, 4, 0], [3, 6, 0, 2, 6], [3, 6, 2, 2, 2], [2, 4, 4, 0, 0], [0, 0, 2, 0, 2], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [1, 2, 2, 2, 2], [2, 4, 6, 0, 4], [2, 4, 0, 4, 2], [0, 0, 0, 4, 4], [2, 4, 6, 0, 4], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [0, 0, 4, 0, 6], [2, 4, 6, 0, 4], [0, 0, 0, 0, 0], [2, 4, 0, 0, 0], [2, 4, 4, 0, 0], [1, 2, 0, 2, 2], [0, 0, 4, 0, 6], [2, 4, 4, 4, 4], [3, 6, 4, 2, 4], [3, 6, 6, 6, 0], [0, 0, 0, 0, 0], [2, 4, 6, 4, 0], [0, 0, 0, 4, 4], [2, 4, 6, 4, 6], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [1, 2, 6, 2, 0], [2, 4, 6, 4, 6], [0, 0, 4, 4, 0], [2, 4, 0, 4, 2], [3, 6, 6, 2, 0], [0, 0, 2, 4, 4], [2, 4, 4, 4, 4], [0, 0, 6, 0, 0], [1, 2, 6, 2, 0], [3, 6, 4, 2, 4], [-1, -1, -1, -1, -1], [0, 0, 0, 4, 0], [1, 2, 4, 6, 4], [3, 6, 6, 6, 0], [2, 4, 2, 4, 6], [1, 2, 2, 6, 6], [1, 2, 4, 6, 6], [0, 0, 6, 0, 0], [3, 6, 2, 2, 6], [2, 4, 6, 4, 2], [2, 4, 4, 4, 6], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [2, 4, 0, 0, 4], [3, 6, 4, 6, 6], [2, 4, 4, 0, 6], [2, 4, 6, 0, 2], [0, 0, 6, 0, 2], [2, 4, 4, 0, 6], [3, 6, 6, 6, 0], [0, 0, 6, 0, 2], [1, 2, 2, 6, 6], [3, 6, 4, 6, 6], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [1, 2, 0, 6, 4], [0, 0, 0, 4, 2], [1, 2, 0, 2, 2], [3, 6, 6, 2, 2], [3, 6, 4, 2, 4], [2, 4, 4, 4, 6], [1, 2, 4, 2, 6], [-1, -1, -1, -1, -1], [1, 2, 6, 2, 0], [2, 4, 6, 0, 6], [1, 2, 2, 6, 2], [1, 2, 2, 6, 4], [2, 4, 2, 0, 4], [0, 0, 0, 0, 0], [-1, -1, -1, -1, -1], [3, 6, 0, 2, 0], [0, 0, 4, 4, 4], [2, 4, 6, 4, 0], [0, 0, 6, 0, 2], [3, 6, 2, 2, 6], [3, 6, 0, 2, 2], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [1, 2, 0, 6, 4], [2, 4, 4, 4, 6], [1, 2, 4, 6, 6], [1, 2, 6, 6, 2], [2, 4, 2, 4, 6], [0, 0, 4, 4, 6], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [0, 0, 4, 4, 0], [3, 6, 4, 2, 6], [0, 0, 4, 0, 6], [2, 4, 2, 0, 6], [-1, -1, -1, -1, -1], [0, 0, 6, 0, 0], [1, 2, 6, 6, 6], [0, 0, 2, 4, 2], [1, 2, 4, 6, 2], [3, 6, 2, 2, 2], [2, 4, 6, 4, 6], [2, 4, 4, 0, 0], [2, 4, 6, 0, 4], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [2, 4, 0, 4, 2], [0, 0, 2, 4, 0], [0, 0, 0, 0, 0], [0, 0, 2, 0, 2], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [3, 6, 6, 6, 6], [2, 4, 6, 0, 4], [2, 4, 0, 4, 2], [0, 0, 4, 4, 4], [3, 6, 2, 6, 4], [0, 0, 6, 0, 0], [2, 4, 0, 0, 4], [0, 0, 6, 4, 6], [3, 6, 6, 6, 6], [3, 6, 0, 6, 2], [2, 4, 2, 0, 2], [0, 0, 0, 0, 2], [1, 2, 6, 2, 0], [0, 0, 6, 0, 4], [1, 2, 6, 6, 4], [1, 2, 0, 2, 0], [3, 6, 4, 6, 2], [0, 0, 0, 4, 6], [0, 0, 6, 0, 2], [0, 0, 4, 4, 2], [0, 0, 6, 0, 2], [3, 6, 2, 2, 0], [1, 2, 4, 2, 4], [2, 4, 2, 4, 0], [0, 0, 0, 0, 0], [1, 2, 4, 2, 2], [3, 6, 6, 6, 2], [3, 6, 2, 6, 6], [0, 0, 4, 0, 4], [3, 6, 0, 2, 6], [1, 2, 2, 2, 2], [2, 4, 6, 0, 4], [0, 0, 4, 4, 4], [0, 0, 4, 4, 4], [1, 2, 2, 2, 2], [0, 0, 2, 4, 4], [1, 2, 0, 6, 2], [1, 2, 6, 2, 0], [0, 0, 6, 0, 6], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [1, 2, 6, 6, 4], [2, 4, 2, 0, 2], [2, 4, 0, 4, 0], [3, 6, 0, 6, 2], [3, 6, 6, 6, 0], [2, 4, 2, 0, 0], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [3, 6, 6, 6, 0], [3, 6, 4, 6, 6], [1, 2, 0, 2, 6], [2, 4, 0, 4, 4], [1, 2, 4, 6, 4], [1, 2, 2, 2, 4], [3, 6, 4, 6, 4], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [2, 4, 2, 4, 4], [0, 0, 0, 0, 2], [3, 6, 0, 2, 0], [0, 0, 4, 0, 0], [2, 4, 6, 4, 4], [3, 6, 2, 6, 4], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [2, 4, 2, 0, 2], [2, 4, 0, 0, 6], [0, 0, 2, 0, 4], [2, 4, 4, 4, 4], [1, 2, 6, 2, 0], [0, 0, 6, 0, 6], [0, 0, 6, 0, 4], [1, 2, 2, 2, 2], [3, 6, 4, 2, 0], [0, 0, 4, 4, 2], [0, 0, 0, 0, 0], [3, 6, 4, 2, 6], [3, 6, 6, 6, 0], [2, 4, 6, 0, 4], [2, 4, 6, 0, 0], [2, 4, 4, 0, 6], [2, 4, 4, 0, 6], [3, 6, 4, 2, 4], [2, 4, 0, 4, 4], [0, 0, 0, 0, 4], [2, 4, 2, 4, 6], [1, 2, 2, 2, 4], [3, 6, 0, 6, 0], [1, 2, 6, 6, 0], [3, 6, 4, 2, 6], [0, 0, 0, 0, 4], [1, 2, 4, 6, 4], [3, 6, 6, 2, 0], [3, 6, 0, 6, 4], [3, 6, 2, 6, 6], [3, 6, 2, 6, 4], [1, 2, 2, 2, 2], [1, 2, 0, 2, 6], [1, 2, 6, 6, 4], [3, 6, 0, 2, 4], [1, 2, 0, 6, 2], [1, 2, 2, 2, 2], [2, 4, 0, 4, 0], [-1, -1, -1, -1, -1], [3, 6, 4, 6, 6], [2, 4, 0, 0, 0], [3, 6, 0, 2, 0], [-1, -1, -1, -1, -1], [2, 4, 6, 0, 6], [1, 2, 6, 6, 6], [1, 2, 4, 2, 6], [3, 6, 6, 6, 6], [1, 2, 2, 6, 0], [2, 4, 2, 0, 2], [3, 6, 2, 2, 0], [2, 4, 6, 4, 0], [1, 2, 6, 6, 4], [3, 6, 0, 2, 0], [3, 6, 6, 2, 4], [0, 0, 2, 4, 6], [-1, -1, -1, -1, -1], [3, 6, 4, 2, 2], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [1, 2, 6, 6, 4], [2, 4, 2, 4, 6], [2, 4, 0, 0, 4], [0, 0, 0, 0, 0], [3, 6, 4, 2, 2], [-1, -1, -1, -1, -1], [2, 4, 6, 0, 2], [0, 0, 2, 4, 6], [0, 0, 0, 0, 2], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [3, 6, 2, 2, 6], [1, 2, 0, 2, 4], [1, 2, 6, 6, 4], [3, 6, 4, 2, 0], [-1, -1, -1, -1, -1], [3, 6, 4, 2, 2], [3, 6, 2, 6, 2], [0, 0, 6, 0, 6], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [3, 6, 4, 6, 6], [1, 2, 2, 2, 4], [2, 4, 6, 0, 6], [1, 2, 6, 2, 2], [3, 6, 0, 6, 6], [0, 0, 6, 0, 6], [3, 6, 6, 6, 0], [0, 0, 2, 4, 0], [2, 4, 6, 0, 0], [2, 4, 4, 0, 6], [2, 4, 4, 0, 6], [3, 6, 4, 2, 4], [0, 0, 4, 0, 0], [0, 0, 0, 0, 4], [2, 4, 2, 4, 6], [0, 0, 2, 4, 6], [-1, -1, -1, -1, -1], [3, 6, 4, 2, 2], [0, 0, 6, 0, 4], [1, 2, 2, 6, 6], [1, 2, 0, 2, 4], [1, 2, 4, 6, 0], [0, 0, 0, 0, 2], [-1, -1, -1, -1, -1], [3, 6, 2, 6, 2], [0, 0, 0, 0, 0], [3, 6, 4, 6, 2], [1, 2, 6, 6, 4], [0, 0, 2, 4, 6], [0, 0, 4, 0, 6], [2, 4, 6, 4, 2], [0, 0, 4, 4, 0], [0, 0, 2, 0, 0], [0, 0, 4, 0, 4], [-1, -1, -1, -1, -1], [0, 0, 4, 0, 6], [0, 0, 2, 4, 6], [0, 0, 0, 4, 6], [0, 0, 2, 0, 0], [0, 0, 4, 0, 4], [0, 0, 6, 0, 6], [2, 4, 4, 0, 6], [0, 0, 2, 4, 4], [3, 6, 2, 6, 6], [2, 4, 2, 0, 2], [0, 0, 4, 4, 6], [0, 0, 6, 0, 2], [0, 0, 0, 0, 4], [0, 0, 0, 0, 4], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [0, 0, 0, 4, 4], [1, 2, 4, 6, 6], [0, 0, 0, 0, 2], [2, 4, 6, 0, 2], [-1, -1, -1, -1, -1], [0, 0, 6, 4, 2], [1, 2, 2, 2, 4], [2, 4, 6, 0, 0], [0, 0, 4, 4, 0], [0, 0, 0, 0, 4], [0, 0, 2, 4, 6], [1, 2, 2, 6, 4], [2, 4, 2, 4, 0], [0, 0, 6, 0, 6], [-1, -1, -1, -1, -1], [3, 6, 0, 6, 6], [0, 0, 6, 0, 6], [0, 0, 4, 4, 6], [0, 0, 2, 4, 6], [-1, -1, -1, -1, -1], [1, 2, 0, 6, 6], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [1, 2, 6, 6, 4], [0, 0, 6, 0, 2], [0, 0, 4, 4, 0], [2, 4, 4, 4, 4], [3, 6, 4, 2, 2], [-1, -1, -1, -1, -1], [0, 0, 2, 4, 6], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [2, 4, 4, 4, 6], [2, 4, 2, 4, 4], [0, 0, 6, 0, 4], [3, 6, 2, 6, 6], [0, 0, 2, 4, 2], [2, 4, 2, 0, 0], [1, 2, 6, 2, 0], [1, 2, 0, 2, 0], [3, 6, 6, 2, 0], [1, 2, 4, 6, 6], [2, 4, 0, 4, 4], [1, 2, 0, 6, 0], [1, 2, 6, 6, 0], [1, 2, 0, 2, 4], [1, 2, 2, 2, 6], [-1, -1, -1, -1, -1], [0, 0, 6, 4, 2], [2, 4, 4, 4, 6], [0, 0, 6, 0, 2], [2, 4, 4, 0, 0], [0, 0, 6, 0, 4], [2, 4, 4, 4, 4], [-1, -1, -1, -1, -1], [0, 0, 0, 0, 2], [2, 4, 2, 0, 6], [2, 4, 0, 0, 6], [2, 4, 2, 4, 0], [0, 0, 0, 0, 0], [-1, -1, -1, -1, -1], [1, 2, 4, 6, 2], [0, 0, 2, 0, 0], [3, 6, 2, 2, 6], [3, 6, 0, 6, 4], [3, 6, 4, 2, 0], [0, 0, 4, 0, 6], [-1, -1, -1, -1, -1], [1, 2, 2, 2, 2], [0, 0, 4, 0, 4], [1, 2, 4, 2, 2], [3, 6, 6, 2, 4], [1, 2, 4, 6, 6], [1, 2, 2, 6, 4], [1, 2, 2, 6, 4], [0, 0, 6, 4, 6], [1, 2, 6, 2, 2], [3, 6, 6, 6, 2], [1, 2, 0, 2, 4], [0, 0, 0, 0, 4], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [3, 6, 4, 2, 0], [2, 4, 4, 4, 6], [3, 6, 0, 2, 2], [3, 6, 2, 2, 6], [-1, -1, -1, -1, -1], [1, 2, 2, 6, 6], [0, 0, 2, 4, 4], [3, 6, 6, 6, 0], [3, 6, 0, 2, 4], [0, 0, 0, 0, 4], [0, 0, 6, 0, 4], [3, 6, 6, 2, 0], [3, 6, 4, 2, 0], [-1, -1, -1, -1, -1], [0, 0, 6, 0, 6], [2, 4, 0, 0, 2], [-1, -1, -1, -1, -1], [1, 2, 4, 2, 2], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [1, 2, 6, 6, 4], [0, 0, 6, 4, 6], [0, 0, 4, 0, 4], [3, 6, 0, 6, 2], [3, 6, 0, 6, 0], [3, 6, 2, 6, 4], [1, 2, 2, 2, 2], [3, 6, 4, 6, 2], [3, 6, 2, 2, 0], [3, 6, 0, 2, 4], [1, 2, 0, 6, 2], [3, 6, 6, 6, 6], [3, 6, 4, 2, 2], [0, 0, 4, 0, 6], [0, 0, 6, 0, 6], [2, 4, 4, 0, 6], [0, 0, 2, 4, 4], [3, 6, 2, 6, 6], [0, 0, 6, 4, 6], [0, 0, 4, 4, 6], [0, 0, 6, 0, 2], [0, 0, 0, 0, 4], [1, 2, 0, 6, 6], [3, 6, 4, 2, 6], [3, 6, 2, 2, 4], [3, 6, 2, 2, 4], [2, 4, 6, 0, 6], [1, 2, 2, 2, 6], [1, 2, 6, 2, 2], [3, 6, 0, 6, 4], [0, 0, 6, 0, 4], [3, 6, 6, 6, 6], [1, 2, 0, 6, 4], [0, 0, 4, 4, 2], [0, 0, 0, 0, 0], [1, 2, 0, 6, 2], [0, 0, 0, 0, 0], [-1, -1, -1, -1, -1], [2, 4, 6, 0, 6], [1, 2, 6, 6, 6], [3, 6, 0, 6, 2], [3, 6, 4, 6, 6], [0, 0, 4, 4, 4], [1, 2, 4, 6, 4], [3, 6, 2, 6, 2], [1, 2, 0, 6, 0], [1, 2, 6, 6, 4], [3, 6, 0, 6, 2], [0, 0, 4, 4, 2], [0, 0, 2, 4, 2], [1, 2, 4, 2, 6], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [3, 6, 2, 2, 0], [0, 0, 6, 4, 6], [0, 0, 4, 0, 4], [1, 2, 4, 2, 6], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [1, 2, 2, 2, 4], [1, 2, 0, 2, 2], [3, 6, 4, 6, 2], [0, 0, 4, 0, 0], [3, 6, 0, 2, 0], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [0, 0, 2, 0, 4], [2, 4, 0, 4, 2], [1, 2, 0, 6, 0], [2, 4, 4, 4, 0], [0, 0, 6, 0, 4], [-1, -1, -1, -1, -1], [0, 0, 6, 4, 6], [0, 0, 4, 4, 2], [2, 4, 6, 4, 0], [0, 0, 0, 0, 0], [1, 2, 4, 2, 4], [-1, -1, -1, -1, -1], [2, 4, 0, 4, 2], [1, 2, 4, 6, 4], [2, 4, 4, 0, 4], [-1, -1, -1, -1, -1], [1, 2, 2, 6, 2], [0, 0, 2, 4, 2], [0, 0, 0, 0, 2], [2, 4, 2, 4, 2], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [3, 6, 2, 2, 0], [0, 0, 6, 0, 2], [0, 0, 4, 4, 0], [2, 4, 4, 4, 4], [1, 2, 0, 6, 6], [-1, -1, -1, -1, -1], [0, 0, 2, 4, 6], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [1, 2, 2, 6, 6], [3, 6, 0, 6, 4], [3, 6, 6, 2, 4], [1, 2, 4, 6, 0], [-1, -1, -1, -1, -1], [1, 2, 4, 6, 2], [1, 2, 2, 2, 2], [-1, -1, -1, -1, -1], [1, 2, 0, 2, 2], [3, 6, 6, 6, 0], [0, 0, 2, 4, 2], [3, 6, 2, 6, 6], [1, 2, 4, 2, 2], [3, 6, 4, 6, 0], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [3, 6, 4, 2, 0], [0, 0, 0, 4, 2], [3, 6, 4, 6, 6], [1, 2, 2, 6, 6], [-1, -1, -1, -1, -1], [3, 6, 2, 2, 6], [0, 0, 6, 0, 0], [1, 2, 2, 6, 4], [3, 6, 0, 2, 4], [3, 6, 4, 6, 0], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [3, 6, 2, 2, 0], [2, 4, 2, 4, 6], [2, 4, 0, 0, 4], [0, 0, 0, 0, 0], [1, 2, 0, 6, 6], [-1, -1, -1, -1, -1], [2, 4, 6, 0, 2], [0, 0, 4, 0, 6], [0, 0, 2, 0, 4], [2, 4, 6, 4, 4], [1, 2, 2, 2, 6], [2, 4, 2, 0, 2], [3, 6, 0, 6, 4], [-1, -1, -1, -1, -1], [-1, -1, -1, -1, -1], [2, 4, 4, 0, 0], [1, 2, 4, 2, 6], [2, 4, 0, 0, 2], [2, 4, 2, 0, 6], [-1, -1, -1, -1, -1], [0, 0, 2, 4, 6], [3, 6, 2, 2, 4], [2, 4, 6, 4, 0], [2, 4, 0, 0, 4], [3, 6, 0, 6, 4], [3, 6, 2, 2, 0], [2, 4, 2, 0, 2], [2, 4, 0, 4, 0], [1, 2, 4, 2, 6], [3, 6, 4, 6, 4], [-1, -1, -1, -1, -1], [1, 2, 2, 6, 2], [0, 0, 2, 4, 2], [2, 4, 4, 4, 6], [2, 4, 0, 4, 2], [3, 6, 0, 2, 0], [0, 0, 0, 4, 0], [2, 4, 6, 4, 6], [3, 6, 2, 6, 4], [3, 6, 2, 6, 4], [3, 6, 2, 6, 4], [3, 6, 2, 6, 4], [2, 4, 6, 4, 6], [0, 0, 4, 4, 0], [0, 0, 2, 0, 2], [2, 4, 0, 4, 2], [2, 4, 0, 0, 4]];


==> anc/galois/reference/E_series_Galois_extension_calculation/e8/full_branches.gp <==
default(parisize,1000000000);
default(realprecision,100);
P=polcyclo(60,y);z=Mod(y,P);nf=nfinit(P);zz=exp(Pi*I/30);
Q(n)=(z^n-z^(-n))/(z-z^(-1));
ev(v)=real(subst(lift(v),y,zz));
gsigma(v,a)=subst(lift(v),y,z^a);
check(c,s)=if(!c,print("FAIL: ",s);quit(1));
read("full_forms.gp");read("full_branch_input.gp");
B=[Q(7),Q(7)+1,Q(11)+1];pr=vector(8,j,prod(k=1,3,if(bittest(j-1,k-1),B[k],1)));
ps=[1,7,11,13];
for(pa=1,4,a=ps[pa];for(j=1,#FP,if(FP[j][1]>=0,mask=AC[j][1];cc=AC[j][2];r=cc^2*pr[mask+1];sr=gsigma(r,a);sra=if(ev(sr)>0,sr,-sr);ph=FP[j][pa+1];check(I^(2*a*FP[j][1])*sr==I^ph*sra,Str("exact full squared branch ",a,",",j));v=I^(a*FP[j][1])*ev(gsigma(cc,a))*prod(k=1,3,if(bittest(mask,k-1),sqrt(ev(gsigma(B[k],a))+0.*I),1));tv=exp(Pi*I*ph/4)*sqrt(abs(ev(sr)));ratio=v/tv;rr=round(real(ratio));ii=round(imag(ratio));check(abs(ratio-rr-I*ii)<10^-70,Str("sign rounding ",a,",",j));check(ii==0 && abs(rr)==1,"ratio is sign");print(a,"|",j,"|",mask,"|",rr,"|",ii))));
quit;


==> anc/galois/reference/E_series_Galois_extension_calculation/e8/full_forms.gp <==
AC=[[0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [1, Mod(5*y^15 + 9*y^13 - 5/3*y^11 - 44/3*y^9 - 9*y^7 + 19/3*y^5 + 22/3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(5*y^15 + 9*y^13 - 5/3*y^11 - 44/3*y^9 - 9*y^7 + 19/3*y^5 + 22/3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(5*y^15 + 9*y^13 - 5/3*y^11 - 44/3*y^9 - 9*y^7 + 19/3*y^5 + 22/3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(5*y^15 + 9*y^13 - 5/3*y^11 - 44/3*y^9 - 9*y^7 + 19/3*y^5 + 22/3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [-1, 0], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(5*y^15 + 9*y^13 - 5/3*y^11 - 44/3*y^9 - 9*y^7 + 19/3*y^5 + 22/3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(361/20*y^14 + 43/10*y^12 - 133/20*y^10 - 219/20*y^8 - 57/5*y^6 - 19/4*y^4 + 47/20*y^2 + 187/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/6*y^14 - 5/12*y^12 + y^10 + 17/12*y^8 + 1/6*y^6 - 5/6*y^4 - 7/12*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(361/20*y^14 + 43/10*y^12 - 133/20*y^10 - 219/20*y^8 - 57/5*y^6 - 19/4*y^4 + 47/20*y^2 + 187/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [0, Mod(-7/6*y^14 - 5/12*y^12 + y^10 + 17/12*y^8 + 1/6*y^6 - 5/6*y^4 - 7/12*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [0, Mod(361/20*y^14 + 43/10*y^12 - 133/20*y^10 - 219/20*y^8 - 57/5*y^6 - 19/4*y^4 + 47/20*y^2 + 187/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(361/20*y^14 + 43/10*y^12 - 133/20*y^10 - 219/20*y^8 - 57/5*y^6 - 19/4*y^4 + 47/20*y^2 + 187/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [0, 1], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/6*y^14 - 5/12*y^12 + y^10 + 17/12*y^8 + 1/6*y^6 - 5/6*y^4 - 7/12*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(361/20*y^14 + 43/10*y^12 - 133/20*y^10 - 219/20*y^8 - 57/5*y^6 - 19/4*y^4 + 47/20*y^2 + 187/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [0, 1], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-30*y^15 + 61*y^13 - 127/3*y^11 + 154/3*y^9 - 61*y^7 + 51*y^5 - 70*y^3 + 127/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-30*y^15 + 61*y^13 - 127/3*y^11 + 154/3*y^9 - 61*y^7 + 51*y^5 - 70*y^3 + 127/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-30*y^15 + 61*y^13 - 127/3*y^11 + 154/3*y^9 - 61*y^7 + 51*y^5 - 70*y^3 + 127/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-30*y^15 + 61*y^13 - 127/3*y^11 + 154/3*y^9 - 61*y^7 + 51*y^5 - 70*y^3 + 127/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(-30*y^15 + 61*y^13 - 127/3*y^11 + 154/3*y^9 - 61*y^7 + 51*y^5 - 70*y^3 + 127/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [-1, 0], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/6*y^14 - 5/12*y^12 + y^10 + 17/12*y^8 + 1/6*y^6 - 5/6*y^4 - 7/12*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/6*y^14 - 5/12*y^12 + y^10 + 17/12*y^8 + 1/6*y^6 - 5/6*y^4 - 7/12*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)]];
AC=[[0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [0, 1], [1, Mod(5*y^15 + 9*y^13 - 5/3*y^11 - 44/3*y^9 - 9*y^7 + 19/3*y^5 + 22/3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(5*y^15 + 9*y^13 - 5/3*y^11 - 44/3*y^9 - 9*y^7 + 19/3*y^5 + 22/3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(5*y^15 + 9*y^13 - 5/3*y^11 - 44/3*y^9 - 9*y^7 + 19/3*y^5 + 22/3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(5*y^15 + 9*y^13 - 5/3*y^11 - 44/3*y^9 - 9*y^7 + 19/3*y^5 + 22/3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [-1, 0], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(5*y^15 + 9*y^13 - 5/3*y^11 - 44/3*y^9 - 9*y^7 + 19/3*y^5 + 22/3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(361/20*y^14 + 43/10*y^12 - 133/20*y^10 - 219/20*y^8 - 57/5*y^6 - 19/4*y^4 + 47/20*y^2 + 187/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/6*y^14 - 5/12*y^12 + y^10 + 17/12*y^8 + 1/6*y^6 - 5/6*y^4 - 7/12*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(361/20*y^14 + 43/10*y^12 - 133/20*y^10 - 219/20*y^8 - 57/5*y^6 - 19/4*y^4 + 47/20*y^2 + 187/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [0, Mod(-7/6*y^14 - 5/12*y^12 + y^10 + 17/12*y^8 + 1/6*y^6 - 5/6*y^4 - 7/12*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [0, Mod(361/20*y^14 + 43/10*y^12 - 133/20*y^10 - 219/20*y^8 - 57/5*y^6 - 19/4*y^4 + 47/20*y^2 + 187/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(361/20*y^14 + 43/10*y^12 - 133/20*y^10 - 219/20*y^8 - 57/5*y^6 - 19/4*y^4 + 47/20*y^2 + 187/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [0, 1], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/6*y^14 - 5/12*y^12 + y^10 + 17/12*y^8 + 1/6*y^6 - 5/6*y^4 - 7/12*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(361/20*y^14 + 43/10*y^12 - 133/20*y^10 - 219/20*y^8 - 57/5*y^6 - 19/4*y^4 + 47/20*y^2 + 187/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(-14/5*y^14 - 9/10*y^12 + 6/5*y^10 + 21/10*y^8 + 8/5*y^6 + 2/5*y^4 - 3/10*y^2 - 14/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [0, 1], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-30*y^15 + 61*y^13 - 127/3*y^11 + 154/3*y^9 - 61*y^7 + 51*y^5 - 70*y^3 + 127/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-30*y^15 + 61*y^13 - 127/3*y^11 + 154/3*y^9 - 61*y^7 + 51*y^5 - 70*y^3 + 127/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-30*y^15 + 61*y^13 - 127/3*y^11 + 154/3*y^9 - 61*y^7 + 51*y^5 - 70*y^3 + 127/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-30*y^15 + 61*y^13 - 127/3*y^11 + 154/3*y^9 - 61*y^7 + 51*y^5 - 70*y^3 + 127/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [-1, 0], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(-30*y^15 + 61*y^13 - 127/3*y^11 + 154/3*y^9 - 61*y^7 + 51*y^5 - 70*y^3 + 127/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [-1, 0], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-14/3*y^15 + 7/3*y^13 - 2*y^11 + 23/3*y^9 - 7/3*y^7 + 11/3*y^5 - 8*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(1/6*y^15 - 31/3*y^13 + 28/3*y^11 - 6*y^9 + 31/3*y^7 - 11/3*y^5 + 7*y^3 - 28/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(3*y^15 + 25/3*y^13 - 25/3*y^11 + 2*y^9 - 25/3*y^7 + 1/3*y^5 - 2*y^3 + 25/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(2*y^14 + 7/20*y^12 - 17/15*y^10 - 89/60*y^8 - 13/15*y^6 + 4/15*y^4 + 47/60*y^2 + 14/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-5/4*y^15 + 5/6*y^13 - 1/12*y^11 + 11/12*y^9 - 5/6*y^7 + 5/3*y^5 - 5/3*y^3 + 1/12*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(11/15*y^14 + 7/15*y^12 - 2/5*y^10 - 13/15*y^8 - 1/3*y^6 + 1/15*y^4 - 1/15*y^2 + 5/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-3/2*y^15 - 7/3*y^13 + 3/2*y^11 + 2*y^9 + 7/3*y^7 - 1/2*y^5 - 7/6*y^3 - 3/2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, 1], [6, Mod(1/15*y^14 - 4/15*y^12 - 1/5*y^10 + 1/15*y^8 + 2/15*y^6 + 1/3*y^4 + 7/15*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-y^14 + 3/5*y^12 + 1/30*y^10 - 17/30*y^8 + 29/30*y^6 + 14/15*y^4 - 19/30*y^2 - 11/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(5/6*y^14 - 1/3*y^12 - 1/6*y^10 + 1/6*y^8 - 2/3*y^6 - 1/2*y^4 + 1/2*y^2 + 1/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(8/3*y^15 + 4*y^13 - 5/3*y^11 - 16/3*y^9 - 4*y^7 + 5/3*y^5 + 3*y^3 + 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(5/6*y^15 - 5/6*y^13 - 1/6*y^9 + 5/6*y^7 - 3/2*y^5 + y^3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^15 - 2/3*y^13 + y^11 + 5/3*y^9 + 2/3*y^7 + 4/3*y^5 - 2*y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [-1, 0], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-35/12*y^14 - 1/60*y^12 + 73/60*y^10 + 37/30*y^8 + 17/10*y^6 + 29/60*y^4 - 6/5*y^2 - 53/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(-13/6*y^15 + 77/30*y^13 - 17/15*y^11 + 13/6*y^9 - 77/30*y^7 + 33/10*y^5 - 18/5*y^3 + 17/15*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-5/4*y^14 - 7/6*y^12 + 3/4*y^10 + 23/12*y^8 + 1/2*y^6 - 1/4*y^4 + 5/12*y^2 - 7/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-13/30*y^15 - 1/2*y^13 + 4/5*y^11 - 7/20*y^9 + 1/2*y^7 + 5/12*y^5 + 1/20*y^3 - 4/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-1/5*y^15 - 51/20*y^13 + 39/20*y^11 - 9/20*y^9 + 51/20*y^7 - 11/10*y^5 + 21/20*y^3 - 39/20*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [-1, 0], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(-44/15*y^14 - 17/30*y^12 + 77/60*y^10 + 37/20*y^8 + 33/20*y^6 + 11/30*y^4 - 43/60*y^2 - 71/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [2, Mod(-23/12*y^14 - 1/3*y^12 + 17/12*y^10 + 7/4*y^8 + 1/2*y^6 - 11/12*y^4 - 13/12*y^2 - 1/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(-8/3*y^14 - 1/3*y^12 + 4/3*y^10 + 5/3*y^8 + 4/3*y^6 - y^2 - 3/2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(5/2*y^14 - 23/30*y^12 - 13/15*y^10 - 1/10*y^8 - 49/30*y^6 - 23/30*y^4 + 49/30*y^2 + 9/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [4, Mod(-23/15*y^15 - 3/2*y^13 + 3/5*y^11 + 14/5*y^9 + 3/2*y^7 - 1/3*y^5 - 19/10*y^3 - 3/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [6, Mod(1/6*y^15 + 1/30*y^13 - 17/30*y^11 + 5/6*y^9 - 1/30*y^7 - 3/5*y^5 - 3/10*y^3 + 17/30*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [-1, 0], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [7, Mod(26/15*y^14 - 2/15*y^12 - 13/30*y^10 - 3/10*y^8 - 13/10*y^6 - 13/15*y^4 + 17/30*y^2 + 47/30, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-y^14 - 1/2*y^12 + 1/12*y^10 + 7/12*y^8 + 11/12*y^6 + 5/6*y^4 + 5/12*y^2 - 25/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [1, Mod(-2*y^14 + 1/2*y^10 + 1/2*y^8 + 3/2*y^6 + y^4 - 1/2*y^2 - 2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/6*y^14 - 5/12*y^12 + y^10 + 17/12*y^8 + 1/6*y^6 - 5/6*y^4 - 7/12*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [5, Mod(-17/3*y^14 - 14/15*y^12 + 9/5*y^10 + 41/15*y^8 + 58/15*y^6 + 31/15*y^4 - 13/15*y^2 - 361/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [3, Mod(7/6*y^14 - 1/6*y^12 + 1/6*y^8 - 7/6*y^6 - 7/6*y^4 + 1/6*y^2 + 5/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)], [0, Mod(-7/6*y^14 - 5/12*y^12 + y^10 + 17/12*y^8 + 1/6*y^6 - 5/6*y^4 - 7/12*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)]];


==> anc/galois/reference/E_series_Galois_extension_calculation/e8/full_gauge.py <==
#!/usr/bin/env python3
"""Solve the full E8 primary sign gauge over F2, with optional lift signs."""
import json, os, shutil, subprocess
from pathlib import Path
HERE=Path(__file__).resolve().parent
base=HERE.parent
data=json.loads((base/'all_triplets.json').read_text())['30']
fields=[tuple(v) for v in data['fields2']]
rows={p:[] for p in [1,7,11,13]}
gp = os.environ.get('GP') or os.environ.get('PARI_GP') or shutil.which('gp') or str(base/'pari/usr/bin/gp')
r = subprocess.run([gp, '-q', '-f', 'full_branches.gp'], cwd=HERE, capture_output=True, text=True, check=True)
if any(v.strip().startswith('***') and 'Warning:' not in v for v in r.stderr.splitlines()): raise RuntimeError(r.stderr)
for line in r.stdout.splitlines():
 p,n,mask,re,im=map(int,line.split('|'));assert im==0 and abs(re)==1
 row=mask
 for f in data['triplets'][n-1]['spins2']:row^=1<<(3+fields.index(tuple(f)))
 rows[p].append((row,int(re<0),n))
def solve(eq,n):
 basis={}
 for bits,b,r in eq:
  while bits:
   i=bits.bit_length()-1
   if i in basis:bits^=basis[i][0];b^=basis[i][1]
   else:basis[i]=(bits,b);break
  if not bits and b:return None
 sol=0
 for i in sorted(basis):
  bits,b=basis[i]
  if ((bits&sol).bit_count()%2)^b:sol|=1<<i
 assert all(((bits&sol).bit_count()%2)==b for bits,b,_ in eq)
 return sol,len(basis)
out={}
for p,eq in rows.items():
 # Fix the principal lifts to all three source generators and vacuum sign.
 eq += [(1<<j,0,'principal lift') for j in range(3)]
 eq += [(1<<3,0,'vacuum')]
 s=solve(eq,35);assert s,(p,'no full gauge')
 sol,rank=s
 out[p]={'lift_signs':[(-1)**((sol>>i)&1) for i in range(3)],'minus_fields2':[list(f) for j,f in enumerate(fields) if (sol>>(j+3))&1],'rank_with_three_lifts_and_vacuum_fixed':rank,'checked_nonzero_unordered_triples':len(rows[p])-4}
 print(p,out[p])
(HERE/'full_gauges.json').write_text(json.dumps(out,indent=2))


==> anc/galois/reference/E_series_Galois_extension_calculation/e8/full_gauges.json <==
{
  "1": {
    "lift_signs": [
      1,
      1,
      1
    ],
    "minus_fields2": [],
    "rank_with_three_lifts_and_vacuum_fixed": 35,
    "checked_nonzero_unordered_triples": 1203
  },
  "7": {
    "lift_signs": [
      1,
      1,
      1
    ],
    "minus_fields2": [
      [
        0,
        10
      ],
      [
        0,
        18
      ],
      [
        0,
        28
      ],
      [
        6,
        6
      ],
      [
        6,
        12
      ],
      [
        6,
        22
      ],
      [
        10,
        0
      ],
      [
        10,
        10
      ],
      [
        10,
        18
      ],
      [
        12,
        6
      ],
      [
        12,
        16
      ],
      [
        12,
        22
      ],
      [
        16,
        12
      ],
      [
        16,
        16
      ],
      [
        18,
        0
      ],
      [
        18,
        10
      ],
      [
        18,
        18
      ],
      [
        22,
        6
      ],
      [
        22,
        12
      ],
      [
        28,
        0
      ]
    ],
    "rank_with_three_lifts_and_vacuum_fixed": 35,
    "checked_nonzero_unordered_triples": 1203
  },
  "11": {
    "lift_signs": [
      1,
      1,
      1
    ],
    "minus_fields2": [
      [
        0,
        10
      ],
      [
        6,
        6
      ],
      [
        6,
        12
      ],
      [
        6,
        16
      ],
      [
        10,
        0
      ],
      [
        10,
        10
      ],
      [
        10,
        28
      ],
      [
        12,
        6
      ],
      [
        12,
        12
      ],
      [
        12,
        16
      ],
      [
        16,
        6
      ],
      [
        16,
        12
      ],
      [
        16,
        16
      ],
      [
        18,
        18
      ],
      [
        22,
        22
      ],
      [
        28,
        10
      ]
    ],
    "rank_with_three_lifts_and_vacuum_fixed": 35,
    "checked_nonzero_unordered_triples": 1203
  },
  "13": {
    "lift_signs": [
      1,
      1,
      1
    ],
    "minus_fields2": [
      [
        0,
        10
      ],
      [
        0,
        18
      ],
      [
        6,
        6
      ],
      [
        6,
        12
      ],
      [
        6,
        16
      ],
      [
        6,
        22
      ],
      [
        10,
        0
      ],
      [
        10,
        10
      ],
      [
        10,
        18
      ],
      [
        10,
        28
      ],
      [
        12,
        6
      ],
      [
        12,
        12
      ],
      [
        12,
        16
      ],
      [
        12,
        22
      ],
      [
        16,
        6
      ],
      [
        16,
        12
      ],
      [
        16,
        22
      ],
      [
        18,
        0
      ],
      [
        18,
        10
      ],
      [
        18,
        18
      ],
      [
        18,
        28
      ],
      [
        22,
        6
      ],
      [
        22,
        12
      ],
      [
        22,
        16
      ],
      [
        28,
        10
      ],
      [
        28,
        18
      ]
    ],
    "rank_with_three_lifts_and_vacuum_fixed": 35,
    "checked_nonzero_unordered_triples": 1203
  }
}

==> anc/galois/reference/E_series_Galois_extension_calculation/e8/squareclasses_data.gp <==
RS=[Mod(361/20*y^14 + 43/10*y^12 - 133/20*y^10 - 219/20*y^8 - 57/5*y^6 - 19/4*y^4 + 47/20*y^2 + 187/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-7/6*y^14 - 5/12*y^12 + y^10 + 17/12*y^8 + 1/6*y^6 - 5/6*y^4 - 7/12*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 1, Mod(361/20*y^14 + 43/10*y^12 - 133/20*y^10 - 219/20*y^8 - 57/5*y^6 - 19/4*y^4 + 47/20*y^2 + 187/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-7/6*y^14 - 5/12*y^12 + y^10 + 17/12*y^8 + 1/6*y^6 - 5/6*y^4 - 7/12*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(286*y^14 + 2020/9*y^12 - 3260/9*y^10 - 1760/3*y^8 + 686/9*y^6 + 3946/9*y^4 + 1240/9*y^2 - 1103/9, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-44/3*y^14 - 28/3*y^12 + 155/9*y^10 + 239/9*y^8 - 23/9*y^6 - 178/9*y^4 - 71/9*y^2 + 53/9, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-61/15*y^14 + 16/5*y^12 + 28/15*y^10 - 4/3*y^8 + 11/5*y^6 + 1/3*y^4 - 76/15*y^2 + 34/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-44/3*y^14 - 28/3*y^12 + 155/9*y^10 + 239/9*y^8 - 23/9*y^6 - 178/9*y^4 - 71/9*y^2 + 53/9, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-25/9*y^14 + 23/9*y^12 + 2/3*y^10 - 17/9*y^8 + 19/9*y^6 + 13/9*y^4 - 29/9*y^2 + 5/9, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(77/18*y^14 + 59/12*y^12 - 59/9*y^10 - 413/36*y^8 + 41/18*y^6 + 53/6*y^4 + 59/36*y^2 - 91/36, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-157/12*y^14 - 151/15*y^12 + 253/15*y^10 + 404/15*y^8 - 227/60*y^6 - 413/20*y^4 - 34/5*y^2 + 33/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-19/12*y^14 + 47/20*y^12 + 9/20*y^10 - 19/10*y^8 + 17/15*y^6 + 41/60*y^4 - 14/5*y^2 + 101/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-71/30*y^14 + 31/60*y^12 + 77/60*y^10 + 23/30*y^8 + 13/12*y^6 - 1/5*y^4 - 9/5*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-25/9*y^14 + 23/9*y^12 + 2/3*y^10 - 17/9*y^8 + 19/9*y^6 + 13/9*y^4 - 29/9*y^2 + 5/9, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-35/12*y^14 + 13/12*y^12 + 17/12*y^10 + 1/3*y^8 + 3/2*y^6 + 1/12*y^4 - 5/2*y^2 + 7/36, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(23/30*y^14 + 77/60*y^12 - 23/30*y^10 - 41/20*y^8 + 23/30*y^4 - 31/60*y^2 + 13/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-19/12*y^14 + 47/20*y^12 + 9/20*y^10 - 19/10*y^8 + 17/15*y^6 + 41/60*y^4 - 14/5*y^2 + 101/60, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-27/16*y^14 + 23/48*y^12 + 43/24*y^10 + 21/16*y^8 - 5/48*y^6 - 91/48*y^4 - 109/48*y^2 + 55/24, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-19/48*y^14 + 67/48*y^12 - 47/48*y^10 - 19/8*y^8 + 11/8*y^6 + 113/48*y^4 - 5/12*y^2 - 7/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-71/30*y^14 + 31/60*y^12 + 77/60*y^10 + 23/30*y^8 + 13/12*y^6 - 1/5*y^4 - 9/5*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-19/48*y^14 + 67/48*y^12 - 47/48*y^10 - 19/8*y^8 + 11/8*y^6 + 113/48*y^4 - 5/12*y^2 - 7/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-19/16*y^14 - 11/16*y^12 + 7/4*y^10 + 39/16*y^8 - 9/16*y^6 - 37/16*y^4 - 17/16*y^2 + 23/16, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(77/18*y^14 + 59/12*y^12 - 59/9*y^10 - 413/36*y^8 + 41/18*y^6 + 53/6*y^4 + 59/36*y^2 - 91/36, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-35/12*y^14 + 13/12*y^12 + 17/12*y^10 + 1/3*y^8 + 3/2*y^6 + 1/12*y^4 - 5/2*y^2 + 7/36, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-157/12*y^14 - 151/15*y^12 + 253/15*y^10 + 404/15*y^8 - 227/60*y^6 - 413/20*y^4 - 34/5*y^2 + 33/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(23/30*y^14 + 77/60*y^12 - 23/30*y^10 - 41/20*y^8 + 23/30*y^4 - 31/60*y^2 + 13/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-47/18*y^14 + 13/18*y^12 + 133/144*y^10 + 29/144*y^8 + 27/16*y^6 + 55/72*y^4 - 79/48*y^2 - 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(17/12*y^14 + 161/240*y^12 - 53/240*y^10 - 107/120*y^8 - 287/240*y^6 - 39/40*y^4 - 9/20*y^2 + 53/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(17/12*y^14 + 161/240*y^12 - 53/240*y^10 - 107/120*y^8 - 287/240*y^6 - 39/40*y^4 - 9/20*y^2 + 53/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-261/80*y^14 - 3/20*y^12 + 3/5*y^10 + 3/4*y^8 + 213/80*y^6 + 33/16*y^4 - 9/20*y^2 - 321/80, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-358/9*y^14 - 17/9*y^12 + 173/9*y^10 + 190/9*y^8 + 185/9*y^6 + 4/3*y^4 - 52/3*y^2 - 179/9, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 0, Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1/10*y^14 + 37/30*y^12 + 1/4*y^10 - 59/60*y^8 - 3/20*y^6 - 2/5*y^4 - 89/60*y^2 + 21/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-64/9*y^14 + 224/45*y^12 + 41/15*y^10 - 101/45*y^8 + 197/45*y^6 + 74/45*y^4 - 347/45*y^2 + 331/180, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-35/12*y^14 + 13/12*y^12 + 17/12*y^10 + 1/3*y^8 + 3/2*y^6 + 1/12*y^4 - 5/2*y^2 + 7/36, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-526/9*y^14 + 80/9*y^12 + 200/9*y^10 + 40/3*y^8 + 326/9*y^6 + 14*y^4 - 280/9*y^2 - 85/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 0, Mod(23/30*y^14 + 77/60*y^12 - 23/30*y^10 - 41/20*y^8 + 23/30*y^4 - 31/60*y^2 + 13/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-27/16*y^14 + 23/48*y^12 + 43/24*y^10 + 21/16*y^8 - 5/48*y^6 - 91/48*y^4 - 109/48*y^2 + 55/24, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(19/12*y^14 + 329/240*y^12 - 69/80*y^10 - 67/30*y^8 - 173/240*y^6 + 17/120*y^4 - 61/120*y^2 + 183/80, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-287/48*y^14 + 91/48*y^12 + 31/9*y^10 + 223/144*y^8 + 365/144*y^6 - 131/144*y^4 - 769/144*y^2 + 185/144, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-19/48*y^14 + 67/48*y^12 - 47/48*y^10 - 19/8*y^8 + 11/8*y^6 + 113/48*y^4 - 5/12*y^2 - 7/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-19/48*y^14 + 67/48*y^12 - 47/48*y^10 - 19/8*y^8 + 11/8*y^6 + 113/48*y^4 - 5/12*y^2 - 7/6, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-583/240*y^14 - 23/60*y^12 + 311/240*y^10 + 403/240*y^8 + 17/15*y^6 - 13/80*y^4 - 73/80*y^2 - 51/40, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-3/8*y^14 + 121/48*y^12 - 5/6*y^10 - 161/48*y^8 + 29/24*y^6 + 49/24*y^4 - 27/16*y^2 + 35/48, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-19/16*y^14 - 11/16*y^12 + 7/4*y^10 + 39/16*y^8 - 9/16*y^6 - 37/16*y^4 - 17/16*y^2 + 23/16, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-35/12*y^14 + 13/12*y^12 + 17/12*y^10 + 1/3*y^8 + 3/2*y^6 + 1/12*y^4 - 5/2*y^2 + 7/36, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-47/18*y^14 + 13/18*y^12 + 133/144*y^10 + 29/144*y^8 + 27/16*y^6 + 55/72*y^4 - 79/48*y^2 - 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(17/12*y^14 + 161/240*y^12 - 53/240*y^10 - 107/120*y^8 - 287/240*y^6 - 39/40*y^4 - 9/20*y^2 + 53/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(23/30*y^14 + 77/60*y^12 - 23/30*y^10 - 41/20*y^8 + 23/30*y^4 - 31/60*y^2 + 13/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(17/12*y^14 + 161/240*y^12 - 53/240*y^10 - 107/120*y^8 - 287/240*y^6 - 39/40*y^4 - 9/20*y^2 + 53/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-261/80*y^14 - 3/20*y^12 + 3/5*y^10 + 3/4*y^8 + 213/80*y^6 + 33/16*y^4 - 9/20*y^2 - 321/80, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-3385/36*y^14 - 115/18*y^12 + 69/2*y^10 + 368/9*y^8 + 2143/36*y^6 + 901/36*y^4 - 253/9*y^2 - 229/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 0, Mod(7309/60*y^14 + 979/30*y^12 - 2569/60*y^10 - 1509/20*y^8 - 79*y^6 - 2171/60*y^4 + 611/60*y^2 + 1633/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 0, Mod(361/20*y^14 + 43/10*y^12 - 133/20*y^10 - 219/20*y^8 - 57/5*y^6 - 19/4*y^4 + 47/20*y^2 + 187/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-7/6*y^14 - 5/12*y^12 + y^10 + 17/12*y^8 + 1/6*y^6 - 5/6*y^4 - 7/12*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(361/20*y^14 + 43/10*y^12 - 133/20*y^10 - 219/20*y^8 - 57/5*y^6 - 19/4*y^4 + 47/20*y^2 + 187/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-7/6*y^14 - 5/12*y^12 + y^10 + 17/12*y^8 + 1/6*y^6 - 5/6*y^4 - 7/12*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(20709/40*y^14 + 9039/80*y^12 - 1461/8*y^10 - 23649/80*y^8 - 3351/10*y^6 - 6099/40*y^4 + 5571/80*y^2 + 43389/80, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-17/2*y^14 - 89/80*y^12 + 481/240*y^10 + 187/60*y^8 + 1559/240*y^6 + 539/120*y^4 - 107/120*y^2 - 1241/120, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-17/2*y^14 - 89/80*y^12 + 481/240*y^10 + 187/60*y^8 + 1559/240*y^6 + 539/120*y^4 - 107/120*y^2 - 1241/120, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-161/72*y^14 - 59/36*y^12 + 413/144*y^10 + 649/144*y^8 - 91/144*y^6 - 7/2*y^4 - 59/48*y^2 + 173/144, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1/10*y^14 + 37/30*y^12 + 1/4*y^10 - 59/60*y^8 - 3/20*y^6 - 2/5*y^4 - 89/60*y^2 + 21/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(19/12*y^14 + 329/240*y^12 - 69/80*y^10 - 67/30*y^8 - 173/240*y^6 + 17/120*y^4 - 61/120*y^2 + 183/80, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-583/240*y^14 - 23/60*y^12 + 311/240*y^10 + 403/240*y^8 + 17/15*y^6 - 13/80*y^4 - 73/80*y^2 - 51/40, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-64/9*y^14 + 224/45*y^12 + 41/15*y^10 - 101/45*y^8 + 197/45*y^6 + 74/45*y^4 - 347/45*y^2 + 331/180, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-287/48*y^14 + 91/48*y^12 + 31/9*y^10 + 223/144*y^8 + 365/144*y^6 - 131/144*y^4 - 769/144*y^2 + 185/144, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-3/8*y^14 + 121/48*y^12 - 5/6*y^10 - 161/48*y^8 + 29/24*y^6 + 49/24*y^4 - 27/16*y^2 + 35/48, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(739/240*y^14 + 61/60*y^12 - 223/240*y^10 - 467/240*y^8 - 43/20*y^6 - 293/240*y^4 - 7/80*y^2 + 977/240, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-433/144*y^14 + 1139/720*y^12 + 211/240*y^10 - 253/360*y^8 + 383/180*y^6 + 899/720*y^4 - 443/180*y^2 - 431/720, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-433/144*y^14 + 1139/720*y^12 + 211/240*y^10 - 253/360*y^8 + 383/180*y^6 + 899/720*y^4 - 443/180*y^2 - 431/720, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1637/144*y^14 + 239/36*y^12 + 52/9*y^10 - 31/36*y^8 + 805/144*y^6 - 3/16*y^4 - 149/12*y^2 + 665/144, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-358/9*y^14 - 17/9*y^12 + 173/9*y^10 + 190/9*y^8 + 185/9*y^6 + 4/3*y^4 - 52/3*y^2 - 179/9, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-526/9*y^14 + 80/9*y^12 + 200/9*y^10 + 40/3*y^8 + 326/9*y^6 + 14*y^4 - 280/9*y^2 - 85/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 0, 0, Mod(-3385/36*y^14 - 115/18*y^12 + 69/2*y^10 + 368/9*y^8 + 2143/36*y^6 + 901/36*y^4 - 253/9*y^2 - 229/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(7309/60*y^14 + 979/30*y^12 - 2569/60*y^10 - 1509/20*y^8 - 79*y^6 - 2171/60*y^4 + 611/60*y^2 + 1633/12, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 0, 0, Mod(-41953/9*y^14 - 7693/9*y^12 + 14959/9*y^10 + 22652/9*y^8 + 8998/3*y^6 + 12035/9*y^4 - 2422/3*y^2 - 41600/9, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 0, 0, 0];
TS=[Mod(20709/40*y^14 + 9039/80*y^12 - 1461/8*y^10 - 23649/80*y^8 - 3351/10*y^6 - 6099/40*y^4 + 5571/80*y^2 + 43389/80, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-161/72*y^14 - 59/36*y^12 + 413/144*y^10 + 649/144*y^8 - 91/144*y^6 - 7/2*y^4 - 59/48*y^2 + 173/144, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-61/15*y^14 + 16/5*y^12 + 28/15*y^10 - 4/3*y^8 + 11/5*y^6 + 1/3*y^4 - 76/15*y^2 + 34/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-27/16*y^14 + 23/48*y^12 + 43/24*y^10 + 21/16*y^8 - 5/48*y^6 - 91/48*y^4 - 109/48*y^2 + 55/24, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-19/16*y^14 - 11/16*y^12 + 7/4*y^10 + 39/16*y^8 - 9/16*y^6 - 37/16*y^4 - 17/16*y^2 + 23/16, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(739/240*y^14 + 61/60*y^12 - 223/240*y^10 - 467/240*y^8 - 43/20*y^6 - 293/240*y^4 - 7/80*y^2 + 977/240, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1637/144*y^14 + 239/36*y^12 + 52/9*y^10 - 31/36*y^8 + 805/144*y^6 - 3/16*y^4 - 149/12*y^2 + 665/144, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(20709/40*y^14 + 9039/80*y^12 - 1461/8*y^10 - 23649/80*y^8 - 3351/10*y^6 - 6099/40*y^4 + 5571/80*y^2 + 43389/80, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-161/72*y^14 - 59/36*y^12 + 413/144*y^10 + 649/144*y^8 - 91/144*y^6 - 7/2*y^4 - 59/48*y^2 + 173/144, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-61/15*y^14 + 16/5*y^12 + 28/15*y^10 - 4/3*y^8 + 11/5*y^6 + 1/3*y^4 - 76/15*y^2 + 34/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-27/16*y^14 + 23/48*y^12 + 43/24*y^10 + 21/16*y^8 - 5/48*y^6 - 91/48*y^4 - 109/48*y^2 + 55/24, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-19/16*y^14 - 11/16*y^12 + 7/4*y^10 + 39/16*y^8 - 9/16*y^6 - 37/16*y^4 - 17/16*y^2 + 23/16, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(739/240*y^14 + 61/60*y^12 - 223/240*y^10 - 467/240*y^8 - 43/20*y^6 - 293/240*y^4 - 7/80*y^2 + 977/240, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1637/144*y^14 + 239/36*y^12 + 52/9*y^10 - 31/36*y^8 + 805/144*y^6 - 3/16*y^4 - 149/12*y^2 + 665/144, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-12778760/27*y^14 - 29955400/81*y^12 + 48469000/81*y^10 + 78424400/81*y^8 - 10132720/81*y^6 - 58601720/81*y^4 - 6171200/27*y^2 + 16395205/81, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-26849/27*y^14 - 2305/3*y^12 + 101440/81*y^10 + 163675/81*y^8 - 20893/81*y^6 - 122333/81*y^4 - 39205/81*y^2 + 11473/27, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-61/15*y^14 + 16/5*y^12 + 28/15*y^10 - 4/3*y^8 + 11/5*y^6 + 1/3*y^4 - 76/15*y^2 + 34/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-14581/225*y^14 + 10184/225*y^12 + 6256/225*y^10 - 3928/225*y^8 + 37*y^6 + 2069/225*y^4 - 1096/15*y^2 + 5333/225, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-26849/27*y^14 - 2305/3*y^12 + 101440/81*y^10 + 163675/81*y^8 - 20893/81*y^6 - 122333/81*y^4 - 39205/81*y^2 + 11473/27, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2615/81*y^14 + 524/27*y^12 + 1259/81*y^10 - 313/81*y^8 + 452/27*y^6 + 97/81*y^4 - 2831/81*y^2 + 317/27, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-118915/648*y^14 - 90565/648*y^12 + 99415/432*y^10 + 479375/1296*y^8 - 60415/1296*y^6 - 89665/324*y^4 - 117115/1296*y^2 + 17005/216, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-248359/240*y^14 - 4042/5*y^12 + 13087/10*y^10 + 21171/10*y^8 - 65729/240*y^6 - 379817/240*y^4 - 5003/10*y^2 + 106487/240, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2807/120*y^14 + 3881/240*y^12 + 2557/240*y^10 - 331/60*y^8 + 1019/80*y^6 + 25/12*y^4 - 1073/40*y^2 + 7087/720, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1469/240*y^14 + 859/240*y^12 + 161/48*y^10 - 9/40*y^8 + 83/30*y^6 - 47/80*y^4 - 104/15*y^2 + 247/80, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2615/81*y^14 + 524/27*y^12 + 1259/81*y^10 - 313/81*y^8 + 452/27*y^6 + 97/81*y^4 - 2831/81*y^2 + 317/27, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2807/216*y^14 + 3881/432*y^12 + 2557/432*y^10 - 331/108*y^8 + 1019/144*y^6 + 125/108*y^4 - 1073/72*y^2 + 7087/1296, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-337/120*y^14 + 9/40*y^12 + 751/240*y^10 + 697/240*y^8 - 77/240*y^6 - 69/20*y^4 - 161/48*y^2 + 409/120, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-27/16*y^14 + 23/48*y^12 + 43/24*y^10 + 21/16*y^8 - 5/48*y^6 - 91/48*y^4 - 109/48*y^2 + 55/24, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-19/16*y^14 - 11/16*y^12 + 7/4*y^10 + 39/16*y^8 - 9/16*y^6 - 37/16*y^4 - 17/16*y^2 + 23/16, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2807/120*y^14 + 3881/240*y^12 + 2557/240*y^10 - 331/60*y^8 + 1019/80*y^6 + 25/12*y^4 - 1073/40*y^2 + 7087/720, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-11155/768*y^14 + 265/1152*y^12 + 30055/2304*y^10 + 29525/2304*y^8 + 1705/1152*y^6 - 26645/2304*y^4 - 10195/768*y^2 + 10025/1152, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2039/192*y^14 - 4457/768*y^12 + 3257/256*y^10 + 3557/192*y^8 - 1615/768*y^6 - 5693/384*y^4 - 2657/384*y^2 + 2365/384, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1469/240*y^14 + 859/240*y^12 + 161/48*y^10 - 9/40*y^8 + 83/30*y^6 - 47/80*y^4 - 104/15*y^2 + 247/80, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2039/192*y^14 - 4457/768*y^12 + 3257/256*y^10 + 3557/192*y^8 - 1615/768*y^6 - 5693/384*y^4 - 2657/384*y^2 + 2365/384, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2963/256*y^14 - 553/64*y^12 + 3791/256*y^10 + 6003/256*y^8 - 207/64*y^6 - 4619/256*y^4 - 1579/256*y^2 + 1515/256, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-118915/648*y^14 - 90565/648*y^12 + 99415/432*y^10 + 479375/1296*y^8 - 60415/1296*y^6 - 89665/324*y^4 - 117115/1296*y^2 + 17005/216, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2807/216*y^14 + 3881/432*y^12 + 2557/432*y^10 - 331/108*y^8 + 1019/144*y^6 + 125/108*y^4 - 1073/72*y^2 + 7087/1296, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-248359/240*y^14 - 4042/5*y^12 + 13087/10*y^10 + 21171/10*y^8 - 65729/240*y^6 - 379817/240*y^4 - 5003/10*y^2 + 106487/240, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-337/120*y^14 + 9/40*y^12 + 751/240*y^10 + 697/240*y^8 - 77/240*y^6 - 69/20*y^4 - 161/48*y^2 + 409/120, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-58315/20736*y^14 + 31735/6912*y^12 + 15385/10368*y^10 - 64435/20736*y^8 + 27545/20736*y^6 - 1075/6912*y^4 - 125975/20736*y^2 + 54145/10368, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(8557/1280*y^14 + 1639/768*y^12 - 1483/768*y^10 - 1561/384*y^8 - 1141/240*y^6 - 10841/3840*y^4 - 13/64*y^2 + 34373/3840, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(8557/1280*y^14 + 1639/768*y^12 - 1483/768*y^10 - 1561/384*y^8 - 1141/240*y^6 - 10841/3840*y^4 - 13/64*y^2 + 34373/3840, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(122409/6400*y^14 + 153/50*y^12 - 3753/800*y^10 - 6201/800*y^8 - 18477/1280*y^6 - 62361/6400*y^4 + 261/160*y^2 + 75429/3200, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(39793/81*y^14 + 27995/81*y^12 - 2195/81*y^10 - 30190/81*y^8 - 37598/81*y^6 - 11801/27*y^4 - 8600/27*y^2 + 96484/81, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(0, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-61/15*y^14 + 16/5*y^12 + 28/15*y^10 - 4/3*y^8 + 11/5*y^6 + 1/3*y^4 - 76/15*y^2 + 34/15, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-11663/3600*y^14 + 6347/1200*y^12 + 3077/1800*y^10 - 12887/3600*y^8 + 5509/3600*y^6 - 43/240*y^4 - 5039/720*y^2 + 10829/1800, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-767/5*y^14 + 14251/135*y^12 + 5953/90*y^10 - 10643/270*y^8 + 7853/90*y^6 + 190/9*y^4 - 46361/270*y^2 + 13151/240, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2807/216*y^14 + 3881/432*y^12 + 2557/432*y^10 - 331/108*y^8 + 1019/144*y^6 + 125/108*y^4 - 1073/72*y^2 + 7087/1296, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(17024/81*y^14 + 133760/81*y^12 + 1520/27*y^10 - 129200/81*y^8 - 21584/81*y^6 - 26144/81*y^4 - 138320/81*y^2 + 8063/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(0, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-337/120*y^14 + 9/40*y^12 + 751/240*y^10 + 697/240*y^8 - 77/240*y^6 - 69/20*y^4 - 161/48*y^2 + 409/120, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-27/16*y^14 + 23/48*y^12 + 43/24*y^10 + 21/16*y^8 - 5/48*y^6 - 91/48*y^4 - 109/48*y^2 + 55/24, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-19/16*y^14 - 11/16*y^12 + 7/4*y^10 + 39/16*y^8 - 9/16*y^6 - 37/16*y^4 - 17/16*y^2 + 23/16, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-11155/768*y^14 + 265/1152*y^12 + 30055/2304*y^10 + 29525/2304*y^8 + 1705/1152*y^6 - 26645/2304*y^4 - 10195/768*y^2 + 10025/1152, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(39793/11520*y^14 + 5599/2304*y^12 - 439/2304*y^10 - 3019/1152*y^8 - 18799/5760*y^6 - 11801/3840*y^4 - 215/96*y^2 + 24121/2880, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-143575/2304*y^14 + 57265/1728*y^12 + 75395/2304*y^10 - 2875/6912*y^8 + 17045/576*y^6 - 2405/768*y^4 - 455245/6912*y^2 + 162665/6912, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2039/192*y^14 - 4457/768*y^12 + 3257/256*y^10 + 3557/192*y^8 - 1615/768*y^6 - 5693/384*y^4 - 2657/384*y^2 + 2365/384, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2039/192*y^14 - 4457/768*y^12 + 3257/256*y^10 + 3557/192*y^8 - 1615/768*y^6 - 5693/384*y^4 - 2657/384*y^2 + 2365/384, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(1361/640*y^14 + 1433/3840*y^12 + 125/384*y^10 - 61/1280*y^8 - 1177/480*y^6 - 5333/1920*y^4 - 2683/3840*y^2 + 18187/3840, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-25571/1152*y^14 + 3293/1152*y^12 + 12919/768*y^10 + 32171/2304*y^8 + 12385/2304*y^6 - 6593/576*y^4 - 45343/2304*y^2 + 10415/1152, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2963/256*y^14 - 553/64*y^12 + 3791/256*y^10 + 6003/256*y^8 - 207/64*y^6 - 4619/256*y^4 - 1579/256*y^2 + 1515/256, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2807/216*y^14 + 3881/432*y^12 + 2557/432*y^10 - 331/108*y^8 + 1019/144*y^6 + 125/108*y^4 - 1073/72*y^2 + 7087/1296, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-58315/20736*y^14 + 31735/6912*y^12 + 15385/10368*y^10 - 64435/20736*y^8 + 27545/20736*y^6 - 1075/6912*y^4 - 125975/20736*y^2 + 54145/10368, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(8557/1280*y^14 + 1639/768*y^12 - 1483/768*y^10 - 1561/384*y^8 - 1141/240*y^6 - 10841/3840*y^4 - 13/64*y^2 + 34373/3840, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-337/120*y^14 + 9/40*y^12 + 751/240*y^10 + 697/240*y^8 - 77/240*y^6 - 69/20*y^4 - 161/48*y^2 + 409/120, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(8557/1280*y^14 + 1639/768*y^12 - 1483/768*y^10 - 1561/384*y^8 - 1141/240*y^6 - 10841/3840*y^4 - 13/64*y^2 + 34373/3840, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(122409/6400*y^14 + 153/50*y^12 - 3753/800*y^10 - 6201/800*y^8 - 18477/1280*y^6 - 62361/6400*y^4 + 261/160*y^2 + 75429/3200, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(11806363/1296*y^14 + 871907/324*y^12 - 85468/27*y^10 - 1897523/324*y^8 - 7703899/1296*y^6 - 3601435/1296*y^4 + 153709/324*y^2 + 13739417/1296, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(0, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(262731/10*y^14 + 1407097/240*y^12 - 278501/30*y^10 - 727021/48*y^8 - 254846/15*y^6 - 231191/30*y^4 + 273637/80*y^2 + 221263/8, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(0, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(20709/40*y^14 + 9039/80*y^12 - 1461/8*y^10 - 23649/80*y^8 - 3351/10*y^6 - 6099/40*y^4 + 5571/80*y^2 + 43389/80, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-161/72*y^14 - 59/36*y^12 + 413/144*y^10 + 649/144*y^8 - 91/144*y^6 - 7/2*y^4 - 59/48*y^2 + 173/144, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(20709/40*y^14 + 9039/80*y^12 - 1461/8*y^10 - 23649/80*y^8 - 3351/10*y^6 - 6099/40*y^4 + 5571/80*y^2 + 43389/80, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-161/72*y^14 - 59/36*y^12 + 413/144*y^10 + 649/144*y^8 - 91/144*y^6 - 7/2*y^4 - 59/48*y^2 + 173/144, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(739/240*y^14 + 61/60*y^12 - 223/240*y^10 - 467/240*y^8 - 43/20*y^6 - 293/240*y^4 - 7/80*y^2 + 977/240, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1637/144*y^14 + 239/36*y^12 + 52/9*y^10 - 31/36*y^8 + 805/144*y^6 - 3/16*y^4 - 149/12*y^2 + 665/144, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(739/240*y^14 + 61/60*y^12 - 223/240*y^10 - 467/240*y^8 - 43/20*y^6 - 293/240*y^4 - 7/80*y^2 + 977/240, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1637/144*y^14 + 239/36*y^12 + 52/9*y^10 - 31/36*y^8 + 805/144*y^6 - 3/16*y^4 - 149/12*y^2 + 665/144, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(1384913061/3200*y^14 + 302754699/3200*y^12 - 979734303/6400*y^10 - 1585243701/6400*y^8 - 1790091819/6400*y^6 - 202589379/1600*y^4 + 74844981/1280*y^2 + 1448214903/3200, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(176073/1280*y^14 + 20059/768*y^12 - 10797/256*y^10 - 26225/384*y^8 - 15261/160*y^6 - 68103/1280*y^4 + 3083/192*y^2 + 592897/3840, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(176073/1280*y^14 + 20059/768*y^12 - 10797/256*y^10 - 26225/384*y^8 - 15261/160*y^6 - 68103/1280*y^4 + 3083/192*y^2 + 592897/3840, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-615175/20736*y^14 - 479375/20736*y^12 + 194405/5184*y^10 + 1256995/20736*y^8 - 162445/20736*y^6 - 313355/6912*y^4 - 99415/6912*y^2 + 264475/20736, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-11663/3600*y^14 + 6347/1200*y^12 + 3077/1800*y^10 - 12887/3600*y^8 + 5509/3600*y^6 - 43/240*y^4 - 5039/720*y^2 + 10829/1800, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(39793/11520*y^14 + 5599/2304*y^12 - 439/2304*y^10 - 3019/1152*y^8 - 18799/5760*y^6 - 11801/3840*y^4 - 215/96*y^2 + 24121/2880, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(1361/640*y^14 + 1433/3840*y^12 + 125/384*y^10 - 61/1280*y^8 - 1177/480*y^6 - 5333/1920*y^4 - 2683/3840*y^2 + 18187/3840, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-767/5*y^14 + 14251/135*y^12 + 5953/90*y^10 - 10643/270*y^8 + 7853/90*y^6 + 190/9*y^4 - 46361/270*y^2 + 13151/240, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-143575/2304*y^14 + 57265/1728*y^12 + 75395/2304*y^10 - 2875/6912*y^8 + 17045/576*y^6 - 2405/768*y^4 - 455245/6912*y^2 + 162665/6912, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-25571/1152*y^14 + 3293/1152*y^12 + 12919/768*y^10 + 32171/2304*y^8 + 12385/2304*y^6 - 6593/576*y^4 - 45343/2304*y^2 + 10415/1152, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(100919/4800*y^14 + 296551/57600*y^12 - 104933/14400*y^10 - 79587/6400*y^8 - 3091/225*y^6 - 92891/14400*y^4 + 123181/57600*y^2 + 8867/384, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-245557/17280*y^14 + 24395/2304*y^12 + 48013/6912*y^10 - 6293/1728*y^8 + 83683/11520*y^6 + 1373/4320*y^4 - 60599/3456*y^2 + 282053/34560, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-245557/17280*y^14 + 24395/2304*y^12 + 48013/6912*y^10 - 6293/1728*y^8 + 83683/11520*y^6 + 1373/4320*y^4 - 60599/3456*y^2 + 282053/34560, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-7576715/20736*y^14 + 315545/1296*y^12 + 419165/2592*y^10 - 211925/2592*y^8 + 4223395/20736*y^6 + 32225/768*y^4 - 116695/288*y^2 + 1348205/10368, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(39793/81*y^14 + 27995/81*y^12 - 2195/81*y^10 - 30190/81*y^8 - 37598/81*y^6 - 11801/27*y^4 - 8600/27*y^2 + 96484/81, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(17024/81*y^14 + 133760/81*y^12 + 1520/27*y^10 - 129200/81*y^8 - 21584/81*y^6 - 26144/81*y^4 - 138320/81*y^2 + 8063/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(0, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(0, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(11806363/1296*y^14 + 871907/324*y^12 - 85468/27*y^10 - 1897523/324*y^8 - 7703899/1296*y^6 - 3601435/1296*y^4 + 153709/324*y^2 + 13739417/1296, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(262731/10*y^14 + 1407097/240*y^12 - 278501/30*y^10 - 727021/48*y^8 - 254846/15*y^6 - 231191/30*y^4 + 273637/80*y^2 + 221263/8, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(0, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(0, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(870411796/27*y^14 + 578403553/81*y^12 - 923033699/81*y^10 - 500479084/27*y^8 - 1688201689/81*y^6 - 765167990/81*y^4 + 344630146/81*y^2 + 304687774/9, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(0, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(0, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(0, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)];
BS=[Mod(361/20*y^14 + 43/10*y^12 - 133/20*y^10 - 219/20*y^8 - 57/5*y^6 - 19/4*y^4 + 47/20*y^2 + 187/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-7/6*y^14 - 5/12*y^12 + y^10 + 17/12*y^8 + 1/6*y^6 - 5/6*y^4 - 7/12*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1)];BI=[1, 2, 4];CL=[1, 2, 1, 4, 7, 1, 2, 0, 1, 2, 1, 4, 7, 1, 2, 7, 2, 1, 0, 2, 7, 7, 4, 5, 6, 7, 2, 1, 4, 7, 5, 0, 3, 6, 3, 0, 7, 2, 4, 1, 7, 4, 4, 7, 2, -1, 1, 0, 3, 2, 7, -1, 1, 4, 7, 0, 5, 6, 3, 3, 6, 5, 0, 2, 7, 4, 1, 4, 7, 2, -1, 1, -1, 1, 2, 1, 2, 1, 2, 1, 2, 0, 3, 3, 0, 0, 5, 6, 3, 6, 5, 0, 3, 3, 0, 2, 7, -1, -1, 2, 1, -1, -1, 7, -1, -1, -1];CS=[1, 1, Mod(-4/3*y^14 - 2/3*y^12 - 2/3*y^10 + 2*y^6 + 8/3*y^4 + 4/3*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 1, Mod(-2964*y^14 - 5016*y^12 - 3100*y^10 + 1916*y^8 + 6064*y^6 + 9164*y^4 + 8116*y^2 + 3748, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(1/3*y^14 - 1/3*y^12 - 1/3*y^10 + 1/3*y^4 + 2/3*y^2 - 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-y^12 + y^8 + y^2 - 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 1, 1, 1, Mod(-4/3*y^14 - 2/3*y^12 - 2/3*y^10 + 2*y^6 + 8/3*y^4 + 4/3*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 1, Mod(-2964*y^14 - 5016*y^12 - 3100*y^10 + 1916*y^8 + 6064*y^6 + 9164*y^4 + 8116*y^2 + 3748, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(1/3*y^14 - 1/3*y^12 - 1/3*y^10 + 1/3*y^4 + 2/3*y^2 - 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-y^12 + y^8 + y^2 - 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-704/3*y^15 - 1232/3*y^13 - 848/3*y^11 + 280/3*y^9 + 1232/3*y^7 + 1976/3*y^5 + 600*y^3 + 848/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2/3*y^15 + 2/3*y^13 + 2/3*y^11 - 4/3*y^9 - 2/3*y^7 + 2*y^5 - 2/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-4/3*y^14 - 2/3*y^12 - 2/3*y^10 + 2*y^6 + 8/3*y^4 + 4/3*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-7/15*y^14 + 16/15*y^12 + 2/15*y^10 - 14/15*y^8 + 1/3*y^6 + 1/5*y^4 - 6/5*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2/3*y^15 + 2/3*y^13 + 2/3*y^11 - 4/3*y^9 - 2/3*y^7 + 2*y^5 - 2/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-944/3*y^15 - 552*y^13 - 384*y^11 + 120*y^9 + 552*y^7 + 2680/3*y^5 + 816*y^3 + 384*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-140/3*y^15 - 248/3*y^13 - 176/3*y^11 + 52/3*y^9 + 248/3*y^7 + 404/3*y^5 + 124*y^3 + 176/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-3/5*y^15 - y^13 - 1/5*y^11 + 12/5*y^9 + y^7 - y^5 - 6/5*y^3 + 1/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-4/3*y^14 - 2/3*y^12 - 2/3*y^10 + 2*y^6 + 8/3*y^4 + 4/3*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(2/5*y^14 - 8/5*y^12 - 6/5*y^10 + 2/5*y^8 + 4/5*y^6 + 2*y^4 + 14/5*y^2 + 8/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-944/3*y^15 - 552*y^13 - 384*y^11 + 120*y^9 + 552*y^7 + 2680/3*y^5 + 816*y^3 + 384*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-5/3*y^15 - 4/3*y^13 + 5/3*y^11 + 2/3*y^9 + 4/3*y^7 + y^5 - y^3 - 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-4/3*y^15 - y^13 + y^11 + y^9 + y^7 + 2/3*y^5 - y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 1, Mod(-2964*y^14 - 5016*y^12 - 3100*y^10 + 1916*y^8 + 6064*y^6 + 9164*y^4 + 8116*y^2 + 3748, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-4/3*y^14 - 2/3*y^12 - 2/3*y^10 + 2*y^6 + 8/3*y^4 + 4/3*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2*y^12 - y^10 + y^8 + y^6 + 2*y^4 + 3*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(2/5*y^14 - 8/5*y^12 - 6/5*y^10 + 2/5*y^8 + 4/5*y^6 + 2*y^4 + 14/5*y^2 + 8/5, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2*y^12 - y^10 + y^8 + y^6 + 2*y^4 + 3*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-140/3*y^15 - 248/3*y^13 - 176/3*y^11 + 52/3*y^9 + 248/3*y^7 + 404/3*y^5 + 124*y^3 + 176/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-5/3*y^15 - 4/3*y^13 + 5/3*y^11 + 2/3*y^9 + 4/3*y^7 + y^5 - y^3 - 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-3/5*y^15 - y^13 - 1/5*y^11 + 12/5*y^9 + y^7 - y^5 - 6/5*y^3 + 1/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-4/3*y^15 - y^13 + y^11 + y^9 + y^7 + 2/3*y^5 - y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-26/3*y^15 - 50/3*y^13 - 38/3*y^11 + 10/3*y^9 + 50/3*y^7 + 80/3*y^5 + 26*y^3 + 38/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(7/10*y^15 - 1/10*y^11 - 4/5*y^9 - 1/2*y^5 + 9/10*y^3 + 1/10*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(7/10*y^15 - 1/10*y^11 - 4/5*y^9 - 1/2*y^5 + 9/10*y^3 + 1/10*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-174/5*y^15 - 306/5*y^13 - 216/5*y^11 + 66/5*y^9 + 306/5*y^7 + 498/5*y^5 + 456/5*y^3 + 216/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(8/3*y^15 + 10/3*y^13 - 14/3*y^11 + 4/3*y^9 - 10/3*y^7 - 2*y^5 + 14/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 0, Mod(-4/3*y^14 - 2/3*y^12 - 2/3*y^10 + 2*y^6 + 8/3*y^4 + 4/3*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(2*y^14 - 2*y^12 - 4/3*y^10 + 2/3*y^8 - 2/3*y^6 + 2/3*y^4 + 10/3*y^2 - 2/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-5/3*y^15 - 4/3*y^13 + 5/3*y^11 + 2/3*y^9 + 4/3*y^7 + y^5 - y^3 - 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-64/3*y^15 - 32*y^13 - 16*y^11 + 8*y^9 + 32*y^7 + 152/3*y^5 + 40*y^3 + 16*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 0, Mod(-4/3*y^15 - y^13 + y^11 + y^9 + y^7 + 2/3*y^5 - y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 1, Mod(-2964*y^14 - 5016*y^12 - 3100*y^10 + 1916*y^8 + 6064*y^6 + 9164*y^4 + 8116*y^2 + 3748, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1/3*y^14 + 1/3*y^12 + 7/12*y^10 + 1/4*y^8 - 1/4*y^6 - 5/6*y^4 - 11/12*y^2 + 4/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(1/3*y^14 - 1/3*y^12 - 1/3*y^10 + 1/3*y^4 + 2/3*y^2 - 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-y^12 + y^8 + y^2 - 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2*y^12 - y^10 + y^8 + y^6 + 2*y^4 + 3*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2*y^12 - y^10 + y^8 + y^6 + 2*y^4 + 3*y^2 + 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-8/5*y^14 - 1/5*y^12 + 3/5*y^10 + 4/5*y^8 + y^6 + 2/5*y^4 - 2/5*y^2 - 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-y^14 + 1/3*y^10 + 1/3*y^8 + 2/3*y^6 + 1/3*y^4 - 1/3*y^2 + 2/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-1/2*y^14 + 1/2*y^12 - 1/4*y^10 - 3/4*y^8 + 3/4*y^6 + y^4 - 1/4*y^2 - 3/4, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-5/3*y^15 - 4/3*y^13 + 5/3*y^11 + 2/3*y^9 + 4/3*y^7 + y^5 - y^3 - 5/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-26/3*y^15 - 50/3*y^13 - 38/3*y^11 + 10/3*y^9 + 50/3*y^7 + 80/3*y^5 + 26*y^3 + 38/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(7/10*y^15 - 1/10*y^11 - 4/5*y^9 - 1/2*y^5 + 9/10*y^3 + 1/10*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-4/3*y^15 - y^13 + y^11 + y^9 + y^7 + 2/3*y^5 - y^3 - y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(7/10*y^15 - 1/10*y^11 - 4/5*y^9 - 1/2*y^5 + 9/10*y^3 + 1/10*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-174/5*y^15 - 306/5*y^13 - 216/5*y^11 + 66/5*y^9 + 306/5*y^7 + 498/5*y^5 + 456/5*y^3 + 216/5*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(17/3*y^15 - 5/3*y^13 - 2/3*y^11 - 14/3*y^9 + 5/3*y^7 - 6*y^5 + 7*y^3 + 2/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 0, Mod(10/3*y^15 + y^13 - 2*y^11 - 2*y^9 - y^7 - 8/3*y^5 + 3*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 0, 1, 1, 1, 1, Mod(1/3*y^14 - 1/3*y^12 - 1/3*y^10 + 1/3*y^4 + 2/3*y^2 - 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-y^12 + y^8 + y^2 - 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(1/3*y^14 - 1/3*y^12 - 1/3*y^10 + 1/3*y^4 + 2/3*y^2 - 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-y^12 + y^8 + y^2 - 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(361/20*y^14 + 43/10*y^12 - 133/20*y^10 - 219/20*y^8 - 57/5*y^6 - 19/4*y^4 + 47/20*y^2 + 187/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 1, 1, Mod(-7/6*y^14 - 5/12*y^12 + y^10 + 17/12*y^8 + 1/6*y^6 - 5/6*y^4 - 7/12*y^2, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-2/15*y^14 - 17/30*y^12 - 2/15*y^10 + 13/30*y^8 + 4/15*y^6 + 2/5*y^4 + 7/10*y^2 - 13/10, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(1/3*y^14 - 1/3*y^12 - 1/3*y^10 + 1/3*y^4 + 2/3*y^2 - 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-8/5*y^14 - 1/5*y^12 + 3/5*y^10 + 4/5*y^8 + y^6 + 2/5*y^4 - 2/5*y^2 - 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(2*y^14 - 2*y^12 - 4/3*y^10 + 2/3*y^8 - 2/3*y^6 + 2/3*y^4 + 10/3*y^2 - 2/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-y^12 + y^8 + y^2 - 1, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-y^14 + 1/3*y^10 + 1/3*y^8 + 2/3*y^6 + 1/3*y^4 - 1/3*y^2 + 2/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(77/60*y^14 + 43/60*y^12 - 17/30*y^10 - 77/60*y^8 - 43/60*y^6 - 3/20*y^4 - 3/20*y^2 + 33/20, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-y^14 + y^12 + 1/3*y^10 - 2/3*y^8 + 2/3*y^6 + 1/3*y^4 - 4/3*y^2 + 2/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-y^14 + y^12 + 1/3*y^10 - 2/3*y^8 + 2/3*y^6 + 1/3*y^4 - 4/3*y^2 + 2/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-11/4*y^14 + 5/6*y^12 + 3/2*y^10 + 2/3*y^8 + 5/4*y^6 - 1/4*y^4 - 7/3*y^2 + 1/3, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(8/3*y^15 + 10/3*y^13 - 14/3*y^11 + 4/3*y^9 - 10/3*y^7 - 2*y^5 + 14/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(-64/3*y^15 - 32*y^13 - 16*y^11 + 8*y^9 + 32*y^7 + 152/3*y^5 + 40*y^3 + 16*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 0, 0, Mod(17/3*y^15 - 5/3*y^13 - 2/3*y^11 - 14/3*y^9 + 5/3*y^7 - 6*y^5 + 7*y^3 + 2/3*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), Mod(10/3*y^15 + y^13 - 2*y^11 - 2*y^9 - y^7 - 8/3*y^5 + 3*y^3 + 2*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 0, 0, Mod(40/3*y^15 - 8*y^11 - 8*y^9 - 32/3*y^5 + 16*y^3 + 8*y, y^16 + y^14 - y^10 - y^8 - y^6 + y^2 + 1), 0, 0, 0];


==> anc/galois/reference/E_series_Galois_extension_calculation/e8/verify.gp <==
\\ Run from this directory: gp -q -f verify.gp
\\ Every field membership, degree, and normality test below is exact.
default(parisize,1000000000);
default(realprecision,100);
P=polcyclo(60,y);z=Mod(y,P);nf=nfinit(P);zz=exp(Pi*I/30);
check(c,s)=if(!c,print("FAIL: ",s);quit(1));
Q(n)=(z^n-z^(-n))/(z-z^(-1));
ev(v)=subst(lift(v),y,zz);
gsigma(v,a)=subst(lift(v),y,z^a);
QF=vector(30,n,prod(k=1,n-1,Q(k)));
D(a,b,c)=QF[(-a+b+c)/2+1]*QF[(a-b+c)/2+1]*QF[(a+b-c)/2+1]/QF[(a+b+c)/2+2];
read("verify_input.gp");
read("squareclasses_data.gp");
read("compact_forms.gp");
read("full_forms.gp");
read("compact_actions_data.gp");
check(B==[Q(7),Q(7)+1,Q(11)+1,Q(3)-2],"compact radicands");
pr=vector(16,j,prod(k=1,4,if(bittest(j-1,k-1),B[k],1)));
for(j=2,16,check(#nfroots(nf,x^2-pr[j])==0,Str("independent squareclass ",j-1)));
print("PASS: four independent squareclasses; normal field degree 16 over K60, 256 over Q.");
for(j=1,#RT,v=RT[j];T=(v[7]/v[8])*(D(v[1],v[3],v[5])*D(v[2],v[4],v[6]))^2*prod(k=1,6,Q(v[k]+1));check(T==TS[j],Str("representative input ",j)));
check([CF[1][1],CF[2][1],CF[4][1]]==[6,3,4],"source generating masks");
for(j=1,#CF,if(CF[j][1]<0,check(TS[j]==0,"zero source"),check(CF[j][2]^4*pr[CF[j][1]+1]^2==TS[j],Str("source representative ",j))));
print("PASS: 107 representatives in degree-8 source field; entries 1,2,4 generate it.");
check(#AC==#FL,"full input count");
nz=0;for(j=1,#FL,v=FL[j];T=(v[7]/v[8])*(D(v[1],v[3],v[5])*D(v[2],v[4],v[6]))^2*prod(k=1,6,Q(v[k]+1));if(AC[j][1]<0,check(T==0,Str("zero full triple ",j)),nz++;check(AC[j][1]<8,"full source mask");check(AC[j][2]^4*pr[AC[j][1]+1]^2==T,Str("full triple ",j))));
print("PASS: ",#FL," full admissible unordered triples, ",nz," nonzero, in the source field.");
check(#GA==64,"complete automorphism data");
for(j=1,#GA,v=GA[j];check(v[4]^2*pr[v[3]+1]==gsigma(B[v[2]],v[1]),Str("normality action ",j)));
print("PASS: all 16 cyclotomic automorphisms preserve the four-dimensional squareclass span.");
check(select(v->v[1]==7 && v[2]==2,GA)[1][3]==8,"new conjugate squareclass");
print("PASS: sigma_7(B_2) has the new class 8; source field is not normal; computed normal closure is minimal.");
\\ Verify squared branch comparisons exactly. Real embeddings select signs below.
for(j=1,#TP,v=TP[j];a=v[1];n=v[2];if(TS[n]!=0,rr=gsigma(RS[n],a);rabs=if(real(ev(rr))>0,rr,-rr);check(I^(2*a*PH[n])*rr==I^(v[4])*rabs,Str("squared branch equality p=",a,", entry=",n))));
print("PASS: all target representative squared branch values match the exact Galois images.");
quit;


==> anc/galois/reference/E_series_Galois_extension_calculation/e8/verify.py <==
#!/usr/bin/env python3
"""Recheck E8 exact field certificates and all reference-seed Galois gauges.

Uses only Python's standard library plus PARI/GP. Run from any directory.
Install gp on PATH, or set GP or PARI_GP to its executable path.
"""
from pathlib import Path
import json, os, shutil, subprocess
HERE = Path(__file__).resolve().parent
GP = Path(os.environ.get('GP') or os.environ.get('PARI_GP') or shutil.which('gp') or str(HERE.parent/'pari/usr/bin/gp'))
def run_gp(name):
    r = subprocess.run([str(GP), '-q', '-f', name], cwd=HERE, check=True, capture_output=True, text=True)
    if any(s.strip().startswith('***') and 'Warning:' not in s for s in r.stderr.splitlines()):
        raise RuntimeError(r.stderr)
    return r.stdout

tables = {t['p']: t for t in json.loads((HERE.parent/'tables.json').read_text())['tables'] if t['series']=='E8'}
full = json.loads((HERE.parent/'all_triplets.json').read_text())['30']
phases = {t['p']: {tuple(map(tuple,e['spins2'])):e for e in t['triplets']} for t in json.loads((HERE.parent/'phases/e8_phases.json').read_text())['tables']}
gp_input = {line.split('=',1)[0]:json.loads(line.split('=',1)[1].rstrip(';')) for line in (HERE/'verify_input.gp').read_text().splitlines()}
def raw(e):
    return [v for pair in e['spins2'] for v in pair]+[e['fourth_power']['numerator'],e['fourth_power']['denominator']]
assert gp_input['FL'] == [raw(e) for e in full['triplets']]
assert gp_input['RT'] == [raw(e) for e in tables[1]['entries']]
assert gp_input['PH'] == [e['phase_mod4'] for e in tables[1]['entries']]
def phi(n,p): return sum(k*p//30 for k in range(1,n+1))
fp=[]
for e in full['triplets']:
    if not e['fourth_power']['numerator']:
        fp.append([-1]*5); continue
    spins=e['spins2']; key=tuple(map(tuple,spins)); row=[phases[1][key]['phase_mod4']]
    for p in (1,7,11,13):
        assert phases[p][key]['fourth_power']==e['fourth_power']
        d_floor=0
        for col in (0,1):
            a,b,c=[s[col] for s in spins]
            d_floor += sum(phi(n,p) for n in ((-a+b+c)//2,(a-b+c)//2,(a+b-c)//2))-phi((a+b+c)//2+1,p)
        dimensions_floor=sum((v+1)*p//30 for s in spins for v in s)
        row.append((2*phases[p][key]['phase_mod4']-2*d_floor-dimensions_floor)%8)
    fp.append(row)
assert json.loads((HERE/'full_branch_input.gp').read_text().split('=',1)[1].strip().rstrip(';')) == fp
print('PASS: all certificate inputs agree with the supplied table and full-phase JSON data.')
print(run_gp('verify.gp'),end='')
branch_output=run_gp('full_branches.gp')
gauges=json.loads((HERE/'full_gauges.json').read_text())
checked=0
for line in branch_output.splitlines():
    p,n,mask,re,im=map(int,line.split('|'))
    assert not im and abs(re)==1
    gauge=gauges[str(p)]; minus={tuple(v) for v in gauge['minus_fields2']}
    lhs=re
    for j in range(3):
        if mask>>j&1: lhs*=gauge['lift_signs'][j]
    rhs=1
    for f in full['triplets'][n-1]['spins2']:
        if tuple(f) in minus: rhs*=-1
    assert lhs==rhs,(p,n,lhs,rhs)
    checked+=1
assert checked==4812
print(f'PASS: {checked} full nonzero coefficient comparisons across four reference residues obey coherent primary-sign gauges.')
print('The field identities and squared branch equalities are exact. Remaining signs are selected at 100 decimal digits, with error threshold 1e-70.')


==> anc/galois/reference/E_series_Galois_extension_calculation/e8/verify_input.gp <==
FL=[[0, 0, 0, 0, 0, 0, 1, 1], [0, 0, 0, 10, 0, 10, 1, 1], [0, 0, 0, 18, 0, 18, 1, 1], [0, 0, 0, 28, 0, 28, 1, 1], [0, 0, 6, 6, 6, 6, 1, 1], [0, 0, 6, 12, 6, 12, 1, 1], [0, 0, 6, 16, 6, 16, 1, 1], [0, 0, 6, 22, 6, 22, 1, 1], [0, 0, 10, 0, 10, 0, 1, 1], [0, 0, 10, 10, 10, 10, 1, 1], [0, 0, 10, 18, 10, 18, 1, 1], [0, 0, 10, 28, 10, 28, 1, 1], [0, 0, 12, 6, 12, 6, 1, 1], [0, 0, 12, 12, 12, 12, 1, 1], [0, 0, 12, 16, 12, 16, 1, 1], [0, 0, 12, 22, 12, 22, 1, 1], [0, 0, 16, 6, 16, 6, 1, 1], [0, 0, 16, 12, 16, 12, 1, 1], [0, 0, 16, 16, 16, 16, 1, 1], [0, 0, 16, 22, 16, 22, 1, 1], [0, 0, 18, 0, 18, 0, 1, 1], [0, 0, 18, 10, 18, 10, 1, 1], [0, 0, 18, 18, 18, 18, 1, 1], [0, 0, 18, 28, 18, 28, 1, 1], [0, 0, 22, 6, 22, 6, 1, 1], [0, 0, 22, 12, 22, 12, 1, 1], [0, 0, 22, 16, 22, 16, 1, 1], [0, 0, 22, 22, 22, 22, 1, 1], [0, 0, 28, 0, 28, 0, 1, 1], [0, 0, 28, 10, 28, 10, 1, 1], [0, 0, 28, 18, 28, 18, 1, 1], [0, 0, 28, 28, 28, 28, 1, 1], [0, 10, 0, 10, 0, 10, 9, 4], [0, 10, 0, 10, 0, 18, 5, 4], [0, 10, 0, 18, 0, 18, 9, 4], [0, 10, 0, 18, 0, 28, 1, 1], [0, 10, 6, 6, 6, 6, 1, 1], [0, 10, 6, 6, 6, 12, 5, 4], [0, 10, 6, 6, 6, 16, 1, 4], [0, 10, 6, 12, 6, 12, 1, 4], [0, 10, 6, 12, 6, 16, 5, 4], [0, 10, 6, 12, 6, 22, 1, 4], [0, 10, 6, 16, 6, 16, 1, 4], [0, 10, 6, 16, 6, 22, 5, 4], [0, 10, 6, 22, 6, 22, 1, 1], [0, 10, 10, 0, 10, 10, 1, 1], [0, 10, 10, 10, 10, 10, 9, 4], [0, 10, 10, 10, 10, 18, 5, 4], [0, 10, 10, 18, 10, 18, 9, 4], [0, 10, 10, 18, 10, 28, 1, 1], [0, 10, 12, 6, 12, 6, 1, 1], [0, 10, 12, 6, 12, 12, 5, 4], [0, 10, 12, 6, 12, 16, 1, 4], [0, 10, 12, 12, 12, 12, 1, 4], [0, 10, 12, 12, 12, 16, 5, 4], [0, 10, 12, 12, 12, 22, 1, 4], [0, 10, 12, 16, 12, 16, 1, 4], [0, 10, 12, 16, 12, 22, 5, 4], [0, 10, 12, 22, 12, 22, 1, 1], [0, 10, 16, 6, 16, 6, 1, 1], [0, 10, 16, 6, 16, 12, 5, 4], [0, 10, 16, 6, 16, 16, 1, 4], [0, 10, 16, 12, 16, 12, 1, 4], [0, 10, 16, 12, 16, 16, 5, 4], [0, 10, 16, 12, 16, 22, 1, 4], [0, 10, 16, 16, 16, 16, 1, 4], [0, 10, 16, 16, 16, 22, 5, 4], [0, 10, 16, 22, 16, 22, 1, 1], [0, 10, 18, 0, 18, 10, 1, 1], [0, 10, 18, 10, 18, 10, 9, 4], [0, 10, 18, 10, 18, 18, 5, 4], [0, 10, 18, 18, 18, 18, 9, 4], [0, 10, 18, 18, 18, 28, 1, 1], [0, 10, 22, 6, 22, 6, 1, 1], [0, 10, 22, 6, 22, 12, 5, 4], [0, 10, 22, 6, 22, 16, 1, 4], [0, 10, 22, 12, 22, 12, 1, 4], [0, 10, 22, 12, 22, 16, 5, 4], [0, 10, 22, 12, 22, 22, 1, 4], [0, 10, 22, 16, 22, 16, 1, 4], [0, 10, 22, 16, 22, 22, 5, 4], [0, 10, 22, 22, 22, 22, 1, 1], [0, 10, 28, 0, 28, 10, 1, 1], [0, 10, 28, 10, 28, 10, 9, 4], [0, 10, 28, 10, 28, 18, 5, 4], [0, 10, 28, 18, 28, 18, 9, 4], [0, 10, 28, 18, 28, 28, 1, 1], [0, 18, 0, 18, 0, 18, 5, 4], [0, 18, 6, 6, 6, 12, 1, 4], [0, 18, 6, 6, 6, 16, 5, 4], [0, 18, 6, 6, 6, 22, 1, 1], [0, 18, 6, 12, 6, 12, 5, 4], [0, 18, 6, 12, 6, 16, 1, 4], [0, 18, 6, 12, 6, 22, 5, 4], [0, 18, 6, 16, 6, 16, 5, 4], [0, 18, 6, 16, 6, 22, 1, 4], [0, 18, 10, 0, 10, 18, 1, 1], [0, 18, 10, 10, 10, 10, 5, 4], [0, 18, 10, 10, 10, 18, 9, 4], [0, 18, 10, 10, 10, 28, 1, 1], [0, 18, 10, 18, 10, 18, 5, 4], [0, 18, 12, 6, 12, 12, 1, 4], [0, 18, 12, 6, 12, 16, 5, 4], [0, 18, 12, 6, 12, 22, 1, 1], [0, 18, 12, 12, 12, 12, 5, 4], [0, 18, 12, 12, 12, 16, 1, 4], [0, 18, 12, 12, 12, 22, 5, 4], [0, 18, 12, 16, 12, 16, 5, 4], [0, 18, 12, 16, 12, 22, 1, 4], [0, 18, 16, 6, 16, 12, 1, 4], [0, 18, 16, 6, 16, 16, 5, 4], [0, 18, 16, 6, 16, 22, 1, 1], [0, 18, 16, 12, 16, 12, 5, 4], [0, 18, 16, 12, 16, 16, 1, 4], [0, 18, 16, 12, 16, 22, 5, 4], [0, 18, 16, 16, 16, 16, 5, 4], [0, 18, 16, 16, 16, 22, 1, 4], [0, 18, 18, 0, 18, 18, 1, 1], [0, 18, 18, 10, 18, 10, 5, 4], [0, 18, 18, 10, 18, 18, 9, 4], [0, 18, 18, 10, 18, 28, 1, 1], [0, 18, 18, 18, 18, 18, 5, 4], [0, 18, 22, 6, 22, 12, 1, 4], [0, 18, 22, 6, 22, 16, 5, 4], [0, 18, 22, 6, 22, 22, 1, 1], [0, 18, 22, 12, 22, 12, 5, 4], [0, 18, 22, 12, 22, 16, 1, 4], [0, 18, 22, 12, 22, 22, 5, 4], [0, 18, 22, 16, 22, 16, 5, 4], [0, 18, 22, 16, 22, 22, 1, 4], [0, 18, 28, 0, 28, 18, 1, 1], [0, 18, 28, 10, 28, 10, 5, 4], [0, 18, 28, 10, 28, 18, 9, 4], [0, 18, 28, 10, 28, 28, 1, 1], [0, 18, 28, 18, 28, 18, 5, 4], [0, 28, 6, 6, 6, 22, 1, 1], [0, 28, 6, 12, 6, 16, 1, 1], [0, 28, 10, 0, 10, 28, 1, 1], [0, 28, 10, 10, 10, 18, 1, 1], [0, 28, 12, 6, 12, 22, 1, 1], [0, 28, 12, 12, 12, 16, 1, 1], [0, 28, 16, 6, 16, 22, 1, 1], [0, 28, 16, 12, 16, 16, 1, 1], [0, 28, 18, 0, 18, 28, 1, 1], [0, 28, 18, 10, 18, 18, 1, 1], [0, 28, 22, 6, 22, 22, 1, 1], [0, 28, 22, 12, 22, 16, 1, 1], [0, 28, 28, 0, 28, 28, 1, 1], [0, 28, 28, 10, 28, 18, 1, 1], [6, 6, 6, 6, 6, 6, 25, 9], [6, 6, 6, 6, 6, 12, 5, 9], [6, 6, 6, 6, 10, 0, 1, 1], [6, 6, 6, 6, 10, 10, 1, 1], [6, 6, 6, 6, 12, 6, 5, 9], [6, 6, 6, 6, 12, 12, 1, 9], [6, 6, 6, 12, 6, 12, 25, 36], [6, 6, 6, 12, 6, 16, 5, 4], [6, 6, 6, 12, 10, 10, 5, 4], [6, 6, 6, 12, 10, 18, 1, 4], [6, 6, 6, 12, 12, 6, 1, 9], [6, 6, 6, 12, 12, 12, 5, 36], [6, 6, 6, 12, 12, 16, 1, 4], [6, 6, 6, 16, 6, 16, 25, 36], [6, 6, 6, 16, 6, 22, 5, 9], [6, 6, 6, 16, 10, 10, 1, 4], [6, 6, 6, 16, 10, 18, 5, 4], [6, 6, 6, 16, 12, 12, 1, 4], [6, 6, 6, 16, 12, 16, 5, 36], [6, 6, 6, 16, 12, 22, 1, 9], [6, 6, 6, 22, 6, 22, 25, 9], [6, 6, 6, 22, 10, 18, 1, 1], [6, 6, 6, 22, 10, 28, 1, 1], [6, 6, 6, 22, 12, 16, 1, 9], [6, 6, 6, 22, 12, 22, 5, 9], [6, 6, 10, 0, 12, 6, 5, 4], [6, 6, 10, 0, 16, 6, 1, 4], [6, 6, 10, 10, 10, 10, 0, 1], [6, 6, 10, 10, 12, 6, 5, 4], [6, 6, 10, 10, 12, 12, 25, 16], [6, 6, 10, 10, 12, 16, 5, 16], [6, 6, 10, 10, 16, 6, 1, 4], [6, 6, 10, 10, 16, 12, 5, 16], [6, 6, 10, 10, 16, 16, 1, 16], [6, 6, 10, 18, 10, 18, 0, 1], [6, 6, 10, 18, 12, 12, 5, 16], [6, 6, 10, 18, 12, 16, 25, 16], [6, 6, 10, 18, 12, 22, 5, 4], [6, 6, 10, 18, 16, 12, 1, 16], [6, 6, 10, 18, 16, 16, 5, 16], [6, 6, 10, 18, 16, 22, 1, 4], [6, 6, 10, 28, 12, 22, 5, 4], [6, 6, 10, 28, 16, 22, 1, 4], [6, 6, 12, 6, 12, 6, 25, 36], [6, 6, 12, 6, 12, 12, 5, 36], [6, 6, 12, 6, 16, 6, 5, 4], [6, 6, 12, 6, 16, 12, 1, 4], [6, 6, 12, 6, 18, 0, 1, 4], [6, 6, 12, 6, 18, 10, 1, 4], [6, 6, 12, 12, 12, 12, 25, 144], [6, 6, 12, 12, 12, 16, 5, 16], [6, 6, 12, 12, 16, 6, 1, 4], [6, 6, 12, 12, 16, 12, 5, 16], [6, 6, 12, 12, 16, 16, 9, 16], [6, 6, 12, 12, 18, 10, 5, 16], [6, 6, 12, 12, 18, 18, 1, 16], [6, 6, 12, 16, 12, 16, 25, 144], [6, 6, 12, 16, 12, 22, 5, 36], [6, 6, 12, 16, 16, 12, 9, 16], [6, 6, 12, 16, 16, 16, 5, 16], [6, 6, 12, 16, 16, 22, 1, 4], [6, 6, 12, 16, 18, 10, 1, 16], [6, 6, 12, 16, 18, 18, 5, 16], [6, 6, 12, 22, 12, 22, 25, 36], [6, 6, 12, 22, 16, 16, 1, 4], [6, 6, 12, 22, 16, 22, 5, 4], [6, 6, 12, 22, 18, 18, 1, 4], [6, 6, 12, 22, 18, 28, 1, 4], [6, 6, 16, 6, 16, 6, 25, 36], [6, 6, 16, 6, 16, 12, 5, 36], [6, 6, 16, 6, 18, 0, 5, 4], [6, 6, 16, 6, 18, 10, 5, 4], [6, 6, 16, 6, 22, 6, 5, 9], [6, 6, 16, 6, 22, 12, 1, 9], [6, 6, 16, 12, 16, 12, 25, 144], [6, 6, 16, 12, 16, 16, 5, 16], [6, 6, 16, 12, 18, 10, 25, 16], [6, 6, 16, 12, 18, 18, 5, 16], [6, 6, 16, 12, 22, 6, 1, 9], [6, 6, 16, 12, 22, 12, 5, 36], [6, 6, 16, 12, 22, 16, 1, 4], [6, 6, 16, 16, 16, 16, 25, 144], [6, 6, 16, 16, 16, 22, 5, 36], [6, 6, 16, 16, 18, 10, 5, 16], [6, 6, 16, 16, 18, 18, 25, 16], [6, 6, 16, 16, 22, 12, 1, 4], [6, 6, 16, 16, 22, 16, 5, 36], [6, 6, 16, 16, 22, 22, 1, 9], [6, 6, 16, 22, 16, 22, 25, 36], [6, 6, 16, 22, 18, 18, 5, 4], [6, 6, 16, 22, 18, 28, 5, 4], [6, 6, 16, 22, 22, 16, 1, 9], [6, 6, 16, 22, 22, 22, 5, 9], [6, 6, 18, 0, 22, 6, 1, 1], [6, 6, 18, 10, 18, 10, 0, 1], [6, 6, 18, 10, 22, 6, 1, 1], [6, 6, 18, 10, 22, 12, 5, 4], [6, 6, 18, 10, 22, 16, 1, 4], [6, 6, 18, 18, 18, 18, 0, 1], [6, 6, 18, 18, 22, 12, 1, 4], [6, 6, 18, 18, 22, 16, 5, 4], [6, 6, 18, 18, 22, 22, 1, 1], [6, 6, 18, 28, 22, 22, 1, 1], [6, 6, 22, 6, 22, 6, 25, 9], [6, 6, 22, 6, 22, 12, 5, 9], [6, 6, 22, 6, 28, 0, 1, 1], [6, 6, 22, 6, 28, 10, 1, 1], [6, 6, 22, 12, 22, 12, 25, 36], [6, 6, 22, 12, 22, 16, 5, 4], [6, 6, 22, 12, 28, 10, 5, 4], [6, 6, 22, 12, 28, 18, 1, 4], [6, 6, 22, 16, 22, 16, 25, 36], [6, 6, 22, 16, 22, 22, 5, 9], [6, 6, 22, 16, 28, 10, 1, 4], [6, 6, 22, 16, 28, 18, 5, 4], [6, 6, 22, 22, 22, 22, 25, 9], [6, 6, 22, 22, 28, 18, 1, 1], [6, 6, 22, 22, 28, 28, 1, 1], [6, 12, 6, 12, 6, 12, 20, 9], [6, 12, 6, 12, 6, 16, 0, 1], [6, 12, 6, 12, 6, 22, 5, 4], [6, 12, 6, 12, 10, 0, 1, 1], [6, 12, 6, 12, 10, 10, 1, 4], [6, 12, 6, 12, 10, 18, 5, 4], [6, 12, 6, 12, 12, 6, 5, 36], [6, 12, 6, 12, 12, 12, 4, 9], [6, 12, 6, 12, 12, 16, 0, 1], [6, 12, 6, 12, 12, 22, 1, 4], [6, 12, 6, 16, 6, 16, 20, 9], [6, 12, 6, 16, 6, 22, 25, 36], [6, 12, 6, 16, 10, 10, 5, 4], [6, 12, 6, 16, 10, 18, 1, 4], [6, 12, 6, 16, 10, 28, 1, 1], [6, 12, 6, 16, 12, 6, 1, 4], [6, 12, 6, 16, 12, 12, 0, 1], [6, 12, 6, 16, 12, 16, 4, 9], [6, 12, 6, 16, 12, 22, 5, 36], [6, 12, 6, 22, 6, 22, 5, 9], [6, 12, 6, 22, 10, 10, 1, 4], [6, 12, 6, 22, 10, 18, 5, 4], [6, 12, 6, 22, 12, 12, 1, 4], [6, 12, 6, 22, 12, 16, 5, 36], [6, 12, 6, 22, 12, 22, 1, 9], [6, 12, 10, 0, 12, 12, 5, 4], [6, 12, 10, 0, 16, 12, 1, 4], [6, 12, 10, 10, 10, 10, 0, 1], [6, 12, 10, 10, 10, 18, 0, 1], [6, 12, 10, 10, 12, 6, 25, 16], [6, 12, 10, 10, 12, 12, 5, 16], [6, 12, 10, 10, 12, 16, 25, 16], [6, 12, 10, 10, 12, 22, 5, 16], [6, 12, 10, 10, 16, 6, 5, 16], [6, 12, 10, 10, 16, 12, 1, 16], [6, 12, 10, 10, 16, 16, 5, 16], [6, 12, 10, 10, 16, 22, 1, 16], [6, 12, 10, 18, 10, 18, 0, 1], [6, 12, 10, 18, 12, 6, 5, 16], [6, 12, 10, 18, 12, 12, 25, 16], [6, 12, 10, 18, 12, 16, 5, 16], [6, 12, 10, 18, 12, 22, 25, 16], [6, 12, 10, 18, 16, 6, 1, 16], [6, 12, 10, 18, 16, 12, 5, 16], [6, 12, 10, 18, 16, 16, 1, 16], [6, 12, 10, 18, 16, 22, 5, 16], [6, 12, 10, 28, 12, 16, 5, 4], [6, 12, 10, 28, 16, 16, 1, 4], [6, 12, 12, 6, 12, 6, 5, 36], [6, 12, 12, 6, 12, 12, 25, 144], [6, 12, 12, 6, 12, 16, 5, 16], [6, 12, 12, 6, 16, 6, 1, 4], [6, 12, 12, 6, 16, 12, 5, 16], [6, 12, 12, 6, 16, 16, 9, 16], [6, 12, 12, 6, 18, 10, 5, 16], [6, 12, 12, 6, 18, 18, 1, 16], [6, 12, 12, 12, 12, 12, 5, 9], [6, 12, 12, 12, 12, 16, 0, 1], [6, 12, 12, 12, 12, 22, 5, 16], [6, 12, 12, 12, 16, 6, 5, 16], [6, 12, 12, 12, 16, 12, 1, 1], [6, 12, 12, 12, 16, 16, 0, 1], [6, 12, 12, 12, 16, 22, 9, 16], [6, 12, 12, 12, 18, 0, 1, 4], [6, 12, 12, 12, 18, 10, 1, 16], [6, 12, 12, 12, 18, 18, 5, 16], [6, 12, 12, 16, 12, 16, 5, 9], [6, 12, 12, 16, 12, 22, 25, 144], [6, 12, 12, 16, 16, 6, 9, 16], [6, 12, 12, 16, 16, 12, 0, 1], [6, 12, 12, 16, 16, 16, 1, 1], [6, 12, 12, 16, 16, 22, 5, 16], [6, 12, 12, 16, 18, 10, 5, 16], [6, 12, 12, 16, 18, 18, 1, 16], [6, 12, 12, 16, 18, 28, 1, 4], [6, 12, 12, 22, 12, 22, 5, 36], [6, 12, 12, 22, 16, 12, 9, 16], [6, 12, 12, 22, 16, 16, 5, 16], [6, 12, 12, 22, 16, 22, 1, 4], [6, 12, 12, 22, 18, 10, 1, 16], [6, 12, 12, 22, 18, 18, 5, 16], [6, 12, 16, 6, 16, 6, 5, 36], [6, 12, 16, 6, 16, 12, 25, 144], [6, 12, 16, 6, 16, 16, 5, 16], [6, 12, 16, 6, 18, 10, 25, 16], [6, 12, 16, 6, 18, 18, 5, 16], [6, 12, 16, 6, 22, 6, 1, 9], [6, 12, 16, 6, 22, 12, 5, 36], [6, 12, 16, 6, 22, 16, 1, 4], [6, 12, 16, 12, 16, 12, 5, 9], [6, 12, 16, 12, 16, 16, 0, 1], [6, 12, 16, 12, 16, 22, 5, 16], [6, 12, 16, 12, 18, 0, 5, 4], [6, 12, 16, 12, 18, 10, 5, 16], [6, 12, 16, 12, 18, 18, 25, 16], [6, 12, 16, 12, 22, 6, 5, 36], [6, 12, 16, 12, 22, 12, 4, 9], [6, 12, 16, 12, 22, 16, 0, 1], [6, 12, 16, 12, 22, 22, 1, 4], [6, 12, 16, 16, 16, 16, 5, 9], [6, 12, 16, 16, 16, 22, 25, 144], [6, 12, 16, 16, 18, 10, 25, 16], [6, 12, 16, 16, 18, 18, 5, 16], [6, 12, 16, 16, 18, 28, 5, 4], [6, 12, 16, 16, 22, 6, 1, 4], [6, 12, 16, 16, 22, 12, 0, 1], [6, 12, 16, 16, 22, 16, 4, 9], [6, 12, 16, 16, 22, 22, 5, 36], [6, 12, 16, 22, 16, 22, 5, 36], [6, 12, 16, 22, 18, 10, 5, 16], [6, 12, 16, 22, 18, 18, 25, 16], [6, 12, 16, 22, 22, 12, 1, 4], [6, 12, 16, 22, 22, 16, 5, 36], [6, 12, 16, 22, 22, 22, 1, 9], [6, 12, 18, 0, 22, 12, 1, 1], [6, 12, 18, 10, 18, 10, 0, 1], [6, 12, 18, 10, 18, 18, 0, 1], [6, 12, 18, 10, 22, 6, 5, 4], [6, 12, 18, 10, 22, 12, 1, 4], [6, 12, 18, 10, 22, 16, 5, 4], [6, 12, 18, 10, 22, 22, 1, 4], [6, 12, 18, 18, 18, 18, 0, 1], [6, 12, 18, 18, 22, 6, 1, 4], [6, 12, 18, 18, 22, 12, 5, 4], [6, 12, 18, 18, 22, 16, 1, 4], [6, 12, 18, 18, 22, 22, 5, 4], [6, 12, 18, 28, 22, 16, 1, 1], [6, 12, 22, 6, 22, 6, 5, 9], [6, 12, 22, 6, 22, 12, 25, 36], [6, 12, 22, 6, 22, 16, 5, 4], [6, 12, 22, 6, 28, 10, 5, 4], [6, 12, 22, 6, 28, 18, 1, 4], [6, 12, 22, 12, 22, 12, 20, 9], [6, 12, 22, 12, 22, 16, 0, 1], [6, 12, 22, 12, 22, 22, 5, 4], [6, 12, 22, 12, 28, 0, 1, 1], [6, 12, 22, 12, 28, 10, 1, 4], [6, 12, 22, 12, 28, 18, 5, 4], [6, 12, 22, 16, 22, 16, 20, 9], [6, 12, 22, 16, 22, 22, 25, 36], [6, 12, 22, 16, 28, 10, 5, 4], [6, 12, 22, 16, 28, 18, 1, 4], [6, 12, 22, 16, 28, 28, 1, 1], [6, 12, 22, 22, 22, 22, 5, 9], [6, 12, 22, 22, 28, 10, 1, 4], [6, 12, 22, 22, 28, 18, 5, 4], [6, 16, 6, 16, 6, 16, 0, 1], [6, 16, 6, 16, 6, 22, 5, 4], [6, 16, 6, 16, 10, 0, 1, 1], [6, 16, 6, 16, 10, 10, 1, 4], [6, 16, 6, 16, 10, 18, 5, 4], [6, 16, 6, 16, 12, 6, 5, 36], [6, 16, 6, 16, 12, 12, 4, 9], [6, 16, 6, 16, 12, 16, 0, 1], [6, 16, 6, 16, 12, 22, 1, 4], [6, 16, 6, 22, 10, 10, 5, 4], [6, 16, 6, 22, 10, 18, 1, 4], [6, 16, 6, 22, 12, 6, 1, 9], [6, 16, 6, 22, 12, 12, 5, 36], [6, 16, 6, 22, 12, 16, 1, 4], [6, 16, 10, 0, 12, 16, 5, 4], [6, 16, 10, 0, 16, 16, 1, 4], [6, 16, 10, 10, 10, 10, 0, 1], [6, 16, 10, 10, 10, 18, 0, 1], [6, 16, 10, 10, 12, 6, 5, 16], [6, 16, 10, 10, 12, 12, 25, 16], [6, 16, 10, 10, 12, 16, 5, 16], [6, 16, 10, 10, 12, 22, 25, 16], [6, 16, 10, 10, 16, 6, 1, 16], [6, 16, 10, 10, 16, 12, 5, 16], [6, 16, 10, 10, 16, 16, 1, 16], [6, 16, 10, 10, 16, 22, 5, 16], [6, 16, 10, 18, 10, 18, 0, 1], [6, 16, 10, 18, 12, 6, 25, 16], [6, 16, 10, 18, 12, 12, 5, 16], [6, 16, 10, 18, 12, 16, 25, 16], [6, 16, 10, 18, 12, 22, 5, 16], [6, 16, 10, 18, 16, 6, 5, 16], [6, 16, 10, 18, 16, 12, 1, 16], [6, 16, 10, 18, 16, 16, 5, 16], [6, 16, 10, 18, 16, 22, 1, 16], [6, 16, 10, 28, 12, 12, 5, 4], [6, 16, 10, 28, 16, 12, 1, 4], [6, 16, 12, 6, 12, 12, 5, 16], [6, 16, 12, 6, 12, 16, 25, 144], [6, 16, 12, 6, 12, 22, 5, 36], [6, 16, 12, 6, 16, 12, 9, 16], [6, 16, 12, 6, 16, 16, 5, 16], [6, 16, 12, 6, 16, 22, 1, 4], [6, 16, 12, 6, 18, 10, 1, 16], [6, 16, 12, 6, 18, 18, 5, 16], [6, 16, 12, 12, 12, 12, 0, 1], [6, 16, 12, 12, 12, 16, 5, 9], [6, 16, 12, 12, 12, 22, 25, 144], [6, 16, 12, 12, 16, 6, 9, 16], [6, 16, 12, 12, 16, 12, 0, 1], [6, 16, 12, 12, 16, 16, 1, 1], [6, 16, 12, 12, 16, 22, 5, 16], [6, 16, 12, 12, 18, 10, 5, 16], [6, 16, 12, 12, 18, 18, 1, 16], [6, 16, 12, 12, 18, 28, 1, 4], [6, 16, 12, 16, 12, 16, 0, 1], [6, 16, 12, 16, 12, 22, 5, 16], [6, 16, 12, 16, 16, 6, 5, 16], [6, 16, 12, 16, 16, 12, 1, 1], [6, 16, 12, 16, 16, 16, 0, 1], [6, 16, 12, 16, 16, 22, 9, 16], [6, 16, 12, 16, 18, 0, 1, 4], [6, 16, 12, 16, 18, 10, 1, 16], [6, 16, 12, 16, 18, 18, 5, 16], [6, 16, 12, 22, 16, 6, 1, 4], [6, 16, 12, 22, 16, 12, 5, 16], [6, 16, 12, 22, 16, 16, 9, 16], [6, 16, 12, 22, 18, 10, 5, 16], [6, 16, 12, 22, 18, 18, 1, 16], [6, 16, 16, 6, 16, 12, 5, 16], [6, 16, 16, 6, 16, 16, 25, 144], [6, 16, 16, 6, 16, 22, 5, 36], [6, 16, 16, 6, 18, 10, 5, 16], [6, 16, 16, 6, 18, 18, 25, 16], [6, 16, 16, 6, 22, 12, 1, 4], [6, 16, 16, 6, 22, 16, 5, 36], [6, 16, 16, 6, 22, 22, 1, 9], [6, 16, 16, 12, 16, 12, 0, 1], [6, 16, 16, 12, 16, 16, 5, 9], [6, 16, 16, 12, 16, 22, 25, 144], [6, 16, 16, 12, 18, 10, 25, 16], [6, 16, 16, 12, 18, 18, 5, 16], [6, 16, 16, 12, 18, 28, 5, 4], [6, 16, 16, 12, 22, 6, 1, 4], [6, 16, 16, 12, 22, 12, 0, 1], [6, 16, 16, 12, 22, 16, 4, 9], [6, 16, 16, 12, 22, 22, 5, 36], [6, 16, 16, 16, 16, 16, 0, 1], [6, 16, 16, 16, 16, 22, 5, 16], [6, 16, 16, 16, 18, 0, 5, 4], [6, 16, 16, 16, 18, 10, 5, 16], [6, 16, 16, 16, 18, 18, 25, 16], [6, 16, 16, 16, 22, 6, 5, 36], [6, 16, 16, 16, 22, 12, 4, 9], [6, 16, 16, 16, 22, 16, 0, 1], [6, 16, 16, 16, 22, 22, 1, 4], [6, 16, 16, 22, 18, 10, 25, 16], [6, 16, 16, 22, 18, 18, 5, 16], [6, 16, 16, 22, 22, 6, 1, 9], [6, 16, 16, 22, 22, 12, 5, 36], [6, 16, 16, 22, 22, 16, 1, 4], [6, 16, 18, 0, 22, 16, 1, 1], [6, 16, 18, 10, 18, 10, 0, 1], [6, 16, 18, 10, 18, 18, 0, 1], [6, 16, 18, 10, 22, 6, 1, 4], [6, 16, 18, 10, 22, 12, 5, 4], [6, 16, 18, 10, 22, 16, 1, 4], [6, 16, 18, 10, 22, 22, 5, 4], [6, 16, 18, 18, 18, 18, 0, 1], [6, 16, 18, 18, 22, 6, 5, 4], [6, 16, 18, 18, 22, 12, 1, 4], [6, 16, 18, 18, 22, 16, 5, 4], [6, 16, 18, 18, 22, 22, 1, 4], [6, 16, 18, 28, 22, 12, 1, 1], [6, 16, 22, 6, 22, 12, 5, 4], [6, 16, 22, 6, 22, 16, 25, 36], [6, 16, 22, 6, 22, 22, 5, 9], [6, 16, 22, 6, 28, 10, 1, 4], [6, 16, 22, 6, 28, 18, 5, 4], [6, 16, 22, 12, 22, 12, 0, 1], [6, 16, 22, 12, 22, 16, 20, 9], [6, 16, 22, 12, 22, 22, 25, 36], [6, 16, 22, 12, 28, 10, 5, 4], [6, 16, 22, 12, 28, 18, 1, 4], [6, 16, 22, 12, 28, 28, 1, 1], [6, 16, 22, 16, 22, 16, 0, 1], [6, 16, 22, 16, 22, 22, 5, 4], [6, 16, 22, 16, 28, 0, 1, 1], [6, 16, 22, 16, 28, 10, 1, 4], [6, 16, 22, 16, 28, 18, 5, 4], [6, 16, 22, 22, 28, 10, 5, 4], [6, 16, 22, 22, 28, 18, 1, 4], [6, 22, 6, 22, 10, 0, 1, 1], [6, 22, 6, 22, 10, 10, 1, 1], [6, 22, 6, 22, 12, 6, 5, 9], [6, 22, 6, 22, 12, 12, 1, 9], [6, 22, 10, 0, 12, 22, 5, 4], [6, 22, 10, 0, 16, 22, 1, 4], [6, 22, 10, 10, 10, 18, 0, 1], [6, 22, 10, 10, 12, 12, 5, 16], [6, 22, 10, 10, 12, 16, 25, 16], [6, 22, 10, 10, 12, 22, 5, 4], [6, 22, 10, 10, 16, 12, 1, 16], [6, 22, 10, 10, 16, 16, 5, 16], [6, 22, 10, 10, 16, 22, 1, 4], [6, 22, 10, 18, 12, 6, 5, 4], [6, 22, 10, 18, 12, 12, 25, 16], [6, 22, 10, 18, 12, 16, 5, 16], [6, 22, 10, 18, 16, 6, 1, 4], [6, 22, 10, 18, 16, 12, 5, 16], [6, 22, 10, 18, 16, 16, 1, 16], [6, 22, 10, 28, 12, 6, 5, 4], [6, 22, 10, 28, 16, 6, 1, 4], [6, 22, 12, 6, 12, 16, 5, 36], [6, 22, 12, 6, 12, 22, 25, 36], [6, 22, 12, 6, 16, 16, 1, 4], [6, 22, 12, 6, 16, 22, 5, 4], [6, 22, 12, 6, 18, 18, 1, 4], [6, 22, 12, 6, 18, 28, 1, 4], [6, 22, 12, 12, 12, 12, 5, 16], [6, 22, 12, 12, 12, 16, 25, 144], [6, 22, 12, 12, 12, 22, 5, 36], [6, 22, 12, 12, 16, 12, 9, 16], [6, 22, 12, 12, 16, 16, 5, 16], [6, 22, 12, 12, 16, 22, 1, 4], [6, 22, 12, 12, 18, 10, 1, 16], [6, 22, 12, 12, 18, 18, 5, 16], [6, 22, 12, 16, 12, 16, 5, 16], [6, 22, 12, 16, 16, 6, 1, 4], [6, 22, 12, 16, 16, 12, 5, 16], [6, 22, 12, 16, 16, 16, 9, 16], [6, 22, 12, 16, 18, 10, 5, 16], [6, 22, 12, 16, 18, 18, 1, 16], [6, 22, 12, 22, 16, 6, 5, 4], [6, 22, 12, 22, 16, 12, 1, 4], [6, 22, 12, 22, 18, 0, 1, 4], [6, 22, 12, 22, 18, 10, 1, 4], [6, 22, 16, 6, 16, 16, 5, 36], [6, 22, 16, 6, 16, 22, 25, 36], [6, 22, 16, 6, 18, 18, 5, 4], [6, 22, 16, 6, 18, 28, 5, 4], [6, 22, 16, 6, 22, 16, 1, 9], [6, 22, 16, 6, 22, 22, 5, 9], [6, 22, 16, 12, 16, 12, 5, 16], [6, 22, 16, 12, 16, 16, 25, 144], [6, 22, 16, 12, 16, 22, 5, 36], [6, 22, 16, 12, 18, 10, 5, 16], [6, 22, 16, 12, 18, 18, 25, 16], [6, 22, 16, 12, 22, 12, 1, 4], [6, 22, 16, 12, 22, 16, 5, 36], [6, 22, 16, 12, 22, 22, 1, 9], [6, 22, 16, 16, 16, 16, 5, 16], [6, 22, 16, 16, 18, 10, 25, 16], [6, 22, 16, 16, 18, 18, 5, 16], [6, 22, 16, 16, 22, 6, 1, 9], [6, 22, 16, 16, 22, 12, 5, 36], [6, 22, 16, 16, 22, 16, 1, 4], [6, 22, 16, 22, 18, 0, 5, 4], [6, 22, 16, 22, 18, 10, 5, 4], [6, 22, 16, 22, 22, 6, 5, 9], [6, 22, 16, 22, 22, 12, 1, 9], [6, 22, 18, 0, 22, 22, 1, 1], [6, 22, 18, 10, 18, 18, 0, 1], [6, 22, 18, 10, 22, 12, 1, 4], [6, 22, 18, 10, 22, 16, 5, 4], [6, 22, 18, 10, 22, 22, 1, 1], [6, 22, 18, 18, 22, 6, 1, 1], [6, 22, 18, 18, 22, 12, 5, 4], [6, 22, 18, 18, 22, 16, 1, 4], [6, 22, 18, 28, 22, 6, 1, 1], [6, 22, 22, 6, 22, 16, 5, 9], [6, 22, 22, 6, 22, 22, 25, 9], [6, 22, 22, 6, 28, 18, 1, 1], [6, 22, 22, 6, 28, 28, 1, 1], [6, 22, 22, 12, 22, 12, 5, 4], [6, 22, 22, 12, 22, 16, 25, 36], [6, 22, 22, 12, 22, 22, 5, 9], [6, 22, 22, 12, 28, 10, 1, 4], [6, 22, 22, 12, 28, 18, 5, 4], [6, 22, 22, 16, 22, 16, 5, 4], [6, 22, 22, 16, 28, 10, 5, 4], [6, 22, 22, 16, 28, 18, 1, 4], [6, 22, 22, 22, 28, 0, 1, 1], [6, 22, 22, 22, 28, 10, 1, 1], [10, 0, 10, 0, 10, 0, 9, 4], [10, 0, 10, 0, 18, 0, 5, 4], [10, 0, 10, 10, 10, 10, 9, 4], [10, 0, 10, 10, 18, 10, 5, 4], [10, 0, 10, 18, 10, 18, 9, 4], [10, 0, 10, 18, 18, 18, 5, 4], [10, 0, 10, 28, 10, 28, 9, 4], [10, 0, 10, 28, 18, 28, 5, 4], [10, 0, 12, 6, 12, 6, 1, 4], [10, 0, 12, 6, 16, 6, 5, 4], [10, 0, 12, 6, 22, 6, 1, 4], [10, 0, 12, 12, 12, 12, 1, 4], [10, 0, 12, 12, 16, 12, 5, 4], [10, 0, 12, 12, 22, 12, 1, 4], [10, 0, 12, 16, 12, 16, 1, 4], [10, 0, 12, 16, 16, 16, 5, 4], [10, 0, 12, 16, 22, 16, 1, 4], [10, 0, 12, 22, 12, 22, 1, 4], [10, 0, 12, 22, 16, 22, 5, 4], [10, 0, 12, 22, 22, 22, 1, 4], [10, 0, 16, 6, 16, 6, 1, 4], [10, 0, 16, 6, 22, 6, 5, 4], [10, 0, 16, 12, 16, 12, 1, 4], [10, 0, 16, 12, 22, 12, 5, 4], [10, 0, 16, 16, 16, 16, 1, 4], [10, 0, 16, 16, 22, 16, 5, 4], [10, 0, 16, 22, 16, 22, 1, 4], [10, 0, 16, 22, 22, 22, 5, 4], [10, 0, 18, 0, 18, 0, 9, 4], [10, 0, 18, 0, 28, 0, 1, 1], [10, 0, 18, 10, 18, 10, 9, 4], [10, 0, 18, 10, 28, 10, 1, 1], [10, 0, 18, 18, 18, 18, 9, 4], [10, 0, 18, 18, 28, 18, 1, 1], [10, 0, 18, 28, 18, 28, 9, 4], [10, 0, 18, 28, 28, 28, 1, 1], [10, 0, 22, 6, 22, 6, 1, 1], [10, 0, 22, 12, 22, 12, 1, 1], [10, 0, 22, 16, 22, 16, 1, 1], [10, 0, 22, 22, 22, 22, 1, 1], [10, 10, 10, 10, 10, 10, 81, 16], [10, 10, 10, 10, 10, 18, 45, 16], [10, 10, 10, 10, 12, 6, 0, 1], [10, 10, 10, 10, 12, 12, 0, 1], [10, 10, 10, 10, 12, 16, 0, 1], [10, 10, 10, 10, 16, 6, 0, 1], [10, 10, 10, 10, 16, 12, 0, 1], [10, 10, 10, 10, 16, 16, 0, 1], [10, 10, 10, 10, 18, 0, 5, 4], [10, 10, 10, 10, 18, 10, 45, 16], [10, 10, 10, 10, 18, 18, 25, 16], [10, 10, 10, 18, 10, 18, 81, 16], [10, 10, 10, 18, 10, 28, 9, 4], [10, 10, 10, 18, 12, 12, 0, 1], [10, 10, 10, 18, 12, 16, 0, 1], [10, 10, 10, 18, 12, 22, 0, 1], [10, 10, 10, 18, 16, 12, 0, 1], [10, 10, 10, 18, 16, 16, 0, 1], [10, 10, 10, 18, 16, 22, 0, 1], [10, 10, 10, 18, 18, 10, 25, 16], [10, 10, 10, 18, 18, 18, 45, 16], [10, 10, 10, 18, 18, 28, 5, 4], [10, 10, 10, 28, 18, 18, 5, 4], [10, 10, 12, 6, 12, 6, 1, 4], [10, 10, 12, 6, 12, 12, 5, 16], [10, 10, 12, 6, 12, 16, 1, 16], [10, 10, 12, 6, 16, 6, 5, 4], [10, 10, 12, 6, 16, 12, 25, 16], [10, 10, 12, 6, 16, 16, 5, 16], [10, 10, 12, 6, 18, 10, 0, 1], [10, 10, 12, 6, 22, 6, 1, 4], [10, 10, 12, 6, 22, 12, 5, 16], [10, 10, 12, 6, 22, 16, 1, 16], [10, 10, 12, 12, 12, 12, 1, 16], [10, 10, 12, 12, 12, 16, 5, 16], [10, 10, 12, 12, 12, 22, 1, 16], [10, 10, 12, 12, 16, 6, 25, 16], [10, 10, 12, 12, 16, 12, 5, 16], [10, 10, 12, 12, 16, 16, 25, 16], [10, 10, 12, 12, 16, 22, 5, 16], [10, 10, 12, 12, 18, 10, 0, 1], [10, 10, 12, 12, 18, 18, 0, 1], [10, 10, 12, 12, 22, 6, 5, 16], [10, 10, 12, 12, 22, 12, 1, 16], [10, 10, 12, 12, 22, 16, 5, 16], [10, 10, 12, 12, 22, 22, 1, 16], [10, 10, 12, 16, 12, 16, 1, 16], [10, 10, 12, 16, 12, 22, 5, 16], [10, 10, 12, 16, 16, 6, 5, 16], [10, 10, 12, 16, 16, 12, 25, 16], [10, 10, 12, 16, 16, 16, 5, 16], [10, 10, 12, 16, 16, 22, 25, 16], [10, 10, 12, 16, 18, 10, 0, 1], [10, 10, 12, 16, 18, 18, 0, 1], [10, 10, 12, 16, 22, 6, 1, 16], [10, 10, 12, 16, 22, 12, 5, 16], [10, 10, 12, 16, 22, 16, 1, 16], [10, 10, 12, 16, 22, 22, 5, 16], [10, 10, 12, 22, 12, 22, 1, 4], [10, 10, 12, 22, 16, 12, 5, 16], [10, 10, 12, 22, 16, 16, 25, 16], [10, 10, 12, 22, 16, 22, 5, 4], [10, 10, 12, 22, 18, 18, 0, 1], [10, 10, 12, 22, 22, 12, 1, 16], [10, 10, 12, 22, 22, 16, 5, 16], [10, 10, 12, 22, 22, 22, 1, 4], [10, 10, 16, 6, 16, 6, 1, 4], [10, 10, 16, 6, 16, 12, 5, 16], [10, 10, 16, 6, 16, 16, 1, 16], [10, 10, 16, 6, 18, 10, 0, 1], [10, 10, 16, 6, 22, 6, 5, 4], [10, 10, 16, 6, 22, 12, 25, 16], [10, 10, 16, 6, 22, 16, 5, 16], [10, 10, 16, 12, 16, 12, 1, 16], [10, 10, 16, 12, 16, 16, 5, 16], [10, 10, 16, 12, 16, 22, 1, 16], [10, 10, 16, 12, 18, 10, 0, 1], [10, 10, 16, 12, 18, 18, 0, 1], [10, 10, 16, 12, 22, 6, 25, 16], [10, 10, 16, 12, 22, 12, 5, 16], [10, 10, 16, 12, 22, 16, 25, 16], [10, 10, 16, 12, 22, 22, 5, 16], [10, 10, 16, 16, 16, 16, 1, 16], [10, 10, 16, 16, 16, 22, 5, 16], [10, 10, 16, 16, 18, 10, 0, 1], [10, 10, 16, 16, 18, 18, 0, 1], [10, 10, 16, 16, 22, 6, 5, 16], [10, 10, 16, 16, 22, 12, 25, 16], [10, 10, 16, 16, 22, 16, 5, 16], [10, 10, 16, 16, 22, 22, 25, 16], [10, 10, 16, 22, 16, 22, 1, 4], [10, 10, 16, 22, 18, 18, 0, 1], [10, 10, 16, 22, 22, 12, 5, 16], [10, 10, 16, 22, 22, 16, 25, 16], [10, 10, 16, 22, 22, 22, 5, 4], [10, 10, 18, 0, 18, 10, 9, 4], [10, 10, 18, 0, 28, 10, 1, 1], [10, 10, 18, 10, 18, 10, 81, 16], [10, 10, 18, 10, 18, 18, 45, 16], [10, 10, 18, 10, 22, 6, 0, 1], [10, 10, 18, 10, 22, 12, 0, 1], [10, 10, 18, 10, 22, 16, 0, 1], [10, 10, 18, 10, 28, 0, 1, 1], [10, 10, 18, 10, 28, 10, 9, 4], [10, 10, 18, 10, 28, 18, 5, 4], [10, 10, 18, 18, 18, 18, 81, 16], [10, 10, 18, 18, 18, 28, 9, 4], [10, 10, 18, 18, 22, 12, 0, 1], [10, 10, 18, 18, 22, 16, 0, 1], [10, 10, 18, 18, 22, 22, 0, 1], [10, 10, 18, 18, 28, 10, 5, 4], [10, 10, 18, 18, 28, 18, 9, 4], [10, 10, 18, 18, 28, 28, 1, 1], [10, 10, 18, 28, 28, 18, 1, 1], [10, 10, 22, 6, 22, 6, 1, 1], [10, 10, 22, 6, 22, 12, 5, 4], [10, 10, 22, 6, 22, 16, 1, 4], [10, 10, 22, 12, 22, 12, 1, 4], [10, 10, 22, 12, 22, 16, 5, 4], [10, 10, 22, 12, 22, 22, 1, 4], [10, 10, 22, 16, 22, 16, 1, 4], [10, 10, 22, 16, 22, 22, 5, 4], [10, 10, 22, 22, 22, 22, 1, 1], [10, 18, 10, 18, 10, 18, 45, 16], [10, 18, 10, 18, 12, 6, 0, 1], [10, 18, 10, 18, 12, 12, 0, 1], [10, 18, 10, 18, 12, 16, 0, 1], [10, 18, 10, 18, 16, 6, 0, 1], [10, 18, 10, 18, 16, 12, 0, 1], [10, 18, 10, 18, 16, 16, 0, 1], [10, 18, 10, 18, 18, 0, 5, 4], [10, 18, 10, 18, 18, 10, 45, 16], [10, 18, 10, 18, 18, 18, 25, 16], [10, 18, 10, 28, 18, 10, 5, 4], [10, 18, 12, 6, 12, 12, 1, 16], [10, 18, 12, 6, 12, 16, 5, 16], [10, 18, 12, 6, 12, 22, 1, 4], [10, 18, 12, 6, 16, 12, 5, 16], [10, 18, 12, 6, 16, 16, 25, 16], [10, 18, 12, 6, 16, 22, 5, 4], [10, 18, 12, 6, 18, 18, 0, 1], [10, 18, 12, 6, 22, 12, 1, 16], [10, 18, 12, 6, 22, 16, 5, 16], [10, 18, 12, 6, 22, 22, 1, 4], [10, 18, 12, 12, 12, 12, 5, 16], [10, 18, 12, 12, 12, 16, 1, 16], [10, 18, 12, 12, 12, 22, 5, 16], [10, 18, 12, 12, 16, 6, 5, 16], [10, 18, 12, 12, 16, 12, 25, 16], [10, 18, 12, 12, 16, 16, 5, 16], [10, 18, 12, 12, 16, 22, 25, 16], [10, 18, 12, 12, 18, 10, 0, 1], [10, 18, 12, 12, 18, 18, 0, 1], [10, 18, 12, 12, 22, 6, 1, 16], [10, 18, 12, 12, 22, 12, 5, 16], [10, 18, 12, 12, 22, 16, 1, 16], [10, 18, 12, 12, 22, 22, 5, 16], [10, 18, 12, 16, 12, 16, 5, 16], [10, 18, 12, 16, 12, 22, 1, 16], [10, 18, 12, 16, 16, 6, 25, 16], [10, 18, 12, 16, 16, 12, 5, 16], [10, 18, 12, 16, 16, 16, 25, 16], [10, 18, 12, 16, 16, 22, 5, 16], [10, 18, 12, 16, 18, 10, 0, 1], [10, 18, 12, 16, 18, 18, 0, 1], [10, 18, 12, 16, 22, 6, 5, 16], [10, 18, 12, 16, 22, 12, 1, 16], [10, 18, 12, 16, 22, 16, 5, 16], [10, 18, 12, 16, 22, 22, 1, 16], [10, 18, 12, 22, 16, 6, 5, 4], [10, 18, 12, 22, 16, 12, 25, 16], [10, 18, 12, 22, 16, 16, 5, 16], [10, 18, 12, 22, 18, 10, 0, 1], [10, 18, 12, 22, 22, 6, 1, 4], [10, 18, 12, 22, 22, 12, 5, 16], [10, 18, 12, 22, 22, 16, 1, 16], [10, 18, 16, 6, 16, 12, 1, 16], [10, 18, 16, 6, 16, 16, 5, 16], [10, 18, 16, 6, 16, 22, 1, 4], [10, 18, 16, 6, 18, 18, 0, 1], [10, 18, 16, 6, 22, 12, 5, 16], [10, 18, 16, 6, 22, 16, 25, 16], [10, 18, 16, 6, 22, 22, 5, 4], [10, 18, 16, 12, 16, 12, 5, 16], [10, 18, 16, 12, 16, 16, 1, 16], [10, 18, 16, 12, 16, 22, 5, 16], [10, 18, 16, 12, 18, 10, 0, 1], [10, 18, 16, 12, 18, 18, 0, 1], [10, 18, 16, 12, 22, 6, 5, 16], [10, 18, 16, 12, 22, 12, 25, 16], [10, 18, 16, 12, 22, 16, 5, 16], [10, 18, 16, 12, 22, 22, 25, 16], [10, 18, 16, 16, 16, 16, 5, 16], [10, 18, 16, 16, 16, 22, 1, 16], [10, 18, 16, 16, 18, 10, 0, 1], [10, 18, 16, 16, 18, 18, 0, 1], [10, 18, 16, 16, 22, 6, 25, 16], [10, 18, 16, 16, 22, 12, 5, 16], [10, 18, 16, 16, 22, 16, 25, 16], [10, 18, 16, 16, 22, 22, 5, 16], [10, 18, 16, 22, 18, 10, 0, 1], [10, 18, 16, 22, 22, 6, 5, 4], [10, 18, 16, 22, 22, 12, 25, 16], [10, 18, 16, 22, 22, 16, 5, 16], [10, 18, 18, 0, 18, 18, 9, 4], [10, 18, 18, 0, 28, 18, 1, 1], [10, 18, 18, 10, 18, 10, 45, 16], [10, 18, 18, 10, 18, 18, 81, 16], [10, 18, 18, 10, 18, 28, 9, 4], [10, 18, 18, 10, 22, 12, 0, 1], [10, 18, 18, 10, 22, 16, 0, 1], [10, 18, 18, 10, 22, 22, 0, 1], [10, 18, 18, 10, 28, 10, 5, 4], [10, 18, 18, 10, 28, 18, 9, 4], [10, 18, 18, 10, 28, 28, 1, 1], [10, 18, 18, 18, 18, 18, 45, 16], [10, 18, 18, 18, 22, 6, 0, 1], [10, 18, 18, 18, 22, 12, 0, 1], [10, 18, 18, 18, 22, 16, 0, 1], [10, 18, 18, 18, 28, 0, 1, 1], [10, 18, 18, 18, 28, 10, 9, 4], [10, 18, 18, 18, 28, 18, 5, 4], [10, 18, 18, 28, 28, 10, 1, 1], [10, 18, 22, 6, 22, 12, 1, 4], [10, 18, 22, 6, 22, 16, 5, 4], [10, 18, 22, 6, 22, 22, 1, 1], [10, 18, 22, 12, 22, 12, 5, 4], [10, 18, 22, 12, 22, 16, 1, 4], [10, 18, 22, 12, 22, 22, 5, 4], [10, 18, 22, 16, 22, 16, 5, 4], [10, 18, 22, 16, 22, 22, 1, 4], [10, 28, 10, 28, 18, 0, 5, 4], [10, 28, 12, 6, 12, 22, 1, 4], [10, 28, 12, 6, 16, 22, 5, 4], [10, 28, 12, 6, 22, 22, 1, 4], [10, 28, 12, 12, 12, 16, 1, 4], [10, 28, 12, 12, 16, 16, 5, 4], [10, 28, 12, 12, 22, 16, 1, 4], [10, 28, 12, 16, 16, 12, 5, 4], [10, 28, 12, 16, 22, 12, 1, 4], [10, 28, 12, 22, 16, 6, 5, 4], [10, 28, 12, 22, 22, 6, 1, 4], [10, 28, 16, 6, 16, 22, 1, 4], [10, 28, 16, 6, 22, 22, 5, 4], [10, 28, 16, 12, 16, 16, 1, 4], [10, 28, 16, 12, 22, 16, 5, 4], [10, 28, 16, 16, 22, 12, 5, 4], [10, 28, 16, 22, 22, 6, 5, 4], [10, 28, 18, 0, 18, 28, 9, 4], [10, 28, 18, 0, 28, 28, 1, 1], [10, 28, 18, 10, 18, 18, 9, 4], [10, 28, 18, 10, 28, 18, 1, 1], [10, 28, 18, 18, 28, 10, 1, 1], [10, 28, 18, 28, 28, 0, 1, 1], [10, 28, 22, 6, 22, 22, 1, 1], [10, 28, 22, 12, 22, 16, 1, 1], [12, 6, 12, 6, 12, 6, 20, 9], [12, 6, 12, 6, 12, 12, 4, 9], [12, 6, 12, 6, 16, 6, 0, 1], [12, 6, 12, 6, 16, 12, 0, 1], [12, 6, 12, 6, 18, 0, 5, 4], [12, 6, 12, 6, 18, 10, 5, 4], [12, 6, 12, 6, 22, 6, 5, 4], [12, 6, 12, 6, 22, 12, 1, 4], [12, 6, 12, 12, 12, 12, 5, 9], [12, 6, 12, 12, 12, 16, 1, 1], [12, 6, 12, 12, 16, 6, 0, 1], [12, 6, 12, 12, 16, 12, 0, 1], [12, 6, 12, 12, 16, 16, 0, 1], [12, 6, 12, 12, 18, 10, 25, 16], [12, 6, 12, 12, 18, 18, 5, 16], [12, 6, 12, 12, 22, 6, 1, 4], [12, 6, 12, 12, 22, 12, 5, 16], [12, 6, 12, 12, 22, 16, 9, 16], [12, 6, 12, 16, 12, 16, 5, 9], [12, 6, 12, 16, 12, 22, 4, 9], [12, 6, 12, 16, 16, 12, 0, 1], [12, 6, 12, 16, 16, 16, 0, 1], [12, 6, 12, 16, 16, 22, 0, 1], [12, 6, 12, 16, 18, 10, 5, 16], [12, 6, 12, 16, 18, 18, 25, 16], [12, 6, 12, 16, 22, 12, 9, 16], [12, 6, 12, 16, 22, 16, 5, 16], [12, 6, 12, 16, 22, 22, 1, 4], [12, 6, 12, 22, 12, 22, 20, 9], [12, 6, 12, 22, 16, 16, 0, 1], [12, 6, 12, 22, 16, 22, 0, 1], [12, 6, 12, 22, 18, 18, 5, 4], [12, 6, 12, 22, 18, 28, 5, 4], [12, 6, 12, 22, 22, 16, 1, 4], [12, 6, 12, 22, 22, 22, 5, 4], [12, 6, 16, 6, 16, 6, 20, 9], [12, 6, 16, 6, 16, 12, 4, 9], [12, 6, 16, 6, 18, 0, 1, 4], [12, 6, 16, 6, 18, 10, 1, 4], [12, 6, 16, 6, 22, 6, 25, 36], [12, 6, 16, 6, 22, 12, 5, 36], [12, 6, 16, 6, 28, 0, 1, 1], [12, 6, 16, 6, 28, 10, 1, 1], [12, 6, 16, 12, 16, 12, 5, 9], [12, 6, 16, 12, 16, 16, 1, 1], [12, 6, 16, 12, 18, 10, 5, 16], [12, 6, 16, 12, 18, 18, 1, 16], [12, 6, 16, 12, 22, 6, 5, 36], [12, 6, 16, 12, 22, 12, 25, 144], [12, 6, 16, 12, 22, 16, 5, 16], [12, 6, 16, 12, 28, 10, 5, 4], [12, 6, 16, 12, 28, 18, 1, 4], [12, 6, 16, 16, 16, 16, 5, 9], [12, 6, 16, 16, 16, 22, 4, 9], [12, 6, 16, 16, 18, 10, 1, 16], [12, 6, 16, 16, 18, 18, 5, 16], [12, 6, 16, 16, 22, 12, 5, 16], [12, 6, 16, 16, 22, 16, 25, 144], [12, 6, 16, 16, 22, 22, 5, 36], [12, 6, 16, 16, 28, 10, 1, 4], [12, 6, 16, 16, 28, 18, 5, 4], [12, 6, 16, 22, 16, 22, 20, 9], [12, 6, 16, 22, 18, 18, 1, 4], [12, 6, 16, 22, 18, 28, 1, 4], [12, 6, 16, 22, 22, 16, 5, 36], [12, 6, 16, 22, 22, 22, 25, 36], [12, 6, 16, 22, 28, 18, 1, 1], [12, 6, 16, 22, 28, 28, 1, 1], [12, 6, 18, 0, 22, 6, 5, 4], [12, 6, 18, 10, 18, 10, 0, 1], [12, 6, 18, 10, 22, 6, 5, 4], [12, 6, 18, 10, 22, 12, 25, 16], [12, 6, 18, 10, 22, 16, 5, 16], [12, 6, 18, 18, 18, 18, 0, 1], [12, 6, 18, 18, 22, 12, 5, 16], [12, 6, 18, 18, 22, 16, 25, 16], [12, 6, 18, 18, 22, 22, 5, 4], [12, 6, 18, 28, 22, 22, 5, 4], [12, 6, 22, 6, 22, 6, 5, 9], [12, 6, 22, 6, 22, 12, 1, 9], [12, 6, 22, 12, 22, 12, 5, 36], [12, 6, 22, 12, 22, 16, 1, 4], [12, 6, 22, 16, 22, 16, 5, 36], [12, 6, 22, 16, 22, 22, 1, 9], [12, 6, 22, 22, 22, 22, 5, 9], [12, 12, 12, 12, 12, 12, 16, 9], [12, 12, 12, 12, 12, 16, 0, 1], [12, 12, 12, 12, 12, 22, 1, 1], [12, 12, 12, 12, 16, 6, 0, 1], [12, 12, 12, 12, 16, 12, 0, 1], [12, 12, 12, 12, 16, 16, 0, 1], [12, 12, 12, 12, 16, 22, 0, 1], [12, 12, 12, 12, 18, 0, 5, 4], [12, 12, 12, 12, 18, 10, 5, 16], [12, 12, 12, 12, 18, 18, 25, 16], [12, 12, 12, 12, 22, 6, 5, 16], [12, 12, 12, 12, 22, 12, 1, 1], [12, 12, 12, 12, 22, 16, 0, 1], [12, 12, 12, 12, 22, 22, 9, 16], [12, 12, 12, 16, 12, 16, 16, 9], [12, 12, 12, 16, 12, 22, 5, 9], [12, 12, 12, 16, 16, 6, 0, 1], [12, 12, 12, 16, 16, 12, 0, 1], [12, 12, 12, 16, 16, 16, 0, 1], [12, 12, 12, 16, 16, 22, 0, 1], [12, 12, 12, 16, 18, 10, 25, 16], [12, 12, 12, 16, 18, 18, 5, 16], [12, 12, 12, 16, 18, 28, 5, 4], [12, 12, 12, 16, 22, 6, 9, 16], [12, 12, 12, 16, 22, 12, 0, 1], [12, 12, 12, 16, 22, 16, 1, 1], [12, 12, 12, 16, 22, 22, 5, 16], [12, 12, 12, 22, 12, 22, 4, 9], [12, 12, 12, 22, 16, 12, 0, 1], [12, 12, 12, 22, 16, 16, 0, 1], [12, 12, 12, 22, 16, 22, 0, 1], [12, 12, 12, 22, 18, 10, 5, 16], [12, 12, 12, 22, 18, 18, 25, 16], [12, 12, 12, 22, 22, 12, 9, 16], [12, 12, 12, 22, 22, 16, 5, 16], [12, 12, 12, 22, 22, 22, 1, 4], [12, 12, 16, 6, 16, 6, 4, 9], [12, 12, 16, 6, 16, 12, 5, 9], [12, 12, 16, 6, 16, 16, 1, 1], [12, 12, 16, 6, 18, 10, 5, 16], [12, 12, 16, 6, 18, 18, 1, 16], [12, 12, 16, 6, 22, 6, 5, 36], [12, 12, 16, 6, 22, 12, 25, 144], [12, 12, 16, 6, 22, 16, 5, 16], [12, 12, 16, 6, 28, 10, 5, 4], [12, 12, 16, 6, 28, 18, 1, 4], [12, 12, 16, 12, 16, 12, 16, 9], [12, 12, 16, 12, 16, 16, 0, 1], [12, 12, 16, 12, 16, 22, 1, 1], [12, 12, 16, 12, 18, 0, 1, 4], [12, 12, 16, 12, 18, 10, 1, 16], [12, 12, 16, 12, 18, 18, 5, 16], [12, 12, 16, 12, 22, 6, 25, 144], [12, 12, 16, 12, 22, 12, 5, 9], [12, 12, 16, 12, 22, 16, 0, 1], [12, 12, 16, 12, 22, 22, 5, 16], [12, 12, 16, 12, 28, 0, 1, 1], [12, 12, 16, 12, 28, 10, 1, 4], [12, 12, 16, 12, 28, 18, 5, 4], [12, 12, 16, 16, 16, 16, 16, 9], [12, 12, 16, 16, 16, 22, 5, 9], [12, 12, 16, 16, 18, 10, 5, 16], [12, 12, 16, 16, 18, 18, 1, 16], [12, 12, 16, 16, 18, 28, 1, 4], [12, 12, 16, 16, 22, 6, 5, 16], [12, 12, 16, 16, 22, 12, 0, 1], [12, 12, 16, 16, 22, 16, 5, 9], [12, 12, 16, 16, 22, 22, 25, 144], [12, 12, 16, 16, 28, 10, 5, 4], [12, 12, 16, 16, 28, 18, 1, 4], [12, 12, 16, 16, 28, 28, 1, 1], [12, 12, 16, 22, 16, 22, 4, 9], [12, 12, 16, 22, 18, 10, 1, 16], [12, 12, 16, 22, 18, 18, 5, 16], [12, 12, 16, 22, 22, 12, 5, 16], [12, 12, 16, 22, 22, 16, 25, 144], [12, 12, 16, 22, 22, 22, 5, 36], [12, 12, 16, 22, 28, 10, 1, 4], [12, 12, 16, 22, 28, 18, 5, 4], [12, 12, 18, 0, 22, 12, 5, 4], [12, 12, 18, 10, 18, 10, 0, 1], [12, 12, 18, 10, 18, 18, 0, 1], [12, 12, 18, 10, 22, 6, 25, 16], [12, 12, 18, 10, 22, 12, 5, 16], [12, 12, 18, 10, 22, 16, 25, 16], [12, 12, 18, 10, 22, 22, 5, 16], [12, 12, 18, 18, 18, 18, 0, 1], [12, 12, 18, 18, 22, 6, 5, 16], [12, 12, 18, 18, 22, 12, 25, 16], [12, 12, 18, 18, 22, 16, 5, 16], [12, 12, 18, 18, 22, 22, 25, 16], [12, 12, 18, 28, 22, 16, 5, 4], [12, 12, 22, 6, 22, 6, 1, 9], [12, 12, 22, 6, 22, 12, 5, 36], [12, 12, 22, 6, 22, 16, 1, 4], [12, 12, 22, 12, 22, 12, 4, 9], [12, 12, 22, 12, 22, 16, 0, 1], [12, 12, 22, 12, 22, 22, 1, 4], [12, 12, 22, 16, 22, 16, 4, 9], [12, 12, 22, 16, 22, 22, 5, 36], [12, 12, 22, 22, 22, 22, 1, 9], [12, 16, 12, 16, 12, 16, 0, 1], [12, 16, 12, 16, 12, 22, 1, 1], [12, 16, 12, 16, 16, 6, 0, 1], [12, 16, 12, 16, 16, 12, 0, 1], [12, 16, 12, 16, 16, 16, 0, 1], [12, 16, 12, 16, 16, 22, 0, 1], [12, 16, 12, 16, 18, 0, 5, 4], [12, 16, 12, 16, 18, 10, 5, 16], [12, 16, 12, 16, 18, 18, 25, 16], [12, 16, 12, 16, 22, 6, 5, 16], [12, 16, 12, 16, 22, 12, 1, 1], [12, 16, 12, 16, 22, 16, 0, 1], [12, 16, 12, 16, 22, 22, 9, 16], [12, 16, 12, 22, 16, 6, 0, 1], [12, 16, 12, 22, 16, 12, 0, 1], [12, 16, 12, 22, 16, 16, 0, 1], [12, 16, 12, 22, 18, 10, 25, 16], [12, 16, 12, 22, 18, 18, 5, 16], [12, 16, 12, 22, 22, 6, 1, 4], [12, 16, 12, 22, 22, 12, 5, 16], [12, 16, 12, 22, 22, 16, 9, 16], [12, 16, 16, 6, 16, 12, 1, 1], [12, 16, 16, 6, 16, 16, 5, 9], [12, 16, 16, 6, 16, 22, 4, 9], [12, 16, 16, 6, 18, 10, 1, 16], [12, 16, 16, 6, 18, 18, 5, 16], [12, 16, 16, 6, 22, 12, 5, 16], [12, 16, 16, 6, 22, 16, 25, 144], [12, 16, 16, 6, 22, 22, 5, 36], [12, 16, 16, 6, 28, 10, 1, 4], [12, 16, 16, 6, 28, 18, 5, 4], [12, 16, 16, 12, 16, 12, 0, 1], [12, 16, 16, 12, 16, 16, 16, 9], [12, 16, 16, 12, 16, 22, 5, 9], [12, 16, 16, 12, 18, 10, 5, 16], [12, 16, 16, 12, 18, 18, 1, 16], [12, 16, 16, 12, 18, 28, 1, 4], [12, 16, 16, 12, 22, 6, 5, 16], [12, 16, 16, 12, 22, 12, 0, 1], [12, 16, 16, 12, 22, 16, 5, 9], [12, 16, 16, 12, 22, 22, 25, 144], [12, 16, 16, 12, 28, 10, 5, 4], [12, 16, 16, 12, 28, 18, 1, 4], [12, 16, 16, 12, 28, 28, 1, 1], [12, 16, 16, 16, 16, 16, 0, 1], [12, 16, 16, 16, 16, 22, 1, 1], [12, 16, 16, 16, 18, 0, 1, 4], [12, 16, 16, 16, 18, 10, 1, 16], [12, 16, 16, 16, 18, 18, 5, 16], [12, 16, 16, 16, 22, 6, 25, 144], [12, 16, 16, 16, 22, 12, 5, 9], [12, 16, 16, 16, 22, 16, 0, 1], [12, 16, 16, 16, 22, 22, 5, 16], [12, 16, 16, 16, 28, 0, 1, 1], [12, 16, 16, 16, 28, 10, 1, 4], [12, 16, 16, 16, 28, 18, 5, 4], [12, 16, 16, 22, 18, 10, 5, 16], [12, 16, 16, 22, 18, 18, 1, 16], [12, 16, 16, 22, 22, 6, 5, 36], [12, 16, 16, 22, 22, 12, 25, 144], [12, 16, 16, 22, 22, 16, 5, 16], [12, 16, 16, 22, 28, 10, 5, 4], [12, 16, 16, 22, 28, 18, 1, 4], [12, 16, 18, 0, 22, 16, 5, 4], [12, 16, 18, 10, 18, 10, 0, 1], [12, 16, 18, 10, 18, 18, 0, 1], [12, 16, 18, 10, 22, 6, 5, 16], [12, 16, 18, 10, 22, 12, 25, 16], [12, 16, 18, 10, 22, 16, 5, 16], [12, 16, 18, 10, 22, 22, 25, 16], [12, 16, 18, 18, 18, 18, 0, 1], [12, 16, 18, 18, 22, 6, 25, 16], [12, 16, 18, 18, 22, 12, 5, 16], [12, 16, 18, 18, 22, 16, 25, 16], [12, 16, 18, 18, 22, 22, 5, 16], [12, 16, 18, 28, 22, 12, 5, 4], [12, 16, 22, 6, 22, 12, 1, 4], [12, 16, 22, 6, 22, 16, 5, 36], [12, 16, 22, 6, 22, 22, 1, 9], [12, 16, 22, 12, 22, 12, 0, 1], [12, 16, 22, 12, 22, 16, 4, 9], [12, 16, 22, 12, 22, 22, 5, 36], [12, 16, 22, 16, 22, 16, 0, 1], [12, 16, 22, 16, 22, 22, 1, 4], [12, 22, 12, 22, 16, 6, 0, 1], [12, 22, 12, 22, 16, 12, 0, 1], [12, 22, 12, 22, 18, 0, 5, 4], [12, 22, 12, 22, 18, 10, 5, 4], [12, 22, 12, 22, 22, 6, 5, 4], [12, 22, 12, 22, 22, 12, 1, 4], [12, 22, 16, 6, 16, 16, 4, 9], [12, 22, 16, 6, 16, 22, 20, 9], [12, 22, 16, 6, 18, 18, 1, 4], [12, 22, 16, 6, 18, 28, 1, 4], [12, 22, 16, 6, 22, 16, 5, 36], [12, 22, 16, 6, 22, 22, 25, 36], [12, 22, 16, 6, 28, 18, 1, 1], [12, 22, 16, 6, 28, 28, 1, 1], [12, 22, 16, 12, 16, 12, 1, 1], [12, 22, 16, 12, 16, 16, 5, 9], [12, 22, 16, 12, 16, 22, 4, 9], [12, 22, 16, 12, 18, 10, 1, 16], [12, 22, 16, 12, 18, 18, 5, 16], [12, 22, 16, 12, 22, 12, 5, 16], [12, 22, 16, 12, 22, 16, 25, 144], [12, 22, 16, 12, 22, 22, 5, 36], [12, 22, 16, 12, 28, 10, 1, 4], [12, 22, 16, 12, 28, 18, 5, 4], [12, 22, 16, 16, 16, 16, 1, 1], [12, 22, 16, 16, 18, 10, 5, 16], [12, 22, 16, 16, 18, 18, 1, 16], [12, 22, 16, 16, 22, 6, 5, 36], [12, 22, 16, 16, 22, 12, 25, 144], [12, 22, 16, 16, 22, 16, 5, 16], [12, 22, 16, 16, 28, 10, 5, 4], [12, 22, 16, 16, 28, 18, 1, 4], [12, 22, 16, 22, 18, 0, 1, 4], [12, 22, 16, 22, 18, 10, 1, 4], [12, 22, 16, 22, 22, 6, 25, 36], [12, 22, 16, 22, 22, 12, 5, 36], [12, 22, 16, 22, 28, 0, 1, 1], [12, 22, 16, 22, 28, 10, 1, 1], [12, 22, 18, 0, 22, 22, 5, 4], [12, 22, 18, 10, 18, 18, 0, 1], [12, 22, 18, 10, 22, 12, 5, 16], [12, 22, 18, 10, 22, 16, 25, 16], [12, 22, 18, 10, 22, 22, 5, 4], [12, 22, 18, 18, 22, 6, 5, 4], [12, 22, 18, 18, 22, 12, 25, 16], [12, 22, 18, 18, 22, 16, 5, 16], [12, 22, 18, 28, 22, 6, 5, 4], [12, 22, 22, 6, 22, 16, 1, 9], [12, 22, 22, 6, 22, 22, 5, 9], [12, 22, 22, 12, 22, 12, 1, 4], [12, 22, 22, 12, 22, 16, 5, 36], [12, 22, 22, 12, 22, 22, 1, 9], [12, 22, 22, 16, 22, 16, 1, 4], [16, 6, 16, 6, 16, 6, 0, 1], [16, 6, 16, 6, 16, 12, 0, 1], [16, 6, 16, 6, 18, 0, 5, 4], [16, 6, 16, 6, 18, 10, 5, 4], [16, 6, 16, 6, 22, 6, 5, 4], [16, 6, 16, 6, 22, 12, 1, 4], [16, 6, 16, 12, 16, 12, 0, 1], [16, 6, 16, 12, 16, 16, 0, 1], [16, 6, 16, 12, 18, 10, 25, 16], [16, 6, 16, 12, 18, 18, 5, 16], [16, 6, 16, 12, 22, 6, 1, 4], [16, 6, 16, 12, 22, 12, 5, 16], [16, 6, 16, 12, 22, 16, 9, 16], [16, 6, 16, 16, 16, 16, 0, 1], [16, 6, 16, 16, 16, 22, 0, 1], [16, 6, 16, 16, 18, 10, 5, 16], [16, 6, 16, 16, 18, 18, 25, 16], [16, 6, 16, 16, 22, 12, 9, 16], [16, 6, 16, 16, 22, 16, 5, 16], [16, 6, 16, 16, 22, 22, 1, 4], [16, 6, 16, 22, 16, 22, 0, 1], [16, 6, 16, 22, 18, 18, 5, 4], [16, 6, 16, 22, 18, 28, 5, 4], [16, 6, 16, 22, 22, 16, 1, 4], [16, 6, 16, 22, 22, 22, 5, 4], [16, 6, 18, 0, 22, 6, 1, 4], [16, 6, 18, 10, 18, 10, 0, 1], [16, 6, 18, 10, 22, 6, 1, 4], [16, 6, 18, 10, 22, 12, 5, 16], [16, 6, 18, 10, 22, 16, 1, 16], [16, 6, 18, 18, 18, 18, 0, 1], [16, 6, 18, 18, 22, 12, 1, 16], [16, 6, 18, 18, 22, 16, 5, 16], [16, 6, 18, 18, 22, 22, 1, 4], [16, 6, 18, 28, 22, 22, 1, 4], [16, 12, 16, 12, 16, 12, 0, 1], [16, 12, 16, 12, 16, 16, 0, 1], [16, 12, 16, 12, 16, 22, 0, 1], [16, 12, 16, 12, 18, 0, 5, 4], [16, 12, 16, 12, 18, 10, 5, 16], [16, 12, 16, 12, 18, 18, 25, 16], [16, 12, 16, 12, 22, 6, 5, 16], [16, 12, 16, 12, 22, 12, 1, 1], [16, 12, 16, 12, 22, 16, 0, 1], [16, 12, 16, 12, 22, 22, 9, 16], [16, 12, 16, 16, 16, 16, 0, 1], [16, 12, 16, 16, 16, 22, 0, 1], [16, 12, 16, 16, 18, 10, 25, 16], [16, 12, 16, 16, 18, 18, 5, 16], [16, 12, 16, 16, 18, 28, 5, 4], [16, 12, 16, 16, 22, 6, 9, 16], [16, 12, 16, 16, 22, 12, 0, 1], [16, 12, 16, 16, 22, 16, 1, 1], [16, 12, 16, 16, 22, 22, 5, 16], [16, 12, 16, 22, 16, 22, 0, 1], [16, 12, 16, 22, 18, 10, 5, 16], [16, 12, 16, 22, 18, 18, 25, 16], [16, 12, 16, 22, 22, 12, 9, 16], [16, 12, 16, 22, 22, 16, 5, 16], [16, 12, 16, 22, 22, 22, 1, 4], [16, 12, 18, 0, 22, 12, 1, 4], [16, 12, 18, 10, 18, 10, 0, 1], [16, 12, 18, 10, 18, 18, 0, 1], [16, 12, 18, 10, 22, 6, 5, 16], [16, 12, 18, 10, 22, 12, 1, 16], [16, 12, 18, 10, 22, 16, 5, 16], [16, 12, 18, 10, 22, 22, 1, 16], [16, 12, 18, 18, 18, 18, 0, 1], [16, 12, 18, 18, 22, 6, 1, 16], [16, 12, 18, 18, 22, 12, 5, 16], [16, 12, 18, 18, 22, 16, 1, 16], [16, 12, 18, 18, 22, 22, 5, 16], [16, 12, 18, 28, 22, 16, 1, 4], [16, 16, 16, 16, 16, 16, 0, 1], [16, 16, 16, 16, 16, 22, 0, 1], [16, 16, 16, 16, 18, 0, 5, 4], [16, 16, 16, 16, 18, 10, 5, 16], [16, 16, 16, 16, 18, 18, 25, 16], [16, 16, 16, 16, 22, 6, 5, 16], [16, 16, 16, 16, 22, 12, 1, 1], [16, 16, 16, 16, 22, 16, 0, 1], [16, 16, 16, 16, 22, 22, 9, 16], [16, 16, 16, 22, 18, 10, 25, 16], [16, 16, 16, 22, 18, 18, 5, 16], [16, 16, 16, 22, 22, 6, 1, 4], [16, 16, 16, 22, 22, 12, 5, 16], [16, 16, 16, 22, 22, 16, 9, 16], [16, 16, 18, 0, 22, 16, 1, 4], [16, 16, 18, 10, 18, 10, 0, 1], [16, 16, 18, 10, 18, 18, 0, 1], [16, 16, 18, 10, 22, 6, 1, 16], [16, 16, 18, 10, 22, 12, 5, 16], [16, 16, 18, 10, 22, 16, 1, 16], [16, 16, 18, 10, 22, 22, 5, 16], [16, 16, 18, 18, 18, 18, 0, 1], [16, 16, 18, 18, 22, 6, 5, 16], [16, 16, 18, 18, 22, 12, 1, 16], [16, 16, 18, 18, 22, 16, 5, 16], [16, 16, 18, 18, 22, 22, 1, 16], [16, 16, 18, 28, 22, 12, 1, 4], [16, 22, 16, 22, 18, 0, 5, 4], [16, 22, 16, 22, 18, 10, 5, 4], [16, 22, 16, 22, 22, 6, 5, 4], [16, 22, 16, 22, 22, 12, 1, 4], [16, 22, 18, 0, 22, 22, 1, 4], [16, 22, 18, 10, 18, 18, 0, 1], [16, 22, 18, 10, 22, 12, 1, 16], [16, 22, 18, 10, 22, 16, 5, 16], [16, 22, 18, 10, 22, 22, 1, 4], [16, 22, 18, 18, 22, 6, 1, 4], [16, 22, 18, 18, 22, 12, 5, 16], [16, 22, 18, 18, 22, 16, 1, 16], [16, 22, 18, 28, 22, 6, 1, 4], [18, 0, 18, 0, 18, 0, 5, 4], [18, 0, 18, 10, 18, 10, 5, 4], [18, 0, 18, 18, 18, 18, 5, 4], [18, 0, 18, 28, 18, 28, 5, 4], [18, 10, 18, 10, 18, 10, 45, 16], [18, 10, 18, 10, 18, 18, 25, 16], [18, 10, 18, 18, 18, 18, 45, 16], [18, 10, 18, 18, 18, 28, 5, 4], [18, 18, 18, 18, 18, 18, 25, 16]];
PH=[1, 1, 3, 2, 1, 3, 0, 2, 1, 1, 3, 0, 3, 3, 0, 0, 1, 3, 0, 1, 0, 2, 1, 3, 1, 2, 1, 0, 2, 3, 3, 0, 1, 0, 1, 2, 2, 1, 1, 0, 0, 3, 3, 2, 1, 0, 3, 0, 2, 3, 0, 0, 3, 0, 1, 2, 1, 0, 2, 3, 2, 1, 3, 3, 2, 3, 2, 1, 2, 3, 0, 2, 0, 1, 1, 1, 1, 3, 0, 3, 0, 0, 0, 0, 2, 0, 1, 0, 1, 2, 1, 0, 1, 1, 2, 1, 0, 0, 0, 3, 2, 0, 0, 0, 0, 0, 0];
TP=[[1, 1, 1, 2], [1, 2, 1, 2], [1, 3, 3, 6], [1, 4, 2, 4], [1, 5, 1, 2], [1, 6, 3, 6], [1, 7, 0, 0], [1, 8, 2, 4], [1, 9, 1, 2], [1, 10, 1, 2], [1, 11, 3, 6], [1, 12, 0, 0], [1, 13, 3, 6], [1, 14, 3, 6], [1, 15, 0, 0], [1, 16, 0, 0], [1, 17, 1, 2], [1, 18, 3, 6], [1, 19, 0, 0], [1, 20, 1, 2], [1, 21, 0, 0], [1, 22, 2, 4], [1, 23, 1, 2], [1, 24, 3, 6], [1, 25, 1, 2], [1, 26, 2, 4], [1, 27, 1, 2], [1, 28, 0, 0], [1, 29, 2, 4], [1, 30, 3, 6], [1, 31, 3, 6], [1, 32, 0, 0], [1, 33, 1, 2], [1, 34, 0, 0], [1, 35, 1, 2], [1, 36, 2, 4], [1, 37, 2, 4], [1, 38, 1, 2], [1, 39, 1, 2], [1, 40, 0, 0], [1, 41, 0, 0], [1, 42, 3, 6], [1, 43, 3, 6], [1, 44, 2, 4], [1, 45, 1, 2], [1, 46, 0, 0], [1, 47, 3, 6], [1, 48, 0, 0], [1, 49, 2, 4], [1, 50, 3, 6], [1, 51, 0, 0], [1, 52, 0, 0], [1, 53, 3, 6], [1, 54, 0, 0], [1, 55, 1, 2], [1, 56, 2, 4], [1, 57, 1, 2], [1, 58, 0, 0], [1, 59, 2, 4], [1, 60, 3, 6], [1, 61, 2, 4], [1, 62, 1, 2], [1, 63, 3, 6], [1, 64, 3, 6], [1, 65, 2, 4], [1, 66, 3, 6], [1, 67, 2, 4], [1, 68, 1, 2], [1, 69, 2, 4], [1, 70, 3, 6], [1, 71, 0, 0], [1, 72, 2, 4], [1, 73, 0, 0], [1, 74, 1, 2], [1, 75, 1, 2], [1, 76, 1, 2], [1, 77, 1, 2], [1, 78, 3, 6], [1, 79, 0, 0], [1, 80, 3, 6], [1, 81, 0, 0], [1, 82, 0, 0], [1, 83, 0, 0], [1, 84, 0, 0], [1, 85, 2, 4], [1, 86, 0, 0], [1, 87, 1, 2], [1, 88, 0, 0], [1, 89, 1, 2], [1, 90, 2, 4], [1, 91, 1, 2], [1, 92, 0, 0], [1, 93, 1, 2], [1, 94, 1, 2], [1, 95, 2, 4], [1, 96, 1, 2], [1, 97, 0, 0], [1, 98, 0, 0], [1, 99, 0, 0], [1, 100, 3, 6], [1, 101, 2, 4], [1, 102, 0, 0], [1, 103, 0, 0], [1, 104, 0, 0], [1, 105, 0, 0], [1, 106, 0, 0], [1, 107, 0, 0], [7, 1, 0, 4], [7, 2, 0, 6], [7, 3, 2, 4], [7, 4, 2, 0], [7, 5, 0, 4], [7, 6, 0, 4], [7, 7, 0, 4], [7, 8, 0, 0], [7, 9, 0, 4], [7, 10, 0, 6], [7, 11, 2, 4], [7, 12, 2, 0], [7, 13, 0, 4], [7, 14, 0, 4], [7, 15, 0, 4], [7, 16, 0, 2], [7, 17, 2, 2], [7, 18, 2, 4], [7, 19, 0, 0], [7, 20, 2, 2], [7, 21, 0, 2], [7, 22, 0, 2], [7, 23, 0, 6], [7, 24, 0, 4], [7, 25, 2, 6], [7, 26, 0, 2], [7, 27, 2, 2], [7, 28, 2, 6], [7, 29, 2, 0], [7, 30, 2, 0], [7, 31, 0, 4], [7, 32, 0, 0], [7, 33, 0, 0], [7, 34, 0, 4], [7, 35, 0, 0], [7, 36, 2, 4], [7, 37, 0, 2], [7, 38, 2, 2], [7, 39, 0, 6], [7, 40, 2, 6], [7, 41, 0, 2], [7, 42, 0, 6], [7, 43, 0, 6], [7, 44, 2, 6], [7, 45, 0, 6], [7, 46, 0, 2], [7, 47, 2, 4], [7, 48, 2, 0], [7, 49, 2, 2], [7, 50, 2, 2], [7, 51, 2, 6], [7, 52, 0, 6], [7, 53, 3, 0], [7, 54, 2, 0], [7, 55, 2, 0], [7, 56, 0, 0], [7, 57, 2, 4], [7, 58, 0, 0], [7, 59, 1, 6], [7, 60, 0, 0], [7, 61, 2, 4], [7, 62, 2, 4], [7, 63, 1, 6], [7, 64, 2, 2], [7, 65, 0, 2], [7, 66, 2, 2], [7, 67, 2, 6], [7, 68, 0, 6], [7, 69, 0, 2], [7, 70, 0, 6], [7, 71, 0, 2], [7, 72, 0, 2], [7, 73, 0, 6], [7, 74, 0, 4], [7, 75, 0, 6], [7, 76, 0, 4], [7, 77, 0, 6], [7, 78, 0, 4], [7, 79, 0, 4], [7, 80, 0, 4], [7, 81, 0, 4], [7, 82, 0, 0], [7, 83, 0, 2], [7, 84, 0, 2], [7, 85, 2, 0], [7, 86, 2, 0], [7, 87, 2, 4], [7, 88, 0, 0], [7, 89, 2, 0], [7, 90, 2, 4], [7, 91, 2, 4], [7, 92, 0, 0], [7, 93, 0, 0], [7, 94, 0, 0], [7, 95, 2, 4], [7, 96, 0, 6], [7, 97, 2, 6], [7, 98, 0, 2], [7, 99, 0, 6], [7, 100, 0, 6], [7, 101, 0, 2], [7, 102, 0, 2], [7, 103, 0, 6], [7, 104, 0, 2], [7, 105, 0, 6], [7, 106, 0, 6], [7, 107, 0, 2], [11, 1, 0, 6], [11, 2, 1, 2], [11, 3, 0, 2], [11, 4, 1, 4], [11, 5, 3, 2], [11, 6, 0, 6], [11, 7, 2, 4], [11, 8, 0, 0], [11, 9, 0, 6], [11, 10, 1, 2], [11, 11, 0, 2], [11, 12, 3, 0], [11, 13, 1, 6], [11, 14, 0, 6], [11, 15, 2, 4], [11, 16, 0, 4], [11, 17, 1, 6], [11, 18, 0, 2], [11, 19, 0, 4], [11, 20, 1, 6], [11, 21, 0, 4], [11, 22, 0, 0], [11, 23, 2, 2], [11, 24, 1, 6], [11, 25, 2, 2], [11, 26, 2, 0], [11, 27, 3, 6], [11, 28, 1, 0], [11, 29, 1, 4], [11, 30, 1, 6], [11, 31, 1, 6], [11, 32, 0, 4], [11, 33, 0, 6], [11, 34, 1, 0], [11, 35, 0, 6], [11, 36, 0, 0], [11, 37, 0, 0], [11, 38, 3, 6], [11, 39, 2, 2], [11, 40, 1, 0], [11, 41, 0, 4], [11, 42, 2, 6], [11, 43, 2, 6], [11, 44, 0, 0], [11, 45, 1, 2], [11, 46, 0, 0], [11, 47, 0, 2], [11, 48, 0, 0], [11, 49, 1, 0], [11, 50, 1, 2], [11, 51, 0, 0], [11, 52, 0, 0], [11, 53, 2, 6], [11, 54, 3, 0], [11, 55, 3, 2], [11, 56, 2, 0], [11, 57, 3, 6], [11, 58, 3, 0], [11, 59, 3, 0], [11, 60, 2, 2], [11, 61, 3, 0], [11, 62, 3, 2], [11, 63, 3, 2], [11, 64, 1, 2], [11, 65, 2, 0], [11, 66, 2, 6], [11, 67, 3, 4], [11, 68, 0, 2], [11, 69, 0, 0], [11, 70, 1, 6], [11, 71, 0, 4], [11, 72, 3, 0], [11, 73, 0, 2], [11, 74, 0, 6], [11, 75, 1, 2], [11, 76, 0, 6], [11, 77, 1, 2], [11, 78, 0, 6], [11, 79, 2, 4], [11, 80, 0, 6], [11, 81, 2, 4], [11, 82, 0, 4], [11, 83, 1, 0], [11, 84, 1, 0], [11, 85, 0, 0], [11, 86, 0, 0], [11, 87, 3, 6], [11, 88, 1, 4], [11, 89, 2, 6], [11, 90, 1, 4], [11, 91, 3, 2], [11, 92, 0, 4], [11, 93, 2, 2], [11, 94, 2, 2], [11, 95, 0, 0], [11, 96, 1, 2], [11, 97, 0, 0], [11, 98, 0, 0], [11, 99, 0, 0], [11, 100, 1, 6], [11, 101, 3, 0], [11, 102, 0, 4], [11, 103, 0, 2], [11, 104, 0, 4], [11, 105, 0, 4], [11, 106, 0, 4], [11, 107, 0, 4], [13, 1, 0, 2], [13, 2, 1, 0], [13, 3, 0, 6], [13, 4, 3, 0], [13, 5, 0, 4], [13, 6, 0, 2], [13, 7, 1, 2], [13, 8, 0, 0], [13, 9, 0, 2], [13, 10, 1, 0], [13, 11, 0, 6], [13, 12, 1, 4], [13, 13, 2, 0], [13, 14, 0, 2], [13, 15, 1, 2], [13, 16, 0, 6], [13, 17, 1, 0], [13, 18, 0, 6], [13, 19, 0, 4], [13, 20, 1, 0], [13, 21, 0, 6], [13, 22, 0, 6], [13, 23, 1, 6], [13, 24, 3, 6], [13, 25, 2, 0], [13, 26, 2, 2], [13, 27, 3, 4], [13, 28, 0, 4], [13, 29, 3, 0], [13, 30, 2, 0], [13, 31, 3, 6], [13, 32, 0, 4], [13, 33, 3, 4], [13, 34, 2, 6], [13, 35, 3, 4], [13, 36, 0, 0], [13, 37, 0, 6], [13, 38, 3, 4], [13, 39, 1, 6], [13, 40, 0, 4], [13, 41, 0, 6], [13, 42, 1, 6], [13, 43, 1, 6], [13, 44, 0, 2], [13, 45, 1, 0], [13, 46, 0, 6], [13, 47, 0, 6], [13, 48, 0, 0], [13, 49, 3, 2], [13, 50, 1, 0], [13, 51, 0, 6], [13, 52, 0, 6], [13, 53, 3, 2], [13, 54, 1, 4], [13, 55, 0, 4], [13, 56, 2, 0], [13, 57, 1, 6], [13, 58, 0, 2], [13, 59, 2, 6], [13, 60, 1, 0], [13, 61, 0, 6], [13, 62, 1, 6], [13, 63, 1, 6], [13, 64, 1, 0], [13, 65, 2, 2], [13, 66, 1, 6], [13, 67, 2, 0], [13, 68, 3, 2], [13, 69, 0, 2], [13, 70, 1, 0], [13, 71, 0, 6], [13, 72, 2, 0], [13, 73, 0, 4], [13, 74, 0, 2], [13, 75, 1, 0], [13, 76, 0, 2], [13, 77, 1, 0], [13, 78, 0, 2], [13, 79, 1, 2], [13, 80, 0, 2], [13, 81, 1, 2], [13, 82, 0, 4], [13, 83, 1, 2], [13, 84, 1, 2], [13, 85, 0, 4], [13, 86, 0, 0], [13, 87, 1, 6], [13, 88, 2, 2], [13, 89, 1, 0], [13, 90, 2, 6], [13, 91, 1, 6], [13, 92, 0, 4], [13, 93, 1, 4], [13, 94, 1, 4], [13, 95, 0, 0], [13, 96, 1, 0], [13, 97, 0, 6], [13, 98, 0, 6], [13, 99, 0, 6], [13, 100, 1, 0], [13, 101, 2, 0], [13, 102, 0, 6], [13, 103, 0, 4], [13, 104, 0, 6], [13, 105, 0, 6], [13, 106, 0, 6], [13, 107, 0, 6]];
RT=[[0, 10, 0, 10, 0, 10, 9, 4], [0, 10, 0, 10, 0, 18, 5, 4], [0, 10, 6, 6, 6, 6, 1, 1], [0, 10, 6, 6, 6, 12, 5, 4], [0, 10, 6, 6, 6, 16, 1, 4], [0, 10, 6, 12, 6, 12, 1, 4], [0, 10, 6, 12, 6, 16, 5, 4], [0, 10, 10, 0, 10, 10, 1, 1], [0, 10, 10, 10, 10, 10, 9, 4], [0, 10, 10, 10, 10, 18, 5, 4], [0, 10, 12, 6, 12, 6, 1, 1], [0, 10, 12, 6, 12, 12, 5, 4], [0, 10, 12, 6, 12, 16, 1, 4], [0, 10, 12, 12, 12, 12, 1, 4], [0, 10, 12, 12, 12, 16, 5, 4], [6, 6, 6, 6, 6, 6, 25, 9], [6, 6, 6, 6, 6, 12, 5, 9], [6, 6, 6, 6, 10, 0, 1, 1], [6, 6, 6, 6, 10, 10, 1, 1], [6, 6, 6, 6, 12, 6, 5, 9], [6, 6, 6, 6, 12, 12, 1, 9], [6, 6, 6, 12, 6, 12, 25, 36], [6, 6, 6, 12, 6, 16, 5, 4], [6, 6, 6, 12, 10, 10, 5, 4], [6, 6, 6, 12, 10, 18, 1, 4], [6, 6, 6, 12, 12, 6, 1, 9], [6, 6, 6, 12, 12, 12, 5, 36], [6, 6, 6, 12, 12, 16, 1, 4], [6, 6, 10, 0, 12, 6, 5, 4], [6, 6, 10, 0, 16, 6, 1, 4], [6, 6, 10, 10, 12, 6, 5, 4], [6, 6, 10, 10, 12, 12, 25, 16], [6, 6, 10, 10, 12, 16, 5, 16], [6, 6, 10, 10, 16, 6, 1, 4], [6, 6, 10, 10, 16, 12, 5, 16], [6, 6, 10, 10, 16, 16, 1, 16], [6, 6, 12, 6, 12, 6, 25, 36], [6, 6, 12, 6, 12, 12, 5, 36], [6, 6, 12, 6, 16, 6, 5, 4], [6, 6, 12, 6, 16, 12, 1, 4], [6, 6, 12, 12, 12, 12, 25, 144], [6, 6, 12, 12, 12, 16, 5, 16], [6, 6, 12, 12, 16, 12, 5, 16], [6, 6, 12, 12, 16, 16, 9, 16], [6, 12, 6, 12, 6, 12, 20, 9], [6, 12, 6, 12, 6, 16, 0, 1], [6, 12, 6, 12, 10, 0, 1, 1], [6, 12, 6, 12, 10, 10, 1, 4], [6, 12, 6, 12, 10, 18, 5, 4], [6, 12, 6, 12, 12, 6, 5, 36], [6, 12, 6, 12, 12, 12, 4, 9], [6, 12, 6, 12, 12, 16, 0, 1], [6, 12, 6, 12, 12, 22, 1, 4], [6, 12, 10, 0, 12, 12, 5, 4], [6, 12, 10, 0, 16, 12, 1, 4], [6, 12, 10, 10, 12, 6, 25, 16], [6, 12, 10, 10, 12, 12, 5, 16], [6, 12, 10, 10, 12, 16, 25, 16], [6, 12, 10, 10, 12, 22, 5, 16], [6, 12, 10, 10, 16, 6, 5, 16], [6, 12, 10, 10, 16, 12, 1, 16], [6, 12, 10, 10, 16, 16, 5, 16], [6, 12, 10, 10, 16, 22, 1, 16], [6, 12, 12, 6, 12, 6, 5, 36], [6, 12, 12, 6, 12, 12, 25, 144], [6, 12, 12, 6, 12, 16, 5, 16], [6, 12, 12, 6, 16, 6, 1, 4], [6, 12, 12, 6, 16, 12, 5, 16], [6, 12, 12, 6, 16, 16, 9, 16], [6, 12, 12, 12, 12, 12, 5, 9], [6, 12, 12, 12, 12, 16, 0, 1], [6, 12, 12, 12, 16, 12, 1, 1], [6, 12, 12, 12, 16, 16, 0, 1], [10, 0, 10, 0, 10, 0, 9, 4], [10, 0, 10, 0, 18, 0, 5, 4], [10, 0, 10, 10, 10, 10, 9, 4], [10, 0, 10, 10, 18, 10, 5, 4], [10, 0, 12, 6, 12, 6, 1, 4], [10, 0, 12, 6, 16, 6, 5, 4], [10, 0, 12, 12, 12, 12, 1, 4], [10, 0, 12, 12, 16, 12, 5, 4], [10, 10, 10, 10, 10, 10, 81, 16], [10, 10, 10, 10, 10, 18, 45, 16], [10, 10, 10, 10, 18, 10, 45, 16], [10, 10, 10, 10, 18, 18, 25, 16], [10, 10, 12, 6, 12, 6, 1, 4], [10, 10, 12, 6, 12, 12, 5, 16], [10, 10, 12, 6, 12, 16, 1, 16], [10, 10, 12, 6, 16, 6, 5, 4], [10, 10, 12, 6, 16, 12, 25, 16], [10, 10, 12, 6, 16, 16, 5, 16], [10, 10, 12, 12, 12, 12, 1, 16], [10, 10, 12, 12, 12, 16, 5, 16], [10, 10, 12, 12, 16, 12, 5, 16], [10, 10, 12, 12, 16, 16, 25, 16], [12, 6, 12, 6, 12, 6, 20, 9], [12, 6, 12, 6, 12, 12, 4, 9], [12, 6, 12, 6, 16, 6, 0, 1], [12, 6, 12, 6, 16, 12, 0, 1], [12, 6, 12, 12, 12, 12, 5, 9], [12, 6, 12, 12, 12, 16, 1, 1], [12, 6, 12, 12, 16, 12, 0, 1], [12, 6, 12, 12, 16, 16, 0, 1], [12, 12, 12, 12, 12, 12, 16, 9], [12, 12, 12, 12, 12, 16, 0, 1], [12, 12, 12, 12, 16, 12, 0, 1], [12, 12, 12, 12, 16, 16, 0, 1]];


==> anc/galois/reference/E_series_Galois_extension_calculation/expand_triplets.py <==
"""Expand table magnitudes under the draft's simple-current orbits."""
import json,itertools
from pathlib import Path
ROOT=Path(__file__).resolve().parent
tables=json.loads((ROOT/'tables.json').read_text())['tables']
out={}
for h in (12,18,30):
    k=h-2
    if h==12:
        blocks=[(0,6),(3,7),(4,10)]
        fields=sorted((a,b) for bl in blocks for a in bl for b in bl)
        sector={f:i for i,bl in enumerate(blocks) for f in itertools.product(bl,repeat=2)}
        modes=[(True,True)]
        currents={(0,0),(k,k)}
    elif h==18:
        fields=sorted(set([(a,b) for bl in [(0,16),(4,12),(6,10)] for a in bl for b in bl]+[(8,8),(8,2),(8,14),(2,8),(14,8)]))
        modes=[(True,False),(False,True)]
        currents={(0,0),(0,k),(k,0),(k,k)}
    else:
        fields=sorted((a,b) for bl in [(0,10,18,28),(6,12,16,22)] for a in bl for b in bl)
        sector={f:i for i,bl in enumerate([(0,10,18,28),(6,12,16,22)]) for f in itertools.product(bl,repeat=2)}
        modes=[(True,False),(False,True)]
        currents={(0,0),(0,k),(k,0),(k,k)}
    def admissible(t):
        for c in (0,1):
            a,b,d=(f[c] for f in t)
            if (a+b+d)%2 or d<abs(a-b) or d>min(a+b,2*k-a-b):return False
        if h==12:
            a,b,c=(sector[f] for f in t)
            allowed=({b} if a==0 else {a} if b==0 else {0,2} if a==b==1 else {1} if {a,b}=={1,2} else {0})
            if c not in allowed:return False
        return True
    def orbit(t):
        found={t};todo=[t]
        while todo:
            s=todo.pop()
            for mode in modes:
                for pair in itertools.combinations(range(3),2):
                    v=list(s)
                    for j in pair:v[j]=tuple(k-x if flip else x for x,flip in zip(v[j],mode))
                    v=tuple(sorted(v))
                    assert all(f in fields for f in v) and admissible(v)
                    if v not in found:found.add(v);todo.append(v)
        return found
    labels={}
    src=next(t for t in tables if t['q']==h and t['p']==1)
    for ent in src['entries']:
        t=tuple(sorted(tuple(f) for f in ent['spins2']))
        for v in orbit(t):
            assert v not in labels or labels[v]==ent['entry']
            labels[v]=ent['entry']
    records=[]
    for t in itertools.combinations_with_replacement(fields,3):
        if not admissible(t):continue
        if any(f in currents for f in t):
            assert t not in labels
            r={'numerator':1,'denominator':1};entry=0
        elif h==30 and sum(sector[f] for f in t)==1:
            assert t not in labels
            r={'numerator':0,'denominator':1};entry=-1
        else:
            assert t in labels,(h,t)
            entry=labels[t]
            r=src['entries'][entry-1]['fourth_power']
        records.append({'spins2':t,'representative_entry':entry,'fourth_power':r})
    out[str(h)]={'fields2':fields,'triplets':records}
    print(h,'fields',len(fields),'unordered admissible',len(records),'nonzero',sum(x['fourth_power']['numerator']!=0 for x in records))
(ROOT/'all_triplets.json').write_text(json.dumps(out,indent=2)+'\n')


==> anc/galois/reference/E_series_Galois_extension_calculation/phases/e7_phases.json <==
{
  "metadata": {
    "source": "project_sources/09-triplet_classification_E7.wl and tables.json",
    "convention": "alpha = i**phase_mod4 * positive_real_fourth_root(fourth_power); null phase denotes zero",
    "field_convention": "fields2 and spins2 are doubled [ell,ellbar] in lexicographic order",
    "scope": "reference p=1,5,7, q=18, k=0; s=1 representatives",
    "validation": "Every nonzero L/R/D pair relation including self edges, all table seeds, current phases, and bare parity checked exactly."
  },
  "fields2": [
    [
      0,
      0
    ],
    [
      0,
      16
    ],
    [
      2,
      8
    ],
    [
      4,
      4
    ],
    [
      4,
      12
    ],
    [
      6,
      6
    ],
    [
      6,
      10
    ],
    [
      8,
      2
    ],
    [
      8,
      8
    ],
    [
      8,
      14
    ],
    [
      10,
      6
    ],
    [
      10,
      10
    ],
    [
      12,
      4
    ],
    [
      12,
      12
    ],
    [
      14,
      8
    ],
    [
      16,
      0
    ],
    [
      16,
      16
    ]
  ],
  "tables": [
    {
      "p": 1,
      "q": 18,
      "triplets": [
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              0,
              0
            ],
            [
              0,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              0,
              16
            ],
            [
              0,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              16,
              0
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              16,
              16
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              4,
              4
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              8,
              2
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              16,
              0
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "representative_entry": 1,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              4,
              4
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 8,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 9,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 8,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 1,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "representative_entry": 10,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 10,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 21,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 10,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 10,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 21,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 10,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 22,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 23,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 26,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 27,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 22,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 27,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 26,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 29,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 22,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 23,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 22,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 23,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 26,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 27,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 29,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 23,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 22,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 23,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 30,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 31,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 8,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 30,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 32,
          "fourth_power": {
            "numerator": 4,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 31,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 29,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 29,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 21,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 21,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 9,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 8,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              8,
              14
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 26,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 27,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 26,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 27,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 0
        }
      ],
      "validation": {
        "nonzero_unordered": 271,
        "zero_unordered": 18,
        "all_pair_relations_checked": 2439,
        "parity_checks": 271,
        "phase_histogram": {
          "0": 105,
          "1": 58,
          "2": 60,
          "3": 48
        }
      }
    },
    {
      "p": 5,
      "q": 18,
      "triplets": [
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              0,
              0
            ],
            [
              0,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              0,
              16
            ],
            [
              0,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              16,
              0
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              16,
              16
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              4,
              4
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              8,
              2
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              16,
              0
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "representative_entry": 1,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              4,
              4
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 8,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 9,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 8,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 1,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "representative_entry": 10,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 10,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 21,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 10,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 10,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 21,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 10,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 22,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 23,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 26,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 27,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 22,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 27,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 26,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 29,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 22,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 23,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 22,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 23,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 26,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 27,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 29,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 23,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 22,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 23,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 30,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 31,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 8,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 30,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 32,
          "fourth_power": {
            "numerator": 4,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 31,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 29,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 29,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 21,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 21,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 9,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 8,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              8,
              14
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 26,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 27,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 26,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 27,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 0
        }
      ],
      "validation": {
        "nonzero_unordered": 271,
        "zero_unordered": 18,
        "all_pair_relations_checked": 2439,
        "parity_checks": 271,
        "phase_histogram": {
          "0": 111,
          "1": 62,
          "2": 58,
          "3": 40
        }
      }
    },
    {
      "p": 7,
      "q": 18,
      "triplets": [
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              0,
              0
            ],
            [
              0,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              0,
              16
            ],
            [
              0,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              16,
              0
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              16,
              16
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              4,
              4
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              8,
              2
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              16,
              0
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "representative_entry": 1,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              4,
              4
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 8,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 9,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 8,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 1,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "representative_entry": 10,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "representative_entry": 10,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 21,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 10,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 10,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 21,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 10,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_entry": 22,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 23,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 26,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 27,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 22,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 27,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 26,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 29,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 22,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 23,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 22,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "representative_entry": 23,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 26,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 27,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 29,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 23,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 22,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 23,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 14,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 15,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 5,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 11,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 4,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "representative_entry": 30,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 31,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 8,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 30,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_entry": 32,
          "fourth_power": {
            "numerator": 4,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "representative_entry": 31,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 29,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 29,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 21,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 21,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 9,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              16,
              16
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 28,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 8,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 25,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 17,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 7,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 13,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 20,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              8,
              14
            ],
            [
              16,
              0
            ]
          ],
          "representative_entry": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 24,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 16,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 1
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "representative_entry": 6,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 12,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "phase_mod4": 3
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_entry": 26,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 27,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 26,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "phase_mod4": null
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 2
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_entry": 27,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "representative_entry": 18,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "phase_mod4": 0
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_entry": 19,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "phase_mod4": 2
        }
      ],
      "validation": {
        "nonzero_unordered": 271,
        "zero_unordered": 18,
        "all_pair_relations_checked": 2439,
        "parity_checks": 271,
        "phase_histogram": {
          "0": 127,
          "1": 33,
          "2": 74,
          "3": 37
        }
      }
    }
  ]
}


==> anc/galois/reference/E_series_Galois_extension_calculation/phases/e7_phases.py <==
"""Exact E7 reference alpha phases ported from 09-triplet_classification_E7.wl.

Internal spins are ordinary integer (ell,ellbar); the JSON uses doubled spins.
The nonzero coefficient is i**phase_mod4 times its positive real magnitude.
"""
from collections import Counter, deque
from functools import lru_cache
from itertools import combinations
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
OUT = Path(__file__).resolve().parent
CURRENT = {'L':(8,0),'R':(0,8),'D':(8,8)}
MODES = {'L':(True,False),'R':(False,True),'D':(True,True)}
PS = (1,5,7)

def action(g,a):
    return tuple(8-x if flip else x for x,flip in zip(a,MODES[g]))

def undouble(t):
    assert all(x%2==0 for f in t for x in f)
    return tuple(tuple(x//2 for x in f) for f in t)

def spin(a,p):
    l,lb=a
    n=(l-lb)*((l+lb+1)*p-18)
    assert n%18==0,(a,p,n)
    return n//18

def permutation_phase(ordered,p):
    """Exponent e with alpha_ordered=i**e alpha_sorted; stable sort."""
    inversions=sum(ordered[i]>ordered[j] for i,j in combinations(range(3),2))
    return (2*inversions*sum(spin(a,p) for a in ordered))%4

@lru_cache(None)
def phi(n,p):
    assert isinstance(n,int) and n>=0
    return sum(p*j//18 for j in range(1,n+1))

def varphi(a,b,c,p):
    return (phi(2*a,p)+phi(2*c+1,p)+phi(a-b+c,p)+phi(a+b+c+1,p))%4

@lru_cache(None)
def known_phases(p):
    f=lambda a,b,c:varphi(a,b,c,p)
    common={(0,0):0,(2,2):f(8,6,2),(3,3):1+f(8,5,3),
            (4,4):2+f(4,4,0),(6,6):f(8,6,2)+2*f(6,6,0),
            (5,5):1+f(8,5,3)+2*f(5,5,0),(8,8):0}
    L={**common,(4,1):f(8,4,4),(4,7):f(8,4,4),(1,4):1+f(8,7,1)}
    R={**common,(1,4):f(8,4,4),(7,4):f(8,4,4),(4,1):1+f(8,7,1)}
    mix=1+f(8,7,1)-f(8,4,4)+2*f(4,4,0)
    D={(0,0):0,(2,2):0,(3,3):0,(4,4):2*f(4,4,0),
       (2,6):2*f(8,6,2),(3,5):2*f(8,5,3),(4,1):mix,(1,4):mix,(8,8):0}
    return {'L':L,'R':R,'D':D}

def current_phase(g,a,p):
    """Specifically ordered alpha[J_g,a,g.a], using WL partner fallback."""
    known=known_phases(p)[g]
    if a in known:
        return known[a]%4
    b=action(g,a)
    if b in known:
        return (known[b]+permutation_phase((CURRENT[g],a,b),p)
                -permutation_phase((CURRENT[g],b,a),p))%4
    return 0

def edge(g,tri,pair,p,current):
    """Return target,e for alpha_tri=i**e alpha_target."""
    other=next(i for i in range(3) if i not in pair)
    ordered=tuple(tri[i] for i in (*pair,other))
    a,b,c=ordered
    refl=sum(b[j]+c[j]-a[j]+varphi(b[j],c[j],a[j],p)
             for j,flip in enumerate(MODES[g]) if flip)
    zphase=current[g,b]-current[g,a]+2*refl
    flipped=(action(g,a),action(g,b),c)
    exponent=(zphase+permutation_phase(flipped,p)-permutation_phase(ordered,p))%4
    return tuple(sorted(flipped)),exponent

def construct(p,records,table):
    fields=sorted({a for t in records for a in t})
    current={(g,a):current_phase(g,a,p) for g in MODES for a in fields}
    phases={}
    origins={}
    def add(tri,v,origin):
        tri=tuple(sorted(tri));v%=4
        if tri in phases:
            assert phases[tri]==v,(p,tri,phases[tri],v,origins[tri],origin)
        else:
            phases[tri]=v;origins[tri]=origin
    for a in fields:
        add(((0,0),a,a),0,'identity')
    for (g,a),v in current.items():
        ordered=(CURRENT[g],a,action(g,a))
        add(ordered,v-permutation_phase(ordered,p),'simple current')
    for e in table['entries']:
        if e['fourth_power']['numerator']==0:
            continue
        ordered=undouble(e['spins2'])
        add(ordered,e['phase_mod4']-permutation_phase(ordered,p),'table entry '+str(e['entry']))
    queue=deque(phases)
    checked=0
    while queue:
        tri=queue.popleft()
        for g in MODES:
            for pair in combinations(range(3),2):
                dest,fac=edge(g,tri,pair,p,current)
                assert dest in records,(p,tri,dest)
                assert records[dest]['fourth_power']['numerator']!=0,(p,tri,dest)
                existed=dest in phases
                add(dest,phases[tri]-fac,('orbit',tri,g,pair))
                if not existed:queue.append(dest)
                checked+=1
    zero_count=sum(r['fourth_power']['numerator']==0 for r in records.values())
    assert len(phases)+zero_count==len(records),(p,len(phases),zero_count,len(records))
    by_id={e['entry']:e for e in table['entries']}
    triplets=[]
    parity_checks=0
    for tri,r in records.items():
        if r['representative_entry']>0:
            assert by_id[r['representative_entry']]['fourth_power']==r['fourth_power'],(p,r)
        if len(set(tri))<3 and sum(spin(a,p) for a in tri)%2:
            assert tri not in phases,('permutation-forced zero',p,tri)
        # The E7 choice also has unphased parity (left-right exchange).
        if tri in phases:
            ordered=tuple((lb,l) for l,lb in tri)
            canon=tuple(sorted(ordered))
            assert phases[tri]==(phases[canon]+permutation_phase(ordered,p))%4,('parity',p,tri)
            parity_checks+=1
        triplets.append({**r,'phase_mod4':phases.get(tri)})
    return {'p':p,'q':18,'triplets':triplets,
            'validation':{'nonzero_unordered':len(phases),'zero_unordered':zero_count,
                          'all_pair_relations_checked':checked,'parity_checks':parity_checks,
                          'phase_histogram':dict(sorted(Counter(phases.values()).items()))}}

def load_lookup(p):
    data=json.loads((OUT/'e7_phases.json').read_text())
    table=next(t for t in data['tables'] if t['p']==p)
    return {tuple(map(tuple,t['spins2'])):t['phase_mod4'] for t in table['triplets']}

def ordered_phase(spins2,p,lookup=None):
    lookup=load_lookup(p) if lookup is None else lookup
    tri=tuple(map(tuple,spins2));phase=lookup.get(tuple(sorted(tri)))
    return None if phase is None else (phase+permutation_phase(undouble(tri),p))%4

def main():
    src=json.loads((ROOT/'all_triplets.json').read_text())['18']
    records={tuple(sorted(undouble(r['spins2']))):r for r in src['triplets']}
    tables={t['p']:t for t in json.loads((ROOT/'tables.json').read_text())['tables'] if t['q']==18}
    result={'metadata':{
        'source':'project_sources/09-triplet_classification_E7.wl and tables.json',
        'convention':'alpha = i**phase_mod4 * positive_real_fourth_root(fourth_power); null phase denotes zero',
        'field_convention':'fields2 and spins2 are doubled [ell,ellbar] in lexicographic order',
        'scope':'reference p=1,5,7, q=18, k=0; s=1 representatives',
        'validation':'Every nonzero L/R/D pair relation including self edges, all table seeds, current phases, and bare parity checked exactly.'},
        'fields2':src['fields2'],'tables':[]}
    for p in PS:
        t=construct(p,records,tables[p]);result['tables'].append(t)
        print(p,t['validation'])
    (OUT/'e7_phases.json').write_text(json.dumps(result,indent=2)+'\n')

if __name__=='__main__':
    main()


==> anc/galois/reference/E_series_Galois_extension_calculation/phases/e8_phases.py <==
"""Exact E8 alpha phases, ported from 15-triplet_classification_E8.wl.

Internal fields are ordinary integer spins (ell, ellbar). JSON and the
public lookup use doubled spins. The phase represents alpha/abs(alpha)=i**phase.
Only p=1,7,11,13 and k=0 are constructed here, matching the reference tables.
"""
from collections import Counter, deque
from functools import lru_cache
from itertools import combinations, permutations
import json
from pathlib import Path

ROOT = Path(__file__).resolve().parents[1]
OUT = Path(__file__).resolve().parent
REFS = ((0,0),(5,5),(0,5),(5,0),(3,3),(6,6),(3,6),(6,3))
CURRENT = {'L':(14,0),'R':(0,14),'D':(14,14)}
MODES = {'L':(True,False),'R':(False,True),'D':(True,True)}
PS = (1,7,11,13)

def action(g, a):
    return tuple(14-x if flip else x for x,flip in zip(a, MODES[g]))

def undouble(t):
    assert all(x % 2 == 0 for f in t for x in f)
    return tuple(tuple(x//2 for x in f) for f in t)

def spin(a, p):
    l,lb = a
    numerator = (l-lb)*((l+lb+1)*p-30)
    assert numerator % 30 == 0, (a,p,numerator)
    return numerator//30

def permutation_phase(ordered, p):
    """Exponent e with alpha_ordered = i**e alpha_sorted."""
    inversions = sum(ordered[i] > ordered[j] for i,j in combinations(range(3),2))
    return (2*inversions*sum(spin(a,p) for a in ordered)) % 4

@lru_cache(None)
def phi(n, p):
    assert isinstance(n,int) and n >= 0
    return sum(p*j//30 for j in range(1,n+1))

def varphi(l1,l2,l3,p):
    """e8Varphi(l1,l2,l3,0,p), exactly modulo four."""
    return (phi(2*l1,p)+phi(2*l3+1,p)+phi(l1-l2+l3,p)
            +phi(l1+l2+l3+1,p)) % 4

def seed_phase(g, a, p):
    assert a in REFS
    if a == (0,0):
        return 0
    l,lb = a
    if g == 'L':
        offset = int(a in ((5,5),(5,0),(3,3),(3,6)))
        return (offset+varphi(14,14-l,l,p)) % 4
    if g == 'R':
        offset = int(a in ((5,5),(0,5),(3,3),(6,3)))
        return (offset+varphi(14,14-lb,lb,p)) % 4
    if g == 'D':
        return 0 if l == lb else (1+varphi(14,14-l,l,p)+varphi(14,14-lb,lb,p)) % 4
    raise ValueError(g)

def partner_phase(g,a,phase,p):
    b = action(g,a)
    return (phase+permutation_phase((CURRENT[g],b,a),p)
            -permutation_phase((CURRENT[g],a,b),p)) % 4

def current_phases(p):
    """Exponents for the specifically ordered alpha[J_g,a,g.a]."""
    phases = {}
    for a in REFS:
        l,lb = a
        aL,aR,aD = (action(g,a) for g in ('L','R','D'))
        L0,R0,D0 = (seed_phase(g,a,p) for g in ('L','R','D'))
        LL = partner_phase('L',a,L0,p)
        RR = partner_phase('R',a,R0,p)
        DD = partner_phase('D',a,D0,p)
        RL = (LL+D0+2*varphi(14-l,14-l,0,p)) % 4
        RD = partner_phase('R',aL,RL,p)
        LR = (RR+D0+2*varphi(14-lb,14-lb,0,p)) % 4
        LD = partner_phase('L',aR,LR,p)
        DL = (R0+LL+2*varphi(14-l,l,14,p)) % 4
        DR = partner_phase('D',aL,DL,p)
        for g,b,v in (
            ('L',a,L0),('L',aL,LL),('L',aR,LR),('L',aD,LD),
            ('R',a,R0),('R',aR,RR),('R',aL,RL),('R',aD,RD),
            ('D',a,D0),('D',aD,DD),('D',aL,DL),('D',aR,DR)):
            assert (g,b) not in phases
            phases[g,b] = v
    assert len(phases)==96
    return phases

def edge(g, tri, pair, p, current):
    """Return (target,e) for alpha_tri = i**e alpha_target.

    This follows e8Z2PairRelation, including both permutation factors.
    """
    other = next(i for i in range(3) if i not in pair)
    ordered = tuple(tri[i] for i in (*pair,other))
    a,b,c = ordered
    refl = sum(b[j]+c[j]-a[j]+varphi(b[j],c[j],a[j],p)
               for j,flip in enumerate(MODES[g]) if flip)
    zphase = current[g,b]-current[g,a]+2*refl
    flipped = (action(g,a),action(g,b),c)
    total = (zphase+permutation_phase(flipped,p)-permutation_phase(ordered,p)) % 4
    return tuple(sorted(flipped)),total

def construct(p, records, table):
    current = current_phases(p)
    phases = {}
    origins = {}
    def add(tri,v,origin):
        tri=tuple(sorted(tri))
        v %= 4
        if tri in phases:
            assert phases[tri] == v, (p,tri,phases[tri],v,origins[tri],origin)
        else:
            phases[tri]=v
            origins[tri]=origin
    fields = sorted({a for t in records for a in t})
    for a in fields:
        add(((0,0),a,a),0,'identity')
    for (g,a),v in current.items():
        ordered = (CURRENT[g],a,action(g,a))
        add(ordered,v-permutation_phase(ordered,p),'simple current')
    table_by_id = {e['entry']:e for e in table['entries']}
    zero_count = 0
    for tri,r in records.items():
        if r['fourth_power']['numerator'] == 0:
            zero_count += 1
    for e in table['entries']:
        if e['fourth_power']['numerator']==0:
            continue
        tri = tuple(sorted(undouble(e['spins2'])))
        add(tri,e['phase_mod4'],'table entry '+str(e['entry']))
    queue=deque(phases)
    checked=0
    while queue:
        tri=queue.popleft()
        for g in MODES:
            for pair in combinations(range(3),2):
                dest,fac = edge(g,tri,pair,p,current)
                assert dest in records,(p,tri,dest)
                assert records[dest]['fourth_power']['numerator']!=0,(p,tri,dest)
                existed=dest in phases
                add(dest,phases[tri]-fac,('orbit',tri,g,pair))
                if not existed:
                    queue.append(dest)
                checked += 1
    assert len(phases)+zero_count == len(records),(p,len(phases),zero_count,len(records))
    triplets=[]
    for tri,r in records.items():
        if r['representative_entry']>0:
            mag=table_by_id[r['representative_entry']]['fourth_power']
            assert mag==r['fourth_power'], (p,r)
        if len(set(tri))<3 and sum(spin(a,p) for a in tri)%2:
            assert tri not in phases,('permutation-forced zero',p,tri)
        triplets.append({**r,'phase_mod4':phases.get(tri)})
    return {'p':p,'q':30,'triplets':triplets,
            'validation':{'nonzero_unordered':len(phases),'zero_unordered':zero_count,
                          'all_pair_relations_checked':checked,
                          'phase_histogram':dict(sorted(Counter(phases.values()).items()))}}

def load_lookup(p):
    """Return canonical doubled-spin tuple -> phase (None means zero)."""
    data=json.loads((OUT/'e8_phases.json').read_text())
    table=next(t for t in data['tables'] if t['p']==p)
    return {tuple(map(tuple,t['spins2'])):t['phase_mod4'] for t in table['triplets']}

def ordered_phase(spins2,p,lookup=None):
    """alpha phase for an ordered triple in doubled spins; absent => zero."""
    lookup=load_lookup(p) if lookup is None else lookup
    tri=tuple(map(tuple,spins2))
    phase=lookup.get(tuple(sorted(tri)))
    return None if phase is None else (phase+permutation_phase(undouble(tri),p))%4

def main():
    src=json.loads((ROOT/'all_triplets.json').read_text())['30']
    records={tuple(sorted(undouble(r['spins2']))):r for r in src['triplets']}
    tables={t['p']:t for t in json.loads((ROOT/'tables.json').read_text())['tables'] if t['q']==30}
    result={'metadata':{
        'source':'project_sources/15-triplet_classification_E8.wl and tables.json',
        'convention':'alpha = i**phase_mod4 * positive_real_fourth_root(fourth_power); null phase denotes zero',
        'field_convention':'fields2 and spins2 are doubled [ell,ellbar] in lexicographic order',
        'scope':'reference p=1,7,11,13, q=30, k=0; s=1 representatives',
        'validation':'Every nonzero simple-current pair relation for L,R,D and each index pair checked exactly, including self edges; all table seeds retained.'},
        'fields2':src['fields2'],'tables':[]}
    for p in PS:
        t=construct(p,records,tables[p])
        result['tables'].append(t)
        print(p,t['validation'])
    (OUT/'e8_phases.json').write_text(json.dumps(result,indent=2)+'\n')

if __name__=='__main__':
    main()


==> anc/galois/reference/E_series_Galois_extension_calculation/tables.json <==
{
  "metadata": {
    "source_tex": "original-provenance/reference-draft.tex",
    "source_tex_sha256": "a3a01614959d8833c1efe3426233456cea8270c4da816739ea4ea4080d595d39",
    "authoritative_pdf": "original-provenance/reference-draft.pdf",
    "authoritative_pdf_sha256": "7d035d8ed8482018ab40eec4f8727b5cebbacffc400c9083fc83584feec4c47a",
    "coefficient_convention": "alpha = i**phase_mod4 * (numerator/denominator)**(1/4), with the positive real fourth root",
    "spin_convention": "spins2 contains three ordered pairs [2*ell, 2*ellbar]",
    "table_pages_checked": [
      {
        "page": 22,
        "current_extraction": "original-provenance/reference-extraction/p22.txt",
        "identical_to_previous_pdf": true
      },
      {
        "page": 23,
        "current_extraction": "original-provenance/reference-extraction/p23.txt",
        "identical_to_previous_pdf": true
      },
      {
        "page": 24,
        "current_extraction": "original-provenance/reference-extraction/p24.txt",
        "identical_to_previous_pdf": true
      },
      {
        "page": 25,
        "current_extraction": "original-provenance/reference-extraction/p25.txt",
        "identical_to_previous_pdf": true
      },
      {
        "page": 26,
        "current_extraction": "original-provenance/reference-extraction/p26.txt",
        "identical_to_previous_pdf": true
      },
      {
        "page": 27,
        "current_extraction": "original-provenance/reference-extraction/p27.txt",
        "identical_to_previous_pdf": true
      },
      {
        "page": 28,
        "current_extraction": "original-provenance/reference-extraction/p28.txt",
        "identical_to_previous_pdf": true
      }
    ],
    "current_pdf_phase_check": {
      "table_number": 11,
      "entries_checked": 107,
      "mismatches": 0,
      "method": "Positioned PDF text: minus signs and imaginary units in coefficient cells",
      "bbox_file": "original-provenance/reference-extraction/current_p28_bbox.html",
      "entry88_magnified_visual_confirmation": "-1/2"
    },
    "note": "Original TeX is used only for the tables previously verified unchanged; no source manuscript is modified.",
    "entry_count": 560
  },
  "tables": [
    {
      "series": "E6",
      "p": 1,
      "q": 12,
      "table_number": 3,
      "tex_label": "tab:E6-I1-results",
      "entries": [
        {
          "entry": 1,
          "spins2": [
            [
              0,
              6
            ],
            [
              0,
              6
            ],
            [
              0,
              6
            ]
          ],
          "representative_latex": "(0,3)(0,3)(0,3)",
          "alpha_latex": "\\mathrm{i}\\sqrt[4]{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "sympy": "I**1 * Rational(2, 1)**Rational(1, 4)"
        },
        {
          "entry": 2,
          "spins2": [
            [
              0,
              6
            ],
            [
              3,
              3
            ],
            [
              3,
              3
            ]
          ],
          "representative_latex": "(0,3)(\\tfrac32,\\tfrac32)(\\tfrac32,\\tfrac32)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{\\sqrt[4]{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**1 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 3,
          "spins2": [
            [
              0,
              6
            ],
            [
              3,
              3
            ],
            [
              3,
              7
            ]
          ],
          "representative_latex": "(0,3)(\\tfrac32,\\tfrac32)(\\tfrac32,\\tfrac72)",
          "alpha_latex": "\\sqrt[4]{\\dfrac{3}{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 3,
            "denominator": 2
          },
          "sympy": "I**0 * Rational(3, 2)**Rational(1, 4)"
        },
        {
          "entry": 4,
          "spins2": [
            [
              0,
              6
            ],
            [
              3,
              7
            ],
            [
              3,
              7
            ]
          ],
          "representative_latex": "(0,3)(\\tfrac32,\\tfrac72)(\\tfrac32,\\tfrac72)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt[4]{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**3 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 5,
          "spins2": [
            [
              0,
              6
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "representative_latex": "(0,3)(2,2)(2,2)",
          "alpha_latex": "-\\mathrm{i}\\sqrt[4]{2}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "sympy": "I**3 * Rational(2, 1)**Rational(1, 4)"
        },
        {
          "entry": 6,
          "spins2": [
            [
              0,
              6
            ],
            [
              4,
              4
            ],
            [
              4,
              10
            ]
          ],
          "representative_latex": "(0,3)(2,2)(2,5)",
          "alpha_latex": "-\\mathrm{i}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**3 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 7,
          "spins2": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              4,
              4
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac32)(\\tfrac32,\\tfrac32)(2,2)",
          "alpha_latex": "\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 8,
          "spins2": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              6,
              0
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac32)(\\tfrac32,\\tfrac32)(3,0)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt[4]{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**3 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 9,
          "spins2": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac32)(\\tfrac32,\\tfrac32)(3,3)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 10,
          "spins2": [
            [
              3,
              3
            ],
            [
              3,
              7
            ],
            [
              4,
              4
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac32)(\\tfrac32,\\tfrac72)(2,2)",
          "alpha_latex": "\\mathrm{i}\\sqrt[4]{\\dfrac{3}{4}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 3,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(3, 4)**Rational(1, 4)"
        },
        {
          "entry": 11,
          "spins2": [
            [
              3,
              3
            ],
            [
              3,
              7
            ],
            [
              4,
              10
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac32)(\\tfrac32,\\tfrac72)(2,5)",
          "alpha_latex": "\\mathrm{i}\\sqrt[4]{\\dfrac{3}{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 3,
            "denominator": 2
          },
          "sympy": "I**1 * Rational(3, 2)**Rational(1, 4)"
        },
        {
          "entry": 12,
          "spins2": [
            [
              3,
              3
            ],
            [
              3,
              7
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac32)(\\tfrac32,\\tfrac72)(3,3)",
          "alpha_latex": "-\\mathrm{i}\\sqrt[4]{\\dfrac{3}{4}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 3,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(3, 4)**Rational(1, 4)"
        },
        {
          "entry": 13,
          "spins2": [
            [
              3,
              7
            ],
            [
              3,
              7
            ],
            [
              4,
              4
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac72)(\\tfrac32,\\tfrac72)(2,2)",
          "alpha_latex": "-\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 14,
          "spins2": [
            [
              3,
              7
            ],
            [
              3,
              7
            ],
            [
              6,
              0
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac72)(\\tfrac32,\\tfrac72)(3,0)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt[4]{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**3 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 15,
          "spins2": [
            [
              3,
              7
            ],
            [
              3,
              7
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac72)(\\tfrac32,\\tfrac72)(3,3)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 16,
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              6,
              0
            ]
          ],
          "representative_latex": "(2,2)(2,2)(3,0)",
          "alpha_latex": "\\mathrm{i}\\sqrt[4]{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "sympy": "I**1 * Rational(2, 1)**Rational(1, 4)"
        },
        {
          "entry": 17,
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(2,2)(2,2)(3,3)",
          "alpha_latex": "\\sqrt{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 4,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(4, 1)**Rational(1, 4)"
        },
        {
          "entry": 18,
          "spins2": [
            [
              4,
              10
            ],
            [
              4,
              10
            ],
            [
              6,
              0
            ]
          ],
          "representative_latex": "(2,5)(2,5)(3,0)",
          "alpha_latex": "\\mathrm{i}\\sqrt[4]{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "sympy": "I**1 * Rational(2, 1)**Rational(1, 4)"
        }
      ]
    },
    {
      "series": "E6",
      "p": 5,
      "q": 12,
      "table_number": 4,
      "tex_label": "tab:E6-I5-results",
      "entries": [
        {
          "entry": 1,
          "spins2": [
            [
              0,
              6
            ],
            [
              0,
              6
            ],
            [
              0,
              6
            ]
          ],
          "representative_latex": "(0,3)(0,3)(0,3)",
          "alpha_latex": "\\mathrm{i}\\sqrt[4]{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "sympy": "I**1 * Rational(2, 1)**Rational(1, 4)"
        },
        {
          "entry": 2,
          "spins2": [
            [
              0,
              6
            ],
            [
              3,
              3
            ],
            [
              3,
              3
            ]
          ],
          "representative_latex": "(0,3)(\\tfrac32,\\tfrac32)(\\tfrac32,\\tfrac32)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{\\sqrt[4]{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**1 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 3,
          "spins2": [
            [
              0,
              6
            ],
            [
              3,
              3
            ],
            [
              3,
              7
            ]
          ],
          "representative_latex": "(0,3)(\\tfrac32,\\tfrac32)(\\tfrac32,\\tfrac72)",
          "alpha_latex": "\\sqrt[4]{\\dfrac{3}{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 3,
            "denominator": 2
          },
          "sympy": "I**0 * Rational(3, 2)**Rational(1, 4)"
        },
        {
          "entry": 4,
          "spins2": [
            [
              0,
              6
            ],
            [
              3,
              7
            ],
            [
              3,
              7
            ]
          ],
          "representative_latex": "(0,3)(\\tfrac32,\\tfrac72)(\\tfrac32,\\tfrac72)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{\\sqrt[4]{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**1 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 5,
          "spins2": [
            [
              0,
              6
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "representative_latex": "(0,3)(2,2)(2,2)",
          "alpha_latex": "\\mathrm{i}\\sqrt[4]{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "sympy": "I**1 * Rational(2, 1)**Rational(1, 4)"
        },
        {
          "entry": 6,
          "spins2": [
            [
              0,
              6
            ],
            [
              4,
              4
            ],
            [
              4,
              10
            ]
          ],
          "representative_latex": "(0,3)(2,2)(2,5)",
          "alpha_latex": "\\mathrm{i}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**1 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 7,
          "spins2": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              4,
              4
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac32)(\\tfrac32,\\tfrac32)(2,2)",
          "alpha_latex": "\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 8,
          "spins2": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              6,
              0
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac32)(\\tfrac32,\\tfrac32)(3,0)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{\\sqrt[4]{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**1 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 9,
          "spins2": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac32)(\\tfrac32,\\tfrac32)(3,3)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 10,
          "spins2": [
            [
              3,
              3
            ],
            [
              3,
              7
            ],
            [
              4,
              4
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac32)(\\tfrac32,\\tfrac72)(2,2)",
          "alpha_latex": "\\mathrm{i}\\sqrt[4]{\\dfrac{3}{4}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 3,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(3, 4)**Rational(1, 4)"
        },
        {
          "entry": 11,
          "spins2": [
            [
              3,
              3
            ],
            [
              3,
              7
            ],
            [
              4,
              10
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac32)(\\tfrac32,\\tfrac72)(2,5)",
          "alpha_latex": "\\mathrm{i}\\sqrt[4]{\\dfrac{3}{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 3,
            "denominator": 2
          },
          "sympy": "I**1 * Rational(3, 2)**Rational(1, 4)"
        },
        {
          "entry": 12,
          "spins2": [
            [
              3,
              3
            ],
            [
              3,
              7
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac32)(\\tfrac32,\\tfrac72)(3,3)",
          "alpha_latex": "-\\mathrm{i}\\sqrt[4]{\\dfrac{3}{4}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 3,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(3, 4)**Rational(1, 4)"
        },
        {
          "entry": 13,
          "spins2": [
            [
              3,
              7
            ],
            [
              3,
              7
            ],
            [
              4,
              4
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac72)(\\tfrac32,\\tfrac72)(2,2)",
          "alpha_latex": "\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 14,
          "spins2": [
            [
              3,
              7
            ],
            [
              3,
              7
            ],
            [
              6,
              0
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac72)(\\tfrac32,\\tfrac72)(3,0)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{\\sqrt[4]{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**1 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 15,
          "spins2": [
            [
              3,
              7
            ],
            [
              3,
              7
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(\\tfrac32,\\tfrac72)(\\tfrac32,\\tfrac72)(3,3)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 16,
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              6,
              0
            ]
          ],
          "representative_latex": "(2,2)(2,2)(3,0)",
          "alpha_latex": "\\mathrm{i}\\sqrt[4]{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "sympy": "I**1 * Rational(2, 1)**Rational(1, 4)"
        },
        {
          "entry": 17,
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(2,2)(2,2)(3,3)",
          "alpha_latex": "\\sqrt{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 4,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(4, 1)**Rational(1, 4)"
        },
        {
          "entry": 18,
          "spins2": [
            [
              4,
              10
            ],
            [
              4,
              10
            ],
            [
              6,
              0
            ]
          ],
          "representative_latex": "(2,5)(2,5)(3,0)",
          "alpha_latex": "\\mathrm{i}\\sqrt[4]{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "sympy": "I**1 * Rational(2, 1)**Rational(1, 4)"
        }
      ]
    },
    {
      "series": "E7",
      "p": 1,
      "q": 18,
      "table_number": 5,
      "tex_label": "tab:E7-I1-results",
      "entries": [
        {
          "entry": 1,
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "representative_latex": "(1,4)(1,4)(1,4)",
          "alpha_latex": "\\mathrm{i}\\sqrt[4]{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "sympy": "I**1 * Rational(2, 1)**Rational(1, 4)"
        },
        {
          "entry": 2,
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              4,
              4
            ]
          ],
          "representative_latex": "(1,4)(1,4)(2,2)",
          "alpha_latex": "-1",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**2 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 3,
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "representative_latex": "(1,4)(2,2)(2,2)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{\\sqrt[4]{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**1 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 4,
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(1,4)(2,2)(3,3)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt[4]{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**3 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 5,
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(1,4)(3,3)(3,3)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt[4]{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**3 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 6,
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(1,4)(3,3)(4,1)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 7,
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(1,4)(3,3)(4,4)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{\\sqrt[4]{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**1 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 8,
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(1,4)(4,1)(4,4)",
          "alpha_latex": "-1",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**2 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 9,
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(1,4)(4,4)(4,4)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 10,
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "representative_latex": "(2,2)(2,2)(2,2)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 11,
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(2,2)(2,2)(3,3)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 12,
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(2,2)(2,2)(4,1)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{\\sqrt[4]{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**1 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 13,
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(2,2)(2,2)(4,4)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 14,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(2,2)(3,3)(3,3)",
          "alpha_latex": "-\\dfrac{1}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 15,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_latex": "(2,2)(3,3)(3,5)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt{3}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(9, 16)**Rational(1, 4)"
        },
        {
          "entry": 16,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(2,2)(3,3)(4,1)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt[4]{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**3 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 17,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(2,2)(3,3)(4,4)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 18,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_latex": "(2,2)(3,3)(5,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt{3}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(9, 16)**Rational(1, 4)"
        },
        {
          "entry": 19,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(2,2)(3,3)(5,5)",
          "alpha_latex": "\\dfrac{1}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 20,
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(2,2)(4,1)(4,1)",
          "alpha_latex": "-1",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**2 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 21,
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(2,2)(4,4)(4,4)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 22,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,3)(3,3)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 23,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_latex": "(3,3)(3,3)(3,5)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 24,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(3,3)(3,3)(4,1)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt[4]{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**3 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 25,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(3,3)(3,3)(4,4)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 26,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,3)(5,3)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 27,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(3,3)(3,3)(5,5)",
          "alpha_latex": "-1",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**2 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 28,
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(3,3)(4,1)(4,4)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{\\sqrt[4]{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**1 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 29,
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(3,3)(4,4)(4,4)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 30,
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(4,1)(4,1)(4,1)",
          "alpha_latex": "\\mathrm{i}\\sqrt[4]{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "sympy": "I**1 * Rational(2, 1)**Rational(1, 4)"
        },
        {
          "entry": 31,
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(4,1)(4,4)(4,4)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 32,
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(4,4)(4,4)(4,4)",
          "alpha_latex": "\\sqrt{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 4,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(4, 1)**Rational(1, 4)"
        }
      ]
    },
    {
      "series": "E7",
      "p": 5,
      "q": 18,
      "table_number": 6,
      "tex_label": "tab:E7-I5-results",
      "entries": [
        {
          "entry": 1,
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "representative_latex": "(1,4)(1,4)(1,4)",
          "alpha_latex": "\\sqrt[4]{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(2, 1)**Rational(1, 4)"
        },
        {
          "entry": 2,
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              4,
              4
            ]
          ],
          "representative_latex": "(1,4)(1,4)(2,2)",
          "alpha_latex": "-1",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**2 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 3,
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "representative_latex": "(1,4)(2,2)(2,2)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt[4]{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**2 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 4,
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(1,4)(2,2)(3,3)",
          "alpha_latex": "\\dfrac{1}{\\sqrt[4]{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**0 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 5,
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(1,4)(3,3)(3,3)",
          "alpha_latex": "\\dfrac{1}{\\sqrt[4]{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**0 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 6,
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(1,4)(3,3)(4,1)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 7,
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(1,4)(3,3)(4,4)",
          "alpha_latex": "\\dfrac{1}{\\sqrt[4]{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**0 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 8,
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(1,4)(4,1)(4,4)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 9,
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(1,4)(4,4)(4,4)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 10,
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "representative_latex": "(2,2)(2,2)(2,2)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 11,
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(2,2)(2,2)(3,3)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 12,
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(2,2)(2,2)(4,1)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt[4]{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**2 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 13,
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(2,2)(2,2)(4,4)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 14,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(2,2)(3,3)(3,3)",
          "alpha_latex": "-\\dfrac{1}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 15,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_latex": "(2,2)(3,3)(3,5)",
          "alpha_latex": "-\\dfrac{\\sqrt{3}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(9, 16)**Rational(1, 4)"
        },
        {
          "entry": 16,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(2,2)(3,3)(4,1)",
          "alpha_latex": "\\dfrac{1}{\\sqrt[4]{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**0 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 17,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(2,2)(3,3)(4,4)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 18,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_latex": "(2,2)(3,3)(5,3)",
          "alpha_latex": "-\\dfrac{\\sqrt{3}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(9, 16)**Rational(1, 4)"
        },
        {
          "entry": 19,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(2,2)(3,3)(5,5)",
          "alpha_latex": "\\dfrac{1}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 20,
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(2,2)(4,1)(4,1)",
          "alpha_latex": "-1",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**2 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 21,
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(2,2)(4,4)(4,4)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 22,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,3)(3,3)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 23,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_latex": "(3,3)(3,3)(3,5)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 24,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(3,3)(3,3)(4,1)",
          "alpha_latex": "\\dfrac{1}{\\sqrt[4]{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**0 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 25,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(3,3)(3,3)(4,4)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 26,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,3)(5,3)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 27,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(3,3)(3,3)(5,5)",
          "alpha_latex": "-1",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**2 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 28,
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(3,3)(4,1)(4,4)",
          "alpha_latex": "\\dfrac{1}{\\sqrt[4]{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**0 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 29,
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(3,3)(4,4)(4,4)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 30,
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(4,1)(4,1)(4,1)",
          "alpha_latex": "\\sqrt[4]{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(2, 1)**Rational(1, 4)"
        },
        {
          "entry": 31,
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(4,1)(4,4)(4,4)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 32,
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(4,4)(4,4)(4,4)",
          "alpha_latex": "\\sqrt{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 4,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(4, 1)**Rational(1, 4)"
        }
      ]
    },
    {
      "series": "E7",
      "p": 7,
      "q": 18,
      "table_number": 7,
      "tex_label": "tab:E7-I7-results",
      "entries": [
        {
          "entry": 1,
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "representative_latex": "(1,4)(1,4)(1,4)",
          "alpha_latex": "\\sqrt[4]{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(2, 1)**Rational(1, 4)"
        },
        {
          "entry": 2,
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              4,
              4
            ]
          ],
          "representative_latex": "(1,4)(1,4)(2,2)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 3,
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "representative_latex": "(1,4)(2,2)(2,2)",
          "alpha_latex": "\\dfrac{1}{\\sqrt[4]{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**0 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 4,
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(1,4)(2,2)(3,3)",
          "alpha_latex": "\\dfrac{1}{\\sqrt[4]{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**0 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 5,
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(1,4)(3,3)(3,3)",
          "alpha_latex": "\\dfrac{1}{\\sqrt[4]{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**0 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 6,
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(1,4)(3,3)(4,1)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 7,
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(1,4)(3,3)(4,4)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt[4]{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**2 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 8,
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(1,4)(4,1)(4,4)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 9,
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(1,4)(4,4)(4,4)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 10,
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "representative_latex": "(2,2)(2,2)(2,2)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 11,
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(2,2)(2,2)(3,3)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 12,
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(2,2)(2,2)(4,1)",
          "alpha_latex": "\\dfrac{1}{\\sqrt[4]{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**0 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 13,
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(2,2)(2,2)(4,4)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 14,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(2,2)(3,3)(3,3)",
          "alpha_latex": "-\\dfrac{1}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 15,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_latex": "(2,2)(3,3)(3,5)",
          "alpha_latex": "-\\dfrac{\\sqrt{3}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(9, 16)**Rational(1, 4)"
        },
        {
          "entry": 16,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(2,2)(3,3)(4,1)",
          "alpha_latex": "\\dfrac{1}{\\sqrt[4]{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**0 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 17,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(2,2)(3,3)(4,4)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 18,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_latex": "(2,2)(3,3)(5,3)",
          "alpha_latex": "-\\dfrac{\\sqrt{3}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(9, 16)**Rational(1, 4)"
        },
        {
          "entry": 19,
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(2,2)(3,3)(5,5)",
          "alpha_latex": "-\\dfrac{1}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 20,
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(2,2)(4,1)(4,1)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 21,
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(2,2)(4,4)(4,4)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 22,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,3)(3,3)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 23,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "representative_latex": "(3,3)(3,3)(3,5)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 24,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(3,3)(3,3)(4,1)",
          "alpha_latex": "\\dfrac{1}{\\sqrt[4]{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**0 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 25,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(3,3)(3,3)(4,4)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 26,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,3)(5,3)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 27,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(3,3)(3,3)(5,5)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 28,
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(3,3)(4,1)(4,4)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt[4]{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 2
          },
          "sympy": "I**2 * Rational(1, 2)**Rational(1, 4)"
        },
        {
          "entry": 29,
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(3,3)(4,4)(4,4)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 30,
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "representative_latex": "(4,1)(4,1)(4,1)",
          "alpha_latex": "\\sqrt[4]{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 2,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(2, 1)**Rational(1, 4)"
        },
        {
          "entry": 31,
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(4,1)(4,4)(4,4)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 32,
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "representative_latex": "(4,4)(4,4)(4,4)",
          "alpha_latex": "\\sqrt{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 4,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(4, 1)**Rational(1, 4)"
        }
      ]
    },
    {
      "series": "E8",
      "p": 1,
      "q": 30,
      "table_number": 8,
      "tex_label": "tab:E8-I1-results",
      "entries": [
        {
          "entry": 1,
          "spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              10
            ]
          ],
          "representative_latex": "(0,5)(0,5)(0,5)",
          "alpha_latex": "\\mathrm{i}\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 2,
          "spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              18
            ]
          ],
          "representative_latex": "(0,5)(0,5)(0,9)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 3,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(0,5)(3,3)(3,3)",
          "alpha_latex": "-\\mathrm{i}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**3 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 4,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(0,5)(3,3)(3,6)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 5,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              16
            ]
          ],
          "representative_latex": "(0,5)(3,3)(3,8)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 6,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(0,5)(3,6)(3,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 7,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "representative_latex": "(0,5)(3,6)(3,8)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 8,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              0
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(0,5)(5,0)(5,5)",
          "alpha_latex": "-1",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**2 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 9,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(0,5)(5,5)(5,5)",
          "alpha_latex": "\\mathrm{i}\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 10,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "representative_latex": "(0,5)(5,5)(5,9)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 11,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(0,5)(6,3)(6,3)",
          "alpha_latex": "-\\mathrm{i}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**3 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 12,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(0,5)(6,3)(6,6)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 13,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(0,5)(6,3)(6,8)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 14,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(0,5)(6,6)(6,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 15,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(0,5)(6,6)(6,8)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 16,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,3)(3,3)",
          "alpha_latex": "\\sqrt{\\dfrac{5}{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(25, 9)**Rational(1, 4)"
        },
        {
          "entry": 17,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(3,3)(3,3)(3,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{3}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 9
          },
          "sympy": "I**1 * Rational(5, 9)**Rational(1, 4)"
        },
        {
          "entry": 18,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              0
            ]
          ],
          "representative_latex": "(3,3)(3,3)(5,0)",
          "alpha_latex": "-\\mathrm{i}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**3 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 19,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(3,3)(3,3)(5,5)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 20,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,3)(6,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{3}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 9
          },
          "sympy": "I**1 * Rational(5, 9)**Rational(1, 4)"
        },
        {
          "entry": 21,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(3,3)(6,6)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(1, 9)**Rational(1, 4)"
        },
        {
          "entry": 22,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(3,3)(3,6)(3,6)",
          "alpha_latex": "-\\sqrt{\\dfrac{5}{6}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 25,
            "denominator": 36
          },
          "sympy": "I**2 * Rational(25, 36)**Rational(1, 4)"
        },
        {
          "entry": 23,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "representative_latex": "(3,3)(3,6)(3,8)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 24,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(3,3)(3,6)(5,5)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 25,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "representative_latex": "(3,3)(3,6)(5,9)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 26,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,6)(6,3)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{3}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 9
          },
          "sympy": "I**2 * Rational(1, 9)**Rational(1, 4)"
        },
        {
          "entry": 27,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(3,6)(6,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{6}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 36
          },
          "sympy": "I**1 * Rational(5, 36)**Rational(1, 4)"
        },
        {
          "entry": 28,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,3)(3,6)(6,8)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 29,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(5,0)(6,3)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 30,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,3)(5,0)(8,3)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 31,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(5,5)(6,3)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 32,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(5,5)(6,6)",
          "alpha_latex": "\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 33,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,3)(5,5)(6,8)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 34,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,3)(5,5)(8,3)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 35,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,3)(5,5)(8,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 36,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,3)(5,5)(8,8)",
          "alpha_latex": "-\\dfrac{1}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 37,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(6,3)(6,3)",
          "alpha_latex": "-\\sqrt{\\dfrac{5}{6}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 25,
            "denominator": 36
          },
          "sympy": "I**2 * Rational(25, 36)**Rational(1, 4)"
        },
        {
          "entry": 38,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(6,3)(6,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{6}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 36
          },
          "sympy": "I**1 * Rational(5, 36)**Rational(1, 4)"
        },
        {
          "entry": 39,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,3)(6,3)(8,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 40,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,3)(6,3)(8,6)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 41,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{\\sqrt{5/3}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 144
          },
          "sympy": "I**0 * Rational(25, 144)**Rational(1, 4)"
        },
        {
          "entry": 42,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,3)(6,6)(6,8)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**3 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 43,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,3)(6,6)(8,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**3 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 44,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,3)(6,6)(8,8)",
          "alpha_latex": "-\\dfrac{\\sqrt{3}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(9, 16)**Rational(1, 4)"
        },
        {
          "entry": 45,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(3,6)(3,6)(3,6)",
          "alpha_latex": "\\mathrm{i}\\sqrt{\\dfrac{2}{3}}\\sqrt[4]{5}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 20,
            "denominator": 9
          },
          "sympy": "I**1 * Rational(20, 9)**Rational(1, 4)"
        },
        {
          "entry": 46,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "representative_latex": "(3,6)(3,6)(3,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 47,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              0
            ]
          ],
          "representative_latex": "(3,6)(3,6)(5,0)",
          "alpha_latex": "-\\mathrm{i}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**3 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 48,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(3,6)(3,6)(5,5)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 49,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "representative_latex": "(3,6)(3,6)(5,9)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 50,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,6)(3,6)(6,3)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{6}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 36
          },
          "sympy": "I**3 * Rational(5, 36)**Rational(1, 4)"
        },
        {
          "entry": 51,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(3,6)(6,6)",
          "alpha_latex": "\\sqrt{\\dfrac{2}{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 4,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(4, 9)**Rational(1, 4)"
        },
        {
          "entry": 52,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,6)(3,6)(6,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 53,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              22
            ]
          ],
          "representative_latex": "(3,6)(3,6)(6,11)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 54,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(5,0)(6,6)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 55,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,6)(5,0)(8,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 56,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,6)(5,5)(6,3)",
          "alpha_latex": "-\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 57,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(5,5)(6,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 58,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,6)(5,5)(6,8)",
          "alpha_latex": "\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 59,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              22
            ]
          ],
          "representative_latex": "(3,6)(5,5)(6,11)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 60,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,6)(5,5)(8,3)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**3 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 61,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,6)(5,5)(8,6)",
          "alpha_latex": "-\\dfrac{1}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 62,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,6)(5,5)(8,8)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 63,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              22
            ]
          ],
          "representative_latex": "(3,6)(5,5)(8,11)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{2}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**3 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 64,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,6)(6,3)(6,3)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{6}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 36
          },
          "sympy": "I**3 * Rational(5, 36)**Rational(1, 4)"
        },
        {
          "entry": 65,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(6,3)(6,6)",
          "alpha_latex": "-\\dfrac{\\sqrt{5/3}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 25,
            "denominator": 144
          },
          "sympy": "I**2 * Rational(25, 144)**Rational(1, 4)"
        },
        {
          "entry": 66,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,6)(6,3)(6,8)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**3 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 67,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,6)(6,3)(8,3)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 68,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,6)(6,3)(8,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 69,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,6)(6,3)(8,8)",
          "alpha_latex": "-\\dfrac{\\sqrt{3}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(9, 16)**Rational(1, 4)"
        },
        {
          "entry": 70,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(6,6)(6,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{3}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 9
          },
          "sympy": "I**3 * Rational(5, 9)**Rational(1, 4)"
        },
        {
          "entry": 71,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,6)(6,6)(6,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 72,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,6)(6,6)(8,6)",
          "alpha_latex": "-1",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**2 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 73,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,6)(6,6)(8,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 74,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              10,
              0
            ]
          ],
          "representative_latex": "(5,0)(5,0)(5,0)",
          "alpha_latex": "\\mathrm{i}\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 75,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              18,
              0
            ]
          ],
          "representative_latex": "(5,0)(5,0)(9,0)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 76,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(5,0)(5,5)(5,5)",
          "alpha_latex": "\\mathrm{i}\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 77,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "representative_latex": "(5,0)(5,5)(9,5)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 78,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(5,0)(6,3)(6,3)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 79,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(5,0)(6,3)(8,3)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 80,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(5,0)(6,6)(6,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 81,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(5,0)(6,6)(8,6)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 82,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(5,5)(5,5)(5,5)",
          "alpha_latex": "\\dfrac{3}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 81,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(81, 16)**Rational(1, 4)"
        },
        {
          "entry": 83,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "representative_latex": "(5,5)(5,5)(5,9)",
          "alpha_latex": "\\dfrac{\\sqrt{3}\\sqrt[4]{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 45,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(45, 16)**Rational(1, 4)"
        },
        {
          "entry": 84,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "representative_latex": "(5,5)(5,5)(9,5)",
          "alpha_latex": "\\dfrac{\\sqrt{3}\\sqrt[4]{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 45,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(45, 16)**Rational(1, 4)"
        },
        {
          "entry": 85,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              18
            ]
          ],
          "representative_latex": "(5,5)(5,5)(9,9)",
          "alpha_latex": "-\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 86,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(5,5)(6,3)(6,3)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 87,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(5,5)(6,3)(6,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 88,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(5,5)(6,3)(6,8)",
          "alpha_latex": "\\dfrac{1}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 89,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(5,5)(6,3)(8,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 90,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(5,5)(6,3)(8,6)",
          "alpha_latex": "-\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 91,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(5,5)(6,3)(8,8)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 92,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(5,5)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{1}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 93,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(5,5)(6,6)(6,8)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 94,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(5,5)(6,6)(8,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 95,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(5,5)(6,6)(8,8)",
          "alpha_latex": "-\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 96,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(6,3)(6,3)(6,3)",
          "alpha_latex": "\\mathrm{i}\\sqrt{\\dfrac{2}{3}}\\sqrt[4]{5}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 20,
            "denominator": 9
          },
          "sympy": "I**1 * Rational(20, 9)**Rational(1, 4)"
        },
        {
          "entry": 97,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(6,3)(6,3)(6,6)",
          "alpha_latex": "\\sqrt{\\dfrac{2}{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 4,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(4, 9)**Rational(1, 4)"
        },
        {
          "entry": 98,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(6,3)(6,3)(8,3)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 99,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(6,3)(6,3)(8,6)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 100,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(6,3)(6,6)(6,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{3}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 9
          },
          "sympy": "I**3 * Rational(5, 9)**Rational(1, 4)"
        },
        {
          "entry": 101,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(6,3)(6,6)(6,8)",
          "alpha_latex": "-1",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**2 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 102,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(6,3)(6,6)(8,6)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 103,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(6,3)(6,6)(8,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 104,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(6,6)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{2}{\\sqrt{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 16,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(16, 9)**Rational(1, 4)"
        },
        {
          "entry": 105,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(6,6)(6,6)(6,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 106,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(6,6)(6,6)(8,6)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 107,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(6,6)(6,6)(8,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        }
      ]
    },
    {
      "series": "E8",
      "p": 7,
      "q": 30,
      "table_number": 9,
      "tex_label": "tab:E8-I7-results",
      "entries": [
        {
          "entry": 1,
          "spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              10
            ]
          ],
          "representative_latex": "(0,5)(0,5)(0,5)",
          "alpha_latex": "\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 2,
          "spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              18
            ]
          ],
          "representative_latex": "(0,5)(0,5)(0,9)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 3,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(0,5)(3,3)(3,3)",
          "alpha_latex": "-1",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**2 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 4,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(0,5)(3,3)(3,6)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 5,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              16
            ]
          ],
          "representative_latex": "(0,5)(3,3)(3,8)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 6,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(0,5)(3,6)(3,6)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 7,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "representative_latex": "(0,5)(3,6)(3,8)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 8,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              0
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(0,5)(5,0)(5,5)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 9,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(0,5)(5,5)(5,5)",
          "alpha_latex": "\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 10,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "representative_latex": "(0,5)(5,5)(5,9)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 11,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(0,5)(6,3)(6,3)",
          "alpha_latex": "-1",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**2 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 12,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(0,5)(6,3)(6,6)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 13,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(0,5)(6,3)(6,8)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 14,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(0,5)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 15,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(0,5)(6,6)(6,8)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 16,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,3)(3,3)",
          "alpha_latex": "\\sqrt{\\dfrac{5}{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(25, 9)**Rational(1, 4)"
        },
        {
          "entry": 17,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(3,3)(3,3)(3,6)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{3}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 9
          },
          "sympy": "I**2 * Rational(5, 9)**Rational(1, 4)"
        },
        {
          "entry": 18,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              0
            ]
          ],
          "representative_latex": "(3,3)(3,3)(5,0)",
          "alpha_latex": "-1",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**2 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 19,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(3,3)(3,3)(5,5)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 20,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,3)(6,3)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{3}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 9
          },
          "sympy": "I**2 * Rational(5, 9)**Rational(1, 4)"
        },
        {
          "entry": 21,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(3,3)(6,6)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(1, 9)**Rational(1, 4)"
        },
        {
          "entry": 22,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(3,3)(3,6)(3,6)",
          "alpha_latex": "\\sqrt{\\dfrac{5}{6}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 36
          },
          "sympy": "I**0 * Rational(25, 36)**Rational(1, 4)"
        },
        {
          "entry": 23,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "representative_latex": "(3,3)(3,6)(3,8)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 24,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(3,3)(3,6)(5,5)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 25,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "representative_latex": "(3,3)(3,6)(5,9)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 26,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,6)(6,3)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(1, 9)**Rational(1, 4)"
        },
        {
          "entry": 27,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(3,6)(6,6)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{6}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 36
          },
          "sympy": "I**2 * Rational(5, 36)**Rational(1, 4)"
        },
        {
          "entry": 28,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,3)(3,6)(6,8)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 29,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(5,0)(6,3)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 30,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,3)(5,0)(8,3)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 31,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(5,5)(6,3)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 32,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(5,5)(6,6)",
          "alpha_latex": "\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 33,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,3)(5,5)(6,8)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 34,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,3)(5,5)(8,3)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 35,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,3)(5,5)(8,6)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 36,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,3)(5,5)(8,8)",
          "alpha_latex": "-\\dfrac{1}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 37,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(6,3)(6,3)",
          "alpha_latex": "\\sqrt{\\dfrac{5}{6}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 36
          },
          "sympy": "I**0 * Rational(25, 36)**Rational(1, 4)"
        },
        {
          "entry": 38,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(6,3)(6,6)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{6}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 36
          },
          "sympy": "I**2 * Rational(5, 36)**Rational(1, 4)"
        },
        {
          "entry": 39,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,3)(6,3)(8,3)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 40,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,3)(6,3)(8,6)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 41,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{\\sqrt{5/3}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 144
          },
          "sympy": "I**0 * Rational(25, 144)**Rational(1, 4)"
        },
        {
          "entry": 42,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,3)(6,6)(6,8)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 43,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,3)(6,6)(8,6)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 44,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,3)(6,6)(8,8)",
          "alpha_latex": "-\\dfrac{\\sqrt{3}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(9, 16)**Rational(1, 4)"
        },
        {
          "entry": 45,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(3,6)(3,6)(3,6)",
          "alpha_latex": "\\sqrt{\\dfrac{2}{3}}\\sqrt[4]{5}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 20,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(20, 9)**Rational(1, 4)"
        },
        {
          "entry": 46,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "representative_latex": "(3,6)(3,6)(3,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 47,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              0
            ]
          ],
          "representative_latex": "(3,6)(3,6)(5,0)",
          "alpha_latex": "-1",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**2 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 48,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(3,6)(3,6)(5,5)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 49,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "representative_latex": "(3,6)(3,6)(5,9)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 50,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,6)(3,6)(6,3)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{6}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 36
          },
          "sympy": "I**2 * Rational(5, 36)**Rational(1, 4)"
        },
        {
          "entry": 51,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(3,6)(6,6)",
          "alpha_latex": "-\\sqrt{\\dfrac{2}{3}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 4,
            "denominator": 9
          },
          "sympy": "I**2 * Rational(4, 9)**Rational(1, 4)"
        },
        {
          "entry": 52,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,6)(3,6)(6,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 53,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              22
            ]
          ],
          "representative_latex": "(3,6)(3,6)(6,11)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 54,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(5,0)(6,6)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 55,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,6)(5,0)(8,6)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 56,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,6)(5,5)(6,3)",
          "alpha_latex": "\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 57,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(5,5)(6,6)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 58,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,6)(5,5)(6,8)",
          "alpha_latex": "\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 59,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              22
            ]
          ],
          "representative_latex": "(3,6)(5,5)(6,11)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 60,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,6)(5,5)(8,3)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 61,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,6)(5,5)(8,6)",
          "alpha_latex": "-\\dfrac{1}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 62,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,6)(5,5)(8,8)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 63,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              22
            ]
          ],
          "representative_latex": "(3,6)(5,5)(8,11)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 64,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,6)(6,3)(6,3)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{6}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 36
          },
          "sympy": "I**2 * Rational(5, 36)**Rational(1, 4)"
        },
        {
          "entry": 65,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(6,3)(6,6)",
          "alpha_latex": "\\dfrac{\\sqrt{5/3}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 144
          },
          "sympy": "I**0 * Rational(25, 144)**Rational(1, 4)"
        },
        {
          "entry": 66,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,6)(6,3)(6,8)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 67,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,6)(6,3)(8,3)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 68,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,6)(6,3)(8,6)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 69,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,6)(6,3)(8,8)",
          "alpha_latex": "\\dfrac{\\sqrt{3}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(9, 16)**Rational(1, 4)"
        },
        {
          "entry": 70,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(5, 9)**Rational(1, 4)"
        },
        {
          "entry": 71,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,6)(6,6)(6,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 72,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,6)(6,6)(8,6)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 73,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,6)(6,6)(8,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 74,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              10,
              0
            ]
          ],
          "representative_latex": "(5,0)(5,0)(5,0)",
          "alpha_latex": "\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 75,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              18,
              0
            ]
          ],
          "representative_latex": "(5,0)(5,0)(9,0)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 76,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(5,0)(5,5)(5,5)",
          "alpha_latex": "\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 77,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "representative_latex": "(5,0)(5,5)(9,5)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 78,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(5,0)(6,3)(6,3)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 79,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(5,0)(6,3)(8,3)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 80,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(5,0)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 81,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(5,0)(6,6)(8,6)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 82,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(5,5)(5,5)(5,5)",
          "alpha_latex": "\\dfrac{3}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 81,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(81, 16)**Rational(1, 4)"
        },
        {
          "entry": 83,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "representative_latex": "(5,5)(5,5)(5,9)",
          "alpha_latex": "\\dfrac{\\sqrt{3}\\sqrt[4]{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 45,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(45, 16)**Rational(1, 4)"
        },
        {
          "entry": 84,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "representative_latex": "(5,5)(5,5)(9,5)",
          "alpha_latex": "\\dfrac{\\sqrt{3}\\sqrt[4]{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 45,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(45, 16)**Rational(1, 4)"
        },
        {
          "entry": 85,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              18
            ]
          ],
          "representative_latex": "(5,5)(5,5)(9,9)",
          "alpha_latex": "-\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 86,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(5,5)(6,3)(6,3)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 87,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(5,5)(6,3)(6,6)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 88,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(5,5)(6,3)(6,8)",
          "alpha_latex": "\\dfrac{1}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 89,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(5,5)(6,3)(8,3)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 90,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(5,5)(6,3)(8,6)",
          "alpha_latex": "-\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 91,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(5,5)(6,3)(8,8)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 92,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(5,5)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{1}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 93,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(5,5)(6,6)(6,8)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 94,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(5,5)(6,6)(8,6)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 95,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(5,5)(6,6)(8,8)",
          "alpha_latex": "-\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 96,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(6,3)(6,3)(6,3)",
          "alpha_latex": "\\sqrt{\\dfrac{2}{3}}\\sqrt[4]{5}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 20,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(20, 9)**Rational(1, 4)"
        },
        {
          "entry": 97,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(6,3)(6,3)(6,6)",
          "alpha_latex": "-\\sqrt{\\dfrac{2}{3}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 4,
            "denominator": 9
          },
          "sympy": "I**2 * Rational(4, 9)**Rational(1, 4)"
        },
        {
          "entry": 98,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(6,3)(6,3)(8,3)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 99,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(6,3)(6,3)(8,6)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 100,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(6,3)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{\\sqrt{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(5, 9)**Rational(1, 4)"
        },
        {
          "entry": 101,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(6,3)(6,6)(6,8)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 102,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(6,3)(6,6)(8,6)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 103,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(6,3)(6,6)(8,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 104,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(6,6)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{2}{\\sqrt{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 16,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(16, 9)**Rational(1, 4)"
        },
        {
          "entry": 105,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(6,6)(6,6)(6,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 106,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(6,6)(6,6)(8,6)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 107,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(6,6)(6,6)(8,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        }
      ]
    },
    {
      "series": "E8",
      "p": 11,
      "q": 30,
      "table_number": 10,
      "tex_label": "tab:E8-I11-results",
      "entries": [
        {
          "entry": 1,
          "spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              10
            ]
          ],
          "representative_latex": "(0,5)(0,5)(0,5)",
          "alpha_latex": "\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 2,
          "spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              18
            ]
          ],
          "representative_latex": "(0,5)(0,5)(0,9)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 3,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(0,5)(3,3)(3,3)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 4,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(0,5)(3,3)(3,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 5,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              16
            ]
          ],
          "representative_latex": "(0,5)(3,3)(3,8)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 6,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(0,5)(3,6)(3,6)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 7,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "representative_latex": "(0,5)(3,6)(3,8)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 8,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              0
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(0,5)(5,0)(5,5)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 9,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(0,5)(5,5)(5,5)",
          "alpha_latex": "\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 10,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "representative_latex": "(0,5)(5,5)(5,9)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 11,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(0,5)(6,3)(6,3)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 12,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(0,5)(6,3)(6,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 13,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(0,5)(6,3)(6,8)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 14,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(0,5)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 15,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(0,5)(6,6)(6,8)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 16,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,3)(3,3)",
          "alpha_latex": "\\sqrt{\\dfrac{5}{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(25, 9)**Rational(1, 4)"
        },
        {
          "entry": 17,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(3,3)(3,3)(3,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{3}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 9
          },
          "sympy": "I**1 * Rational(5, 9)**Rational(1, 4)"
        },
        {
          "entry": 18,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              0
            ]
          ],
          "representative_latex": "(3,3)(3,3)(5,0)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 19,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(3,3)(3,3)(5,5)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 20,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,3)(6,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{3}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 9
          },
          "sympy": "I**1 * Rational(5, 9)**Rational(1, 4)"
        },
        {
          "entry": 21,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(3,3)(6,6)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(1, 9)**Rational(1, 4)"
        },
        {
          "entry": 22,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(3,3)(3,6)(3,6)",
          "alpha_latex": "\\sqrt{\\dfrac{5}{6}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 36
          },
          "sympy": "I**0 * Rational(25, 36)**Rational(1, 4)"
        },
        {
          "entry": 23,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "representative_latex": "(3,3)(3,6)(3,8)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 24,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(3,3)(3,6)(5,5)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 25,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "representative_latex": "(3,3)(3,6)(5,9)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 26,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,6)(6,3)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{3}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 9
          },
          "sympy": "I**2 * Rational(1, 9)**Rational(1, 4)"
        },
        {
          "entry": 27,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(3,6)(6,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{6}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 36
          },
          "sympy": "I**3 * Rational(5, 36)**Rational(1, 4)"
        },
        {
          "entry": 28,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,3)(3,6)(6,8)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 29,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(5,0)(6,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 30,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,3)(5,0)(8,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 31,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(5,5)(6,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 32,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(5,5)(6,6)",
          "alpha_latex": "\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 33,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,3)(5,5)(6,8)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 34,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,3)(5,5)(8,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 35,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,3)(5,5)(8,6)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 36,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,3)(5,5)(8,8)",
          "alpha_latex": "\\dfrac{1}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 37,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(6,3)(6,3)",
          "alpha_latex": "\\sqrt{\\dfrac{5}{6}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 36
          },
          "sympy": "I**0 * Rational(25, 36)**Rational(1, 4)"
        },
        {
          "entry": 38,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(6,3)(6,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{6}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 36
          },
          "sympy": "I**3 * Rational(5, 36)**Rational(1, 4)"
        },
        {
          "entry": 39,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,3)(6,3)(8,3)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 40,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,3)(6,3)(8,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 41,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{\\sqrt{5/3}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 144
          },
          "sympy": "I**0 * Rational(25, 144)**Rational(1, 4)"
        },
        {
          "entry": 42,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,3)(6,6)(6,8)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 43,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,3)(6,6)(8,6)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 44,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,3)(6,6)(8,8)",
          "alpha_latex": "\\dfrac{\\sqrt{3}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(9, 16)**Rational(1, 4)"
        },
        {
          "entry": 45,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(3,6)(3,6)(3,6)",
          "alpha_latex": "\\mathrm{i}\\sqrt{\\dfrac{2}{3}}\\sqrt[4]{5}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 20,
            "denominator": 9
          },
          "sympy": "I**1 * Rational(20, 9)**Rational(1, 4)"
        },
        {
          "entry": 46,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "representative_latex": "(3,6)(3,6)(3,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 47,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              0
            ]
          ],
          "representative_latex": "(3,6)(3,6)(5,0)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 48,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(3,6)(3,6)(5,5)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 49,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "representative_latex": "(3,6)(3,6)(5,9)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 50,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,6)(3,6)(6,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{6}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 36
          },
          "sympy": "I**1 * Rational(5, 36)**Rational(1, 4)"
        },
        {
          "entry": 51,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(3,6)(6,6)",
          "alpha_latex": "\\sqrt{\\dfrac{2}{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 4,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(4, 9)**Rational(1, 4)"
        },
        {
          "entry": 52,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,6)(3,6)(6,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 53,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              22
            ]
          ],
          "representative_latex": "(3,6)(3,6)(6,11)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 54,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(5,0)(6,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 55,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,6)(5,0)(8,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 56,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,6)(5,5)(6,3)",
          "alpha_latex": "-\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 57,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(5,5)(6,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**3 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 58,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,6)(5,5)(6,8)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt{5}}{2}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**3 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 59,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              22
            ]
          ],
          "representative_latex": "(3,6)(5,5)(6,11)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**3 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 60,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,6)(5,5)(8,3)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 61,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,6)(5,5)(8,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{2}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**3 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 62,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,6)(5,5)(8,8)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**3 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 63,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              22
            ]
          ],
          "representative_latex": "(3,6)(5,5)(8,11)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{2}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**3 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 64,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,6)(6,3)(6,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{6}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 36
          },
          "sympy": "I**1 * Rational(5, 36)**Rational(1, 4)"
        },
        {
          "entry": 65,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(6,3)(6,6)",
          "alpha_latex": "-\\dfrac{\\sqrt{5/3}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 25,
            "denominator": 144
          },
          "sympy": "I**2 * Rational(25, 144)**Rational(1, 4)"
        },
        {
          "entry": 66,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,6)(6,3)(6,8)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 67,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,6)(6,3)(8,3)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 68,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,6)(6,3)(8,6)",
          "alpha_latex": "\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 69,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,6)(6,3)(8,8)",
          "alpha_latex": "\\dfrac{\\sqrt{3}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(9, 16)**Rational(1, 4)"
        },
        {
          "entry": 70,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{3}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 9
          },
          "sympy": "I**1 * Rational(5, 9)**Rational(1, 4)"
        },
        {
          "entry": 71,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,6)(6,6)(6,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 72,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,6)(6,6)(8,6)",
          "alpha_latex": "-\\mathrm{i}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**3 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 73,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,6)(6,6)(8,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 74,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              10,
              0
            ]
          ],
          "representative_latex": "(5,0)(5,0)(5,0)",
          "alpha_latex": "\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 75,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              18,
              0
            ]
          ],
          "representative_latex": "(5,0)(5,0)(9,0)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 76,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(5,0)(5,5)(5,5)",
          "alpha_latex": "\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 77,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "representative_latex": "(5,0)(5,5)(9,5)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 78,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(5,0)(6,3)(6,3)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 79,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(5,0)(6,3)(8,3)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 80,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(5,0)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 81,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(5,0)(6,6)(8,6)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 82,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(5,5)(5,5)(5,5)",
          "alpha_latex": "\\dfrac{3}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 81,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(81, 16)**Rational(1, 4)"
        },
        {
          "entry": 83,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "representative_latex": "(5,5)(5,5)(5,9)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt{3}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 45,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(45, 16)**Rational(1, 4)"
        },
        {
          "entry": 84,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "representative_latex": "(5,5)(5,5)(9,5)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt{3}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 45,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(45, 16)**Rational(1, 4)"
        },
        {
          "entry": 85,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              18
            ]
          ],
          "representative_latex": "(5,5)(5,5)(9,9)",
          "alpha_latex": "\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 86,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(5,5)(6,3)(6,3)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 87,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(5,5)(6,3)(6,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**3 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 88,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(5,5)(6,3)(6,8)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 89,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(5,5)(6,3)(8,3)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 90,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(5,5)(6,3)(8,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 91,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(5,5)(6,3)(8,8)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**3 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 92,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(5,5)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{1}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 93,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(5,5)(6,6)(6,8)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 94,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(5,5)(6,6)(8,6)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 95,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(5,5)(6,6)(8,8)",
          "alpha_latex": "\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 96,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(6,3)(6,3)(6,3)",
          "alpha_latex": "\\mathrm{i}\\sqrt{\\dfrac{2}{3}}\\sqrt[4]{5}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 20,
            "denominator": 9
          },
          "sympy": "I**1 * Rational(20, 9)**Rational(1, 4)"
        },
        {
          "entry": 97,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(6,3)(6,3)(6,6)",
          "alpha_latex": "\\sqrt{\\dfrac{2}{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 4,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(4, 9)**Rational(1, 4)"
        },
        {
          "entry": 98,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(6,3)(6,3)(8,3)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 99,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(6,3)(6,3)(8,6)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 100,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(6,3)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{3}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 9
          },
          "sympy": "I**1 * Rational(5, 9)**Rational(1, 4)"
        },
        {
          "entry": 101,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(6,3)(6,6)(6,8)",
          "alpha_latex": "-\\mathrm{i}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**3 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 102,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(6,3)(6,6)(8,6)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 103,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(6,3)(6,6)(8,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 104,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(6,6)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{2}{\\sqrt{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 16,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(16, 9)**Rational(1, 4)"
        },
        {
          "entry": 105,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(6,6)(6,6)(6,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 106,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(6,6)(6,6)(8,6)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 107,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(6,6)(6,6)(8,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        }
      ]
    },
    {
      "series": "E8",
      "p": 13,
      "q": 30,
      "table_number": 11,
      "tex_label": "tab:E8-I13-results",
      "entries": [
        {
          "entry": 1,
          "spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              10
            ]
          ],
          "representative_latex": "(0,5)(0,5)(0,5)",
          "alpha_latex": "\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 2,
          "spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              18
            ]
          ],
          "representative_latex": "(0,5)(0,5)(0,9)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 3,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(0,5)(3,3)(3,3)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 4,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(0,5)(3,3)(3,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 5,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              16
            ]
          ],
          "representative_latex": "(0,5)(3,3)(3,8)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 6,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(0,5)(3,6)(3,6)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 7,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "representative_latex": "(0,5)(3,6)(3,8)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 8,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              0
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(0,5)(5,0)(5,5)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 9,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(0,5)(5,5)(5,5)",
          "alpha_latex": "\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 10,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "representative_latex": "(0,5)(5,5)(5,9)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 11,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(0,5)(6,3)(6,3)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 12,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(0,5)(6,3)(6,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 13,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(0,5)(6,3)(6,8)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 14,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(0,5)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 15,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(0,5)(6,6)(6,8)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 16,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,3)(3,3)",
          "alpha_latex": "\\sqrt{\\dfrac{5}{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(25, 9)**Rational(1, 4)"
        },
        {
          "entry": 17,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(3,3)(3,3)(3,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{3}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 9
          },
          "sympy": "I**1 * Rational(5, 9)**Rational(1, 4)"
        },
        {
          "entry": 18,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              0
            ]
          ],
          "representative_latex": "(3,3)(3,3)(5,0)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 19,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(3,3)(3,3)(5,5)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 20,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,3)(6,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{3}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 9
          },
          "sympy": "I**1 * Rational(5, 9)**Rational(1, 4)"
        },
        {
          "entry": 21,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(3,3)(6,6)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(1, 9)**Rational(1, 4)"
        },
        {
          "entry": 22,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(3,3)(3,6)(3,6)",
          "alpha_latex": "\\sqrt{\\dfrac{5}{6}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 36
          },
          "sympy": "I**0 * Rational(25, 36)**Rational(1, 4)"
        },
        {
          "entry": 23,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "representative_latex": "(3,3)(3,6)(3,8)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 24,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(3,3)(3,6)(5,5)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 25,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "representative_latex": "(3,3)(3,6)(5,9)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 26,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(3,6)(6,3)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{3}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 9
          },
          "sympy": "I**2 * Rational(1, 9)**Rational(1, 4)"
        },
        {
          "entry": 27,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(3,6)(6,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{6}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 36
          },
          "sympy": "I**3 * Rational(5, 36)**Rational(1, 4)"
        },
        {
          "entry": 28,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,3)(3,6)(6,8)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 29,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(5,0)(6,3)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 30,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,3)(5,0)(8,3)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 31,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(5,5)(6,3)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 32,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(5,5)(6,6)",
          "alpha_latex": "\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 33,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,3)(5,5)(6,8)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**3 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 34,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,3)(5,5)(8,3)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 35,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,3)(5,5)(8,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**3 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 36,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,3)(5,5)(8,8)",
          "alpha_latex": "\\dfrac{1}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 37,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,3)(6,3)(6,3)",
          "alpha_latex": "\\sqrt{\\dfrac{5}{6}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 36
          },
          "sympy": "I**0 * Rational(25, 36)**Rational(1, 4)"
        },
        {
          "entry": 38,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(6,3)(6,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{6}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 36
          },
          "sympy": "I**3 * Rational(5, 36)**Rational(1, 4)"
        },
        {
          "entry": 39,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,3)(6,3)(8,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 40,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,3)(6,3)(8,6)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 41,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,3)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{\\sqrt{5/3}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 144
          },
          "sympy": "I**0 * Rational(25, 144)**Rational(1, 4)"
        },
        {
          "entry": 42,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,3)(6,6)(6,8)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 43,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,3)(6,6)(8,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 44,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,3)(6,6)(8,8)",
          "alpha_latex": "\\dfrac{\\sqrt{3}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(9, 16)**Rational(1, 4)"
        },
        {
          "entry": 45,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "representative_latex": "(3,6)(3,6)(3,6)",
          "alpha_latex": "\\mathrm{i}\\sqrt{\\dfrac{2}{3}}\\sqrt[4]{5}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 20,
            "denominator": 9
          },
          "sympy": "I**1 * Rational(20, 9)**Rational(1, 4)"
        },
        {
          "entry": 46,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "representative_latex": "(3,6)(3,6)(3,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 47,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              0
            ]
          ],
          "representative_latex": "(3,6)(3,6)(5,0)",
          "alpha_latex": "1",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**0 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 48,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(3,6)(3,6)(5,5)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 49,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "representative_latex": "(3,6)(3,6)(5,9)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 50,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,6)(3,6)(6,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{6}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 36
          },
          "sympy": "I**1 * Rational(5, 36)**Rational(1, 4)"
        },
        {
          "entry": 51,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(3,6)(6,6)",
          "alpha_latex": "\\sqrt{\\dfrac{2}{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 4,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(4, 9)**Rational(1, 4)"
        },
        {
          "entry": 52,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,6)(3,6)(6,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 53,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              22
            ]
          ],
          "representative_latex": "(3,6)(3,6)(6,11)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}}{\\sqrt{2}}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**3 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 54,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(5,0)(6,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 55,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,6)(5,0)(8,6)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 56,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,6)(5,5)(6,3)",
          "alpha_latex": "-\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 57,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(5,5)(6,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 58,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,6)(5,5)(6,8)",
          "alpha_latex": "\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 59,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              22
            ]
          ],
          "representative_latex": "(3,6)(5,5)(6,11)",
          "alpha_latex": "-\\dfrac{\\sqrt[4]{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 60,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,6)(5,5)(8,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 61,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,6)(5,5)(8,6)",
          "alpha_latex": "\\dfrac{1}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 62,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,6)(5,5)(8,8)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 63,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              22
            ]
          ],
          "representative_latex": "(3,6)(5,5)(8,11)",
          "alpha_latex": "\\dfrac{\\mathrm{i}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 64,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(3,6)(6,3)(6,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{6}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 36
          },
          "sympy": "I**1 * Rational(5, 36)**Rational(1, 4)"
        },
        {
          "entry": 65,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(6,3)(6,6)",
          "alpha_latex": "-\\dfrac{\\sqrt{5/3}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 25,
            "denominator": 144
          },
          "sympy": "I**2 * Rational(25, 144)**Rational(1, 4)"
        },
        {
          "entry": 66,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,6)(6,3)(6,8)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 67,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(3,6)(6,3)(8,3)",
          "alpha_latex": "-\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**2 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 68,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,6)(6,3)(8,6)",
          "alpha_latex": "-\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 3,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**3 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 69,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,6)(6,3)(8,8)",
          "alpha_latex": "\\dfrac{\\sqrt{3}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(9, 16)**Rational(1, 4)"
        },
        {
          "entry": 70,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(3,6)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{3}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 9
          },
          "sympy": "I**1 * Rational(5, 9)**Rational(1, 4)"
        },
        {
          "entry": 71,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(3,6)(6,6)(6,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 72,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(3,6)(6,6)(8,6)",
          "alpha_latex": "-1",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**2 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 73,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(3,6)(6,6)(8,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 74,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              10,
              0
            ]
          ],
          "representative_latex": "(5,0)(5,0)(5,0)",
          "alpha_latex": "\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 75,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              18,
              0
            ]
          ],
          "representative_latex": "(5,0)(5,0)(9,0)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 76,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(5,0)(5,5)(5,5)",
          "alpha_latex": "\\sqrt{\\dfrac{3}{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 9,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(9, 4)**Rational(1, 4)"
        },
        {
          "entry": 77,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "representative_latex": "(5,0)(5,5)(9,5)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 78,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(5,0)(6,3)(6,3)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 79,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(5,0)(6,3)(8,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 80,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(5,0)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 81,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(5,0)(6,6)(8,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 82,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "representative_latex": "(5,5)(5,5)(5,5)",
          "alpha_latex": "\\dfrac{3}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 81,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(81, 16)**Rational(1, 4)"
        },
        {
          "entry": 83,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "representative_latex": "(5,5)(5,5)(5,9)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt{3}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 45,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(45, 16)**Rational(1, 4)"
        },
        {
          "entry": 84,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "representative_latex": "(5,5)(5,5)(9,5)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt{3}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 45,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(45, 16)**Rational(1, 4)"
        },
        {
          "entry": 85,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              18
            ]
          ],
          "representative_latex": "(5,5)(5,5)(9,9)",
          "alpha_latex": "\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 86,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(5,5)(6,3)(6,3)",
          "alpha_latex": "\\dfrac{1}{\\sqrt{2}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 4
          },
          "sympy": "I**0 * Rational(1, 4)**Rational(1, 4)"
        },
        {
          "entry": 87,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(5,5)(6,3)(6,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 88,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(5,5)(6,3)(6,8)",
          "alpha_latex": "-\\dfrac{1}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 89,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(5,5)(6,3)(8,3)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{2}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 4
          },
          "sympy": "I**1 * Rational(5, 4)**Rational(1, 4)"
        },
        {
          "entry": 90,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(5,5)(6,3)(8,6)",
          "alpha_latex": "-\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**2 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 91,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(5,5)(6,3)(8,8)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 92,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(5,5)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{1}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 1,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(1, 16)**Rational(1, 4)"
        },
        {
          "entry": 93,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(5,5)(6,6)(6,8)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 94,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(5,5)(6,6)(8,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{2}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 16
          },
          "sympy": "I**1 * Rational(5, 16)**Rational(1, 4)"
        },
        {
          "entry": 95,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(5,5)(6,6)(8,8)",
          "alpha_latex": "\\dfrac{\\sqrt{5}}{2}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 25,
            "denominator": 16
          },
          "sympy": "I**0 * Rational(25, 16)**Rational(1, 4)"
        },
        {
          "entry": 96,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "representative_latex": "(6,3)(6,3)(6,3)",
          "alpha_latex": "\\mathrm{i}\\sqrt{\\dfrac{2}{3}}\\sqrt[4]{5}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 20,
            "denominator": 9
          },
          "sympy": "I**1 * Rational(20, 9)**Rational(1, 4)"
        },
        {
          "entry": 97,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(6,3)(6,3)(6,6)",
          "alpha_latex": "\\sqrt{\\dfrac{2}{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 4,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(4, 9)**Rational(1, 4)"
        },
        {
          "entry": 98,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "representative_latex": "(6,3)(6,3)(8,3)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 99,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(6,3)(6,3)(8,6)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 100,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(6,3)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{\\mathrm{i}\\sqrt[4]{5}}{\\sqrt{3}}",
          "phase_mod4": 1,
          "fourth_power": {
            "numerator": 5,
            "denominator": 9
          },
          "sympy": "I**1 * Rational(5, 9)**Rational(1, 4)"
        },
        {
          "entry": 101,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(6,3)(6,6)(6,8)",
          "alpha_latex": "-1",
          "phase_mod4": 2,
          "fourth_power": {
            "numerator": 1,
            "denominator": 1
          },
          "sympy": "I**2 * Rational(1, 1)**Rational(1, 4)"
        },
        {
          "entry": 102,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(6,3)(6,6)(8,6)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 103,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(6,3)(6,6)(8,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 104,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "representative_latex": "(6,6)(6,6)(6,6)",
          "alpha_latex": "\\dfrac{2}{\\sqrt{3}}",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 16,
            "denominator": 9
          },
          "sympy": "I**0 * Rational(16, 9)**Rational(1, 4)"
        },
        {
          "entry": 105,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "representative_latex": "(6,6)(6,6)(6,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 106,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "representative_latex": "(6,6)(6,6)(8,6)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        },
        {
          "entry": 107,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "representative_latex": "(6,6)(6,6)(8,8)",
          "alpha_latex": "0",
          "phase_mod4": 0,
          "fourth_power": {
            "numerator": 0,
            "denominator": 1
          },
          "sympy": "0"
        }
      ]
    }
  ]
}


==> anc/galois/reference_table_audit.json <==
[
  {
    "model": "E6",
    "p": 1,
    "entries": 18,
    "representative_index_differences": [],
    "value_mismatch_indices": [],
    "maximum_absolute_residual": "5.0343694893041137546634398232722574018412849496634281251340918237477412525269917543214869045601189759804748052598208078e-120"
  },
  {
    "model": "E6",
    "p": 5,
    "entries": 18,
    "representative_index_differences": [],
    "value_mismatch_indices": [],
    "maximum_absolute_residual": "5.0343694893041137546634398232722574018412849496634281251340918237477412525269917543214869045601189759804748052598208078e-120"
  },
  {
    "model": "E7",
    "p": 1,
    "entries": 32,
    "representative_index_differences": [],
    "value_mismatch_indices": [],
    "maximum_absolute_residual": "5.0343694893041137546634398232722574018412849496634281251340918237477412525269917543214869045601189759804748052598208078e-120"
  },
  {
    "model": "E7",
    "p": 5,
    "entries": 32,
    "representative_index_differences": [],
    "value_mismatch_indices": [],
    "maximum_absolute_residual": "5.0343694893041137546634398232722574018412849496634281251340918237477412525269917543214869045601189759804748052598208078e-120"
  },
  {
    "model": "E7",
    "p": 7,
    "entries": 32,
    "representative_index_differences": [],
    "value_mismatch_indices": [],
    "maximum_absolute_residual": "5.0343694893041137546634398232722574018412849496634281251340918237477412525269917543214869045601189759804748052598208078e-120"
  },
  {
    "model": "E8",
    "p": 1,
    "entries": 107,
    "representative_index_differences": [],
    "value_mismatch_indices": [],
    "maximum_absolute_residual": "4.84073989356164784102253829160793980946277399006098858185970367668052043512210745607835279284626824613507192813444308442e-120"
  },
  {
    "model": "E8",
    "p": 7,
    "entries": 107,
    "representative_index_differences": [],
    "value_mismatch_indices": [],
    "maximum_absolute_residual": "4.84073989356164784102253829160793980946277399006098858185970367668052043512210745607835279284626824613507192813444308442e-120"
  },
  {
    "model": "E8",
    "p": 11,
    "entries": 107,
    "representative_index_differences": [],
    "value_mismatch_indices": [],
    "maximum_absolute_residual": "4.84073989356164784102253829160793980946277399006098858185970367668052043512210745607835279284626824613507192813444308442e-120"
  },
  {
    "model": "E8",
    "p": 13,
    "entries": 107,
    "representative_index_differences": [],
    "value_mismatch_indices": [],
    "maximum_absolute_residual": "4.84073989356164784102253829160793980946277399006098858185970367668052043512210745607835279284626824613507192813444308442e-120"
  }
]


==> anc/galois/report.md <==
# Galois generation of the other seed OPE tables

**All six target cases agree exactly with the bundled bootstrap results after operator-sign redefinitions.** Starting from p=1 produces all 403 representative entries. The comparison covers 109,858 ordered coefficients, including zeros.

## Summary

| Family | (p,q) | Representative entries | Ordered coefficients | Nonzero | Zero | Residual after gauge |
|---|---|---:|---:|---:|---:|---:|
| E6 | (5,12) | 18 | 1,728 | 316 | 1,412 | exactly 0 |
| E7 | (5,18) | 32 | 4,913 | 1,321 | 3,592 | exactly 0 |
| E7 | (7,18) | 32 | 4,913 | 1,321 | 3,592 | exactly 0 |
| E8 | (7,30) | 107 | 32,768 | 6,400 | 26,368 | exactly 0 |
| E8 | (11,30) | 107 | 32,768 | 6,400 | 26,368 | exactly 0 |
| E8 | (13,30) | 107 | 32,768 | 6,400 | 26,368 | exactly 0 |

These counts are three-index OPE tensor entries, not four-point correlators or crossing equations. Repeated expressions are reduced algebraically once and reused, while the operator-sign equation is checked for every ordered triple.

## How the coefficients were generated

The Galois automorphism acts on the rescaled coefficient. With the prescribed normalization and coherent root branches,

$$\widetilde\alpha^{(p)}_{IJK}=d^{(p)}_{IJK}\alpha^{(p)}_{IJK},\qquad
\alpha^{(p),G}_{IJK}=\frac{\widehat\sigma_p\!\left(d^{(1)}_{IJK}\alpha^{(1)}_{IJK}\right)}{d^{(p)}_{IJK}}.$$

Here $[n]_p=\sin(\pi pn/q)/\sin(\pi p/q)$, and

$$d^{(p)}_{IJK}=\Delta_p(\ell_I,\ell_J,\ell_K)\Delta_p(\bar\ell_I,\bar\ell_J,\bar\ell_K)
\prod_{a=1}^{3}[2\ell_{I_a}+1]_p^{1/4}[2\bar\ell_{I_a}+1]_p^{1/4},\qquad (I_1,I_2,I_3)=(I,J,K).$$

The square and fourth roots follow the analytic logarithmic convention specified below; roots are continued coherently to the target. For the integers used here, the boundary value is

$$\log[n]_p=\log|[n]_p|-\mathrm{i}\pi\lfloor np/q\rfloor,\qquad 1\leq n<q,\quad 0<p<q.$$

The chosen lifts are those in [ALL_P.md](reference/E_series_Galois_extension_calculation/ALL_P.md). For example, E6 uses $i\mapsto i$, $\sqrt2\mapsto-\sqrt2$, and $3^{1/4}\mapsto i3^{1/4}$. E7 and E8 use the specified generator images in their respective extensions.

Generation uses only p=1 coefficient data and these fixed maps. Target bootstrap tensors are opened afterwards to compare coefficients and solve for operator signs. They do not determine transported roots or phases.

## Exact branch and comparison checks

- **E6:** exact algebraic-number transport of all source entries through one degree-16 number field. All 18 reference p=1 representatives agree exactly with the bundled source tensor.
- **E7:** exact rational arithmetic in the cyclotomic field proves the fourth-power identities. All 278 distinct phase and positivity certificates pass in Wolfram. A 160-digit calculation proposes phases, and the subsequent exact certificates verify them. The p=1 full tensor agrees directly with the bundled source tensor.
- **E8:** exact rational cyclotomic arithmetic proves 16 generator-image square identities, 1,203 source certificates, and 4,812 transported fourth-power identities (including the p=1 identity transport). Rigorous rational intervals certify all branch signs. The p=1 full tensor agrees directly with the bundled source tensor.
- **All families:** exact algebraic reduction checks each distinct target/generated expression pair. Matched zero entries are checked separately; no division by zero is used.

## Operator signs

We solve $\alpha^{(p),\mathrm{boot}}_{IJK}=\eta_I\eta_J\eta_K\alpha^{(p),G}_{IJK}$ with $\eta_I\in\{+1,-1\}$ and $\eta_{(0,0)}=+1$. For nonzero entries, writing $\eta_I=(-1)^{x_I}$ gives linear equations $x_I+x_J+x_K=b_{IJK}\pmod 2$. The same operator signs must satisfy every ordered triple.

**Set the sign to −1 for precisely the fields listed below, and +1 for every other field. Labels are ordinary $(\ell,\bar\ell)$ spins.**

### E6: (p,q)=(5,12)

$(0,3), (2,2), (5,2), (5,5)$.

### E7: (p,q)=(5,18)

$(2,2), (2,6), (4,4), (5,5), (6,2)$.

### E7: (p,q)=(7,18)

$(2,2), (2,6), (3,5), (4,7), (5,3), (6,2), (7,4)$.

### E8: (p,q)=(7,30)

$(0,5), (0,9), (0,14), (3,3), (3,6), (3,11), (5,0), (5,5), (5,9), (6,3), (6,8), (6,11), (8,6), (8,8), (9,0), (9,5), (9,9), (11,3), (11,6), (14,0)$.

### E8: (p,q)=(11,30)

$(0,5), (3,3), (3,6), (3,8), (5,0), (5,5), (5,14), (6,3), (6,6), (6,8), (8,3), (8,6), (8,8), (9,9), (11,11), (14,5)$.

### E8: (p,q)=(13,30)

$(0,5), (0,9), (3,3), (3,6), (3,8), (3,11), (5,0), (5,5), (5,9), (5,14), (6,3), (6,6), (6,8), (6,11), (8,3), (8,6), (8,11), (9,0), (9,5), (9,9), (9,14), (11,3), (11,6), (11,8), (14,5), (14,9)$.

With the identity sign fixed, E6 has two solutions; the report uses the one with the fewest negative fields. Each E7 and E8 target has a unique solution in this fixed comparison convention. Operator signs preserve the chosen two-point normalization.

For E7 (5,18), representative 14 is generated as $+1/2$ and has gauge product $-1$, giving the saved bootstrap value $-1/2$.

## Tables and reproduction

- [All representative tables](representative_tables.md)
- LaTeX table fragment: `representative_tables.tex` (generated by `assemble_tables.py` or `run_all.py`; not shipped in the ancillary distribution).
- [Machine-readable exact expressions](representative_tables.json)
- [Instructions and input provenance](README.md)

The last table column is the product of operator signs. Multiplying the generated coefficient by it gives the bootstrap coefficient exactly, including all zero coefficients. The JSON also retains the unaligned generated expressions.

## Scope of the conclusion

This establishes exact transport and operator-sign equivalence for the saved algebraic reduced OPE coefficient candidates in these six cases. It does not prove crossing or uniqueness symbolically or rerun the numerical correlator checker. The zero residuals here are exact coefficient-comparison residuals, distinct from the numerical crossing residuals.


==> anc/galois/representative_tables.json <==
{
  "source_p": 1,
  "targets": [
    {
      "model": "E6",
      "p": 5,
      "q": 12,
      "representative_count": 18,
      "ordered_entries": 1728,
      "nonzero_entries": 316,
      "zero_entries": 1412,
      "negative_fields_spins2": [
        [
          0,
          6
        ],
        [
          4,
          4
        ],
        [
          10,
          4
        ],
        [
          10,
          10
        ]
      ],
      "gauge_free_dimensions": 1,
      "exact_residual_after_gauge": "0",
      "representatives": [
        {
          "index": 1,
          "representative_spins2": [
            [
              0,
              6
            ],
            [
              0,
              6
            ],
            [
              0,
              6
            ]
          ],
          "generated_raw_expression": "(-I)*2^(1/4)",
          "bootstrap_expression": "Root[-2 + #1^4 & , 4, 0]",
          "bootstrap_tex": "i \\sqrt[4]{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-i \\sqrt[4]{2}"
        },
        {
          "index": 2,
          "representative_spins2": [
            [
              0,
              6
            ],
            [
              3,
              3
            ],
            [
              3,
              3
            ]
          ],
          "generated_raw_expression": "(-I)/2^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i}{\\sqrt[4]{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i}{\\sqrt[4]{2}}"
        },
        {
          "index": 3,
          "representative_spins2": [
            [
              0,
              6
            ],
            [
              3,
              3
            ],
            [
              3,
              7
            ]
          ],
          "generated_raw_expression": "-(3/2)^(1/4)",
          "bootstrap_expression": "Root[-3 + 2*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\sqrt[4]{\\frac{3}{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt[4]{\\frac{3}{2}}"
        },
        {
          "index": 4,
          "representative_spins2": [
            [
              0,
              6
            ],
            [
              3,
              7
            ],
            [
              3,
              7
            ]
          ],
          "generated_raw_expression": "(-I)/2^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i}{\\sqrt[4]{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i}{\\sqrt[4]{2}}"
        },
        {
          "index": 5,
          "representative_spins2": [
            [
              0,
              6
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "generated_raw_expression": "(-I)*2^(1/4)",
          "bootstrap_expression": "Root[-2 + #1^4 & , 4, 0]",
          "bootstrap_tex": "i \\sqrt[4]{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-i \\sqrt[4]{2}"
        },
        {
          "index": 6,
          "representative_spins2": [
            [
              0,
              6
            ],
            [
              4,
              4
            ],
            [
              4,
              10
            ]
          ],
          "generated_raw_expression": "I",
          "bootstrap_expression": "I",
          "bootstrap_tex": "i",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "i"
        },
        {
          "index": 7,
          "representative_spins2": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              4,
              4
            ]
          ],
          "generated_raw_expression": "-Sqrt[3/2]",
          "bootstrap_expression": "Sqrt[3/2]",
          "bootstrap_tex": "\\sqrt{\\frac{3}{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{3}{2}}"
        },
        {
          "index": 8,
          "representative_spins2": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              6,
              0
            ]
          ],
          "generated_raw_expression": "I/2^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i}{\\sqrt[4]{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i}{\\sqrt[4]{2}}"
        },
        {
          "index": 9,
          "representative_spins2": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "1/Sqrt[2]",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 10,
          "representative_spins2": [
            [
              3,
              3
            ],
            [
              3,
              7
            ],
            [
              4,
              4
            ]
          ],
          "generated_raw_expression": "((-I)*3^(1/4))/Sqrt[2]",
          "bootstrap_expression": "Root[-3 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}"
        },
        {
          "index": 11,
          "representative_spins2": [
            [
              3,
              3
            ],
            [
              3,
              7
            ],
            [
              4,
              10
            ]
          ],
          "generated_raw_expression": "I*(3/2)^(1/4)",
          "bootstrap_expression": "Root[-3 + 2*#1^4 & , 4, 0]",
          "bootstrap_tex": "i \\sqrt[4]{\\frac{3}{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "i \\sqrt[4]{\\frac{3}{2}}"
        },
        {
          "index": 12,
          "representative_spins2": [
            [
              3,
              3
            ],
            [
              3,
              7
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "((-I)*3^(1/4))/Sqrt[2]",
          "bootstrap_expression": "Root[-3 + 4*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}"
        },
        {
          "index": 13,
          "representative_spins2": [
            [
              3,
              7
            ],
            [
              3,
              7
            ],
            [
              4,
              4
            ]
          ],
          "generated_raw_expression": "-Sqrt[3/2]",
          "bootstrap_expression": "Sqrt[3/2]",
          "bootstrap_tex": "\\sqrt{\\frac{3}{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{3}{2}}"
        },
        {
          "index": 14,
          "representative_spins2": [
            [
              3,
              7
            ],
            [
              3,
              7
            ],
            [
              6,
              0
            ]
          ],
          "generated_raw_expression": "I/2^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i}{\\sqrt[4]{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i}{\\sqrt[4]{2}}"
        },
        {
          "index": 15,
          "representative_spins2": [
            [
              3,
              7
            ],
            [
              3,
              7
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "1/Sqrt[2]",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 16,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              6,
              0
            ]
          ],
          "generated_raw_expression": "I*2^(1/4)",
          "bootstrap_expression": "Root[-2 + #1^4 & , 4, 0]",
          "bootstrap_tex": "i \\sqrt[4]{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "i \\sqrt[4]{2}"
        },
        {
          "index": 17,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "Sqrt[2]",
          "bootstrap_expression": "Sqrt[2]",
          "bootstrap_tex": "\\sqrt{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\sqrt{2}"
        },
        {
          "index": 18,
          "representative_spins2": [
            [
              4,
              10
            ],
            [
              4,
              10
            ],
            [
              6,
              0
            ]
          ],
          "generated_raw_expression": "I*2^(1/4)",
          "bootstrap_expression": "Root[-2 + #1^4 & , 4, 0]",
          "bootstrap_tex": "i \\sqrt[4]{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "i \\sqrt[4]{2}"
        }
      ]
    },
    {
      "model": "E7",
      "p": 5,
      "q": 18,
      "representative_count": 32,
      "ordered_entries": 4913,
      "nonzero_entries": 1321,
      "zero_entries": 3592,
      "negative_fields_spins2": [
        [
          4,
          4
        ],
        [
          4,
          12
        ],
        [
          8,
          8
        ],
        [
          10,
          10
        ],
        [
          12,
          4
        ]
      ],
      "gauge_free_dimensions": 0,
      "exact_residual_after_gauge": "0",
      "representatives": [
        {
          "index": 1,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "generated_raw_expression": "I^0*(2)^(1/4)",
          "bootstrap_expression": "Root[-2 + #1^4 & , 2, 0]",
          "bootstrap_tex": "\\sqrt[4]{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\sqrt[4]{2}"
        },
        {
          "index": 2,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              4,
              4
            ]
          ],
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "bootstrap_expression": "-1",
          "bootstrap_tex": "-1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "1"
        },
        {
          "index": 3,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{1}{\\sqrt[4]{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt[4]{2}}"
        },
        {
          "index": 4,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{1}{\\sqrt[4]{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt[4]{2}}"
        },
        {
          "index": 5,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "I^0*(1/2)^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{1}{\\sqrt[4]{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt[4]{2}}"
        },
        {
          "index": 6,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "generated_raw_expression": "I^0*(1/4)^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 7,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{1}{\\sqrt[4]{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt[4]{2}}"
        },
        {
          "index": 8,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 9,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": 1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 10,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 11,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "1"
        },
        {
          "index": 12,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              2
            ]
          ],
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{1}{\\sqrt[4]{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt[4]{2}}"
        },
        {
          "index": 13,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "I^2*(1/4)^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 14,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "I^0*(1/16)^(1/4)",
          "bootstrap_expression": "-1/2",
          "bootstrap_tex": "-\\frac{1}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{2}"
        },
        {
          "index": 15,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "generated_raw_expression": "I^0*(9/16)^(1/4)",
          "bootstrap_expression": "-1/2*Sqrt[3]",
          "bootstrap_tex": "-\\frac{\\sqrt{3}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt{3}}{2}"
        },
        {
          "index": 16,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{1}{\\sqrt[4]{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt[4]{2}}"
        },
        {
          "index": 17,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "I^0*(1/4)^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 18,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "generated_raw_expression": "I^0*(9/16)^(1/4)",
          "bootstrap_expression": "-1/2*Sqrt[3]",
          "bootstrap_tex": "-\\frac{\\sqrt{3}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt{3}}{2}"
        },
        {
          "index": 19,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "I^0*(1/16)^(1/4)",
          "bootstrap_expression": "1/2",
          "bootstrap_tex": "\\frac{1}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{2}"
        },
        {
          "index": 20,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "bootstrap_expression": "-1",
          "bootstrap_tex": "-1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "1"
        },
        {
          "index": 21,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 22,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "1"
        },
        {
          "index": 23,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": 1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 24,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "generated_raw_expression": "I^0*(1/2)^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{1}{\\sqrt[4]{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt[4]{2}}"
        },
        {
          "index": 25,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "I^2*(1/4)^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 26,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": 1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 27,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "bootstrap_expression": "-1",
          "bootstrap_tex": "-1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "1"
        },
        {
          "index": 28,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{1}{\\sqrt[4]{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt[4]{2}}"
        },
        {
          "index": 29,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": 1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 30,
          "representative_spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "generated_raw_expression": "I^0*(2)^(1/4)",
          "bootstrap_expression": "Root[-2 + #1^4 & , 2, 0]",
          "bootstrap_tex": "\\sqrt[4]{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\sqrt[4]{2}"
        },
        {
          "index": 31,
          "representative_spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": 1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 32,
          "representative_spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "I^2*(4)^(1/4)",
          "bootstrap_expression": "Sqrt[2]",
          "bootstrap_tex": "\\sqrt{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{2}"
        }
      ]
    },
    {
      "model": "E7",
      "p": 7,
      "q": 18,
      "representative_count": 32,
      "ordered_entries": 4913,
      "nonzero_entries": 1321,
      "zero_entries": 3592,
      "negative_fields_spins2": [
        [
          4,
          4
        ],
        [
          4,
          12
        ],
        [
          6,
          10
        ],
        [
          8,
          14
        ],
        [
          10,
          6
        ],
        [
          12,
          4
        ],
        [
          14,
          8
        ]
      ],
      "gauge_free_dimensions": 0,
      "exact_residual_after_gauge": "0",
      "representatives": [
        {
          "index": 1,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "generated_raw_expression": "I^0*(2)^(1/4)",
          "bootstrap_expression": "Root[-2 + #1^4 & , 2, 0]",
          "bootstrap_tex": "\\sqrt[4]{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\sqrt[4]{2}"
        },
        {
          "index": 2,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              4,
              4
            ]
          ],
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 3,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "generated_raw_expression": "I^0*(1/2)^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{1}{\\sqrt[4]{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt[4]{2}}"
        },
        {
          "index": 4,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{1}{\\sqrt[4]{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt[4]{2}}"
        },
        {
          "index": 5,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "I^0*(1/2)^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{1}{\\sqrt[4]{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt[4]{2}}"
        },
        {
          "index": 6,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "generated_raw_expression": "I^0*(1/4)^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 7,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{1}{\\sqrt[4]{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt[4]{2}}"
        },
        {
          "index": 8,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "1"
        },
        {
          "index": 9,
          "representative_spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": 1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 10,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 11,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "1"
        },
        {
          "index": 12,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              2
            ]
          ],
          "generated_raw_expression": "I^0*(1/2)^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{1}{\\sqrt[4]{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt[4]{2}}"
        },
        {
          "index": 13,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "I^0*(1/4)^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 14,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "I^0*(1/16)^(1/4)",
          "bootstrap_expression": "-1/2",
          "bootstrap_tex": "-\\frac{1}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{2}"
        },
        {
          "index": 15,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "generated_raw_expression": "I^2*(9/16)^(1/4)",
          "bootstrap_expression": "-1/2*Sqrt[3]",
          "bootstrap_tex": "-\\frac{\\sqrt{3}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{3}}{2}"
        },
        {
          "index": 16,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{1}{\\sqrt[4]{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt[4]{2}}"
        },
        {
          "index": 17,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "I^2*(1/4)^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 18,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "generated_raw_expression": "I^2*(9/16)^(1/4)",
          "bootstrap_expression": "-1/2*Sqrt[3]",
          "bootstrap_tex": "-\\frac{\\sqrt{3}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{3}}{2}"
        },
        {
          "index": 19,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "I^0*(1/16)^(1/4)",
          "bootstrap_expression": "-1/2",
          "bootstrap_tex": "-\\frac{1}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{2}"
        },
        {
          "index": 20,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 21,
          "representative_spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 22,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "1"
        },
        {
          "index": 23,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 24,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "generated_raw_expression": "I^0*(1/2)^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{1}{\\sqrt[4]{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt[4]{2}}"
        },
        {
          "index": 25,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "I^0*(1/4)^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 26,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 27,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "1"
        },
        {
          "index": 28,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "bootstrap_expression": "Root[-1 + 2*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{1}{\\sqrt[4]{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt[4]{2}}"
        },
        {
          "index": 29,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": 1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 30,
          "representative_spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "generated_raw_expression": "I^0*(2)^(1/4)",
          "bootstrap_expression": "Root[-2 + #1^4 & , 2, 0]",
          "bootstrap_tex": "\\sqrt[4]{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\sqrt[4]{2}"
        },
        {
          "index": 31,
          "representative_spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": 1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 32,
          "representative_spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "generated_raw_expression": "I^0*(4)^(1/4)",
          "bootstrap_expression": "Sqrt[2]",
          "bootstrap_tex": "\\sqrt{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\sqrt{2}"
        }
      ]
    },
    {
      "model": "E8",
      "p": 7,
      "q": 30,
      "representative_count": 107,
      "ordered_entries": 32768,
      "nonzero_entries": 6400,
      "zero_entries": 26368,
      "negative_fields_spins2": [
        [
          0,
          10
        ],
        [
          0,
          18
        ],
        [
          0,
          28
        ],
        [
          6,
          6
        ],
        [
          6,
          12
        ],
        [
          6,
          22
        ],
        [
          10,
          0
        ],
        [
          10,
          10
        ],
        [
          10,
          18
        ],
        [
          12,
          6
        ],
        [
          12,
          16
        ],
        [
          12,
          22
        ],
        [
          16,
          12
        ],
        [
          16,
          16
        ],
        [
          18,
          0
        ],
        [
          18,
          10
        ],
        [
          18,
          18
        ],
        [
          22,
          6
        ],
        [
          22,
          12
        ],
        [
          28,
          0
        ]
      ],
      "gauge_free_dimensions": 0,
      "exact_residual_after_gauge": "0",
      "representatives": [
        {
          "index": 1,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              10
            ]
          ],
          "generated_raw_expression": "-((9/4))^(1/4)",
          "bootstrap_expression": "Sqrt[3/2]",
          "bootstrap_tex": "\\sqrt{\\frac{3}{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{3}{2}}"
        },
        {
          "index": 2,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              18
            ]
          ],
          "generated_raw_expression": "-((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 3,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "(1)^(1/4)",
          "bootstrap_expression": "-1",
          "bootstrap_tex": "-1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "1"
        },
        {
          "index": 4,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "generated_raw_expression": "((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 5,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              16
            ]
          ],
          "generated_raw_expression": "((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 6,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 7,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_raw_expression": "((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 8,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              10,
              0
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 9,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-((9/4))^(1/4)",
          "bootstrap_expression": "Sqrt[3/2]",
          "bootstrap_tex": "\\sqrt{\\frac{3}{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{3}{2}}"
        },
        {
          "index": 10,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "generated_raw_expression": "-((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 11,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "(1)^(1/4)",
          "bootstrap_expression": "-1",
          "bootstrap_tex": "-1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "1"
        },
        {
          "index": 12,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 13,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 14,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 15,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 16,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "-((25/9))^(1/4)",
          "bootstrap_expression": "Sqrt[5/3]",
          "bootstrap_tex": "\\sqrt{\\frac{5}{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{5}{3}}"
        },
        {
          "index": 17,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "generated_raw_expression": "((5/9))^(1/4)",
          "bootstrap_expression": "Root[-5 + 9*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{3}}"
        },
        {
          "index": 18,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              0
            ]
          ],
          "generated_raw_expression": "(1)^(1/4)",
          "bootstrap_expression": "-1",
          "bootstrap_tex": "-1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "1"
        },
        {
          "index": 19,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 20,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "((5/9))^(1/4)",
          "bootstrap_expression": "Root[-5 + 9*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{3}}"
        },
        {
          "index": 21,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "((1/9))^(1/4)",
          "bootstrap_expression": "1/Sqrt[3]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{3}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{3}}"
        },
        {
          "index": 22,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_raw_expression": "-((25/36))^(1/4)",
          "bootstrap_expression": "Sqrt[5/6]",
          "bootstrap_tex": "\\sqrt{\\frac{5}{6}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{5}{6}}"
        },
        {
          "index": 23,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_raw_expression": "((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 24,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 25,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "generated_raw_expression": "((1/4))^(1/4)",
          "bootstrap_expression": "-(1/Sqrt[2])",
          "bootstrap_tex": "-\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 26,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-((1/9))^(1/4)",
          "bootstrap_expression": "1/Sqrt[3]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{3}}"
        },
        {
          "index": 27,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((5/36))^(1/4)",
          "bootstrap_expression": "Root[-5 + 36*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{6}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{6}}"
        },
        {
          "index": 28,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "((1/4))^(1/4)",
          "bootstrap_expression": "-(1/Sqrt[2])",
          "bootstrap_tex": "-\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 29,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 30,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "-(1/Sqrt[2])",
          "bootstrap_tex": "-\\frac{1}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 31,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 32,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "((25/16))^(1/4)",
          "bootstrap_expression": "Sqrt[5]/2",
          "bootstrap_tex": "\\frac{\\sqrt{5}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt{5}}{2}"
        },
        {
          "index": 33,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "-((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 34,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 35,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "-((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 36,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "((1/16))^(1/4)",
          "bootstrap_expression": "-1/2",
          "bootstrap_tex": "-\\frac{1}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{2}"
        },
        {
          "index": 37,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-((25/36))^(1/4)",
          "bootstrap_expression": "Sqrt[5/6]",
          "bootstrap_tex": "\\sqrt{\\frac{5}{6}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{5}{6}}"
        },
        {
          "index": 38,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((5/36))^(1/4)",
          "bootstrap_expression": "Root[-5 + 36*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{6}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{6}}"
        },
        {
          "index": 39,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 40,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "((1/4))^(1/4)",
          "bootstrap_expression": "-(1/Sqrt[2])",
          "bootstrap_tex": "-\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 41,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((25/144))^(1/4)",
          "bootstrap_expression": "Sqrt[5/3]/2",
          "bootstrap_tex": "\\frac{\\sqrt{\\frac{5}{3}}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{\\frac{5}{3}}}{2}"
        },
        {
          "index": 42,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 43,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 44,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "-((9/16))^(1/4)",
          "bootstrap_expression": "-1/2*Sqrt[3]",
          "bootstrap_tex": "-\\frac{\\sqrt{3}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{3}}{2}"
        },
        {
          "index": 45,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_raw_expression": "-((20/9))^(1/4)",
          "bootstrap_expression": "Root[-20 + 9*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{2}{3}} \\sqrt[4]{5}"
        },
        {
          "index": 46,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": 1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 47,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              0
            ]
          ],
          "generated_raw_expression": "(1)^(1/4)",
          "bootstrap_expression": "-1",
          "bootstrap_tex": "-1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "1"
        },
        {
          "index": 48,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "((1/4))^(1/4)",
          "bootstrap_expression": "-(1/Sqrt[2])",
          "bootstrap_tex": "-\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 49,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "generated_raw_expression": "((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 50,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "((5/36))^(1/4)",
          "bootstrap_expression": "Root[-5 + 36*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{6}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{6}}"
        },
        {
          "index": 51,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((4/9))^(1/4)",
          "bootstrap_expression": "-Sqrt[2/3]",
          "bootstrap_tex": "-\\sqrt{\\frac{2}{3}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{2}{3}}"
        },
        {
          "index": 52,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 53,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              22
            ]
          ],
          "generated_raw_expression": "I*((1/4))^(1/4)",
          "bootstrap_expression": "(-I)/Sqrt[2]",
          "bootstrap_tex": "-\\frac{i}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i}{\\sqrt{2}}"
        },
        {
          "index": 54,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 55,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "((1/4))^(1/4)",
          "bootstrap_expression": "-(1/Sqrt[2])",
          "bootstrap_tex": "-\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 56,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-((25/16))^(1/4)",
          "bootstrap_expression": "Sqrt[5]/2",
          "bootstrap_tex": "\\frac{\\sqrt{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{5}}{2}"
        },
        {
          "index": 57,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 58,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "-((25/16))^(1/4)",
          "bootstrap_expression": "Sqrt[5]/2",
          "bootstrap_tex": "\\frac{\\sqrt{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{5}}{2}"
        },
        {
          "index": 59,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              22
            ]
          ],
          "generated_raw_expression": "-I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2} i \\sqrt[4]{5}"
        },
        {
          "index": 60,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 61,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "((1/16))^(1/4)",
          "bootstrap_expression": "-1/2",
          "bootstrap_tex": "-\\frac{1}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{2}"
        },
        {
          "index": 62,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 63,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              22
            ]
          ],
          "generated_raw_expression": "I*((1/16))^(1/4)",
          "bootstrap_expression": "I/2",
          "bootstrap_tex": "\\frac{i}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i}{2}"
        },
        {
          "index": 64,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "((5/36))^(1/4)",
          "bootstrap_expression": "Root[-5 + 36*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{6}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{6}}"
        },
        {
          "index": 65,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "((25/144))^(1/4)",
          "bootstrap_expression": "Sqrt[5/3]/2",
          "bootstrap_tex": "\\frac{\\sqrt{\\frac{5}{3}}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt{\\frac{5}{3}}}{2}"
        },
        {
          "index": 66,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 67,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "-(1/Sqrt[2])",
          "bootstrap_tex": "-\\frac{1}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 68,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "-((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 69,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "-((9/16))^(1/4)",
          "bootstrap_expression": "Sqrt[3]/2",
          "bootstrap_tex": "\\frac{\\sqrt{3}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{3}}{2}"
        },
        {
          "index": 70,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((5/9))^(1/4)",
          "bootstrap_expression": "Root[-5 + 9*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{3}}"
        },
        {
          "index": 71,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": 1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 72,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "1"
        },
        {
          "index": 73,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": 1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 74,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              10,
              0
            ]
          ],
          "generated_raw_expression": "-((9/4))^(1/4)",
          "bootstrap_expression": "Sqrt[3/2]",
          "bootstrap_tex": "\\sqrt{\\frac{3}{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{3}{2}}"
        },
        {
          "index": 75,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              18,
              0
            ]
          ],
          "generated_raw_expression": "-((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 76,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-((9/4))^(1/4)",
          "bootstrap_expression": "Sqrt[3/2]",
          "bootstrap_tex": "\\sqrt{\\frac{3}{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{3}{2}}"
        },
        {
          "index": 77,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "generated_raw_expression": "-((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 78,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 79,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 80,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 81,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 82,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-((81/16))^(1/4)",
          "bootstrap_expression": "3/2",
          "bootstrap_tex": "\\frac{3}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{3}{2}"
        },
        {
          "index": 83,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "generated_raw_expression": "-((45/16))^(1/4)",
          "bootstrap_expression": "Root[-45 + 16*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{1}{2} \\sqrt{3} \\sqrt[4]{5}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2} \\sqrt{3} \\sqrt[4]{5}"
        },
        {
          "index": 84,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "generated_raw_expression": "-((45/16))^(1/4)",
          "bootstrap_expression": "Root[-45 + 16*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{1}{2} \\sqrt{3} \\sqrt[4]{5}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2} \\sqrt{3} \\sqrt[4]{5}"
        },
        {
          "index": 85,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              18
            ]
          ],
          "generated_raw_expression": "((25/16))^(1/4)",
          "bootstrap_expression": "-1/2*Sqrt[5]",
          "bootstrap_tex": "-\\frac{\\sqrt{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt{5}}{2}"
        },
        {
          "index": 86,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "((1/4))^(1/4)",
          "bootstrap_expression": "-(1/Sqrt[2])",
          "bootstrap_tex": "-\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 87,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 88,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "-((1/16))^(1/4)",
          "bootstrap_expression": "1/2",
          "bootstrap_tex": "\\frac{1}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2}"
        },
        {
          "index": 89,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "-((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 90,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "((25/16))^(1/4)",
          "bootstrap_expression": "-1/2*Sqrt[5]",
          "bootstrap_tex": "-\\frac{\\sqrt{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt{5}}{2}"
        },
        {
          "index": 91,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 92,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((1/16))^(1/4)",
          "bootstrap_expression": "1/2",
          "bootstrap_tex": "\\frac{1}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2}"
        },
        {
          "index": 93,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 94,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 95,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "-((25/16))^(1/4)",
          "bootstrap_expression": "-1/2*Sqrt[5]",
          "bootstrap_tex": "-\\frac{\\sqrt{5}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{5}}{2}"
        },
        {
          "index": 96,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-((20/9))^(1/4)",
          "bootstrap_expression": "Root[-20 + 9*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{2}{3}} \\sqrt[4]{5}"
        },
        {
          "index": 97,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((4/9))^(1/4)",
          "bootstrap_expression": "-Sqrt[2/3]",
          "bootstrap_tex": "-\\sqrt{\\frac{2}{3}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{2}{3}}"
        },
        {
          "index": 98,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": 1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 99,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 100,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((5/9))^(1/4)",
          "bootstrap_expression": "Root[-5 + 9*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{3}}"
        },
        {
          "index": 101,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "1"
        },
        {
          "index": 102,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": 1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 103,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": 1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 104,
          "representative_spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "((16/9))^(1/4)",
          "bootstrap_expression": "2/Sqrt[3]",
          "bootstrap_tex": "\\frac{2}{\\sqrt{3}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{2}{\\sqrt{3}}"
        },
        {
          "index": 105,
          "representative_spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 106,
          "representative_spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 107,
          "representative_spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        }
      ]
    },
    {
      "model": "E8",
      "p": 11,
      "q": 30,
      "representative_count": 107,
      "ordered_entries": 32768,
      "nonzero_entries": 6400,
      "zero_entries": 26368,
      "negative_fields_spins2": [
        [
          0,
          10
        ],
        [
          6,
          6
        ],
        [
          6,
          12
        ],
        [
          6,
          16
        ],
        [
          10,
          0
        ],
        [
          10,
          10
        ],
        [
          10,
          28
        ],
        [
          12,
          6
        ],
        [
          12,
          12
        ],
        [
          12,
          16
        ],
        [
          16,
          6
        ],
        [
          16,
          12
        ],
        [
          16,
          16
        ],
        [
          18,
          18
        ],
        [
          22,
          22
        ],
        [
          28,
          10
        ]
      ],
      "gauge_free_dimensions": 0,
      "exact_residual_after_gauge": "0",
      "representatives": [
        {
          "index": 1,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              10
            ]
          ],
          "generated_raw_expression": "-((9/4))^(1/4)",
          "bootstrap_expression": "Sqrt[3/2]",
          "bootstrap_tex": "\\sqrt{\\frac{3}{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{3}{2}}"
        },
        {
          "index": 2,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              18
            ]
          ],
          "generated_raw_expression": "I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 3,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "-(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 4,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "generated_raw_expression": "-I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 5,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              16
            ]
          ],
          "generated_raw_expression": "I*((1/4))^(1/4)",
          "bootstrap_expression": "(-I)/Sqrt[2]",
          "bootstrap_tex": "-\\frac{i}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i}{\\sqrt{2}}"
        },
        {
          "index": 6,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 7,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_raw_expression": "((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 8,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              10,
              0
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 9,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-((9/4))^(1/4)",
          "bootstrap_expression": "Sqrt[3/2]",
          "bootstrap_tex": "\\sqrt{\\frac{3}{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{3}{2}}"
        },
        {
          "index": 10,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "generated_raw_expression": "I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 11,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 12,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 13,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "-I*((1/4))^(1/4)",
          "bootstrap_expression": "I/Sqrt[2]",
          "bootstrap_tex": "\\frac{i}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i}{\\sqrt{2}}"
        },
        {
          "index": 14,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 15,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 16,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "-((25/9))^(1/4)",
          "bootstrap_expression": "Sqrt[5/3]",
          "bootstrap_tex": "\\sqrt{\\frac{5}{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{5}{3}}"
        },
        {
          "index": 17,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "generated_raw_expression": "-I*((5/9))^(1/4)",
          "bootstrap_expression": "Root[-5 + 9*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}"
        },
        {
          "index": 18,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              0
            ]
          ],
          "generated_raw_expression": "-(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 19,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 20,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-I*((5/9))^(1/4)",
          "bootstrap_expression": "Root[-5 + 9*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}"
        },
        {
          "index": 21,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((1/9))^(1/4)",
          "bootstrap_expression": "1/Sqrt[3]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{3}}"
        },
        {
          "index": 22,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_raw_expression": "-((25/36))^(1/4)",
          "bootstrap_expression": "Sqrt[5/6]",
          "bootstrap_tex": "\\sqrt{\\frac{5}{6}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{5}{6}}"
        },
        {
          "index": 23,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_raw_expression": "((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 24,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 25,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "-(1/Sqrt[2])",
          "bootstrap_tex": "-\\frac{1}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 26,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "((1/9))^(1/4)",
          "bootstrap_expression": "-(1/Sqrt[3])",
          "bootstrap_tex": "-\\frac{1}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{3}}"
        },
        {
          "index": 27,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "I*((5/36))^(1/4)",
          "bootstrap_expression": "Root[-5 + 36*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}"
        },
        {
          "index": 28,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "-I*((1/4))^(1/4)",
          "bootstrap_expression": "I/Sqrt[2]",
          "bootstrap_tex": "\\frac{i}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i}{\\sqrt{2}}"
        },
        {
          "index": 29,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 30,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "-I*((1/4))^(1/4)",
          "bootstrap_expression": "I/Sqrt[2]",
          "bootstrap_tex": "\\frac{i}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i}{\\sqrt{2}}"
        },
        {
          "index": 31,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 32,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((25/16))^(1/4)",
          "bootstrap_expression": "Sqrt[5]/2",
          "bootstrap_tex": "\\frac{\\sqrt{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{5}}{2}"
        },
        {
          "index": 33,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "-((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 34,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "-I*((1/4))^(1/4)",
          "bootstrap_expression": "I/Sqrt[2]",
          "bootstrap_tex": "\\frac{i}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i}{\\sqrt{2}}"
        },
        {
          "index": 35,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "-((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 36,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "-((1/16))^(1/4)",
          "bootstrap_expression": "1/2",
          "bootstrap_tex": "\\frac{1}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2}"
        },
        {
          "index": 37,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-((25/36))^(1/4)",
          "bootstrap_expression": "Sqrt[5/6]",
          "bootstrap_tex": "\\sqrt{\\frac{5}{6}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{5}{6}}"
        },
        {
          "index": 38,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "I*((5/36))^(1/4)",
          "bootstrap_expression": "Root[-5 + 36*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}"
        },
        {
          "index": 39,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 40,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "-I*((1/4))^(1/4)",
          "bootstrap_expression": "I/Sqrt[2]",
          "bootstrap_tex": "\\frac{i}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i}{\\sqrt{2}}"
        },
        {
          "index": 41,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((25/144))^(1/4)",
          "bootstrap_expression": "Sqrt[5/3]/2",
          "bootstrap_tex": "\\frac{\\sqrt{\\frac{5}{3}}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{\\frac{5}{3}}}{2}"
        },
        {
          "index": 42,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 43,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 44,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "-((9/16))^(1/4)",
          "bootstrap_expression": "Sqrt[3]/2",
          "bootstrap_tex": "\\frac{\\sqrt{3}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{3}}{2}"
        },
        {
          "index": 45,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_raw_expression": "-I*((20/9))^(1/4)",
          "bootstrap_expression": "Root[-20 + 9*#1^4 & , 4, 0]",
          "bootstrap_tex": "i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}"
        },
        {
          "index": 46,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 47,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              0
            ]
          ],
          "generated_raw_expression": "-(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 48,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 49,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "generated_raw_expression": "I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 50,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-I*((5/36))^(1/4)",
          "bootstrap_expression": "Root[-5 + 36*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}"
        },
        {
          "index": 51,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((4/9))^(1/4)",
          "bootstrap_expression": "Sqrt[2/3]",
          "bootstrap_tex": "\\sqrt{\\frac{2}{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{2}{3}}"
        },
        {
          "index": 52,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 53,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              22
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "-(1/Sqrt[2])",
          "bootstrap_tex": "-\\frac{1}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 54,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 55,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "I*((1/4))^(1/4)",
          "bootstrap_expression": "(-I)/Sqrt[2]",
          "bootstrap_tex": "-\\frac{i}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i}{\\sqrt{2}}"
        },
        {
          "index": 56,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "((25/16))^(1/4)",
          "bootstrap_expression": "-1/2*Sqrt[5]",
          "bootstrap_tex": "-\\frac{\\sqrt{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt{5}}{2}"
        },
        {
          "index": 57,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{2}"
        },
        {
          "index": 58,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "I*((25/16))^(1/4)",
          "bootstrap_expression": "(-1/2*I)*Sqrt[5]",
          "bootstrap_tex": "-\\frac{i \\sqrt{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt{5}}{2}"
        },
        {
          "index": 59,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              22
            ]
          ],
          "generated_raw_expression": "-I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2} i \\sqrt[4]{5}"
        },
        {
          "index": 60,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 61,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "I*((1/16))^(1/4)",
          "bootstrap_expression": "-1/2*I",
          "bootstrap_tex": "-\\frac{i}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i}{2}"
        },
        {
          "index": 62,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{2}"
        },
        {
          "index": 63,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              22
            ]
          ],
          "generated_raw_expression": "-I*((1/16))^(1/4)",
          "bootstrap_expression": "-1/2*I",
          "bootstrap_tex": "-\\frac{i}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i}{2}"
        },
        {
          "index": 64,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-I*((5/36))^(1/4)",
          "bootstrap_expression": "Root[-5 + 36*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}"
        },
        {
          "index": 65,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "((25/144))^(1/4)",
          "bootstrap_expression": "-1/2*Sqrt[5/3]",
          "bootstrap_tex": "-\\frac{\\sqrt{\\frac{5}{3}}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt{\\frac{5}{3}}}{2}"
        },
        {
          "index": 66,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 67,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "I*((1/4))^(1/4)",
          "bootstrap_expression": "(-I)/Sqrt[2]",
          "bootstrap_tex": "-\\frac{i}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i}{\\sqrt{2}}"
        },
        {
          "index": 68,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "-((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 2, 0]",
          "bootstrap_tex": "\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 69,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "-((9/16))^(1/4)",
          "bootstrap_expression": "Sqrt[3]/2",
          "bootstrap_tex": "\\frac{\\sqrt{3}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{3}}{2}"
        },
        {
          "index": 70,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-I*((5/9))^(1/4)",
          "bootstrap_expression": "Root[-5 + 9*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}"
        },
        {
          "index": 71,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 72,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "I*(1)^(1/4)",
          "bootstrap_expression": "-I",
          "bootstrap_tex": "-i",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "i"
        },
        {
          "index": 73,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 74,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              10,
              0
            ]
          ],
          "generated_raw_expression": "-((9/4))^(1/4)",
          "bootstrap_expression": "Sqrt[3/2]",
          "bootstrap_tex": "\\sqrt{\\frac{3}{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{3}{2}}"
        },
        {
          "index": 75,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              18,
              0
            ]
          ],
          "generated_raw_expression": "I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 76,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-((9/4))^(1/4)",
          "bootstrap_expression": "Sqrt[3/2]",
          "bootstrap_tex": "\\sqrt{\\frac{3}{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{3}{2}}"
        },
        {
          "index": 77,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "generated_raw_expression": "I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 78,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 79,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 80,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 81,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 82,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-((81/16))^(1/4)",
          "bootstrap_expression": "3/2",
          "bootstrap_tex": "\\frac{3}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{3}{2}"
        },
        {
          "index": 83,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "generated_raw_expression": "I*((45/16))^(1/4)",
          "bootstrap_expression": "Root[-45 + 16*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{1}{2} i \\sqrt{3} \\sqrt[4]{5}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{2} i \\sqrt{3} \\sqrt[4]{5}"
        },
        {
          "index": 84,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "generated_raw_expression": "I*((45/16))^(1/4)",
          "bootstrap_expression": "Root[-45 + 16*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{1}{2} i \\sqrt{3} \\sqrt[4]{5}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{2} i \\sqrt{3} \\sqrt[4]{5}"
        },
        {
          "index": 85,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              18
            ]
          ],
          "generated_raw_expression": "-((25/16))^(1/4)",
          "bootstrap_expression": "Sqrt[5]/2",
          "bootstrap_tex": "\\frac{\\sqrt{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{5}}{2}"
        },
        {
          "index": 86,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 87,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{2}"
        },
        {
          "index": 88,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "-I*((1/16))^(1/4)",
          "bootstrap_expression": "I/2",
          "bootstrap_tex": "\\frac{i}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i}{2}"
        },
        {
          "index": 89,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 90,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "-I*((25/16))^(1/4)",
          "bootstrap_expression": "(I/2)*Sqrt[5]",
          "bootstrap_tex": "\\frac{i \\sqrt{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt{5}}{2}"
        },
        {
          "index": 91,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{2}"
        },
        {
          "index": 92,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((1/16))^(1/4)",
          "bootstrap_expression": "1/2",
          "bootstrap_tex": "\\frac{1}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2}"
        },
        {
          "index": 93,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 94,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 95,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "-((25/16))^(1/4)",
          "bootstrap_expression": "Sqrt[5]/2",
          "bootstrap_tex": "\\frac{\\sqrt{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{5}}{2}"
        },
        {
          "index": 96,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-I*((20/9))^(1/4)",
          "bootstrap_expression": "Root[-20 + 9*#1^4 & , 4, 0]",
          "bootstrap_tex": "i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}"
        },
        {
          "index": 97,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((4/9))^(1/4)",
          "bootstrap_expression": "Sqrt[2/3]",
          "bootstrap_tex": "\\sqrt{\\frac{2}{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{2}{3}}"
        },
        {
          "index": 98,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 99,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 100,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-I*((5/9))^(1/4)",
          "bootstrap_expression": "Root[-5 + 9*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}"
        },
        {
          "index": 101,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "I*(1)^(1/4)",
          "bootstrap_expression": "-I",
          "bootstrap_tex": "-i",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "i"
        },
        {
          "index": 102,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 103,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 104,
          "representative_spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((16/9))^(1/4)",
          "bootstrap_expression": "2/Sqrt[3]",
          "bootstrap_tex": "\\frac{2}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{2}{\\sqrt{3}}"
        },
        {
          "index": 105,
          "representative_spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 106,
          "representative_spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 107,
          "representative_spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        }
      ]
    },
    {
      "model": "E8",
      "p": 13,
      "q": 30,
      "representative_count": 107,
      "ordered_entries": 32768,
      "nonzero_entries": 6400,
      "zero_entries": 26368,
      "negative_fields_spins2": [
        [
          0,
          10
        ],
        [
          0,
          18
        ],
        [
          6,
          6
        ],
        [
          6,
          12
        ],
        [
          6,
          16
        ],
        [
          6,
          22
        ],
        [
          10,
          0
        ],
        [
          10,
          10
        ],
        [
          10,
          18
        ],
        [
          10,
          28
        ],
        [
          12,
          6
        ],
        [
          12,
          12
        ],
        [
          12,
          16
        ],
        [
          12,
          22
        ],
        [
          16,
          6
        ],
        [
          16,
          12
        ],
        [
          16,
          22
        ],
        [
          18,
          0
        ],
        [
          18,
          10
        ],
        [
          18,
          18
        ],
        [
          18,
          28
        ],
        [
          22,
          6
        ],
        [
          22,
          12
        ],
        [
          22,
          16
        ],
        [
          28,
          10
        ],
        [
          28,
          18
        ]
      ],
      "gauge_free_dimensions": 0,
      "exact_residual_after_gauge": "0",
      "representatives": [
        {
          "index": 1,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              10
            ]
          ],
          "generated_raw_expression": "-((9/4))^(1/4)",
          "bootstrap_expression": "Sqrt[3/2]",
          "bootstrap_tex": "\\sqrt{\\frac{3}{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{3}{2}}"
        },
        {
          "index": 2,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              18
            ]
          ],
          "generated_raw_expression": "-I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 3,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "-(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 4,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "generated_raw_expression": "I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 5,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              16
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 6,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 7,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_raw_expression": "-I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 8,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              10,
              0
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 9,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-((9/4))^(1/4)",
          "bootstrap_expression": "Sqrt[3/2]",
          "bootstrap_tex": "\\sqrt{\\frac{3}{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{3}{2}}"
        },
        {
          "index": 10,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "generated_raw_expression": "-I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 11,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 12,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 13,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "((1/4))^(1/4)",
          "bootstrap_expression": "-(1/Sqrt[2])",
          "bootstrap_tex": "-\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 14,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 15,
          "representative_spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "-I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 16,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_raw_expression": "-((25/9))^(1/4)",
          "bootstrap_expression": "Sqrt[5/3]",
          "bootstrap_tex": "\\sqrt{\\frac{5}{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{5}{3}}"
        },
        {
          "index": 17,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "generated_raw_expression": "-I*((5/9))^(1/4)",
          "bootstrap_expression": "Root[-5 + 9*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}"
        },
        {
          "index": 18,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              0
            ]
          ],
          "generated_raw_expression": "-(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 19,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 20,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-I*((5/9))^(1/4)",
          "bootstrap_expression": "Root[-5 + 9*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}"
        },
        {
          "index": 21,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((1/9))^(1/4)",
          "bootstrap_expression": "1/Sqrt[3]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{3}}"
        },
        {
          "index": 22,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_raw_expression": "-((25/36))^(1/4)",
          "bootstrap_expression": "Sqrt[5/6]",
          "bootstrap_tex": "\\sqrt{\\frac{5}{6}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{5}{6}}"
        },
        {
          "index": 23,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_raw_expression": "-I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 24,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 25,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "generated_raw_expression": "((1/4))^(1/4)",
          "bootstrap_expression": "-(1/Sqrt[2])",
          "bootstrap_tex": "-\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 26,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "((1/9))^(1/4)",
          "bootstrap_expression": "-(1/Sqrt[3])",
          "bootstrap_tex": "-\\frac{1}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{3}}"
        },
        {
          "index": 27,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "I*((5/36))^(1/4)",
          "bootstrap_expression": "Root[-5 + 36*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}"
        },
        {
          "index": 28,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 29,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 30,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "((1/4))^(1/4)",
          "bootstrap_expression": "-(1/Sqrt[2])",
          "bootstrap_tex": "-\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 31,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 32,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((25/16))^(1/4)",
          "bootstrap_expression": "Sqrt[5]/2",
          "bootstrap_tex": "\\frac{\\sqrt{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{5}}{2}"
        },
        {
          "index": 33,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{2}"
        },
        {
          "index": 34,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "((1/4))^(1/4)",
          "bootstrap_expression": "-(1/Sqrt[2])",
          "bootstrap_tex": "-\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 35,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{2}"
        },
        {
          "index": 36,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "((1/16))^(1/4)",
          "bootstrap_expression": "1/2",
          "bootstrap_tex": "\\frac{1}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{2}"
        },
        {
          "index": 37,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-((25/36))^(1/4)",
          "bootstrap_expression": "Sqrt[5/6]",
          "bootstrap_tex": "\\sqrt{\\frac{5}{6}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{5}{6}}"
        },
        {
          "index": 38,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "I*((5/36))^(1/4)",
          "bootstrap_expression": "Root[-5 + 36*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}"
        },
        {
          "index": 39,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "-I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 40,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 41,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((25/144))^(1/4)",
          "bootstrap_expression": "Sqrt[5/3]/2",
          "bootstrap_tex": "\\frac{\\sqrt{\\frac{5}{3}}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{\\frac{5}{3}}}{2}"
        },
        {
          "index": 42,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "-I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2} i \\sqrt[4]{5}"
        },
        {
          "index": 43,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "-I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2} i \\sqrt[4]{5}"
        },
        {
          "index": 44,
          "representative_spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "((9/16))^(1/4)",
          "bootstrap_expression": "Sqrt[3]/2",
          "bootstrap_tex": "\\frac{\\sqrt{3}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt{3}}{2}"
        },
        {
          "index": 45,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_raw_expression": "-I*((20/9))^(1/4)",
          "bootstrap_expression": "Root[-20 + 9*#1^4 & , 4, 0]",
          "bootstrap_tex": "i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}"
        },
        {
          "index": 46,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 47,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              0
            ]
          ],
          "generated_raw_expression": "-(1)^(1/4)",
          "bootstrap_expression": "1",
          "bootstrap_tex": "1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-1"
        },
        {
          "index": 48,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 49,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "generated_raw_expression": "I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 50,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-I*((5/36))^(1/4)",
          "bootstrap_expression": "Root[-5 + 36*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}"
        },
        {
          "index": 51,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((4/9))^(1/4)",
          "bootstrap_expression": "Sqrt[2/3]",
          "bootstrap_tex": "\\sqrt{\\frac{2}{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{2}{3}}"
        },
        {
          "index": 52,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 53,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              22
            ]
          ],
          "generated_raw_expression": "I*((1/4))^(1/4)",
          "bootstrap_expression": "(-I)/Sqrt[2]",
          "bootstrap_tex": "-\\frac{i}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i}{\\sqrt{2}}"
        },
        {
          "index": 54,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 55,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 56,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "((25/16))^(1/4)",
          "bootstrap_expression": "-1/2*Sqrt[5]",
          "bootstrap_tex": "-\\frac{\\sqrt{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt{5}}{2}"
        },
        {
          "index": 57,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2} i \\sqrt[4]{5}"
        },
        {
          "index": 58,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "-((25/16))^(1/4)",
          "bootstrap_expression": "Sqrt[5]/2",
          "bootstrap_tex": "\\frac{\\sqrt{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{5}}{2}"
        },
        {
          "index": 59,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              22
            ]
          ],
          "generated_raw_expression": "((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 1, 0]",
          "bootstrap_tex": "-\\frac{\\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt[4]{5}}{2}"
        },
        {
          "index": 60,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "-I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2} i \\sqrt[4]{5}"
        },
        {
          "index": 61,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "-((1/16))^(1/4)",
          "bootstrap_expression": "1/2",
          "bootstrap_tex": "\\frac{1}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2}"
        },
        {
          "index": 62,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{2}"
        },
        {
          "index": 63,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              22
            ]
          ],
          "generated_raw_expression": "-I*((1/16))^(1/4)",
          "bootstrap_expression": "I/2",
          "bootstrap_tex": "\\frac{i}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i}{2}"
        },
        {
          "index": 64,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-I*((5/36))^(1/4)",
          "bootstrap_expression": "Root[-5 + 36*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{6}}"
        },
        {
          "index": 65,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "((25/144))^(1/4)",
          "bootstrap_expression": "-1/2*Sqrt[5/3]",
          "bootstrap_tex": "-\\frac{\\sqrt{\\frac{5}{3}}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt{\\frac{5}{3}}}{2}"
        },
        {
          "index": 66,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "-I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2} i \\sqrt[4]{5}"
        },
        {
          "index": 67,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "((1/4))^(1/4)",
          "bootstrap_expression": "-(1/Sqrt[2])",
          "bootstrap_tex": "-\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 68,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 3, 0]",
          "bootstrap_tex": "-\\frac{1}{2} i \\sqrt[4]{5}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{2}"
        },
        {
          "index": 69,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "((9/16))^(1/4)",
          "bootstrap_expression": "Sqrt[3]/2",
          "bootstrap_tex": "\\frac{\\sqrt{3}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt{3}}{2}"
        },
        {
          "index": 70,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-I*((5/9))^(1/4)",
          "bootstrap_expression": "Root[-5 + 9*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}"
        },
        {
          "index": 71,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 72,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "(1)^(1/4)",
          "bootstrap_expression": "-1",
          "bootstrap_tex": "-1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "1"
        },
        {
          "index": 73,
          "representative_spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": 1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 74,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              10,
              0
            ]
          ],
          "generated_raw_expression": "-((9/4))^(1/4)",
          "bootstrap_expression": "Sqrt[3/2]",
          "bootstrap_tex": "\\sqrt{\\frac{3}{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{3}{2}}"
        },
        {
          "index": 75,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              18,
              0
            ]
          ],
          "generated_raw_expression": "-I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 76,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-((9/4))^(1/4)",
          "bootstrap_expression": "Sqrt[3/2]",
          "bootstrap_tex": "\\sqrt{\\frac{3}{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{3}{2}}"
        },
        {
          "index": 77,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "generated_raw_expression": "-I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 78,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 79,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "-I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 80,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 81,
          "representative_spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "-I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 82,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_raw_expression": "-((81/16))^(1/4)",
          "bootstrap_expression": "3/2",
          "bootstrap_tex": "\\frac{3}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{3}{2}"
        },
        {
          "index": 83,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "generated_raw_expression": "-I*((45/16))^(1/4)",
          "bootstrap_expression": "Root[-45 + 16*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{1}{2} i \\sqrt{3} \\sqrt[4]{5}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2} i \\sqrt{3} \\sqrt[4]{5}"
        },
        {
          "index": 84,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "generated_raw_expression": "-I*((45/16))^(1/4)",
          "bootstrap_expression": "Root[-45 + 16*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{1}{2} i \\sqrt{3} \\sqrt[4]{5}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2} i \\sqrt{3} \\sqrt[4]{5}"
        },
        {
          "index": 85,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              18
            ]
          ],
          "generated_raw_expression": "-((25/16))^(1/4)",
          "bootstrap_expression": "Sqrt[5]/2",
          "bootstrap_tex": "\\frac{\\sqrt{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{\\sqrt{5}}{2}"
        },
        {
          "index": 86,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-((1/4))^(1/4)",
          "bootstrap_expression": "1/Sqrt[2]",
          "bootstrap_tex": "\\frac{1}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{\\sqrt{2}}"
        },
        {
          "index": 87,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2} i \\sqrt[4]{5}"
        },
        {
          "index": 88,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "((1/16))^(1/4)",
          "bootstrap_expression": "-1/2",
          "bootstrap_tex": "-\\frac{1}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{1}{2}"
        },
        {
          "index": 89,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "-I*((5/4))^(1/4)",
          "bootstrap_expression": "Root[-5 + 4*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{2}}"
        },
        {
          "index": 90,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "((25/16))^(1/4)",
          "bootstrap_expression": "-1/2*Sqrt[5]",
          "bootstrap_tex": "-\\frac{\\sqrt{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt{5}}{2}"
        },
        {
          "index": 91,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{i \\sqrt[4]{5}}{2}"
        },
        {
          "index": 92,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((1/16))^(1/4)",
          "bootstrap_expression": "1/2",
          "bootstrap_tex": "\\frac{1}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2}"
        },
        {
          "index": 93,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "-I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2} i \\sqrt[4]{5}"
        },
        {
          "index": 94,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "-I*((5/16))^(1/4)",
          "bootstrap_expression": "Root[-5 + 16*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{2}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{1}{2} i \\sqrt[4]{5}"
        },
        {
          "index": 95,
          "representative_spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "((25/16))^(1/4)",
          "bootstrap_expression": "Sqrt[5]/2",
          "bootstrap_tex": "\\frac{\\sqrt{5}}{2}",
          "gauge_product": 1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "\\frac{\\sqrt{5}}{2}"
        },
        {
          "index": 96,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_raw_expression": "-I*((20/9))^(1/4)",
          "bootstrap_expression": "Root[-20 + 9*#1^4 & , 4, 0]",
          "bootstrap_tex": "i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-i \\sqrt{\\frac{2}{3}} \\sqrt[4]{5}"
        },
        {
          "index": 97,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((4/9))^(1/4)",
          "bootstrap_expression": "Sqrt[2/3]",
          "bootstrap_tex": "\\sqrt{\\frac{2}{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\sqrt{\\frac{2}{3}}"
        },
        {
          "index": 98,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 99,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 100,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-I*((5/9))^(1/4)",
          "bootstrap_expression": "Root[-5 + 9*#1^4 & , 4, 0]",
          "bootstrap_tex": "\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{i \\sqrt[4]{5}}{\\sqrt{3}}"
        },
        {
          "index": 101,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "(1)^(1/4)",
          "bootstrap_expression": "-1",
          "bootstrap_tex": "-1",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "1"
        },
        {
          "index": 102,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 103,
          "representative_spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": 1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 104,
          "representative_spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_raw_expression": "-((16/9))^(1/4)",
          "bootstrap_expression": "2/Sqrt[3]",
          "bootstrap_tex": "\\frac{2}{\\sqrt{3}}",
          "gauge_product": -1,
          "both_zero": false,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "-\\frac{2}{\\sqrt{3}}"
        },
        {
          "index": 105,
          "representative_spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 106,
          "representative_spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": -1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        },
        {
          "index": 107,
          "representative_spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_raw_expression": "0",
          "bootstrap_expression": "0",
          "bootstrap_tex": "0",
          "gauge_product": 1,
          "both_zero": true,
          "exact_match_after_gauge": true,
          "generated_raw_tex": "0"
        }
      ]
    }
  ],
  "representative_count": 403,
  "full_ordered_entries_checked": 109858,
  "sign_convention": "alpha_bootstrap[I,J,K] = eta[I] eta[J] eta[K] alpha_Galois[I,J,K]",
  "family_result_hashes": {
    "E6": "369bd0b43ab5278445d2f89b5898661d2982e6033148c8841662fbbd9fc95e07",
    "E7": "353e517dae6cf1c71bbad1b4d6545b17a7e993408ed42ca9470d970529069297",
    "E8": "5b6c1f23ca843b14c6d03d3c96a603725d3b77b3db23e48ca94ae8dab48e102f"
  }
}


==> anc/galois/representative_tables.md <==
# Representative OPE coefficients transported from p=1

All 403 entries below were generated from the p=1 seed. The bootstrap column is the independently saved target result. The last column is the product of the three operator signs; multiplying the generated value by it gives the bootstrap value exactly.

$\alpha^{(p),\mathrm{boot}}_{IJK}=\eta_I\eta_J\eta_K\alpha^{(p),G}_{IJK}$.

Labels are the ordinary spins $(\ell,\bar\ell)$, not doubled labels. Numbering follows the bootstrap representative tables. A sign beside a zero is the operator-sign product; the ratio of two zero coefficients is undefined.

## E6: (p,q)=(5,12)

Set $\eta_I=-1$ for $(0,3), (2,2), (5,2), (5,5)$ and $+1$ for all other fields.

| No. | Representative | Generated from p=1 | Bootstrap | $\eta_I\eta_J\eta_K$ |
|---:|---|---|---|---:|
| 1 | $(0,3)(0,3)(0,3)$ | $-i \sqrt[4]{2}$ | $i \sqrt[4]{2}$ | $-1$ |
| 2 | $(0,3)(3/2,3/2)(3/2,3/2)$ | $-\frac{i}{\sqrt[4]{2}}$ | $\frac{i}{\sqrt[4]{2}}$ | $-1$ |
| 3 | $(0,3)(3/2,3/2)(3/2,7/2)$ | $-\sqrt[4]{\frac{3}{2}}$ | $\sqrt[4]{\frac{3}{2}}$ | $-1$ |
| 4 | $(0,3)(3/2,7/2)(3/2,7/2)$ | $-\frac{i}{\sqrt[4]{2}}$ | $\frac{i}{\sqrt[4]{2}}$ | $-1$ |
| 5 | $(0,3)(2,2)(2,2)$ | $-i \sqrt[4]{2}$ | $i \sqrt[4]{2}$ | $-1$ |
| 6 | $(0,3)(2,2)(2,5)$ | $i$ | $i$ | $+1$ |
| 7 | $(3/2,3/2)(3/2,3/2)(2,2)$ | $-\sqrt{\frac{3}{2}}$ | $\sqrt{\frac{3}{2}}$ | $-1$ |
| 8 | $(3/2,3/2)(3/2,3/2)(3,0)$ | $\frac{i}{\sqrt[4]{2}}$ | $\frac{i}{\sqrt[4]{2}}$ | $+1$ |
| 9 | $(3/2,3/2)(3/2,3/2)(3,3)$ | $\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $+1$ |
| 10 | $(3/2,3/2)(3/2,7/2)(2,2)$ | $-\frac{i \sqrt[4]{3}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{3}}{\sqrt{2}}$ | $-1$ |
| 11 | $(3/2,3/2)(3/2,7/2)(2,5)$ | $i \sqrt[4]{\frac{3}{2}}$ | $i \sqrt[4]{\frac{3}{2}}$ | $+1$ |
| 12 | $(3/2,3/2)(3/2,7/2)(3,3)$ | $-\frac{i \sqrt[4]{3}}{\sqrt{2}}$ | $-\frac{i \sqrt[4]{3}}{\sqrt{2}}$ | $+1$ |
| 13 | $(3/2,7/2)(3/2,7/2)(2,2)$ | $-\sqrt{\frac{3}{2}}$ | $\sqrt{\frac{3}{2}}$ | $-1$ |
| 14 | $(3/2,7/2)(3/2,7/2)(3,0)$ | $\frac{i}{\sqrt[4]{2}}$ | $\frac{i}{\sqrt[4]{2}}$ | $+1$ |
| 15 | $(3/2,7/2)(3/2,7/2)(3,3)$ | $\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $+1$ |
| 16 | $(2,2)(2,2)(3,0)$ | $i \sqrt[4]{2}$ | $i \sqrt[4]{2}$ | $+1$ |
| 17 | $(2,2)(2,2)(3,3)$ | $\sqrt{2}$ | $\sqrt{2}$ | $+1$ |
| 18 | $(2,5)(2,5)(3,0)$ | $i \sqrt[4]{2}$ | $i \sqrt[4]{2}$ | $+1$ |

## E7: (p,q)=(5,18)

Set $\eta_I=-1$ for $(2,2), (2,6), (4,4), (5,5), (6,2)$ and $+1$ for all other fields.

| No. | Representative | Generated from p=1 | Bootstrap | $\eta_I\eta_J\eta_K$ |
|---:|---|---|---|---:|
| 1 | $(1,4)(1,4)(1,4)$ | $\sqrt[4]{2}$ | $\sqrt[4]{2}$ | $+1$ |
| 2 | $(1,4)(1,4)(2,2)$ | $1$ | $-1$ | $-1$ |
| 3 | $(1,4)(2,2)(2,2)$ | $-\frac{1}{\sqrt[4]{2}}$ | $-\frac{1}{\sqrt[4]{2}}$ | $+1$ |
| 4 | $(1,4)(2,2)(3,3)$ | $-\frac{1}{\sqrt[4]{2}}$ | $\frac{1}{\sqrt[4]{2}}$ | $-1$ |
| 5 | $(1,4)(3,3)(3,3)$ | $\frac{1}{\sqrt[4]{2}}$ | $\frac{1}{\sqrt[4]{2}}$ | $+1$ |
| 6 | $(1,4)(3,3)(4,1)$ | $\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $+1$ |
| 7 | $(1,4)(3,3)(4,4)$ | $-\frac{1}{\sqrt[4]{2}}$ | $\frac{1}{\sqrt[4]{2}}$ | $-1$ |
| 8 | $(1,4)(4,1)(4,4)$ | $-1$ | $1$ | $-1$ |
| 9 | $(1,4)(4,4)(4,4)$ | $0$ | $0$ | $+1$ |
| 10 | $(2,2)(2,2)(2,2)$ | $-1$ | $1$ | $-1$ |
| 11 | $(2,2)(2,2)(3,3)$ | $1$ | $1$ | $+1$ |
| 12 | $(2,2)(2,2)(4,1)$ | $-\frac{1}{\sqrt[4]{2}}$ | $-\frac{1}{\sqrt[4]{2}}$ | $+1$ |
| 13 | $(2,2)(2,2)(4,4)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 14 | $(2,2)(3,3)(3,3)$ | $\frac{1}{2}$ | $-\frac{1}{2}$ | $-1$ |
| 15 | $(2,2)(3,3)(3,5)$ | $\frac{\sqrt{3}}{2}$ | $-\frac{\sqrt{3}}{2}$ | $-1$ |
| 16 | $(2,2)(3,3)(4,1)$ | $-\frac{1}{\sqrt[4]{2}}$ | $\frac{1}{\sqrt[4]{2}}$ | $-1$ |
| 17 | $(2,2)(3,3)(4,4)$ | $\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $+1$ |
| 18 | $(2,2)(3,3)(5,3)$ | $\frac{\sqrt{3}}{2}$ | $-\frac{\sqrt{3}}{2}$ | $-1$ |
| 19 | $(2,2)(3,3)(5,5)$ | $\frac{1}{2}$ | $\frac{1}{2}$ | $+1$ |
| 20 | $(2,2)(4,1)(4,1)$ | $1$ | $-1$ | $-1$ |
| 21 | $(2,2)(4,4)(4,4)$ | $-1$ | $1$ | $-1$ |
| 22 | $(3,3)(3,3)(3,3)$ | $1$ | $1$ | $+1$ |
| 23 | $(3,3)(3,3)(3,5)$ | $0$ | $0$ | $+1$ |
| 24 | $(3,3)(3,3)(4,1)$ | $\frac{1}{\sqrt[4]{2}}$ | $\frac{1}{\sqrt[4]{2}}$ | $+1$ |
| 25 | $(3,3)(3,3)(4,4)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 26 | $(3,3)(3,3)(5,3)$ | $0$ | $0$ | $+1$ |
| 27 | $(3,3)(3,3)(5,5)$ | $1$ | $-1$ | $-1$ |
| 28 | $(3,3)(4,1)(4,4)$ | $-\frac{1}{\sqrt[4]{2}}$ | $\frac{1}{\sqrt[4]{2}}$ | $-1$ |
| 29 | $(3,3)(4,4)(4,4)$ | $0$ | $0$ | $+1$ |
| 30 | $(4,1)(4,1)(4,1)$ | $\sqrt[4]{2}$ | $\sqrt[4]{2}$ | $+1$ |
| 31 | $(4,1)(4,4)(4,4)$ | $0$ | $0$ | $+1$ |
| 32 | $(4,4)(4,4)(4,4)$ | $-\sqrt{2}$ | $\sqrt{2}$ | $-1$ |

## E7: (p,q)=(7,18)

Set $\eta_I=-1$ for $(2,2), (2,6), (3,5), (4,7), (5,3), (6,2), (7,4)$ and $+1$ for all other fields.

| No. | Representative | Generated from p=1 | Bootstrap | $\eta_I\eta_J\eta_K$ |
|---:|---|---|---|---:|
| 1 | $(1,4)(1,4)(1,4)$ | $\sqrt[4]{2}$ | $\sqrt[4]{2}$ | $+1$ |
| 2 | $(1,4)(1,4)(2,2)$ | $-1$ | $1$ | $-1$ |
| 3 | $(1,4)(2,2)(2,2)$ | $\frac{1}{\sqrt[4]{2}}$ | $\frac{1}{\sqrt[4]{2}}$ | $+1$ |
| 4 | $(1,4)(2,2)(3,3)$ | $-\frac{1}{\sqrt[4]{2}}$ | $\frac{1}{\sqrt[4]{2}}$ | $-1$ |
| 5 | $(1,4)(3,3)(3,3)$ | $\frac{1}{\sqrt[4]{2}}$ | $\frac{1}{\sqrt[4]{2}}$ | $+1$ |
| 6 | $(1,4)(3,3)(4,1)$ | $\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $+1$ |
| 7 | $(1,4)(3,3)(4,4)$ | $-\frac{1}{\sqrt[4]{2}}$ | $-\frac{1}{\sqrt[4]{2}}$ | $+1$ |
| 8 | $(1,4)(4,1)(4,4)$ | $1$ | $1$ | $+1$ |
| 9 | $(1,4)(4,4)(4,4)$ | $0$ | $0$ | $+1$ |
| 10 | $(2,2)(2,2)(2,2)$ | $-1$ | $1$ | $-1$ |
| 11 | $(2,2)(2,2)(3,3)$ | $1$ | $1$ | $+1$ |
| 12 | $(2,2)(2,2)(4,1)$ | $\frac{1}{\sqrt[4]{2}}$ | $\frac{1}{\sqrt[4]{2}}$ | $+1$ |
| 13 | $(2,2)(2,2)(4,4)$ | $\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $+1$ |
| 14 | $(2,2)(3,3)(3,3)$ | $\frac{1}{2}$ | $-\frac{1}{2}$ | $-1$ |
| 15 | $(2,2)(3,3)(3,5)$ | $-\frac{\sqrt{3}}{2}$ | $-\frac{\sqrt{3}}{2}$ | $+1$ |
| 16 | $(2,2)(3,3)(4,1)$ | $-\frac{1}{\sqrt[4]{2}}$ | $\frac{1}{\sqrt[4]{2}}$ | $-1$ |
| 17 | $(2,2)(3,3)(4,4)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 18 | $(2,2)(3,3)(5,3)$ | $-\frac{\sqrt{3}}{2}$ | $-\frac{\sqrt{3}}{2}$ | $+1$ |
| 19 | $(2,2)(3,3)(5,5)$ | $\frac{1}{2}$ | $-\frac{1}{2}$ | $-1$ |
| 20 | $(2,2)(4,1)(4,1)$ | $-1$ | $1$ | $-1$ |
| 21 | $(2,2)(4,4)(4,4)$ | $-1$ | $1$ | $-1$ |
| 22 | $(3,3)(3,3)(3,3)$ | $1$ | $1$ | $+1$ |
| 23 | $(3,3)(3,3)(3,5)$ | $0$ | $0$ | $-1$ |
| 24 | $(3,3)(3,3)(4,1)$ | $\frac{1}{\sqrt[4]{2}}$ | $\frac{1}{\sqrt[4]{2}}$ | $+1$ |
| 25 | $(3,3)(3,3)(4,4)$ | $\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $+1$ |
| 26 | $(3,3)(3,3)(5,3)$ | $0$ | $0$ | $-1$ |
| 27 | $(3,3)(3,3)(5,5)$ | $1$ | $1$ | $+1$ |
| 28 | $(3,3)(4,1)(4,4)$ | $-\frac{1}{\sqrt[4]{2}}$ | $-\frac{1}{\sqrt[4]{2}}$ | $+1$ |
| 29 | $(3,3)(4,4)(4,4)$ | $0$ | $0$ | $+1$ |
| 30 | $(4,1)(4,1)(4,1)$ | $\sqrt[4]{2}$ | $\sqrt[4]{2}$ | $+1$ |
| 31 | $(4,1)(4,4)(4,4)$ | $0$ | $0$ | $+1$ |
| 32 | $(4,4)(4,4)(4,4)$ | $\sqrt{2}$ | $\sqrt{2}$ | $+1$ |

## E8: (p,q)=(7,30)

Set $\eta_I=-1$ for $(0,5), (0,9), (0,14), (3,3), (3,6), (3,11), (5,0), (5,5), (5,9), (6,3), (6,8), (6,11), (8,6), (8,8), (9,0), (9,5), (9,9), (11,3), (11,6), (14,0)$ and $+1$ for all other fields.

| No. | Representative | Generated from p=1 | Bootstrap | $\eta_I\eta_J\eta_K$ |
|---:|---|---|---|---:|
| 1 | $(0,5)(0,5)(0,5)$ | $-\sqrt{\frac{3}{2}}$ | $\sqrt{\frac{3}{2}}$ | $-1$ |
| 2 | $(0,5)(0,5)(0,9)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 3 | $(0,5)(3,3)(3,3)$ | $1$ | $-1$ | $-1$ |
| 4 | $(0,5)(3,3)(3,6)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 5 | $(0,5)(3,3)(3,8)$ | $\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $+1$ |
| 6 | $(0,5)(3,6)(3,6)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 7 | $(0,5)(3,6)(3,8)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $+1$ |
| 8 | $(0,5)(5,0)(5,5)$ | $-1$ | $1$ | $-1$ |
| 9 | $(0,5)(5,5)(5,5)$ | $-\sqrt{\frac{3}{2}}$ | $\sqrt{\frac{3}{2}}$ | $-1$ |
| 10 | $(0,5)(5,5)(5,9)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 11 | $(0,5)(6,3)(6,3)$ | $1$ | $-1$ | $-1$ |
| 12 | $(0,5)(6,3)(6,6)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $+1$ |
| 13 | $(0,5)(6,3)(6,8)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 14 | $(0,5)(6,6)(6,6)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 15 | $(0,5)(6,6)(6,8)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $+1$ |
| 16 | $(3,3)(3,3)(3,3)$ | $-\sqrt{\frac{5}{3}}$ | $\sqrt{\frac{5}{3}}$ | $-1$ |
| 17 | $(3,3)(3,3)(3,6)$ | $\frac{\sqrt[4]{5}}{\sqrt{3}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{3}}$ | $-1$ |
| 18 | $(3,3)(3,3)(5,0)$ | $1$ | $-1$ | $-1$ |
| 19 | $(3,3)(3,3)(5,5)$ | $-1$ | $1$ | $-1$ |
| 20 | $(3,3)(3,3)(6,3)$ | $\frac{\sqrt[4]{5}}{\sqrt{3}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{3}}$ | $-1$ |
| 21 | $(3,3)(3,3)(6,6)$ | $\frac{1}{\sqrt{3}}$ | $\frac{1}{\sqrt{3}}$ | $+1$ |
| 22 | $(3,3)(3,6)(3,6)$ | $-\sqrt{\frac{5}{6}}$ | $\sqrt{\frac{5}{6}}$ | $-1$ |
| 23 | $(3,3)(3,6)(3,8)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $+1$ |
| 24 | $(3,3)(3,6)(5,5)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 25 | $(3,3)(3,6)(5,9)$ | $\frac{1}{\sqrt{2}}$ | $-\frac{1}{\sqrt{2}}$ | $-1$ |
| 26 | $(3,3)(3,6)(6,3)$ | $-\frac{1}{\sqrt{3}}$ | $\frac{1}{\sqrt{3}}$ | $-1$ |
| 27 | $(3,3)(3,6)(6,6)$ | $-\frac{\sqrt[4]{5}}{\sqrt{6}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{6}}$ | $+1$ |
| 28 | $(3,3)(3,6)(6,8)$ | $\frac{1}{\sqrt{2}}$ | $-\frac{1}{\sqrt{2}}$ | $-1$ |
| 29 | $(3,3)(5,0)(6,3)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 30 | $(3,3)(5,0)(8,3)$ | $-\frac{1}{\sqrt{2}}$ | $-\frac{1}{\sqrt{2}}$ | $+1$ |
| 31 | $(3,3)(5,5)(6,3)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 32 | $(3,3)(5,5)(6,6)$ | $\frac{\sqrt{5}}{2}$ | $\frac{\sqrt{5}}{2}$ | $+1$ |
| 33 | $(3,3)(5,5)(6,8)$ | $-\frac{\sqrt[4]{5}}{2}$ | $\frac{\sqrt[4]{5}}{2}$ | $-1$ |
| 34 | $(3,3)(5,5)(8,3)$ | $\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $+1$ |
| 35 | $(3,3)(5,5)(8,6)$ | $-\frac{\sqrt[4]{5}}{2}$ | $\frac{\sqrt[4]{5}}{2}$ | $-1$ |
| 36 | $(3,3)(5,5)(8,8)$ | $\frac{1}{2}$ | $-\frac{1}{2}$ | $-1$ |
| 37 | $(3,3)(6,3)(6,3)$ | $-\sqrt{\frac{5}{6}}$ | $\sqrt{\frac{5}{6}}$ | $-1$ |
| 38 | $(3,3)(6,3)(6,6)$ | $-\frac{\sqrt[4]{5}}{\sqrt{6}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{6}}$ | $+1$ |
| 39 | $(3,3)(6,3)(8,3)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $+1$ |
| 40 | $(3,3)(6,3)(8,6)$ | $\frac{1}{\sqrt{2}}$ | $-\frac{1}{\sqrt{2}}$ | $-1$ |
| 41 | $(3,3)(6,6)(6,6)$ | $-\frac{\sqrt{\frac{5}{3}}}{2}$ | $\frac{\sqrt{\frac{5}{3}}}{2}$ | $-1$ |
| 42 | $(3,3)(6,6)(6,8)$ | $\frac{\sqrt[4]{5}}{2}$ | $\frac{\sqrt[4]{5}}{2}$ | $+1$ |
| 43 | $(3,3)(6,6)(8,6)$ | $\frac{\sqrt[4]{5}}{2}$ | $\frac{\sqrt[4]{5}}{2}$ | $+1$ |
| 44 | $(3,3)(6,6)(8,8)$ | $-\frac{\sqrt{3}}{2}$ | $-\frac{\sqrt{3}}{2}$ | $+1$ |
| 45 | $(3,6)(3,6)(3,6)$ | $-\sqrt{\frac{2}{3}} \sqrt[4]{5}$ | $\sqrt{\frac{2}{3}} \sqrt[4]{5}$ | $-1$ |
| 46 | $(3,6)(3,6)(3,8)$ | $0$ | $0$ | $+1$ |
| 47 | $(3,6)(3,6)(5,0)$ | $1$ | $-1$ | $-1$ |
| 48 | $(3,6)(3,6)(5,5)$ | $\frac{1}{\sqrt{2}}$ | $-\frac{1}{\sqrt{2}}$ | $-1$ |
| 49 | $(3,6)(3,6)(5,9)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 50 | $(3,6)(3,6)(6,3)$ | $\frac{\sqrt[4]{5}}{\sqrt{6}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{6}}$ | $-1$ |
| 51 | $(3,6)(3,6)(6,6)$ | $-\sqrt{\frac{2}{3}}$ | $-\sqrt{\frac{2}{3}}$ | $+1$ |
| 52 | $(3,6)(3,6)(6,8)$ | $0$ | $0$ | $-1$ |
| 53 | $(3,6)(3,6)(6,11)$ | $\frac{i}{\sqrt{2}}$ | $-\frac{i}{\sqrt{2}}$ | $-1$ |
| 54 | $(3,6)(5,0)(6,6)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $+1$ |
| 55 | $(3,6)(5,0)(8,6)$ | $\frac{1}{\sqrt{2}}$ | $-\frac{1}{\sqrt{2}}$ | $-1$ |
| 56 | $(3,6)(5,5)(6,3)$ | $-\frac{\sqrt{5}}{2}$ | $\frac{\sqrt{5}}{2}$ | $-1$ |
| 57 | $(3,6)(5,5)(6,6)$ | $-\frac{\sqrt[4]{5}}{2}$ | $-\frac{\sqrt[4]{5}}{2}$ | $+1$ |
| 58 | $(3,6)(5,5)(6,8)$ | $-\frac{\sqrt{5}}{2}$ | $\frac{\sqrt{5}}{2}$ | $-1$ |
| 59 | $(3,6)(5,5)(6,11)$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $\frac{i \sqrt[4]{5}}{2}$ | $-1$ |
| 60 | $(3,6)(5,5)(8,3)$ | $\frac{\sqrt[4]{5}}{2}$ | $\frac{\sqrt[4]{5}}{2}$ | $+1$ |
| 61 | $(3,6)(5,5)(8,6)$ | $\frac{1}{2}$ | $-\frac{1}{2}$ | $-1$ |
| 62 | $(3,6)(5,5)(8,8)$ | $\frac{\sqrt[4]{5}}{2}$ | $-\frac{\sqrt[4]{5}}{2}$ | $-1$ |
| 63 | $(3,6)(5,5)(8,11)$ | $\frac{i}{2}$ | $\frac{i}{2}$ | $+1$ |
| 64 | $(3,6)(6,3)(6,3)$ | $\frac{\sqrt[4]{5}}{\sqrt{6}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{6}}$ | $-1$ |
| 65 | $(3,6)(6,3)(6,6)$ | $\frac{\sqrt{\frac{5}{3}}}{2}$ | $\frac{\sqrt{\frac{5}{3}}}{2}$ | $+1$ |
| 66 | $(3,6)(6,3)(6,8)$ | $\frac{\sqrt[4]{5}}{2}$ | $-\frac{\sqrt[4]{5}}{2}$ | $-1$ |
| 67 | $(3,6)(6,3)(8,3)$ | $-\frac{1}{\sqrt{2}}$ | $-\frac{1}{\sqrt{2}}$ | $+1$ |
| 68 | $(3,6)(6,3)(8,6)$ | $-\frac{\sqrt[4]{5}}{2}$ | $\frac{\sqrt[4]{5}}{2}$ | $-1$ |
| 69 | $(3,6)(6,3)(8,8)$ | $-\frac{\sqrt{3}}{2}$ | $\frac{\sqrt{3}}{2}$ | $-1$ |
| 70 | $(3,6)(6,6)(6,6)$ | $-\frac{\sqrt[4]{5}}{\sqrt{3}}$ | $\frac{\sqrt[4]{5}}{\sqrt{3}}$ | $-1$ |
| 71 | $(3,6)(6,6)(6,8)$ | $0$ | $0$ | $+1$ |
| 72 | $(3,6)(6,6)(8,6)$ | $1$ | $1$ | $+1$ |
| 73 | $(3,6)(6,6)(8,8)$ | $0$ | $0$ | $+1$ |
| 74 | $(5,0)(5,0)(5,0)$ | $-\sqrt{\frac{3}{2}}$ | $\sqrt{\frac{3}{2}}$ | $-1$ |
| 75 | $(5,0)(5,0)(9,0)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 76 | $(5,0)(5,5)(5,5)$ | $-\sqrt{\frac{3}{2}}$ | $\sqrt{\frac{3}{2}}$ | $-1$ |
| 77 | $(5,0)(5,5)(9,5)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 78 | $(5,0)(6,3)(6,3)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 79 | $(5,0)(6,3)(8,3)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $+1$ |
| 80 | $(5,0)(6,6)(6,6)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 81 | $(5,0)(6,6)(8,6)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $+1$ |
| 82 | $(5,5)(5,5)(5,5)$ | $-\frac{3}{2}$ | $\frac{3}{2}$ | $-1$ |
| 83 | $(5,5)(5,5)(5,9)$ | $-\frac{1}{2} \sqrt{3} \sqrt[4]{5}$ | $\frac{1}{2} \sqrt{3} \sqrt[4]{5}$ | $-1$ |
| 84 | $(5,5)(5,5)(9,5)$ | $-\frac{1}{2} \sqrt{3} \sqrt[4]{5}$ | $\frac{1}{2} \sqrt{3} \sqrt[4]{5}$ | $-1$ |
| 85 | $(5,5)(5,5)(9,9)$ | $\frac{\sqrt{5}}{2}$ | $-\frac{\sqrt{5}}{2}$ | $-1$ |
| 86 | $(5,5)(6,3)(6,3)$ | $\frac{1}{\sqrt{2}}$ | $-\frac{1}{\sqrt{2}}$ | $-1$ |
| 87 | $(5,5)(6,3)(6,6)$ | $-\frac{\sqrt[4]{5}}{2}$ | $-\frac{\sqrt[4]{5}}{2}$ | $+1$ |
| 88 | $(5,5)(6,3)(6,8)$ | $-\frac{1}{2}$ | $\frac{1}{2}$ | $-1$ |
| 89 | $(5,5)(6,3)(8,3)$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $+1$ |
| 90 | $(5,5)(6,3)(8,6)$ | $\frac{\sqrt{5}}{2}$ | $-\frac{\sqrt{5}}{2}$ | $-1$ |
| 91 | $(5,5)(6,3)(8,8)$ | $\frac{\sqrt[4]{5}}{2}$ | $-\frac{\sqrt[4]{5}}{2}$ | $-1$ |
| 92 | $(5,5)(6,6)(6,6)$ | $-\frac{1}{2}$ | $\frac{1}{2}$ | $-1$ |
| 93 | $(5,5)(6,6)(6,8)$ | $\frac{\sqrt[4]{5}}{2}$ | $\frac{\sqrt[4]{5}}{2}$ | $+1$ |
| 94 | $(5,5)(6,6)(8,6)$ | $\frac{\sqrt[4]{5}}{2}$ | $\frac{\sqrt[4]{5}}{2}$ | $+1$ |
| 95 | $(5,5)(6,6)(8,8)$ | $-\frac{\sqrt{5}}{2}$ | $-\frac{\sqrt{5}}{2}$ | $+1$ |
| 96 | $(6,3)(6,3)(6,3)$ | $-\sqrt{\frac{2}{3}} \sqrt[4]{5}$ | $\sqrt{\frac{2}{3}} \sqrt[4]{5}$ | $-1$ |
| 97 | $(6,3)(6,3)(6,6)$ | $-\sqrt{\frac{2}{3}}$ | $-\sqrt{\frac{2}{3}}$ | $+1$ |
| 98 | $(6,3)(6,3)(8,3)$ | $0$ | $0$ | $+1$ |
| 99 | $(6,3)(6,3)(8,6)$ | $0$ | $0$ | $-1$ |
| 100 | $(6,3)(6,6)(6,6)$ | $-\frac{\sqrt[4]{5}}{\sqrt{3}}$ | $\frac{\sqrt[4]{5}}{\sqrt{3}}$ | $-1$ |
| 101 | $(6,3)(6,6)(6,8)$ | $1$ | $1$ | $+1$ |
| 102 | $(6,3)(6,6)(8,6)$ | $0$ | $0$ | $+1$ |
| 103 | $(6,3)(6,6)(8,8)$ | $0$ | $0$ | $+1$ |
| 104 | $(6,6)(6,6)(6,6)$ | $\frac{2}{\sqrt{3}}$ | $\frac{2}{\sqrt{3}}$ | $+1$ |
| 105 | $(6,6)(6,6)(6,8)$ | $0$ | $0$ | $-1$ |
| 106 | $(6,6)(6,6)(8,6)$ | $0$ | $0$ | $-1$ |
| 107 | $(6,6)(6,6)(8,8)$ | $0$ | $0$ | $-1$ |

## E8: (p,q)=(11,30)

Set $\eta_I=-1$ for $(0,5), (3,3), (3,6), (3,8), (5,0), (5,5), (5,14), (6,3), (6,6), (6,8), (8,3), (8,6), (8,8), (9,9), (11,11), (14,5)$ and $+1$ for all other fields.

| No. | Representative | Generated from p=1 | Bootstrap | $\eta_I\eta_J\eta_K$ |
|---:|---|---|---|---:|
| 1 | $(0,5)(0,5)(0,5)$ | $-\sqrt{\frac{3}{2}}$ | $\sqrt{\frac{3}{2}}$ | $-1$ |
| 2 | $(0,5)(0,5)(0,9)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $+1$ |
| 3 | $(0,5)(3,3)(3,3)$ | $-1$ | $1$ | $-1$ |
| 4 | $(0,5)(3,3)(3,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 5 | $(0,5)(3,3)(3,8)$ | $\frac{i}{\sqrt{2}}$ | $-\frac{i}{\sqrt{2}}$ | $-1$ |
| 6 | $(0,5)(3,6)(3,6)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 7 | $(0,5)(3,6)(3,8)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 8 | $(0,5)(5,0)(5,5)$ | $-1$ | $1$ | $-1$ |
| 9 | $(0,5)(5,5)(5,5)$ | $-\sqrt{\frac{3}{2}}$ | $\sqrt{\frac{3}{2}}$ | $-1$ |
| 10 | $(0,5)(5,5)(5,9)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $+1$ |
| 11 | $(0,5)(6,3)(6,3)$ | $-1$ | $1$ | $-1$ |
| 12 | $(0,5)(6,3)(6,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 13 | $(0,5)(6,3)(6,8)$ | $-\frac{i}{\sqrt{2}}$ | $\frac{i}{\sqrt{2}}$ | $-1$ |
| 14 | $(0,5)(6,6)(6,6)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 15 | $(0,5)(6,6)(6,8)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 16 | $(3,3)(3,3)(3,3)$ | $-\sqrt{\frac{5}{3}}$ | $\sqrt{\frac{5}{3}}$ | $-1$ |
| 17 | $(3,3)(3,3)(3,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{3}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ | $-1$ |
| 18 | $(3,3)(3,3)(5,0)$ | $-1$ | $1$ | $-1$ |
| 19 | $(3,3)(3,3)(5,5)$ | $-1$ | $1$ | $-1$ |
| 20 | $(3,3)(3,3)(6,3)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{3}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ | $-1$ |
| 21 | $(3,3)(3,3)(6,6)$ | $-\frac{1}{\sqrt{3}}$ | $\frac{1}{\sqrt{3}}$ | $-1$ |
| 22 | $(3,3)(3,6)(3,6)$ | $-\sqrt{\frac{5}{6}}$ | $\sqrt{\frac{5}{6}}$ | $-1$ |
| 23 | $(3,3)(3,6)(3,8)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 24 | $(3,3)(3,6)(5,5)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 25 | $(3,3)(3,6)(5,9)$ | $-\frac{1}{\sqrt{2}}$ | $-\frac{1}{\sqrt{2}}$ | $+1$ |
| 26 | $(3,3)(3,6)(6,3)$ | $\frac{1}{\sqrt{3}}$ | $-\frac{1}{\sqrt{3}}$ | $-1$ |
| 27 | $(3,3)(3,6)(6,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{6}}$ | $-\frac{i \sqrt[4]{5}}{\sqrt{6}}$ | $-1$ |
| 28 | $(3,3)(3,6)(6,8)$ | $-\frac{i}{\sqrt{2}}$ | $\frac{i}{\sqrt{2}}$ | $-1$ |
| 29 | $(3,3)(5,0)(6,3)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 30 | $(3,3)(5,0)(8,3)$ | $-\frac{i}{\sqrt{2}}$ | $\frac{i}{\sqrt{2}}$ | $-1$ |
| 31 | $(3,3)(5,5)(6,3)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 32 | $(3,3)(5,5)(6,6)$ | $-\frac{\sqrt{5}}{2}$ | $\frac{\sqrt{5}}{2}$ | $-1$ |
| 33 | $(3,3)(5,5)(6,8)$ | $-\frac{\sqrt[4]{5}}{2}$ | $\frac{\sqrt[4]{5}}{2}$ | $-1$ |
| 34 | $(3,3)(5,5)(8,3)$ | $-\frac{i}{\sqrt{2}}$ | $\frac{i}{\sqrt{2}}$ | $-1$ |
| 35 | $(3,3)(5,5)(8,6)$ | $-\frac{\sqrt[4]{5}}{2}$ | $\frac{\sqrt[4]{5}}{2}$ | $-1$ |
| 36 | $(3,3)(5,5)(8,8)$ | $-\frac{1}{2}$ | $\frac{1}{2}$ | $-1$ |
| 37 | $(3,3)(6,3)(6,3)$ | $-\sqrt{\frac{5}{6}}$ | $\sqrt{\frac{5}{6}}$ | $-1$ |
| 38 | $(3,3)(6,3)(6,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{6}}$ | $-\frac{i \sqrt[4]{5}}{\sqrt{6}}$ | $-1$ |
| 39 | $(3,3)(6,3)(8,3)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 40 | $(3,3)(6,3)(8,6)$ | $-\frac{i}{\sqrt{2}}$ | $\frac{i}{\sqrt{2}}$ | $-1$ |
| 41 | $(3,3)(6,6)(6,6)$ | $-\frac{\sqrt{\frac{5}{3}}}{2}$ | $\frac{\sqrt{\frac{5}{3}}}{2}$ | $-1$ |
| 42 | $(3,3)(6,6)(6,8)$ | $\frac{\sqrt[4]{5}}{2}$ | $-\frac{\sqrt[4]{5}}{2}$ | $-1$ |
| 43 | $(3,3)(6,6)(8,6)$ | $\frac{\sqrt[4]{5}}{2}$ | $-\frac{\sqrt[4]{5}}{2}$ | $-1$ |
| 44 | $(3,3)(6,6)(8,8)$ | $-\frac{\sqrt{3}}{2}$ | $\frac{\sqrt{3}}{2}$ | $-1$ |
| 45 | $(3,6)(3,6)(3,6)$ | $-i \sqrt{\frac{2}{3}} \sqrt[4]{5}$ | $i \sqrt{\frac{2}{3}} \sqrt[4]{5}$ | $-1$ |
| 46 | $(3,6)(3,6)(3,8)$ | $0$ | $0$ | $-1$ |
| 47 | $(3,6)(3,6)(5,0)$ | $-1$ | $1$ | $-1$ |
| 48 | $(3,6)(3,6)(5,5)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 49 | $(3,6)(3,6)(5,9)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $+1$ |
| 50 | $(3,6)(3,6)(6,3)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{6}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{6}}$ | $-1$ |
| 51 | $(3,6)(3,6)(6,6)$ | $-\sqrt{\frac{2}{3}}$ | $\sqrt{\frac{2}{3}}$ | $-1$ |
| 52 | $(3,6)(3,6)(6,8)$ | $0$ | $0$ | $-1$ |
| 53 | $(3,6)(3,6)(6,11)$ | $-\frac{1}{\sqrt{2}}$ | $-\frac{1}{\sqrt{2}}$ | $+1$ |
| 54 | $(3,6)(5,0)(6,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 55 | $(3,6)(5,0)(8,6)$ | $\frac{i}{\sqrt{2}}$ | $-\frac{i}{\sqrt{2}}$ | $-1$ |
| 56 | $(3,6)(5,5)(6,3)$ | $\frac{\sqrt{5}}{2}$ | $-\frac{\sqrt{5}}{2}$ | $-1$ |
| 57 | $(3,6)(5,5)(6,6)$ | $\frac{i \sqrt[4]{5}}{2}$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $-1$ |
| 58 | $(3,6)(5,5)(6,8)$ | $\frac{i \sqrt{5}}{2}$ | $-\frac{i \sqrt{5}}{2}$ | $-1$ |
| 59 | $(3,6)(5,5)(6,11)$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $+1$ |
| 60 | $(3,6)(5,5)(8,3)$ | $\frac{\sqrt[4]{5}}{2}$ | $-\frac{\sqrt[4]{5}}{2}$ | $-1$ |
| 61 | $(3,6)(5,5)(8,6)$ | $\frac{i}{2}$ | $-\frac{i}{2}$ | $-1$ |
| 62 | $(3,6)(5,5)(8,8)$ | $\frac{i \sqrt[4]{5}}{2}$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $-1$ |
| 63 | $(3,6)(5,5)(8,11)$ | $-\frac{i}{2}$ | $-\frac{i}{2}$ | $+1$ |
| 64 | $(3,6)(6,3)(6,3)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{6}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{6}}$ | $-1$ |
| 65 | $(3,6)(6,3)(6,6)$ | $\frac{\sqrt{\frac{5}{3}}}{2}$ | $-\frac{\sqrt{\frac{5}{3}}}{2}$ | $-1$ |
| 66 | $(3,6)(6,3)(6,8)$ | $\frac{\sqrt[4]{5}}{2}$ | $-\frac{\sqrt[4]{5}}{2}$ | $-1$ |
| 67 | $(3,6)(6,3)(8,3)$ | $\frac{i}{\sqrt{2}}$ | $-\frac{i}{\sqrt{2}}$ | $-1$ |
| 68 | $(3,6)(6,3)(8,6)$ | $-\frac{\sqrt[4]{5}}{2}$ | $\frac{\sqrt[4]{5}}{2}$ | $-1$ |
| 69 | $(3,6)(6,3)(8,8)$ | $-\frac{\sqrt{3}}{2}$ | $\frac{\sqrt{3}}{2}$ | $-1$ |
| 70 | $(3,6)(6,6)(6,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{3}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ | $-1$ |
| 71 | $(3,6)(6,6)(6,8)$ | $0$ | $0$ | $-1$ |
| 72 | $(3,6)(6,6)(8,6)$ | $i$ | $-i$ | $-1$ |
| 73 | $(3,6)(6,6)(8,8)$ | $0$ | $0$ | $-1$ |
| 74 | $(5,0)(5,0)(5,0)$ | $-\sqrt{\frac{3}{2}}$ | $\sqrt{\frac{3}{2}}$ | $-1$ |
| 75 | $(5,0)(5,0)(9,0)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $+1$ |
| 76 | $(5,0)(5,5)(5,5)$ | $-\sqrt{\frac{3}{2}}$ | $\sqrt{\frac{3}{2}}$ | $-1$ |
| 77 | $(5,0)(5,5)(9,5)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $+1$ |
| 78 | $(5,0)(6,3)(6,3)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 79 | $(5,0)(6,3)(8,3)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 80 | $(5,0)(6,6)(6,6)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 81 | $(5,0)(6,6)(8,6)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 82 | $(5,5)(5,5)(5,5)$ | $-\frac{3}{2}$ | $\frac{3}{2}$ | $-1$ |
| 83 | $(5,5)(5,5)(5,9)$ | $\frac{1}{2} i \sqrt{3} \sqrt[4]{5}$ | $\frac{1}{2} i \sqrt{3} \sqrt[4]{5}$ | $+1$ |
| 84 | $(5,5)(5,5)(9,5)$ | $\frac{1}{2} i \sqrt{3} \sqrt[4]{5}$ | $\frac{1}{2} i \sqrt{3} \sqrt[4]{5}$ | $+1$ |
| 85 | $(5,5)(5,5)(9,9)$ | $-\frac{\sqrt{5}}{2}$ | $\frac{\sqrt{5}}{2}$ | $-1$ |
| 86 | $(5,5)(6,3)(6,3)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 87 | $(5,5)(6,3)(6,6)$ | $\frac{i \sqrt[4]{5}}{2}$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $-1$ |
| 88 | $(5,5)(6,3)(6,8)$ | $-\frac{i}{2}$ | $\frac{i}{2}$ | $-1$ |
| 89 | $(5,5)(6,3)(8,3)$ | $\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{\sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 90 | $(5,5)(6,3)(8,6)$ | $-\frac{i \sqrt{5}}{2}$ | $\frac{i \sqrt{5}}{2}$ | $-1$ |
| 91 | $(5,5)(6,3)(8,8)$ | $\frac{i \sqrt[4]{5}}{2}$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $-1$ |
| 92 | $(5,5)(6,6)(6,6)$ | $-\frac{1}{2}$ | $\frac{1}{2}$ | $-1$ |
| 93 | $(5,5)(6,6)(6,8)$ | $\frac{\sqrt[4]{5}}{2}$ | $-\frac{\sqrt[4]{5}}{2}$ | $-1$ |
| 94 | $(5,5)(6,6)(8,6)$ | $\frac{\sqrt[4]{5}}{2}$ | $-\frac{\sqrt[4]{5}}{2}$ | $-1$ |
| 95 | $(5,5)(6,6)(8,8)$ | $-\frac{\sqrt{5}}{2}$ | $\frac{\sqrt{5}}{2}$ | $-1$ |
| 96 | $(6,3)(6,3)(6,3)$ | $-i \sqrt{\frac{2}{3}} \sqrt[4]{5}$ | $i \sqrt{\frac{2}{3}} \sqrt[4]{5}$ | $-1$ |
| 97 | $(6,3)(6,3)(6,6)$ | $-\sqrt{\frac{2}{3}}$ | $\sqrt{\frac{2}{3}}$ | $-1$ |
| 98 | $(6,3)(6,3)(8,3)$ | $0$ | $0$ | $-1$ |
| 99 | $(6,3)(6,3)(8,6)$ | $0$ | $0$ | $-1$ |
| 100 | $(6,3)(6,6)(6,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{3}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ | $-1$ |
| 101 | $(6,3)(6,6)(6,8)$ | $i$ | $-i$ | $-1$ |
| 102 | $(6,3)(6,6)(8,6)$ | $0$ | $0$ | $-1$ |
| 103 | $(6,3)(6,6)(8,8)$ | $0$ | $0$ | $-1$ |
| 104 | $(6,6)(6,6)(6,6)$ | $-\frac{2}{\sqrt{3}}$ | $\frac{2}{\sqrt{3}}$ | $-1$ |
| 105 | $(6,6)(6,6)(6,8)$ | $0$ | $0$ | $-1$ |
| 106 | $(6,6)(6,6)(8,6)$ | $0$ | $0$ | $-1$ |
| 107 | $(6,6)(6,6)(8,8)$ | $0$ | $0$ | $-1$ |

## E8: (p,q)=(13,30)

Set $\eta_I=-1$ for $(0,5), (0,9), (3,3), (3,6), (3,8), (3,11), (5,0), (5,5), (5,9), (5,14), (6,3), (6,6), (6,8), (6,11), (8,3), (8,6), (8,11), (9,0), (9,5), (9,9), (9,14), (11,3), (11,6), (11,8), (14,5), (14,9)$ and $+1$ for all other fields.

| No. | Representative | Generated from p=1 | Bootstrap | $\eta_I\eta_J\eta_K$ |
|---:|---|---|---|---:|
| 1 | $(0,5)(0,5)(0,5)$ | $-\sqrt{\frac{3}{2}}$ | $\sqrt{\frac{3}{2}}$ | $-1$ |
| 2 | $(0,5)(0,5)(0,9)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 3 | $(0,5)(3,3)(3,3)$ | $-1$ | $1$ | $-1$ |
| 4 | $(0,5)(3,3)(3,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 5 | $(0,5)(3,3)(3,8)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 6 | $(0,5)(3,6)(3,6)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 7 | $(0,5)(3,6)(3,8)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 8 | $(0,5)(5,0)(5,5)$ | $-1$ | $1$ | $-1$ |
| 9 | $(0,5)(5,5)(5,5)$ | $-\sqrt{\frac{3}{2}}$ | $\sqrt{\frac{3}{2}}$ | $-1$ |
| 10 | $(0,5)(5,5)(5,9)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 11 | $(0,5)(6,3)(6,3)$ | $-1$ | $1$ | $-1$ |
| 12 | $(0,5)(6,3)(6,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 13 | $(0,5)(6,3)(6,8)$ | $\frac{1}{\sqrt{2}}$ | $-\frac{1}{\sqrt{2}}$ | $-1$ |
| 14 | $(0,5)(6,6)(6,6)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 15 | $(0,5)(6,6)(6,8)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 16 | $(3,3)(3,3)(3,3)$ | $-\sqrt{\frac{5}{3}}$ | $\sqrt{\frac{5}{3}}$ | $-1$ |
| 17 | $(3,3)(3,3)(3,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{3}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ | $-1$ |
| 18 | $(3,3)(3,3)(5,0)$ | $-1$ | $1$ | $-1$ |
| 19 | $(3,3)(3,3)(5,5)$ | $-1$ | $1$ | $-1$ |
| 20 | $(3,3)(3,3)(6,3)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{3}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ | $-1$ |
| 21 | $(3,3)(3,3)(6,6)$ | $-\frac{1}{\sqrt{3}}$ | $\frac{1}{\sqrt{3}}$ | $-1$ |
| 22 | $(3,3)(3,6)(3,6)$ | $-\sqrt{\frac{5}{6}}$ | $\sqrt{\frac{5}{6}}$ | $-1$ |
| 23 | $(3,3)(3,6)(3,8)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 24 | $(3,3)(3,6)(5,5)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 25 | $(3,3)(3,6)(5,9)$ | $\frac{1}{\sqrt{2}}$ | $-\frac{1}{\sqrt{2}}$ | $-1$ |
| 26 | $(3,3)(3,6)(6,3)$ | $\frac{1}{\sqrt{3}}$ | $-\frac{1}{\sqrt{3}}$ | $-1$ |
| 27 | $(3,3)(3,6)(6,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{6}}$ | $-\frac{i \sqrt[4]{5}}{\sqrt{6}}$ | $-1$ |
| 28 | $(3,3)(3,6)(6,8)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 29 | $(3,3)(5,0)(6,3)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 30 | $(3,3)(5,0)(8,3)$ | $\frac{1}{\sqrt{2}}$ | $-\frac{1}{\sqrt{2}}$ | $-1$ |
| 31 | $(3,3)(5,5)(6,3)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 32 | $(3,3)(5,5)(6,6)$ | $-\frac{\sqrt{5}}{2}$ | $\frac{\sqrt{5}}{2}$ | $-1$ |
| 33 | $(3,3)(5,5)(6,8)$ | $\frac{i \sqrt[4]{5}}{2}$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $-1$ |
| 34 | $(3,3)(5,5)(8,3)$ | $\frac{1}{\sqrt{2}}$ | $-\frac{1}{\sqrt{2}}$ | $-1$ |
| 35 | $(3,3)(5,5)(8,6)$ | $\frac{i \sqrt[4]{5}}{2}$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $-1$ |
| 36 | $(3,3)(5,5)(8,8)$ | $\frac{1}{2}$ | $\frac{1}{2}$ | $+1$ |
| 37 | $(3,3)(6,3)(6,3)$ | $-\sqrt{\frac{5}{6}}$ | $\sqrt{\frac{5}{6}}$ | $-1$ |
| 38 | $(3,3)(6,3)(6,6)$ | $\frac{i \sqrt[4]{5}}{\sqrt{6}}$ | $-\frac{i \sqrt[4]{5}}{\sqrt{6}}$ | $-1$ |
| 39 | $(3,3)(6,3)(8,3)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 40 | $(3,3)(6,3)(8,6)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 41 | $(3,3)(6,6)(6,6)$ | $-\frac{\sqrt{\frac{5}{3}}}{2}$ | $\frac{\sqrt{\frac{5}{3}}}{2}$ | $-1$ |
| 42 | $(3,3)(6,6)(6,8)$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $\frac{i \sqrt[4]{5}}{2}$ | $-1$ |
| 43 | $(3,3)(6,6)(8,6)$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $\frac{i \sqrt[4]{5}}{2}$ | $-1$ |
| 44 | $(3,3)(6,6)(8,8)$ | $\frac{\sqrt{3}}{2}$ | $\frac{\sqrt{3}}{2}$ | $+1$ |
| 45 | $(3,6)(3,6)(3,6)$ | $-i \sqrt{\frac{2}{3}} \sqrt[4]{5}$ | $i \sqrt{\frac{2}{3}} \sqrt[4]{5}$ | $-1$ |
| 46 | $(3,6)(3,6)(3,8)$ | $0$ | $0$ | $-1$ |
| 47 | $(3,6)(3,6)(5,0)$ | $-1$ | $1$ | $-1$ |
| 48 | $(3,6)(3,6)(5,5)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 49 | $(3,6)(3,6)(5,9)$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 50 | $(3,6)(3,6)(6,3)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{6}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{6}}$ | $-1$ |
| 51 | $(3,6)(3,6)(6,6)$ | $-\sqrt{\frac{2}{3}}$ | $\sqrt{\frac{2}{3}}$ | $-1$ |
| 52 | $(3,6)(3,6)(6,8)$ | $0$ | $0$ | $-1$ |
| 53 | $(3,6)(3,6)(6,11)$ | $\frac{i}{\sqrt{2}}$ | $-\frac{i}{\sqrt{2}}$ | $-1$ |
| 54 | $(3,6)(5,0)(6,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 55 | $(3,6)(5,0)(8,6)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 56 | $(3,6)(5,5)(6,3)$ | $\frac{\sqrt{5}}{2}$ | $-\frac{\sqrt{5}}{2}$ | $-1$ |
| 57 | $(3,6)(5,5)(6,6)$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $\frac{i \sqrt[4]{5}}{2}$ | $-1$ |
| 58 | $(3,6)(5,5)(6,8)$ | $-\frac{\sqrt{5}}{2}$ | $\frac{\sqrt{5}}{2}$ | $-1$ |
| 59 | $(3,6)(5,5)(6,11)$ | $\frac{\sqrt[4]{5}}{2}$ | $-\frac{\sqrt[4]{5}}{2}$ | $-1$ |
| 60 | $(3,6)(5,5)(8,3)$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $\frac{i \sqrt[4]{5}}{2}$ | $-1$ |
| 61 | $(3,6)(5,5)(8,6)$ | $-\frac{1}{2}$ | $\frac{1}{2}$ | $-1$ |
| 62 | $(3,6)(5,5)(8,8)$ | $\frac{i \sqrt[4]{5}}{2}$ | $\frac{i \sqrt[4]{5}}{2}$ | $+1$ |
| 63 | $(3,6)(5,5)(8,11)$ | $-\frac{i}{2}$ | $\frac{i}{2}$ | $-1$ |
| 64 | $(3,6)(6,3)(6,3)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{6}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{6}}$ | $-1$ |
| 65 | $(3,6)(6,3)(6,6)$ | $\frac{\sqrt{\frac{5}{3}}}{2}$ | $-\frac{\sqrt{\frac{5}{3}}}{2}$ | $-1$ |
| 66 | $(3,6)(6,3)(6,8)$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $\frac{i \sqrt[4]{5}}{2}$ | $-1$ |
| 67 | $(3,6)(6,3)(8,3)$ | $\frac{1}{\sqrt{2}}$ | $-\frac{1}{\sqrt{2}}$ | $-1$ |
| 68 | $(3,6)(6,3)(8,6)$ | $\frac{i \sqrt[4]{5}}{2}$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $-1$ |
| 69 | $(3,6)(6,3)(8,8)$ | $\frac{\sqrt{3}}{2}$ | $\frac{\sqrt{3}}{2}$ | $+1$ |
| 70 | $(3,6)(6,6)(6,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{3}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ | $-1$ |
| 71 | $(3,6)(6,6)(6,8)$ | $0$ | $0$ | $-1$ |
| 72 | $(3,6)(6,6)(8,6)$ | $1$ | $-1$ | $-1$ |
| 73 | $(3,6)(6,6)(8,8)$ | $0$ | $0$ | $+1$ |
| 74 | $(5,0)(5,0)(5,0)$ | $-\sqrt{\frac{3}{2}}$ | $\sqrt{\frac{3}{2}}$ | $-1$ |
| 75 | $(5,0)(5,0)(9,0)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 76 | $(5,0)(5,5)(5,5)$ | $-\sqrt{\frac{3}{2}}$ | $\sqrt{\frac{3}{2}}$ | $-1$ |
| 77 | $(5,0)(5,5)(9,5)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 78 | $(5,0)(6,3)(6,3)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 79 | $(5,0)(6,3)(8,3)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 80 | $(5,0)(6,6)(6,6)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 81 | $(5,0)(6,6)(8,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 82 | $(5,5)(5,5)(5,5)$ | $-\frac{3}{2}$ | $\frac{3}{2}$ | $-1$ |
| 83 | $(5,5)(5,5)(5,9)$ | $-\frac{1}{2} i \sqrt{3} \sqrt[4]{5}$ | $\frac{1}{2} i \sqrt{3} \sqrt[4]{5}$ | $-1$ |
| 84 | $(5,5)(5,5)(9,5)$ | $-\frac{1}{2} i \sqrt{3} \sqrt[4]{5}$ | $\frac{1}{2} i \sqrt{3} \sqrt[4]{5}$ | $-1$ |
| 85 | $(5,5)(5,5)(9,9)$ | $-\frac{\sqrt{5}}{2}$ | $\frac{\sqrt{5}}{2}$ | $-1$ |
| 86 | $(5,5)(6,3)(6,3)$ | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $-1$ |
| 87 | $(5,5)(6,3)(6,6)$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $\frac{i \sqrt[4]{5}}{2}$ | $-1$ |
| 88 | $(5,5)(6,3)(6,8)$ | $\frac{1}{2}$ | $-\frac{1}{2}$ | $-1$ |
| 89 | $(5,5)(6,3)(8,3)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{2}}$ | $-1$ |
| 90 | $(5,5)(6,3)(8,6)$ | $\frac{\sqrt{5}}{2}$ | $-\frac{\sqrt{5}}{2}$ | $-1$ |
| 91 | $(5,5)(6,3)(8,8)$ | $\frac{i \sqrt[4]{5}}{2}$ | $\frac{i \sqrt[4]{5}}{2}$ | $+1$ |
| 92 | $(5,5)(6,6)(6,6)$ | $-\frac{1}{2}$ | $\frac{1}{2}$ | $-1$ |
| 93 | $(5,5)(6,6)(6,8)$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $\frac{i \sqrt[4]{5}}{2}$ | $-1$ |
| 94 | $(5,5)(6,6)(8,6)$ | $-\frac{1}{2} i \sqrt[4]{5}$ | $\frac{i \sqrt[4]{5}}{2}$ | $-1$ |
| 95 | $(5,5)(6,6)(8,8)$ | $\frac{\sqrt{5}}{2}$ | $\frac{\sqrt{5}}{2}$ | $+1$ |
| 96 | $(6,3)(6,3)(6,3)$ | $-i \sqrt{\frac{2}{3}} \sqrt[4]{5}$ | $i \sqrt{\frac{2}{3}} \sqrt[4]{5}$ | $-1$ |
| 97 | $(6,3)(6,3)(6,6)$ | $-\sqrt{\frac{2}{3}}$ | $\sqrt{\frac{2}{3}}$ | $-1$ |
| 98 | $(6,3)(6,3)(8,3)$ | $0$ | $0$ | $-1$ |
| 99 | $(6,3)(6,3)(8,6)$ | $0$ | $0$ | $-1$ |
| 100 | $(6,3)(6,6)(6,6)$ | $-\frac{i \sqrt[4]{5}}{\sqrt{3}}$ | $\frac{i \sqrt[4]{5}}{\sqrt{3}}$ | $-1$ |
| 101 | $(6,3)(6,6)(6,8)$ | $1$ | $-1$ | $-1$ |
| 102 | $(6,3)(6,6)(8,6)$ | $0$ | $0$ | $-1$ |
| 103 | $(6,3)(6,6)(8,8)$ | $0$ | $0$ | $+1$ |
| 104 | $(6,6)(6,6)(6,6)$ | $-\frac{2}{\sqrt{3}}$ | $\frac{2}{\sqrt{3}}$ | $-1$ |
| 105 | $(6,6)(6,6)(6,8)$ | $0$ | $0$ | $-1$ |
| 106 | $(6,6)(6,6)(8,6)$ | $0$ | $0$ | $-1$ |
| 107 | $(6,6)(6,6)(8,8)$ | $0$ | $0$ | $+1$ |



==> anc/galois/requirements.txt <==
mpmath>=1.3.0


==> anc/galois/results/E6.json <==
{
	"schema_version":1,
	"model":"E6",
	"source_p":1,
	"target_p":5,
	"q":12,
	"method":"Exact algebraic transport of the complete saved p=1 tensor after coherent rescaling; a single field automorphism; target files are opened only after all transported entries have been saved.",
	"field":"Q(i,sqrt(2),v), v=3^(1\/4)>0",
	"field_degree_over_Q":16,
	"theta":"i+sqrt(2)+3^(1\/4)",
	"theta_image":"i-sqrt(2)+i*3^(1\/4)",
	"lift":{
		"i":"i",
		"sqrt(2)":"-sqrt(2)",
		"v":"i*v"
	},
	"rescaling":"d=Delta_left Delta_right product_I([2ell_I+1][2ellbar_I+1])^(1\/4); coherent log[n]=log|[n]|-i*pi*(floor(np\/12)-floor(p\/12))",
	"scope":"All comparisons are exact identities of the saved algebraic candidate coefficients. This does not supply an exact seed crossing or uniqueness proof, and it concerns reduced coefficients, not full Gamma-function OPE factors.",
	"source_reference_representatives_checked":18,
	"source_reference_exact_matches":18,
	"representatives_checked":18,
	"representative_exact_matches_after_gauge":18,
	"full_ordered_triples_checked":1728,
	"full_exact_matches_after_gauge":1728,
	"zero_triples_checked":1412,
	"nonzero_triples_checked":316,
	"non_sign_ratios":0,
	"gauge_solution_count_identity_fixed":2,
	"gauge_selection":"Fewest negative fields; ties use the smallest bit mask in ascending field order; identity fixed +1.",
	"negative_fields_spins2":[
		[
			0,
			6
		],
		[
			4,
			4
		],
		[
			10,
			4
		],
		[
			10,
			10
		]
	],
	"operator_signs":[
		{
			"field_spins2":[
				0,
				0
			],
			"sign":1
		},
		{
			"field_spins2":[
				0,
				6
			],
			"sign":-1
		},
		{
			"field_spins2":[
				3,
				3
			],
			"sign":1
		},
		{
			"field_spins2":[
				3,
				7
			],
			"sign":1
		},
		{
			"field_spins2":[
				4,
				4
			],
			"sign":-1
		},
		{
			"field_spins2":[
				4,
				10
			],
			"sign":1
		},
		{
			"field_spins2":[
				6,
				0
			],
			"sign":1
		},
		{
			"field_spins2":[
				6,
				6
			],
			"sign":1
		},
		{
			"field_spins2":[
				7,
				3
			],
			"sign":1
		},
		{
			"field_spins2":[
				7,
				7
			],
			"sign":1
		},
		{
			"field_spins2":[
				10,
				4
			],
			"sign":-1
		},
		{
			"field_spins2":[
				10,
				10
			],
			"sign":-1
		}
	],
	"all_gauge_negative_fields_spins2":[
		[
			[
				0,
				6
			],
			[
				4,
				4
			],
			[
				10,
				4
			],
			[
				10,
				10
			]
		],
		[
			[
				0,
				6
			],
			[
				3,
				3
			],
			[
				3,
				7
			],
			[
				4,
				4
			],
			[
				7,
				3
			],
			[
				7,
				7
			],
			[
				10,
				4
			],
			[
				10,
				10
			]
		]
	],
	"provenance":[
		{
			"role":"source_generation",
			"path":"external-input\/E6_p1.json",
			"sha256":"aabae6f1e43730ee53a1c2b65420748e11c23545dc58e131600ec429e234c063"
		},
		{
			"role":"source_representative_comparison",
			"path":"external-input\/E6_p1_representatives.json",
			"sha256":"b7b3b4e8e6af9df1730f477e3d9b1d77f1c0f6ce3c1cd5f2a16969ab4bba3c41"
		},
		{
			"role":"target_comparison_only",
			"path":"external-input\/E6_p5.json",
			"sha256":"d4363243cbf577e825f16431f832d13279cf1695ed6196e2980c6d7659c1c06e"
		},
		{
			"role":"target_representative_comparison_only",
			"path":"external-input\/E6_p5_representatives.json",
			"sha256":"eb6687b7c65b98b99d8db360eabcc44449d9919cf4021cc08675ec1c51330a88"
		},
		{
			"role":"attached_source_table_comparison_only",
			"path":"external-input\/tables.json",
			"sha256":"3099dcedfa92ea4b63d3f24c344752976b5680fa7524e45db40509a393bdf953"
		}
	],
	"transported_tensor_file":"external-input\/E6_transported_exact.wl",
	"transported_tensor_sha256":"e188b7c4836bd652a38172c7783e19205f98bc4ccbcd15049f129a74eb1ca189",
	"wolfram_version":"14.3.0 for Mac OS X x86 (64-bit) (July 8, 2025)",
	"coefficients":[
		{
			"index":1,
			"representative_spins2":[
				[
					0,
					6
				],
				[
					0,
					6
				],
				[
					0,
					6
				]
			],
			"representative":[
				[
					"0",
					"3"
				],
				[
					"0",
					"3"
				],
				[
					"0",
					"3"
				]
			],
			"p1_expression":"I*2^(1\/4)",
			"p1_tex":"i \\sqrt[4]{2}",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"((7 - 4*Sqrt[3])\/2)^(1\/4)\/Sqrt[3]",
			"source_rescaled_expression":"I*Sqrt[2\/3 - 1\/Sqrt[3]]",
			"source_field_polynomial_in_theta":"1327467\/1613024 + (436783*z^2)\/1613024 - (5110961*z^4)\/9678144 + (108667*z^6)\/1814652 - (400921*z^8)\/58068864 + (7587*z^10)\/6452096 - (20903*z^12)\/116137728 + (55*z^14)\/7258608",
			"transported_rescaled_expression":"(-I)*Sqrt[(2 + Sqrt[3])\/3]",
			"target_rescaling":"(7\/18 + 2\/(3*Sqrt[3]))^(1\/4)",
			"target_rescaling_phase_pi":"6",
			"transported_raw_expression":"(-I)*2^(1\/4)",
			"transported_raw_tex":"-i \\sqrt[4]{2}",
			"target_expression":"I*2^(1\/4)",
			"target_tex":"i \\sqrt[4]{2}",
			"target_over_transported_ratio":-1,
			"operator_gauge_product":-1,
			"exact_match_after_gauge":true
		},
		{
			"index":2,
			"representative_spins2":[
				[
					0,
					6
				],
				[
					3,
					3
				],
				[
					3,
					3
				]
			],
			"representative":[
				[
					"0",
					"3"
				],
				[
					"3\/2",
					"3\/2"
				],
				[
					"3\/2",
					"3\/2"
				]
			],
			"p1_expression":"I\/2^(1\/4)",
			"p1_tex":"\\frac{i}{\\sqrt[4]{2}}",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"((7 - 4*Sqrt[3])\/2)^(1\/4)",
			"source_rescaled_expression":"I*Sqrt[(2 - Sqrt[3])\/2]",
			"source_field_polynomial_in_theta":"(14008165*z)\/53229792 - (3168491*z^3)\/15208512 + (1860305*z^5)\/159689376 + (83318497*z^7)\/638757504 - (4601437*z^9)\/638757504 + (1657309*z^11)\/1277515008 - (136559*z^13)\/638757504 + (87557*z^15)\/2555030016",
			"transported_rescaled_expression":"(-I)*Sqrt[(2 + Sqrt[3])\/2]",
			"target_rescaling":"((7 + 4*Sqrt[3])\/2)^(1\/4)",
			"target_rescaling_phase_pi":"2",
			"transported_raw_expression":"(-I)\/2^(1\/4)",
			"transported_raw_tex":"-\\frac{i}{\\sqrt[4]{2}}",
			"target_expression":"I\/2^(1\/4)",
			"target_tex":"\\frac{i}{\\sqrt[4]{2}}",
			"target_over_transported_ratio":-1,
			"operator_gauge_product":-1,
			"exact_match_after_gauge":true
		},
		{
			"index":3,
			"representative_spins2":[
				[
					0,
					6
				],
				[
					3,
					3
				],
				[
					3,
					7
				]
			],
			"representative":[
				[
					"0",
					"3"
				],
				[
					"3\/2",
					"3\/2"
				],
				[
					"3\/2",
					"7\/2"
				]
			],
			"p1_expression":"(3\/2)^(1\/4)",
			"p1_tex":"\\sqrt[4]{\\frac{3}{2}}",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"(7 - 4*Sqrt[3])^(1\/4)\/2^(3\/4)",
			"source_rescaled_expression":"Sqrt[-3\/4 + Sqrt[3]\/2]",
			"source_field_polynomial_in_theta":"-217169\/3226048 + (3356341*z^2)\/9678144 - (502779*z^4)\/6452096 - (4631983*z^6)\/29034432 + (929603*z^8)\/116137728 - (18941*z^10)\/12904192 + (58129*z^12)\/232275456 - (5011*z^14)\/116137728",
			"transported_rescaled_expression":"(I\/2)*Sqrt[3 + 2*Sqrt[3]]",
			"target_rescaling":"(-I)*(7\/8 + Sqrt[3]\/2)^(1\/4)",
			"target_rescaling_phase_pi":"7\/2",
			"transported_raw_expression":"-(3\/2)^(1\/4)",
			"transported_raw_tex":"-\\sqrt[4]{\\frac{3}{2}}",
			"target_expression":"(3\/2)^(1\/4)",
			"target_tex":"\\sqrt[4]{\\frac{3}{2}}",
			"target_over_transported_ratio":-1,
			"operator_gauge_product":-1,
			"exact_match_after_gauge":true
		},
		{
			"index":4,
			"representative_spins2":[
				[
					0,
					6
				],
				[
					3,
					7
				],
				[
					3,
					7
				]
			],
			"representative":[
				[
					"0",
					"3"
				],
				[
					"3\/2",
					"7\/2"
				],
				[
					"3\/2",
					"7\/2"
				]
			],
			"p1_expression":"(-I)\/2^(1\/4)",
			"p1_tex":"-\\frac{i}{\\sqrt[4]{2}}",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"((7 - 4*Sqrt[3])\/2)^(1\/4)",
			"source_rescaled_expression":"(-I)*Sqrt[(2 - Sqrt[3])\/2]",
			"source_field_polynomial_in_theta":"(-14008165*z)\/53229792 + (3168491*z^3)\/15208512 - (1860305*z^5)\/159689376 - (83318497*z^7)\/638757504 + (4601437*z^9)\/638757504 - (1657309*z^11)\/1277515008 + (136559*z^13)\/638757504 - (87557*z^15)\/2555030016",
			"transported_rescaled_expression":"I*Sqrt[(2 + Sqrt[3])\/2]",
			"target_rescaling":"-((7 + 4*Sqrt[3])\/2)^(1\/4)",
			"target_rescaling_phase_pi":"7",
			"transported_raw_expression":"(-I)\/2^(1\/4)",
			"transported_raw_tex":"-\\frac{i}{\\sqrt[4]{2}}",
			"target_expression":"I\/2^(1\/4)",
			"target_tex":"\\frac{i}{\\sqrt[4]{2}}",
			"target_over_transported_ratio":-1,
			"operator_gauge_product":-1,
			"exact_match_after_gauge":true
		},
		{
			"index":5,
			"representative_spins2":[
				[
					0,
					6
				],
				[
					4,
					4
				],
				[
					4,
					4
				]
			],
			"representative":[
				[
					"0",
					"3"
				],
				[
					"2",
					"2"
				],
				[
					"2",
					"2"
				]
			],
			"p1_expression":"(-I)*2^(1\/4)",
			"p1_tex":"-i \\sqrt[4]{2}",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"((7 - 4*Sqrt[3])\/2)^(1\/4)\/Sqrt[3]",
			"source_rescaled_expression":"(-I)*Sqrt[2\/3 - 1\/Sqrt[3]]",
			"source_field_polynomial_in_theta":"-1327467\/1613024 - (436783*z^2)\/1613024 + (5110961*z^4)\/9678144 - (108667*z^6)\/1814652 + (400921*z^8)\/58068864 - (7587*z^10)\/6452096 + (20903*z^12)\/116137728 - (55*z^14)\/7258608",
			"transported_rescaled_expression":"I*Sqrt[(2 + Sqrt[3])\/3]",
			"target_rescaling":"-(7\/18 + 2\/(3*Sqrt[3]))^(1\/4)",
			"target_rescaling_phase_pi":"3",
			"transported_raw_expression":"(-I)*2^(1\/4)",
			"transported_raw_tex":"-i \\sqrt[4]{2}",
			"target_expression":"I*2^(1\/4)",
			"target_tex":"i \\sqrt[4]{2}",
			"target_over_transported_ratio":-1,
			"operator_gauge_product":-1,
			"exact_match_after_gauge":true
		},
		{
			"index":6,
			"representative_spins2":[
				[
					0,
					6
				],
				[
					4,
					4
				],
				[
					4,
					10
				]
			],
			"representative":[
				[
					"0",
					"3"
				],
				[
					"2",
					"2"
				],
				[
					"2",
					"5"
				]
			],
			"p1_expression":"-I",
			"p1_tex":"-i",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"1",
			"source_rescaled_expression":"-I",
			"source_field_polynomial_in_theta":"(-2888245*z)\/2801568 + (9769*z^3)\/33352 + (4741865*z^5)\/16809408 - (392207*z^7)\/5603136 + (187685*z^9)\/33618816 - (8249*z^11)\/8404704 + (3775*z^13)\/22412544 - (977*z^15)\/67237632",
			"transported_rescaled_expression":"-I",
			"target_rescaling":"-1",
			"target_rescaling_phase_pi":"5",
			"transported_raw_expression":"I",
			"transported_raw_tex":"i",
			"target_expression":"I",
			"target_tex":"i",
			"target_over_transported_ratio":1,
			"operator_gauge_product":1,
			"exact_match_after_gauge":true
		},
		{
			"index":7,
			"representative_spins2":[
				[
					3,
					3
				],
				[
					3,
					3
				],
				[
					4,
					4
				]
			],
			"representative":[
				[
					"3\/2",
					"3\/2"
				],
				[
					"3\/2",
					"3\/2"
				],
				[
					"2",
					"2"
				]
			],
			"p1_expression":"Sqrt[3\/2]",
			"p1_tex":"\\sqrt{\\frac{3}{2}}",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"Sqrt[(7 - 4*Sqrt[3])\/2]\/2",
			"source_rescaled_expression":"(-3 + 2*Sqrt[3])\/4",
			"source_field_polynomial_in_theta":"-60675\/201628 - (133071*z^2)\/201628 - (51881*z^4)\/403256 + (153661*z^6)\/1209768 - (9341*z^8)\/1209768 + (1105*z^10)\/806512 - (1193*z^12)\/4839072 + (157*z^14)\/4839072",
			"transported_rescaled_expression":"(-3 - 2*Sqrt[3])\/4",
			"target_rescaling":"Sqrt[7\/8 + Sqrt[3]\/2]",
			"target_rescaling_phase_pi":"4",
			"transported_raw_expression":"-Sqrt[3\/2]",
			"transported_raw_tex":"-\\sqrt{\\frac{3}{2}}",
			"target_expression":"Sqrt[3\/2]",
			"target_tex":"\\sqrt{\\frac{3}{2}}",
			"target_over_transported_ratio":-1,
			"operator_gauge_product":-1,
			"exact_match_after_gauge":true
		},
		{
			"index":8,
			"representative_spins2":[
				[
					3,
					3
				],
				[
					3,
					3
				],
				[
					6,
					0
				]
			],
			"representative":[
				[
					"3\/2",
					"3\/2"
				],
				[
					"3\/2",
					"3\/2"
				],
				[
					"3",
					"0"
				]
			],
			"p1_expression":"(-I)\/2^(1\/4)",
			"p1_tex":"-\\frac{i}{\\sqrt[4]{2}}",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"((7 - 4*Sqrt[3])\/2)^(1\/4)",
			"source_rescaled_expression":"(-I)*Sqrt[(2 - Sqrt[3])\/2]",
			"source_field_polynomial_in_theta":"(-14008165*z)\/53229792 + (3168491*z^3)\/15208512 - (1860305*z^5)\/159689376 - (83318497*z^7)\/638757504 + (4601437*z^9)\/638757504 - (1657309*z^11)\/1277515008 + (136559*z^13)\/638757504 - (87557*z^15)\/2555030016",
			"transported_rescaled_expression":"I*Sqrt[(2 + Sqrt[3])\/2]",
			"target_rescaling":"((7 + 4*Sqrt[3])\/2)^(1\/4)",
			"target_rescaling_phase_pi":"2",
			"transported_raw_expression":"I\/2^(1\/4)",
			"transported_raw_tex":"\\frac{i}{\\sqrt[4]{2}}",
			"target_expression":"I\/2^(1\/4)",
			"target_tex":"\\frac{i}{\\sqrt[4]{2}}",
			"target_over_transported_ratio":1,
			"operator_gauge_product":1,
			"exact_match_after_gauge":true
		},
		{
			"index":9,
			"representative_spins2":[
				[
					3,
					3
				],
				[
					3,
					3
				],
				[
					6,
					6
				]
			],
			"representative":[
				[
					"3\/2",
					"3\/2"
				],
				[
					"3\/2",
					"3\/2"
				],
				[
					"3",
					"3"
				]
			],
			"p1_expression":"1\/Sqrt[2]",
			"p1_tex":"\\frac{1}{\\sqrt{2}}",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"Sqrt[(7 - 4*Sqrt[3])\/2]",
			"source_rescaled_expression":"(2 - Sqrt[3])\/2",
			"source_field_polynomial_in_theta":"55541\/100814 + (133071*z^2)\/201628 + (51881*z^4)\/403256 - (153661*z^6)\/1209768 + (9341*z^8)\/1209768 - (1105*z^10)\/806512 + (1193*z^12)\/4839072 - (157*z^14)\/4839072",
			"transported_rescaled_expression":"(2 + Sqrt[3])\/2",
			"target_rescaling":"Sqrt[(7 + 4*Sqrt[3])\/2]",
			"target_rescaling_phase_pi":"4",
			"transported_raw_expression":"1\/Sqrt[2]",
			"transported_raw_tex":"\\frac{1}{\\sqrt{2}}",
			"target_expression":"1\/Sqrt[2]",
			"target_tex":"\\frac{1}{\\sqrt{2}}",
			"target_over_transported_ratio":1,
			"operator_gauge_product":1,
			"exact_match_after_gauge":true
		},
		{
			"index":10,
			"representative_spins2":[
				[
					3,
					3
				],
				[
					3,
					7
				],
				[
					4,
					4
				]
			],
			"representative":[
				[
					"3\/2",
					"3\/2"
				],
				[
					"3\/2",
					"7\/2"
				],
				[
					"2",
					"2"
				]
			],
			"p1_expression":"(I*3^(1\/4))\/Sqrt[2]",
			"p1_tex":"\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"(2 - Sqrt[3])\/2",
			"source_rescaled_expression":"(I\/2)*Sqrt[(-12 + 7*Sqrt[3])\/2]",
			"source_field_polynomial_in_theta":"(3568969*z)\/17743264 + (2372063*z^3)\/4435816 + (87749*z^5)\/950532 - (9226059*z^7)\/70973056 + (235211*z^9)\/30417024 - (142573*z^11)\/106459584 + (16631*z^13)\/70973056 - (4003*z^15)\/121668096",
			"transported_rescaled_expression":"Sqrt[3\/2 + (7*Sqrt[3])\/8]",
			"target_rescaling":"(I\/2)*Sqrt[7 + 4*Sqrt[3]]",
			"target_rescaling_phase_pi":"9\/2",
			"transported_raw_expression":"((-I)*3^(1\/4))\/Sqrt[2]",
			"transported_raw_tex":"-\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}",
			"target_expression":"(I*3^(1\/4))\/Sqrt[2]",
			"target_tex":"\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}",
			"target_over_transported_ratio":-1,
			"operator_gauge_product":-1,
			"exact_match_after_gauge":true
		},
		{
			"index":11,
			"representative_spins2":[
				[
					3,
					3
				],
				[
					3,
					7
				],
				[
					4,
					10
				]
			],
			"representative":[
				[
					"3\/2",
					"3\/2"
				],
				[
					"3\/2",
					"7\/2"
				],
				[
					"2",
					"5"
				]
			],
			"p1_expression":"I*(3\/2)^(1\/4)",
			"p1_tex":"i \\sqrt[4]{\\frac{3}{2}}",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"(7 - 4*Sqrt[3])^(1\/4)\/2^(3\/4)",
			"source_rescaled_expression":"(I\/2)*Sqrt[-3 + 2*Sqrt[3]]",
			"source_field_polynomial_in_theta":"(-2502035*z)\/4435816 - (8508961*z^3)\/35486528 + (194647*z^5)\/7604256 + (2754175*z^7)\/70973056 - (7457*z^9)\/3802128 + (136421*z^11)\/425838336 - (4341*z^13)\/70973056 + (1283*z^15)\/121668096",
			"transported_rescaled_expression":"-Sqrt[3\/4 + Sqrt[3]\/2]",
			"target_rescaling":"I*(7\/8 + Sqrt[3]\/2)^(1\/4)",
			"target_rescaling_phase_pi":"13\/2",
			"transported_raw_expression":"I*(3\/2)^(1\/4)",
			"transported_raw_tex":"i \\sqrt[4]{\\frac{3}{2}}",
			"target_expression":"I*(3\/2)^(1\/4)",
			"target_tex":"i \\sqrt[4]{\\frac{3}{2}}",
			"target_over_transported_ratio":1,
			"operator_gauge_product":1,
			"exact_match_after_gauge":true
		},
		{
			"index":12,
			"representative_spins2":[
				[
					3,
					3
				],
				[
					3,
					7
				],
				[
					6,
					6
				]
			],
			"representative":[
				[
					"3\/2",
					"3\/2"
				],
				[
					"3\/2",
					"7\/2"
				],
				[
					"3",
					"3"
				]
			],
			"p1_expression":"((-I)*3^(1\/4))\/Sqrt[2]",
			"p1_tex":"-\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"(2 - Sqrt[3])\/2",
			"source_rescaled_expression":"(-1\/2*I)*Sqrt[(-12 + 7*Sqrt[3])\/2]",
			"source_field_polynomial_in_theta":"(-3568969*z)\/17743264 - (2372063*z^3)\/4435816 - (87749*z^5)\/950532 + (9226059*z^7)\/70973056 - (235211*z^9)\/30417024 + (142573*z^11)\/106459584 - (16631*z^13)\/70973056 + (4003*z^15)\/121668096",
			"transported_rescaled_expression":"-Sqrt[3\/2 + (7*Sqrt[3])\/8]",
			"target_rescaling":"(-1\/2*I)*Sqrt[7 + 4*Sqrt[3]]",
			"target_rescaling_phase_pi":"11\/2",
			"transported_raw_expression":"((-I)*3^(1\/4))\/Sqrt[2]",
			"transported_raw_tex":"-\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}",
			"target_expression":"((-I)*3^(1\/4))\/Sqrt[2]",
			"target_tex":"-\\frac{i \\sqrt[4]{3}}{\\sqrt{2}}",
			"target_over_transported_ratio":1,
			"operator_gauge_product":1,
			"exact_match_after_gauge":true
		},
		{
			"index":13,
			"representative_spins2":[
				[
					3,
					7
				],
				[
					3,
					7
				],
				[
					4,
					4
				]
			],
			"representative":[
				[
					"3\/2",
					"7\/2"
				],
				[
					"3\/2",
					"7\/2"
				],
				[
					"2",
					"2"
				]
			],
			"p1_expression":"-Sqrt[3\/2]",
			"p1_tex":"-\\sqrt{\\frac{3}{2}}",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"Sqrt[(7 - 4*Sqrt[3])\/2]\/2",
			"source_rescaled_expression":"(3 - 2*Sqrt[3])\/4",
			"source_field_polynomial_in_theta":"60675\/201628 + (133071*z^2)\/201628 + (51881*z^4)\/403256 - (153661*z^6)\/1209768 + (9341*z^8)\/1209768 - (1105*z^10)\/806512 + (1193*z^12)\/4839072 - (157*z^14)\/4839072",
			"transported_rescaled_expression":"(3 + 2*Sqrt[3])\/4",
			"target_rescaling":"-Sqrt[7\/8 + Sqrt[3]\/2]",
			"target_rescaling_phase_pi":"7",
			"transported_raw_expression":"-Sqrt[3\/2]",
			"transported_raw_tex":"-\\sqrt{\\frac{3}{2}}",
			"target_expression":"Sqrt[3\/2]",
			"target_tex":"\\sqrt{\\frac{3}{2}}",
			"target_over_transported_ratio":-1,
			"operator_gauge_product":-1,
			"exact_match_after_gauge":true
		},
		{
			"index":14,
			"representative_spins2":[
				[
					3,
					7
				],
				[
					3,
					7
				],
				[
					6,
					0
				]
			],
			"representative":[
				[
					"3\/2",
					"7\/2"
				],
				[
					"3\/2",
					"7\/2"
				],
				[
					"3",
					"0"
				]
			],
			"p1_expression":"(-I)\/2^(1\/4)",
			"p1_tex":"-\\frac{i}{\\sqrt[4]{2}}",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"((7 - 4*Sqrt[3])\/2)^(1\/4)",
			"source_rescaled_expression":"(-I)*Sqrt[(2 - Sqrt[3])\/2]",
			"source_field_polynomial_in_theta":"(-14008165*z)\/53229792 + (3168491*z^3)\/15208512 - (1860305*z^5)\/159689376 - (83318497*z^7)\/638757504 + (4601437*z^9)\/638757504 - (1657309*z^11)\/1277515008 + (136559*z^13)\/638757504 - (87557*z^15)\/2555030016",
			"transported_rescaled_expression":"I*Sqrt[(2 + Sqrt[3])\/2]",
			"target_rescaling":"((7 + 4*Sqrt[3])\/2)^(1\/4)",
			"target_rescaling_phase_pi":"2",
			"transported_raw_expression":"I\/2^(1\/4)",
			"transported_raw_tex":"\\frac{i}{\\sqrt[4]{2}}",
			"target_expression":"I\/2^(1\/4)",
			"target_tex":"\\frac{i}{\\sqrt[4]{2}}",
			"target_over_transported_ratio":1,
			"operator_gauge_product":1,
			"exact_match_after_gauge":true
		},
		{
			"index":15,
			"representative_spins2":[
				[
					3,
					7
				],
				[
					3,
					7
				],
				[
					6,
					6
				]
			],
			"representative":[
				[
					"3\/2",
					"7\/2"
				],
				[
					"3\/2",
					"7\/2"
				],
				[
					"3",
					"3"
				]
			],
			"p1_expression":"-(1\/Sqrt[2])",
			"p1_tex":"-\\frac{1}{\\sqrt{2}}",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"Sqrt[(7 - 4*Sqrt[3])\/2]",
			"source_rescaled_expression":"(-2 + Sqrt[3])\/2",
			"source_field_polynomial_in_theta":"-55541\/100814 - (133071*z^2)\/201628 - (51881*z^4)\/403256 + (153661*z^6)\/1209768 - (9341*z^8)\/1209768 + (1105*z^10)\/806512 - (1193*z^12)\/4839072 + (157*z^14)\/4839072",
			"transported_rescaled_expression":"(-2 - Sqrt[3])\/2",
			"target_rescaling":"-Sqrt[(7 + 4*Sqrt[3])\/2]",
			"target_rescaling_phase_pi":"9",
			"transported_raw_expression":"1\/Sqrt[2]",
			"transported_raw_tex":"\\frac{1}{\\sqrt{2}}",
			"target_expression":"1\/Sqrt[2]",
			"target_tex":"\\frac{1}{\\sqrt{2}}",
			"target_over_transported_ratio":1,
			"operator_gauge_product":1,
			"exact_match_after_gauge":true
		},
		{
			"index":16,
			"representative_spins2":[
				[
					4,
					4
				],
				[
					4,
					4
				],
				[
					6,
					0
				]
			],
			"representative":[
				[
					"2",
					"2"
				],
				[
					"2",
					"2"
				],
				[
					"3",
					"0"
				]
			],
			"p1_expression":"I*2^(1\/4)",
			"p1_tex":"i \\sqrt[4]{2}",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"((7 - 4*Sqrt[3])\/2)^(1\/4)\/Sqrt[3]",
			"source_rescaled_expression":"I*Sqrt[2\/3 - 1\/Sqrt[3]]",
			"source_field_polynomial_in_theta":"1327467\/1613024 + (436783*z^2)\/1613024 - (5110961*z^4)\/9678144 + (108667*z^6)\/1814652 - (400921*z^8)\/58068864 + (7587*z^10)\/6452096 - (20903*z^12)\/116137728 + (55*z^14)\/7258608",
			"transported_rescaled_expression":"(-I)*Sqrt[(2 + Sqrt[3])\/3]",
			"target_rescaling":"-(7\/18 + 2\/(3*Sqrt[3]))^(1\/4)",
			"target_rescaling_phase_pi":"3",
			"transported_raw_expression":"I*2^(1\/4)",
			"transported_raw_tex":"i \\sqrt[4]{2}",
			"target_expression":"I*2^(1\/4)",
			"target_tex":"i \\sqrt[4]{2}",
			"target_over_transported_ratio":1,
			"operator_gauge_product":1,
			"exact_match_after_gauge":true
		},
		{
			"index":17,
			"representative_spins2":[
				[
					4,
					4
				],
				[
					4,
					4
				],
				[
					6,
					6
				]
			],
			"representative":[
				[
					"2",
					"2"
				],
				[
					"2",
					"2"
				],
				[
					"3",
					"3"
				]
			],
			"p1_expression":"Sqrt[2]",
			"p1_tex":"\\sqrt{2}",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"Sqrt[(7 - 4*Sqrt[3])\/2]\/3",
			"source_rescaled_expression":"(2 - Sqrt[3])\/3",
			"source_field_polynomial_in_theta":"55541\/151221 + (44357*z^2)\/100814 + (51881*z^4)\/604884 - (153661*z^6)\/1814652 + (9341*z^8)\/1814652 - (1105*z^10)\/1209768 + (1193*z^12)\/7258608 - (157*z^14)\/7258608",
			"transported_rescaled_expression":"(2 + Sqrt[3])\/3",
			"target_rescaling":"Sqrt[7\/18 + 2\/(3*Sqrt[3])]",
			"target_rescaling_phase_pi":"6",
			"transported_raw_expression":"Sqrt[2]",
			"transported_raw_tex":"\\sqrt{2}",
			"target_expression":"Sqrt[2]",
			"target_tex":"\\sqrt{2}",
			"target_over_transported_ratio":1,
			"operator_gauge_product":1,
			"exact_match_after_gauge":true
		},
		{
			"index":18,
			"representative_spins2":[
				[
					4,
					10
				],
				[
					4,
					10
				],
				[
					6,
					0
				]
			],
			"representative":[
				[
					"2",
					"5"
				],
				[
					"2",
					"5"
				],
				[
					"3",
					"0"
				]
			],
			"p1_expression":"I*2^(1\/4)",
			"p1_tex":"i \\sqrt[4]{2}",
			"p1_reference_matches_current_exactly":true,
			"source_rescaling":"((7 - 4*Sqrt[3])\/2)^(1\/4)\/Sqrt[3]",
			"source_rescaled_expression":"I*Sqrt[2\/3 - 1\/Sqrt[3]]",
			"source_field_polynomial_in_theta":"1327467\/1613024 + (436783*z^2)\/1613024 - (5110961*z^4)\/9678144 + (108667*z^6)\/1814652 - (400921*z^8)\/58068864 + (7587*z^10)\/6452096 - (20903*z^12)\/116137728 + (55*z^14)\/7258608",
			"transported_rescaled_expression":"(-I)*Sqrt[(2 + Sqrt[3])\/3]",
			"target_rescaling":"-(7\/18 + 2\/(3*Sqrt[3]))^(1\/4)",
			"target_rescaling_phase_pi":"3",
			"transported_raw_expression":"I*2^(1\/4)",
			"transported_raw_tex":"i \\sqrt[4]{2}",
			"target_expression":"I*2^(1\/4)",
			"target_tex":"i \\sqrt[4]{2}",
			"target_over_transported_ratio":1,
			"operator_gauge_product":1,
			"exact_match_after_gauge":true
		}
	]
}

==> anc/galois/results/E6.md <==
# E6: exact transport from p=1 to p=5

The chosen lift is $i\mapsto i$, $\sqrt2\mapsto-\sqrt2$, $v\mapsto iv$ with $v=3^{1/4}>0$. The calculation transports $d(1)\alpha^{(1)}$ and then divides by the coherently continued $d(5)$.

The target tensor is loaded only after the complete transported tensor has been constructed and saved. It supplies comparison values and the operator-sign equations only.

**Exact results:** 18/18 reference source representatives agree with the bundled p=1 tensor; all 18 transported representatives and all 1,728 ordered tensor entries agree with the bundled p=5 result after one operator-sign gauge.

Set $\epsilon_I=-1$ for **(0,3), (2,2), (5,2), (5,5)**, and $+1$ for all other fields. The table ratio is target / transported and equals $\epsilon_I\epsilon_J\epsilon_K$.

This checks 316 nonzero and 1412 zero entries. There are 2 gauge solutions with the identity fixed; their difference is a sign symmetry of the tensor.

| Index | Representative | p=1 | Transported p=5 | Bootstrap p=5 | Ratio / gauge product | Exact match |
|---:|---|---|---|---|---:|:---:|
| 1 | `(0,3)(0,3)(0,3)` | $i \sqrt[4]{2}$ | $-i \sqrt[4]{2}$ | $i \sqrt[4]{2}$ | -1 | yes |
| 2 | `(0,3)(3/2,3/2)(3/2,3/2)` | $\frac{i}{\sqrt[4]{2}}$ | $-\frac{i}{\sqrt[4]{2}}$ | $\frac{i}{\sqrt[4]{2}}$ | -1 | yes |
| 3 | `(0,3)(3/2,3/2)(3/2,7/2)` | $\sqrt[4]{\frac{3}{2}}$ | $-\sqrt[4]{\frac{3}{2}}$ | $\sqrt[4]{\frac{3}{2}}$ | -1 | yes |
| 4 | `(0,3)(3/2,7/2)(3/2,7/2)` | $-\frac{i}{\sqrt[4]{2}}$ | $-\frac{i}{\sqrt[4]{2}}$ | $\frac{i}{\sqrt[4]{2}}$ | -1 | yes |
| 5 | `(0,3)(2,2)(2,2)` | $-i \sqrt[4]{2}$ | $-i \sqrt[4]{2}$ | $i \sqrt[4]{2}$ | -1 | yes |
| 6 | `(0,3)(2,2)(2,5)` | $-i$ | $i$ | $i$ | +1 | yes |
| 7 | `(3/2,3/2)(3/2,3/2)(2,2)` | $\sqrt{\frac{3}{2}}$ | $-\sqrt{\frac{3}{2}}$ | $\sqrt{\frac{3}{2}}$ | -1 | yes |
| 8 | `(3/2,3/2)(3/2,3/2)(3,0)` | $-\frac{i}{\sqrt[4]{2}}$ | $\frac{i}{\sqrt[4]{2}}$ | $\frac{i}{\sqrt[4]{2}}$ | +1 | yes |
| 9 | `(3/2,3/2)(3/2,3/2)(3,3)` | $\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | +1 | yes |
| 10 | `(3/2,3/2)(3/2,7/2)(2,2)` | $\frac{i \sqrt[4]{3}}{\sqrt{2}}$ | $-\frac{i \sqrt[4]{3}}{\sqrt{2}}$ | $\frac{i \sqrt[4]{3}}{\sqrt{2}}$ | -1 | yes |
| 11 | `(3/2,3/2)(3/2,7/2)(2,5)` | $i \sqrt[4]{\frac{3}{2}}$ | $i \sqrt[4]{\frac{3}{2}}$ | $i \sqrt[4]{\frac{3}{2}}$ | +1 | yes |
| 12 | `(3/2,3/2)(3/2,7/2)(3,3)` | $-\frac{i \sqrt[4]{3}}{\sqrt{2}}$ | $-\frac{i \sqrt[4]{3}}{\sqrt{2}}$ | $-\frac{i \sqrt[4]{3}}{\sqrt{2}}$ | +1 | yes |
| 13 | `(3/2,7/2)(3/2,7/2)(2,2)` | $-\sqrt{\frac{3}{2}}$ | $-\sqrt{\frac{3}{2}}$ | $\sqrt{\frac{3}{2}}$ | -1 | yes |
| 14 | `(3/2,7/2)(3/2,7/2)(3,0)` | $-\frac{i}{\sqrt[4]{2}}$ | $\frac{i}{\sqrt[4]{2}}$ | $\frac{i}{\sqrt[4]{2}}$ | +1 | yes |
| 15 | `(3/2,7/2)(3/2,7/2)(3,3)` | $-\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | $\frac{1}{\sqrt{2}}$ | +1 | yes |
| 16 | `(2,2)(2,2)(3,0)` | $i \sqrt[4]{2}$ | $i \sqrt[4]{2}$ | $i \sqrt[4]{2}$ | +1 | yes |
| 17 | `(2,2)(2,2)(3,3)` | $\sqrt{2}$ | $\sqrt{2}$ | $\sqrt{2}$ | +1 | yes |
| 18 | `(2,5)(2,5)(3,0)` | $i \sqrt[4]{2}$ | $i \sqrt[4]{2}$ | $i \sqrt[4]{2}$ | +1 | yes |

## Scope

All comparisons are exact identities of the saved algebraic candidate coefficients. This does not supply an exact seed crossing or uniqueness proof, and it concerns reduced coefficients, not full Gamma-function OPE factors.

No numerical tolerance is used: comparisons reduce exact algebraic differences to zero. The JSON records all source hashes, normalization phases, intermediate transported expressions, and the primitive-element polynomial for each rescaled source representative.

Reproduce with `python3 e6_transport.py` from the package directory; use the command-line path options when the saved source tensors are elsewhere.


==> anc/galois/results/E6_transported_exact.wl <==
<|"SchemaVersion" -> 1, "Kind" -> "E6GaloisTransportedOPE", 
 "Parameters" -> <|"pp" -> 12, "k" -> 0, "kp" -> 5|>, 
 "Fields" -> {{0, 0}, {0, 3}, {3/2, 3/2}, {3/2, 7/2}, {2, 2}, {2, 5}, {3, 0}, 
   {3, 3}, {7/2, 3/2}, {7/2, 7/2}, {5, 2}, {5, 5}}, 
 "Alpha" -> <|{{0, 0}, {0, 0}, {0, 0}} -> 1, {{0, 0}, {0, 0}, {0, 3}} -> 0, 
   {{0, 0}, {0, 0}, {3/2, 3/2}} -> 0, {{0, 0}, {0, 0}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {0, 0}, {2, 2}} -> 0, {{0, 0}, {0, 0}, {2, 5}} -> 0, 
   {{0, 0}, {0, 0}, {3, 0}} -> 0, {{0, 0}, {0, 0}, {3, 3}} -> 0, 
   {{0, 0}, {0, 0}, {7/2, 3/2}} -> 0, {{0, 0}, {0, 0}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {0, 0}, {5, 2}} -> 0, {{0, 0}, {0, 0}, {5, 5}} -> 0, 
   {{0, 0}, {0, 3}, {0, 0}} -> 0, {{0, 0}, {0, 3}, {0, 3}} -> 1, 
   {{0, 0}, {0, 3}, {3/2, 3/2}} -> 0, {{0, 0}, {0, 3}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {0, 3}, {2, 2}} -> 0, {{0, 0}, {0, 3}, {2, 5}} -> 0, 
   {{0, 0}, {0, 3}, {3, 0}} -> 0, {{0, 0}, {0, 3}, {3, 3}} -> 0, 
   {{0, 0}, {0, 3}, {7/2, 3/2}} -> 0, {{0, 0}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {0, 3}, {5, 2}} -> 0, {{0, 0}, {0, 3}, {5, 5}} -> 0, 
   {{0, 0}, {3/2, 3/2}, {0, 0}} -> 0, {{0, 0}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{0, 0}, {3/2, 3/2}, {3/2, 3/2}} -> 1, {{0, 0}, {3/2, 3/2}, {3/2, 7/2}} -> 
    0, {{0, 0}, {3/2, 3/2}, {2, 2}} -> 0, {{0, 0}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{0, 0}, {3/2, 3/2}, {3, 0}} -> 0, {{0, 0}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{0, 0}, {3/2, 3/2}, {7/2, 3/2}} -> 0, {{0, 0}, {3/2, 3/2}, {7/2, 7/2}} -> 
    0, {{0, 0}, {3/2, 3/2}, {5, 2}} -> 0, {{0, 0}, {3/2, 3/2}, {5, 5}} -> 0, 
   {{0, 0}, {3/2, 7/2}, {0, 0}} -> 0, {{0, 0}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{0, 0}, {3/2, 7/2}, {3/2, 3/2}} -> 0, {{0, 0}, {3/2, 7/2}, {3/2, 7/2}} -> 
    1, {{0, 0}, {3/2, 7/2}, {2, 2}} -> 0, {{0, 0}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{0, 0}, {3/2, 7/2}, {3, 0}} -> 0, {{0, 0}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{0, 0}, {3/2, 7/2}, {7/2, 3/2}} -> 0, {{0, 0}, {3/2, 7/2}, {7/2, 7/2}} -> 
    0, {{0, 0}, {3/2, 7/2}, {5, 2}} -> 0, {{0, 0}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{0, 0}, {2, 2}, {0, 0}} -> 0, {{0, 0}, {2, 2}, {0, 3}} -> 0, 
   {{0, 0}, {2, 2}, {3/2, 3/2}} -> 0, {{0, 0}, {2, 2}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {2, 2}, {2, 2}} -> 1, {{0, 0}, {2, 2}, {2, 5}} -> 0, 
   {{0, 0}, {2, 2}, {3, 0}} -> 0, {{0, 0}, {2, 2}, {3, 3}} -> 0, 
   {{0, 0}, {2, 2}, {7/2, 3/2}} -> 0, {{0, 0}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {2, 2}, {5, 2}} -> 0, {{0, 0}, {2, 2}, {5, 5}} -> 0, 
   {{0, 0}, {2, 5}, {0, 0}} -> 0, {{0, 0}, {2, 5}, {0, 3}} -> 0, 
   {{0, 0}, {2, 5}, {3/2, 3/2}} -> 0, {{0, 0}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {2, 5}, {2, 2}} -> 0, {{0, 0}, {2, 5}, {2, 5}} -> 1, 
   {{0, 0}, {2, 5}, {3, 0}} -> 0, {{0, 0}, {2, 5}, {3, 3}} -> 0, 
   {{0, 0}, {2, 5}, {7/2, 3/2}} -> 0, {{0, 0}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {2, 5}, {5, 2}} -> 0, {{0, 0}, {2, 5}, {5, 5}} -> 0, 
   {{0, 0}, {3, 0}, {0, 0}} -> 0, {{0, 0}, {3, 0}, {0, 3}} -> 0, 
   {{0, 0}, {3, 0}, {3/2, 3/2}} -> 0, {{0, 0}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {3, 0}, {2, 2}} -> 0, {{0, 0}, {3, 0}, {2, 5}} -> 0, 
   {{0, 0}, {3, 0}, {3, 0}} -> 1, {{0, 0}, {3, 0}, {3, 3}} -> 0, 
   {{0, 0}, {3, 0}, {7/2, 3/2}} -> 0, {{0, 0}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {3, 0}, {5, 2}} -> 0, {{0, 0}, {3, 0}, {5, 5}} -> 0, 
   {{0, 0}, {3, 3}, {0, 0}} -> 0, {{0, 0}, {3, 3}, {0, 3}} -> 0, 
   {{0, 0}, {3, 3}, {3/2, 3/2}} -> 0, {{0, 0}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {3, 3}, {2, 2}} -> 0, {{0, 0}, {3, 3}, {2, 5}} -> 0, 
   {{0, 0}, {3, 3}, {3, 0}} -> 0, {{0, 0}, {3, 3}, {3, 3}} -> 1, 
   {{0, 0}, {3, 3}, {7/2, 3/2}} -> 0, {{0, 0}, {3, 3}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {3, 3}, {5, 2}} -> 0, {{0, 0}, {3, 3}, {5, 5}} -> 0, 
   {{0, 0}, {7/2, 3/2}, {0, 0}} -> 0, {{0, 0}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{0, 0}, {7/2, 3/2}, {3/2, 3/2}} -> 0, {{0, 0}, {7/2, 3/2}, {3/2, 7/2}} -> 
    0, {{0, 0}, {7/2, 3/2}, {2, 2}} -> 0, {{0, 0}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{0, 0}, {7/2, 3/2}, {3, 0}} -> 0, {{0, 0}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{0, 0}, {7/2, 3/2}, {7/2, 3/2}} -> 1, {{0, 0}, {7/2, 3/2}, {7/2, 7/2}} -> 
    0, {{0, 0}, {7/2, 3/2}, {5, 2}} -> 0, {{0, 0}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{0, 0}, {7/2, 7/2}, {0, 0}} -> 0, {{0, 0}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{0, 0}, {7/2, 7/2}, {3/2, 3/2}} -> 0, {{0, 0}, {7/2, 7/2}, {3/2, 7/2}} -> 
    0, {{0, 0}, {7/2, 7/2}, {2, 2}} -> 0, {{0, 0}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{0, 0}, {7/2, 7/2}, {3, 0}} -> 0, {{0, 0}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{0, 0}, {7/2, 7/2}, {7/2, 3/2}} -> 0, {{0, 0}, {7/2, 7/2}, {7/2, 7/2}} -> 
    1, {{0, 0}, {7/2, 7/2}, {5, 2}} -> 0, {{0, 0}, {7/2, 7/2}, {5, 5}} -> 0, 
   {{0, 0}, {5, 2}, {0, 0}} -> 0, {{0, 0}, {5, 2}, {0, 3}} -> 0, 
   {{0, 0}, {5, 2}, {3/2, 3/2}} -> 0, {{0, 0}, {5, 2}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {5, 2}, {2, 2}} -> 0, {{0, 0}, {5, 2}, {2, 5}} -> 0, 
   {{0, 0}, {5, 2}, {3, 0}} -> 0, {{0, 0}, {5, 2}, {3, 3}} -> 0, 
   {{0, 0}, {5, 2}, {7/2, 3/2}} -> 0, {{0, 0}, {5, 2}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {5, 2}, {5, 2}} -> 1, {{0, 0}, {5, 2}, {5, 5}} -> 0, 
   {{0, 0}, {5, 5}, {0, 0}} -> 0, {{0, 0}, {5, 5}, {0, 3}} -> 0, 
   {{0, 0}, {5, 5}, {3/2, 3/2}} -> 0, {{0, 0}, {5, 5}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {5, 5}, {2, 2}} -> 0, {{0, 0}, {5, 5}, {2, 5}} -> 0, 
   {{0, 0}, {5, 5}, {3, 0}} -> 0, {{0, 0}, {5, 5}, {3, 3}} -> 0, 
   {{0, 0}, {5, 5}, {7/2, 3/2}} -> 0, {{0, 0}, {5, 5}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {5, 5}, {5, 2}} -> 0, {{0, 0}, {5, 5}, {5, 5}} -> 1, 
   {{0, 3}, {0, 0}, {0, 0}} -> 0, {{0, 3}, {0, 0}, {0, 3}} -> 1, 
   {{0, 3}, {0, 0}, {3/2, 3/2}} -> 0, {{0, 3}, {0, 0}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {0, 0}, {2, 2}} -> 0, {{0, 3}, {0, 0}, {2, 5}} -> 0, 
   {{0, 3}, {0, 0}, {3, 0}} -> 0, {{0, 3}, {0, 0}, {3, 3}} -> 0, 
   {{0, 3}, {0, 0}, {7/2, 3/2}} -> 0, {{0, 3}, {0, 0}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {0, 0}, {5, 2}} -> 0, {{0, 3}, {0, 0}, {5, 5}} -> 0, 
   {{0, 3}, {0, 3}, {0, 0}} -> 1, {{0, 3}, {0, 3}, {0, 3}} -> 
    Root[-2 + #1^4 & , 3, 0], {{0, 3}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{0, 3}, {0, 3}, {3/2, 7/2}} -> 0, {{0, 3}, {0, 3}, {2, 2}} -> 0, 
   {{0, 3}, {0, 3}, {2, 5}} -> 0, {{0, 3}, {0, 3}, {3, 0}} -> 0, 
   {{0, 3}, {0, 3}, {3, 3}} -> 0, {{0, 3}, {0, 3}, {7/2, 3/2}} -> 0, 
   {{0, 3}, {0, 3}, {7/2, 7/2}} -> 0, {{0, 3}, {0, 3}, {5, 2}} -> 0, 
   {{0, 3}, {0, 3}, {5, 5}} -> 0, {{0, 3}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {0, 3}} -> 0, {{0, 3}, {3/2, 3/2}, {3/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{0, 3}, {3/2, 3/2}, {3/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{0, 3}, {3/2, 3/2}, {2, 2}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {2, 5}} -> 0, {{0, 3}, {3/2, 3/2}, {3, 0}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {3, 3}} -> 0, {{0, 3}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {7/2, 7/2}} -> 0, {{0, 3}, {3/2, 3/2}, {5, 2}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {5, 5}} -> 0, {{0, 3}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {0, 3}} -> 0, {{0, 3}, {3/2, 7/2}, {3/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{0, 3}, {3/2, 7/2}, {3/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{0, 3}, {3/2, 7/2}, {2, 2}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {2, 5}} -> 0, {{0, 3}, {3/2, 7/2}, {3, 0}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {3, 3}} -> 0, {{0, 3}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {7/2, 7/2}} -> 0, {{0, 3}, {3/2, 7/2}, {5, 2}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {5, 5}} -> 0, {{0, 3}, {2, 2}, {0, 0}} -> 0, 
   {{0, 3}, {2, 2}, {0, 3}} -> 0, {{0, 3}, {2, 2}, {3/2, 3/2}} -> 0, 
   {{0, 3}, {2, 2}, {3/2, 7/2}} -> 0, {{0, 3}, {2, 2}, {2, 2}} -> 
    Root[-2 + #1^4 & , 3, 0], {{0, 3}, {2, 2}, {2, 5}} -> I, 
   {{0, 3}, {2, 2}, {3, 0}} -> 0, {{0, 3}, {2, 2}, {3, 3}} -> 0, 
   {{0, 3}, {2, 2}, {7/2, 3/2}} -> 0, {{0, 3}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {2, 2}, {5, 2}} -> 0, {{0, 3}, {2, 2}, {5, 5}} -> 0, 
   {{0, 3}, {2, 5}, {0, 0}} -> 0, {{0, 3}, {2, 5}, {0, 3}} -> 0, 
   {{0, 3}, {2, 5}, {3/2, 3/2}} -> 0, {{0, 3}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {2, 5}, {2, 2}} -> -I, {{0, 3}, {2, 5}, {2, 5}} -> 0, 
   {{0, 3}, {2, 5}, {3, 0}} -> 0, {{0, 3}, {2, 5}, {3, 3}} -> 0, 
   {{0, 3}, {2, 5}, {7/2, 3/2}} -> 0, {{0, 3}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {2, 5}, {5, 2}} -> 0, {{0, 3}, {2, 5}, {5, 5}} -> 0, 
   {{0, 3}, {3, 0}, {0, 0}} -> 0, {{0, 3}, {3, 0}, {0, 3}} -> 0, 
   {{0, 3}, {3, 0}, {3/2, 3/2}} -> 0, {{0, 3}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {3, 0}, {2, 2}} -> 0, {{0, 3}, {3, 0}, {2, 5}} -> 0, 
   {{0, 3}, {3, 0}, {3, 0}} -> 0, {{0, 3}, {3, 0}, {3, 3}} -> 1, 
   {{0, 3}, {3, 0}, {7/2, 3/2}} -> 0, {{0, 3}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {3, 0}, {5, 2}} -> 0, {{0, 3}, {3, 0}, {5, 5}} -> 0, 
   {{0, 3}, {3, 3}, {0, 0}} -> 0, {{0, 3}, {3, 3}, {0, 3}} -> 0, 
   {{0, 3}, {3, 3}, {3/2, 3/2}} -> 0, {{0, 3}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {3, 3}, {2, 2}} -> 0, {{0, 3}, {3, 3}, {2, 5}} -> 0, 
   {{0, 3}, {3, 3}, {3, 0}} -> 1, {{0, 3}, {3, 3}, {3, 3}} -> 
    Root[-2 + #1^4 & , 3, 0], {{0, 3}, {3, 3}, {7/2, 3/2}} -> 0, 
   {{0, 3}, {3, 3}, {7/2, 7/2}} -> 0, {{0, 3}, {3, 3}, {5, 2}} -> 0, 
   {{0, 3}, {3, 3}, {5, 5}} -> 0, {{0, 3}, {7/2, 3/2}, {0, 0}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {0, 3}} -> 0, {{0, 3}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {3/2, 7/2}} -> 0, {{0, 3}, {7/2, 3/2}, {2, 2}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {2, 5}} -> 0, {{0, 3}, {7/2, 3/2}, {3, 0}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {3, 3}} -> 0, {{0, 3}, {7/2, 3/2}, {7/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{0, 3}, {7/2, 3/2}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{0, 3}, {7/2, 3/2}, {5, 2}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {5, 5}} -> 0, {{0, 3}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {0, 3}} -> 0, {{0, 3}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {3/2, 7/2}} -> 0, {{0, 3}, {7/2, 7/2}, {2, 2}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {2, 5}} -> 0, {{0, 3}, {7/2, 7/2}, {3, 0}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {3, 3}} -> 0, {{0, 3}, {7/2, 7/2}, {7/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{0, 3}, {7/2, 7/2}, {7/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{0, 3}, {7/2, 7/2}, {5, 2}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {5, 5}} -> 0, {{0, 3}, {5, 2}, {0, 0}} -> 0, 
   {{0, 3}, {5, 2}, {0, 3}} -> 0, {{0, 3}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{0, 3}, {5, 2}, {3/2, 7/2}} -> 0, {{0, 3}, {5, 2}, {2, 2}} -> 0, 
   {{0, 3}, {5, 2}, {2, 5}} -> 0, {{0, 3}, {5, 2}, {3, 0}} -> 0, 
   {{0, 3}, {5, 2}, {3, 3}} -> 0, {{0, 3}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{0, 3}, {5, 2}, {7/2, 7/2}} -> 0, {{0, 3}, {5, 2}, {5, 2}} -> 
    Root[-2 + #1^4 & , 3, 0], {{0, 3}, {5, 2}, {5, 5}} -> -I, 
   {{0, 3}, {5, 5}, {0, 0}} -> 0, {{0, 3}, {5, 5}, {0, 3}} -> 0, 
   {{0, 3}, {5, 5}, {3/2, 3/2}} -> 0, {{0, 3}, {5, 5}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {5, 5}, {2, 2}} -> 0, {{0, 3}, {5, 5}, {2, 5}} -> 0, 
   {{0, 3}, {5, 5}, {3, 0}} -> 0, {{0, 3}, {5, 5}, {3, 3}} -> 0, 
   {{0, 3}, {5, 5}, {7/2, 3/2}} -> 0, {{0, 3}, {5, 5}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {5, 5}, {5, 2}} -> I, {{0, 3}, {5, 5}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {0, 0}, {0, 0}} -> 0, {{3/2, 3/2}, {0, 0}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {0, 0}, {3/2, 3/2}} -> 1, {{3/2, 3/2}, {0, 0}, {3/2, 7/2}} -> 
    0, {{3/2, 3/2}, {0, 0}, {2, 2}} -> 0, {{3/2, 3/2}, {0, 0}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {0, 0}, {3, 0}} -> 0, {{3/2, 3/2}, {0, 0}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {0, 0}, {7/2, 3/2}} -> 0, {{3/2, 3/2}, {0, 0}, {7/2, 7/2}} -> 
    0, {{3/2, 3/2}, {0, 0}, {5, 2}} -> 0, {{3/2, 3/2}, {0, 0}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {0, 3}, {0, 0}} -> 0, {{3/2, 3/2}, {0, 3}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {0, 3}, {3/2, 3/2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3/2, 3/2}, {0, 3}, {3/2, 7/2}} -> Root[-3 + 2*#1^4 & , 2, 0], 
   {{3/2, 3/2}, {0, 3}, {2, 2}} -> 0, {{3/2, 3/2}, {0, 3}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {0, 3}, {3, 0}} -> 0, {{3/2, 3/2}, {0, 3}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {0, 3}, {7/2, 3/2}} -> 0, {{3/2, 3/2}, {0, 3}, {7/2, 7/2}} -> 
    0, {{3/2, 3/2}, {0, 3}, {5, 2}} -> 0, {{3/2, 3/2}, {0, 3}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {0, 0}} -> 1, {{3/2, 3/2}, {3/2, 3/2}, {0, 3}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3/2, 3/2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {2, 2}} -> -Sqrt[3/2], 
   {{3/2, 3/2}, {3/2, 3/2}, {2, 5}} -> 0, {{3/2, 3/2}, {3/2, 3/2}, {3, 0}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3/2, 3/2}, {3/2, 3/2}, {3, 3}} -> 
    1/Sqrt[2], {{3/2, 3/2}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {5, 2}} -> 0, {{3/2, 3/2}, {3/2, 3/2}, {5, 5}} -> 
    0, {{3/2, 3/2}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {0, 3}} -> Root[-3 + 2*#1^4 & , 1, 0], 
   {{3/2, 3/2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 3/2}, {3/2, 7/2}, {2, 5}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {3/2, 7/2}, {3, 0}} -> 0, {{3/2, 3/2}, {3/2, 7/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{3/2, 3/2}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {5, 2}} -> 0, {{3/2, 3/2}, {3/2, 7/2}, {5, 5}} -> 
    0, {{3/2, 3/2}, {2, 2}, {0, 0}} -> 0, {{3/2, 3/2}, {2, 2}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {2, 2}, {3/2, 3/2}} -> -Sqrt[3/2], 
   {{3/2, 3/2}, {2, 2}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {2, 2}, {2, 2}} -> 0, {{3/2, 3/2}, {2, 2}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {2, 2}, {3, 0}} -> 0, {{3/2, 3/2}, {2, 2}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {2, 2}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 3/2}, {2, 2}, {7/2, 7/2}} -> -(1/Sqrt[2]), 
   {{3/2, 3/2}, {2, 2}, {5, 2}} -> 0, {{3/2, 3/2}, {2, 2}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {0, 0}} -> 0, {{3/2, 3/2}, {2, 5}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {3/2, 3/2}} -> 0, {{3/2, 3/2}, {2, 5}, {3/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 4, 0], {{3/2, 3/2}, {2, 5}, {2, 2}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {2, 5}} -> 0, {{3/2, 3/2}, {2, 5}, {3, 0}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {3, 3}} -> 0, {{3/2, 3/2}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {7/2, 7/2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3/2, 3/2}, {2, 5}, {5, 2}} -> 0, {{3/2, 3/2}, {2, 5}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {0, 0}} -> 0, {{3/2, 3/2}, {3, 0}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {3/2, 3/2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {3, 0}, {3/2, 7/2}} -> 0, {{3/2, 3/2}, {3, 0}, {2, 2}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {2, 5}} -> 0, {{3/2, 3/2}, {3, 0}, {3, 0}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {3, 3}} -> 0, {{3/2, 3/2}, {3, 0}, {7/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{3/2, 3/2}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {5, 2}} -> 0, {{3/2, 3/2}, {3, 0}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {3, 3}, {0, 0}} -> 0, {{3/2, 3/2}, {3, 3}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {3, 3}, {3/2, 3/2}} -> 1/Sqrt[2], 
   {{3/2, 3/2}, {3, 3}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {3, 3}, {2, 2}} -> 0, {{3/2, 3/2}, {3, 3}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {3, 3}, {3, 0}} -> 0, {{3/2, 3/2}, {3, 3}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {3, 3}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 3/2}, {3, 3}, {7/2, 7/2}} -> Sqrt[3/2], 
   {{3/2, 3/2}, {3, 3}, {5, 2}} -> 0, {{3/2, 3/2}, {3, 3}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {0, 0}} -> 0, {{3/2, 3/2}, {7/2, 3/2}, {0, 3}} -> 
    0, {{3/2, 3/2}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {7/2, 3/2}, {2, 5}} -> 0, {{3/2, 3/2}, {7/2, 3/2}, {3, 0}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{3/2, 3/2}, {7/2, 3/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{3/2, 3/2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {5, 2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{3/2, 3/2}, {7/2, 3/2}, {5, 5}} -> 0, {{3/2, 3/2}, {7/2, 7/2}, {0, 0}} -> 
    0, {{3/2, 3/2}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {2, 2}} -> -(1/Sqrt[2]), 
   {{3/2, 3/2}, {7/2, 7/2}, {2, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3/2, 3/2}, {7/2, 7/2}, {3, 0}} -> 0, {{3/2, 3/2}, {7/2, 7/2}, {3, 3}} -> 
    Sqrt[3/2], {{3/2, 3/2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {5, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{3/2, 3/2}, {7/2, 7/2}, {5, 5}} -> -1, {{3/2, 3/2}, {5, 2}, {0, 0}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {0, 3}} -> 0, {{3/2, 3/2}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {3/2, 7/2}} -> 0, {{3/2, 3/2}, {5, 2}, {2, 2}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {2, 5}} -> 0, {{3/2, 3/2}, {5, 2}, {3, 0}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {3, 3}} -> 0, {{3/2, 3/2}, {5, 2}, {7/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 4, 0], {{3/2, 3/2}, {5, 2}, {7/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{3/2, 3/2}, {5, 2}, {5, 2}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {5, 5}} -> 0, {{3/2, 3/2}, {5, 5}, {0, 0}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {0, 3}} -> 0, {{3/2, 3/2}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {3/2, 7/2}} -> 0, {{3/2, 3/2}, {5, 5}, {2, 2}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {2, 5}} -> 0, {{3/2, 3/2}, {5, 5}, {3, 0}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {3, 3}} -> 0, {{3/2, 3/2}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {7/2, 7/2}} -> -1, {{3/2, 3/2}, {5, 5}, {5, 2}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {5, 5}} -> 0, {{3/2, 7/2}, {0, 0}, {0, 0}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {0, 3}} -> 0, {{3/2, 7/2}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {3/2, 7/2}} -> 1, {{3/2, 7/2}, {0, 0}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {2, 5}} -> 0, {{3/2, 7/2}, {0, 0}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {3, 3}} -> 0, {{3/2, 7/2}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {7/2, 7/2}} -> 0, {{3/2, 7/2}, {0, 0}, {5, 2}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {5, 5}} -> 0, {{3/2, 7/2}, {0, 3}, {0, 0}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {0, 3}} -> 0, {{3/2, 7/2}, {0, 3}, {3/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{3/2, 7/2}, {0, 3}, {3/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{3/2, 7/2}, {0, 3}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {2, 5}} -> 0, {{3/2, 7/2}, {0, 3}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {3, 3}} -> 0, {{3/2, 7/2}, {0, 3}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {7/2, 7/2}} -> 0, {{3/2, 7/2}, {0, 3}, {5, 2}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {5, 5}} -> 0, {{3/2, 7/2}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {0, 3}} -> Root[-3 + 2*#1^4 & , 2, 0], 
   {{3/2, 7/2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3/2, 7/2}, {3/2, 3/2}, {2, 5}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{3/2, 7/2}, {3/2, 3/2}, {3, 0}} -> 0, {{3/2, 7/2}, {3/2, 3/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{3/2, 7/2}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {5, 2}} -> 0, {{3/2, 7/2}, {3/2, 3/2}, {5, 5}} -> 
    0, {{3/2, 7/2}, {3/2, 7/2}, {0, 0}} -> 1, 
   {{3/2, 7/2}, {3/2, 7/2}, {0, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{3/2, 7/2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 7/2}, {2, 2}} -> -Sqrt[3/2], 
   {{3/2, 7/2}, {3/2, 7/2}, {2, 5}} -> 0, {{3/2, 7/2}, {3/2, 7/2}, {3, 0}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3/2, 7/2}, {3/2, 7/2}, {3, 3}} -> 
    1/Sqrt[2], {{3/2, 7/2}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 7/2}, {5, 2}} -> 0, {{3/2, 7/2}, {3/2, 7/2}, {5, 5}} -> 
    0, {{3/2, 7/2}, {2, 2}, {0, 0}} -> 0, {{3/2, 7/2}, {2, 2}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {2, 2}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 7/2}, {2, 2}, {3/2, 7/2}} -> -Sqrt[3/2], 
   {{3/2, 7/2}, {2, 2}, {2, 2}} -> 0, {{3/2, 7/2}, {2, 2}, {2, 5}} -> 0, 
   {{3/2, 7/2}, {2, 2}, {3, 0}} -> 0, {{3/2, 7/2}, {2, 2}, {3, 3}} -> 0, 
   {{3/2, 7/2}, {2, 2}, {7/2, 3/2}} -> 1/Sqrt[2], 
   {{3/2, 7/2}, {2, 2}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 7/2}, {2, 2}, {5, 2}} -> 0, {{3/2, 7/2}, {2, 2}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {0, 0}} -> 0, {{3/2, 7/2}, {2, 5}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {3/2, 3/2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{3/2, 7/2}, {2, 5}, {3/2, 7/2}} -> 0, {{3/2, 7/2}, {2, 5}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {2, 5}} -> 0, {{3/2, 7/2}, {2, 5}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {3, 3}} -> 0, {{3/2, 7/2}, {2, 5}, {7/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3/2, 7/2}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {5, 2}} -> 0, {{3/2, 7/2}, {2, 5}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {0, 0}} -> 0, {{3/2, 7/2}, {3, 0}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {3/2, 3/2}} -> 0, {{3/2, 7/2}, {3, 0}, {3/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3/2, 7/2}, {3, 0}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {2, 5}} -> 0, {{3/2, 7/2}, {3, 0}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {3, 3}} -> 0, {{3/2, 7/2}, {3, 0}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {7/2, 7/2}} -> Root[-3 + 2*#1^4 & , 2, 0], 
   {{3/2, 7/2}, {3, 0}, {5, 2}} -> 0, {{3/2, 7/2}, {3, 0}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {3, 3}, {0, 0}} -> 0, {{3/2, 7/2}, {3, 3}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {3, 3}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 7/2}, {3, 3}, {3/2, 7/2}} -> 1/Sqrt[2], 
   {{3/2, 7/2}, {3, 3}, {2, 2}} -> 0, {{3/2, 7/2}, {3, 3}, {2, 5}} -> 0, 
   {{3/2, 7/2}, {3, 3}, {3, 0}} -> 0, {{3/2, 7/2}, {3, 3}, {3, 3}} -> 0, 
   {{3/2, 7/2}, {3, 3}, {7/2, 3/2}} -> -Sqrt[3/2], 
   {{3/2, 7/2}, {3, 3}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3/2, 7/2}, {3, 3}, {5, 2}} -> 0, {{3/2, 7/2}, {3, 3}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {0, 0}} -> 0, {{3/2, 7/2}, {7/2, 3/2}, {0, 3}} -> 
    0, {{3/2, 7/2}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {2, 2}} -> 1/Sqrt[2], 
   {{3/2, 7/2}, {7/2, 3/2}, {2, 5}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3/2, 7/2}, {7/2, 3/2}, {3, 0}} -> 0, {{3/2, 7/2}, {7/2, 3/2}, {3, 3}} -> 
    -Sqrt[3/2], {{3/2, 7/2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {5, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{3/2, 7/2}, {7/2, 3/2}, {5, 5}} -> -1, 
   {{3/2, 7/2}, {7/2, 7/2}, {0, 0}} -> 0, {{3/2, 7/2}, {7/2, 7/2}, {0, 3}} -> 
    0, {{3/2, 7/2}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3/2, 7/2}, {7/2, 7/2}, {2, 5}} -> 0, {{3/2, 7/2}, {7/2, 7/2}, {3, 0}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{3/2, 7/2}, {7/2, 7/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{3/2, 7/2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {5, 2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{3/2, 7/2}, {7/2, 7/2}, {5, 5}} -> 0, {{3/2, 7/2}, {5, 2}, {0, 0}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {0, 3}} -> 0, {{3/2, 7/2}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {3/2, 7/2}} -> 0, {{3/2, 7/2}, {5, 2}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {2, 5}} -> 0, {{3/2, 7/2}, {5, 2}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {3, 3}} -> 0, {{3/2, 7/2}, {5, 2}, {7/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{3/2, 7/2}, {5, 2}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 4, 0], {{3/2, 7/2}, {5, 2}, {5, 2}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {5, 5}} -> 0, {{3/2, 7/2}, {5, 5}, {0, 0}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {0, 3}} -> 0, {{3/2, 7/2}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {3/2, 7/2}} -> 0, {{3/2, 7/2}, {5, 5}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {2, 5}} -> 0, {{3/2, 7/2}, {5, 5}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {3, 3}} -> 0, {{3/2, 7/2}, {5, 5}, {7/2, 3/2}} -> -1, 
   {{3/2, 7/2}, {5, 5}, {7/2, 7/2}} -> 0, {{3/2, 7/2}, {5, 5}, {5, 2}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {5, 5}} -> 0, {{2, 2}, {0, 0}, {0, 0}} -> 0, 
   {{2, 2}, {0, 0}, {0, 3}} -> 0, {{2, 2}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{2, 2}, {0, 0}, {3/2, 7/2}} -> 0, {{2, 2}, {0, 0}, {2, 2}} -> 1, 
   {{2, 2}, {0, 0}, {2, 5}} -> 0, {{2, 2}, {0, 0}, {3, 0}} -> 0, 
   {{2, 2}, {0, 0}, {3, 3}} -> 0, {{2, 2}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{2, 2}, {0, 0}, {7/2, 7/2}} -> 0, {{2, 2}, {0, 0}, {5, 2}} -> 0, 
   {{2, 2}, {0, 0}, {5, 5}} -> 0, {{2, 2}, {0, 3}, {0, 0}} -> 0, 
   {{2, 2}, {0, 3}, {0, 3}} -> 0, {{2, 2}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{2, 2}, {0, 3}, {3/2, 7/2}} -> 0, {{2, 2}, {0, 3}, {2, 2}} -> 
    Root[-2 + #1^4 & , 3, 0], {{2, 2}, {0, 3}, {2, 5}} -> -I, 
   {{2, 2}, {0, 3}, {3, 0}} -> 0, {{2, 2}, {0, 3}, {3, 3}} -> 0, 
   {{2, 2}, {0, 3}, {7/2, 3/2}} -> 0, {{2, 2}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{2, 2}, {0, 3}, {5, 2}} -> 0, {{2, 2}, {0, 3}, {5, 5}} -> 0, 
   {{2, 2}, {3/2, 3/2}, {0, 0}} -> 0, {{2, 2}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{2, 2}, {3/2, 3/2}, {3/2, 3/2}} -> -Sqrt[3/2], 
   {{2, 2}, {3/2, 3/2}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{2, 2}, {3/2, 3/2}, {2, 2}} -> 0, {{2, 2}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{2, 2}, {3/2, 3/2}, {3, 0}} -> 0, {{2, 2}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{2, 2}, {3/2, 3/2}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{2, 2}, {3/2, 3/2}, {7/2, 7/2}} -> -(1/Sqrt[2]), 
   {{2, 2}, {3/2, 3/2}, {5, 2}} -> 0, {{2, 2}, {3/2, 3/2}, {5, 5}} -> 0, 
   {{2, 2}, {3/2, 7/2}, {0, 0}} -> 0, {{2, 2}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{2, 2}, {3/2, 7/2}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{2, 2}, {3/2, 7/2}, {3/2, 7/2}} -> -Sqrt[3/2], 
   {{2, 2}, {3/2, 7/2}, {2, 2}} -> 0, {{2, 2}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{2, 2}, {3/2, 7/2}, {3, 0}} -> 0, {{2, 2}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{2, 2}, {3/2, 7/2}, {7/2, 3/2}} -> 1/Sqrt[2], 
   {{2, 2}, {3/2, 7/2}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{2, 2}, {3/2, 7/2}, {5, 2}} -> 0, {{2, 2}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{2, 2}, {2, 2}, {0, 0}} -> 1, {{2, 2}, {2, 2}, {0, 3}} -> 
    Root[-2 + #1^4 & , 3, 0], {{2, 2}, {2, 2}, {3/2, 3/2}} -> 0, 
   {{2, 2}, {2, 2}, {3/2, 7/2}} -> 0, {{2, 2}, {2, 2}, {2, 2}} -> 0, 
   {{2, 2}, {2, 2}, {2, 5}} -> 0, {{2, 2}, {2, 2}, {3, 0}} -> 
    Root[-2 + #1^4 & , 4, 0], {{2, 2}, {2, 2}, {3, 3}} -> Sqrt[2], 
   {{2, 2}, {2, 2}, {7/2, 3/2}} -> 0, {{2, 2}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{2, 2}, {2, 2}, {5, 2}} -> 0, {{2, 2}, {2, 2}, {5, 5}} -> 0, 
   {{2, 2}, {2, 5}, {0, 0}} -> 0, {{2, 2}, {2, 5}, {0, 3}} -> I, 
   {{2, 2}, {2, 5}, {3/2, 3/2}} -> 0, {{2, 2}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{2, 2}, {2, 5}, {2, 2}} -> 0, {{2, 2}, {2, 5}, {2, 5}} -> 0, 
   {{2, 2}, {2, 5}, {3, 0}} -> 0, {{2, 2}, {2, 5}, {3, 3}} -> 
    Root[-2 + #1^4 & , 1, 0], {{2, 2}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{2, 2}, {2, 5}, {7/2, 7/2}} -> 0, {{2, 2}, {2, 5}, {5, 2}} -> 0, 
   {{2, 2}, {2, 5}, {5, 5}} -> 0, {{2, 2}, {3, 0}, {0, 0}} -> 0, 
   {{2, 2}, {3, 0}, {0, 3}} -> 0, {{2, 2}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{2, 2}, {3, 0}, {3/2, 7/2}} -> 0, {{2, 2}, {3, 0}, {2, 2}} -> 
    Root[-2 + #1^4 & , 4, 0], {{2, 2}, {3, 0}, {2, 5}} -> 0, 
   {{2, 2}, {3, 0}, {3, 0}} -> 0, {{2, 2}, {3, 0}, {3, 3}} -> 0, 
   {{2, 2}, {3, 0}, {7/2, 3/2}} -> 0, {{2, 2}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{2, 2}, {3, 0}, {5, 2}} -> -I, {{2, 2}, {3, 0}, {5, 5}} -> 0, 
   {{2, 2}, {3, 3}, {0, 0}} -> 0, {{2, 2}, {3, 3}, {0, 3}} -> 0, 
   {{2, 2}, {3, 3}, {3/2, 3/2}} -> 0, {{2, 2}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{2, 2}, {3, 3}, {2, 2}} -> Sqrt[2], {{2, 2}, {3, 3}, {2, 5}} -> 
    Root[-2 + #1^4 & , 2, 0], {{2, 2}, {3, 3}, {3, 0}} -> 0, 
   {{2, 2}, {3, 3}, {3, 3}} -> 0, {{2, 2}, {3, 3}, {7/2, 3/2}} -> 0, 
   {{2, 2}, {3, 3}, {7/2, 7/2}} -> 0, {{2, 2}, {3, 3}, {5, 2}} -> 
    Root[-2 + #1^4 & , 1, 0], {{2, 2}, {3, 3}, {5, 5}} -> 1, 
   {{2, 2}, {7/2, 3/2}, {0, 0}} -> 0, {{2, 2}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{2, 2}, {7/2, 3/2}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{2, 2}, {7/2, 3/2}, {3/2, 7/2}} -> 1/Sqrt[2], 
   {{2, 2}, {7/2, 3/2}, {2, 2}} -> 0, {{2, 2}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{2, 2}, {7/2, 3/2}, {3, 0}} -> 0, {{2, 2}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{2, 2}, {7/2, 3/2}, {7/2, 3/2}} -> -Sqrt[3/2], 
   {{2, 2}, {7/2, 3/2}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{2, 2}, {7/2, 3/2}, {5, 2}} -> 0, {{2, 2}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{2, 2}, {7/2, 7/2}, {0, 0}} -> 0, {{2, 2}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{2, 2}, {7/2, 7/2}, {3/2, 3/2}} -> -(1/Sqrt[2]), 
   {{2, 2}, {7/2, 7/2}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{2, 2}, {7/2, 7/2}, {2, 2}} -> 0, {{2, 2}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{2, 2}, {7/2, 7/2}, {3, 0}} -> 0, {{2, 2}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{2, 2}, {7/2, 7/2}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{2, 2}, {7/2, 7/2}, {7/2, 7/2}} -> -Sqrt[3/2], 
   {{2, 2}, {7/2, 7/2}, {5, 2}} -> 0, {{2, 2}, {7/2, 7/2}, {5, 5}} -> 0, 
   {{2, 2}, {5, 2}, {0, 0}} -> 0, {{2, 2}, {5, 2}, {0, 3}} -> 0, 
   {{2, 2}, {5, 2}, {3/2, 3/2}} -> 0, {{2, 2}, {5, 2}, {3/2, 7/2}} -> 0, 
   {{2, 2}, {5, 2}, {2, 2}} -> 0, {{2, 2}, {5, 2}, {2, 5}} -> 0, 
   {{2, 2}, {5, 2}, {3, 0}} -> I, {{2, 2}, {5, 2}, {3, 3}} -> 
    Root[-2 + #1^4 & , 2, 0], {{2, 2}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{2, 2}, {5, 2}, {7/2, 7/2}} -> 0, {{2, 2}, {5, 2}, {5, 2}} -> 0, 
   {{2, 2}, {5, 2}, {5, 5}} -> 0, {{2, 2}, {5, 5}, {0, 0}} -> 0, 
   {{2, 2}, {5, 5}, {0, 3}} -> 0, {{2, 2}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{2, 2}, {5, 5}, {3/2, 7/2}} -> 0, {{2, 2}, {5, 5}, {2, 2}} -> 0, 
   {{2, 2}, {5, 5}, {2, 5}} -> 0, {{2, 2}, {5, 5}, {3, 0}} -> 0, 
   {{2, 2}, {5, 5}, {3, 3}} -> 1, {{2, 2}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{2, 2}, {5, 5}, {7/2, 7/2}} -> 0, {{2, 2}, {5, 5}, {5, 2}} -> 0, 
   {{2, 2}, {5, 5}, {5, 5}} -> 0, {{2, 5}, {0, 0}, {0, 0}} -> 0, 
   {{2, 5}, {0, 0}, {0, 3}} -> 0, {{2, 5}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {0, 0}, {3/2, 7/2}} -> 0, {{2, 5}, {0, 0}, {2, 2}} -> 0, 
   {{2, 5}, {0, 0}, {2, 5}} -> 1, {{2, 5}, {0, 0}, {3, 0}} -> 0, 
   {{2, 5}, {0, 0}, {3, 3}} -> 0, {{2, 5}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {0, 0}, {7/2, 7/2}} -> 0, {{2, 5}, {0, 0}, {5, 2}} -> 0, 
   {{2, 5}, {0, 0}, {5, 5}} -> 0, {{2, 5}, {0, 3}, {0, 0}} -> 0, 
   {{2, 5}, {0, 3}, {0, 3}} -> 0, {{2, 5}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {0, 3}, {3/2, 7/2}} -> 0, {{2, 5}, {0, 3}, {2, 2}} -> I, 
   {{2, 5}, {0, 3}, {2, 5}} -> 0, {{2, 5}, {0, 3}, {3, 0}} -> 0, 
   {{2, 5}, {0, 3}, {3, 3}} -> 0, {{2, 5}, {0, 3}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {0, 3}, {7/2, 7/2}} -> 0, {{2, 5}, {0, 3}, {5, 2}} -> 0, 
   {{2, 5}, {0, 3}, {5, 5}} -> 0, {{2, 5}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {0, 3}} -> 0, {{2, 5}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {3/2, 7/2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{2, 5}, {3/2, 3/2}, {2, 2}} -> 0, {{2, 5}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {3, 0}} -> 0, {{2, 5}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {7/2, 3/2}} -> 0, {{2, 5}, {3/2, 3/2}, {7/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{2, 5}, {3/2, 3/2}, {5, 2}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {5, 5}} -> 0, {{2, 5}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {0, 3}} -> 0, {{2, 5}, {3/2, 7/2}, {3/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 4, 0], {{2, 5}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {2, 2}} -> 0, {{2, 5}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {3, 0}} -> 0, {{2, 5}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {7/2, 3/2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{2, 5}, {3/2, 7/2}, {7/2, 7/2}} -> 0, {{2, 5}, {3/2, 7/2}, {5, 2}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {5, 5}} -> 0, {{2, 5}, {2, 2}, {0, 0}} -> 0, 
   {{2, 5}, {2, 2}, {0, 3}} -> -I, {{2, 5}, {2, 2}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {2, 2}, {3/2, 7/2}} -> 0, {{2, 5}, {2, 2}, {2, 2}} -> 0, 
   {{2, 5}, {2, 2}, {2, 5}} -> 0, {{2, 5}, {2, 2}, {3, 0}} -> 0, 
   {{2, 5}, {2, 2}, {3, 3}} -> Root[-2 + #1^4 & , 2, 0], 
   {{2, 5}, {2, 2}, {7/2, 3/2}} -> 0, {{2, 5}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{2, 5}, {2, 2}, {5, 2}} -> 0, {{2, 5}, {2, 2}, {5, 5}} -> 0, 
   {{2, 5}, {2, 5}, {0, 0}} -> 1, {{2, 5}, {2, 5}, {0, 3}} -> 0, 
   {{2, 5}, {2, 5}, {3/2, 3/2}} -> 0, {{2, 5}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{2, 5}, {2, 5}, {2, 2}} -> 0, {{2, 5}, {2, 5}, {2, 5}} -> 0, 
   {{2, 5}, {2, 5}, {3, 0}} -> Root[-2 + #1^4 & , 4, 0], 
   {{2, 5}, {2, 5}, {3, 3}} -> 0, {{2, 5}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {2, 5}, {7/2, 7/2}} -> 0, {{2, 5}, {2, 5}, {5, 2}} -> 0, 
   {{2, 5}, {2, 5}, {5, 5}} -> 0, {{2, 5}, {3, 0}, {0, 0}} -> 0, 
   {{2, 5}, {3, 0}, {0, 3}} -> 0, {{2, 5}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {3, 0}, {3/2, 7/2}} -> 0, {{2, 5}, {3, 0}, {2, 2}} -> 0, 
   {{2, 5}, {3, 0}, {2, 5}} -> Root[-2 + #1^4 & , 4, 0], 
   {{2, 5}, {3, 0}, {3, 0}} -> 0, {{2, 5}, {3, 0}, {3, 3}} -> 0, 
   {{2, 5}, {3, 0}, {7/2, 3/2}} -> 0, {{2, 5}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{2, 5}, {3, 0}, {5, 2}} -> 0, {{2, 5}, {3, 0}, {5, 5}} -> I, 
   {{2, 5}, {3, 3}, {0, 0}} -> 0, {{2, 5}, {3, 3}, {0, 3}} -> 0, 
   {{2, 5}, {3, 3}, {3/2, 3/2}} -> 0, {{2, 5}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{2, 5}, {3, 3}, {2, 2}} -> Root[-2 + #1^4 & , 1, 0], 
   {{2, 5}, {3, 3}, {2, 5}} -> 0, {{2, 5}, {3, 3}, {3, 0}} -> 0, 
   {{2, 5}, {3, 3}, {3, 3}} -> 0, {{2, 5}, {3, 3}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {3, 3}, {7/2, 7/2}} -> 0, {{2, 5}, {3, 3}, {5, 2}} -> 1, 
   {{2, 5}, {3, 3}, {5, 5}} -> 0, {{2, 5}, {7/2, 3/2}, {0, 0}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {0, 3}} -> 0, {{2, 5}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {3/2, 7/2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{2, 5}, {7/2, 3/2}, {2, 2}} -> 0, {{2, 5}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {3, 0}} -> 0, {{2, 5}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {7/2, 3/2}} -> 0, {{2, 5}, {7/2, 3/2}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 4, 0], {{2, 5}, {7/2, 3/2}, {5, 2}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {5, 5}} -> 0, {{2, 5}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {0, 3}} -> 0, {{2, 5}, {7/2, 7/2}, {3/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 1, 0], {{2, 5}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {2, 2}} -> 0, {{2, 5}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {3, 0}} -> 0, {{2, 5}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {7/2, 3/2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{2, 5}, {7/2, 7/2}, {7/2, 7/2}} -> 0, {{2, 5}, {7/2, 7/2}, {5, 2}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {5, 5}} -> 0, {{2, 5}, {5, 2}, {0, 0}} -> 0, 
   {{2, 5}, {5, 2}, {0, 3}} -> 0, {{2, 5}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {5, 2}, {3/2, 7/2}} -> 0, {{2, 5}, {5, 2}, {2, 2}} -> 0, 
   {{2, 5}, {5, 2}, {2, 5}} -> 0, {{2, 5}, {5, 2}, {3, 0}} -> 0, 
   {{2, 5}, {5, 2}, {3, 3}} -> 1, {{2, 5}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {5, 2}, {7/2, 7/2}} -> 0, {{2, 5}, {5, 2}, {5, 2}} -> 0, 
   {{2, 5}, {5, 2}, {5, 5}} -> 0, {{2, 5}, {5, 5}, {0, 0}} -> 0, 
   {{2, 5}, {5, 5}, {0, 3}} -> 0, {{2, 5}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {5, 5}, {3/2, 7/2}} -> 0, {{2, 5}, {5, 5}, {2, 2}} -> 0, 
   {{2, 5}, {5, 5}, {2, 5}} -> 0, {{2, 5}, {5, 5}, {3, 0}} -> -I, 
   {{2, 5}, {5, 5}, {3, 3}} -> 0, {{2, 5}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {5, 5}, {7/2, 7/2}} -> 0, {{2, 5}, {5, 5}, {5, 2}} -> 0, 
   {{2, 5}, {5, 5}, {5, 5}} -> 0, {{3, 0}, {0, 0}, {0, 0}} -> 0, 
   {{3, 0}, {0, 0}, {0, 3}} -> 0, {{3, 0}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {0, 0}, {3/2, 7/2}} -> 0, {{3, 0}, {0, 0}, {2, 2}} -> 0, 
   {{3, 0}, {0, 0}, {2, 5}} -> 0, {{3, 0}, {0, 0}, {3, 0}} -> 1, 
   {{3, 0}, {0, 0}, {3, 3}} -> 0, {{3, 0}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {0, 0}, {7/2, 7/2}} -> 0, {{3, 0}, {0, 0}, {5, 2}} -> 0, 
   {{3, 0}, {0, 0}, {5, 5}} -> 0, {{3, 0}, {0, 3}, {0, 0}} -> 0, 
   {{3, 0}, {0, 3}, {0, 3}} -> 0, {{3, 0}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {0, 3}, {3/2, 7/2}} -> 0, {{3, 0}, {0, 3}, {2, 2}} -> 0, 
   {{3, 0}, {0, 3}, {2, 5}} -> 0, {{3, 0}, {0, 3}, {3, 0}} -> 0, 
   {{3, 0}, {0, 3}, {3, 3}} -> 1, {{3, 0}, {0, 3}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {0, 3}, {7/2, 7/2}} -> 0, {{3, 0}, {0, 3}, {5, 2}} -> 0, 
   {{3, 0}, {0, 3}, {5, 5}} -> 0, {{3, 0}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {0, 3}} -> 0, {{3, 0}, {3/2, 3/2}, {3/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 0}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {2, 2}} -> 0, {{3, 0}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {3, 0}} -> 0, {{3, 0}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {7/2, 3/2}} -> Root[-3 + 2*#1^4 & , 1, 0], 
   {{3, 0}, {3/2, 3/2}, {7/2, 7/2}} -> 0, {{3, 0}, {3/2, 3/2}, {5, 2}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {5, 5}} -> 0, {{3, 0}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {0, 3}} -> 0, {{3, 0}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {3/2, 7/2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 0}, {3/2, 7/2}, {2, 2}} -> 0, {{3, 0}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {3, 0}} -> 0, {{3, 0}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {7/2, 3/2}} -> 0, {{3, 0}, {3/2, 7/2}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{3, 0}, {3/2, 7/2}, {5, 2}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {5, 5}} -> 0, {{3, 0}, {2, 2}, {0, 0}} -> 0, 
   {{3, 0}, {2, 2}, {0, 3}} -> 0, {{3, 0}, {2, 2}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {2, 2}, {3/2, 7/2}} -> 0, {{3, 0}, {2, 2}, {2, 2}} -> 
    Root[-2 + #1^4 & , 4, 0], {{3, 0}, {2, 2}, {2, 5}} -> 0, 
   {{3, 0}, {2, 2}, {3, 0}} -> 0, {{3, 0}, {2, 2}, {3, 3}} -> 0, 
   {{3, 0}, {2, 2}, {7/2, 3/2}} -> 0, {{3, 0}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{3, 0}, {2, 2}, {5, 2}} -> I, {{3, 0}, {2, 2}, {5, 5}} -> 0, 
   {{3, 0}, {2, 5}, {0, 0}} -> 0, {{3, 0}, {2, 5}, {0, 3}} -> 0, 
   {{3, 0}, {2, 5}, {3/2, 3/2}} -> 0, {{3, 0}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{3, 0}, {2, 5}, {2, 2}} -> 0, {{3, 0}, {2, 5}, {2, 5}} -> 
    Root[-2 + #1^4 & , 4, 0], {{3, 0}, {2, 5}, {3, 0}} -> 0, 
   {{3, 0}, {2, 5}, {3, 3}} -> 0, {{3, 0}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {2, 5}, {7/2, 7/2}} -> 0, {{3, 0}, {2, 5}, {5, 2}} -> 0, 
   {{3, 0}, {2, 5}, {5, 5}} -> -I, {{3, 0}, {3, 0}, {0, 0}} -> 1, 
   {{3, 0}, {3, 0}, {0, 3}} -> 0, {{3, 0}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {3, 0}, {3/2, 7/2}} -> 0, {{3, 0}, {3, 0}, {2, 2}} -> 0, 
   {{3, 0}, {3, 0}, {2, 5}} -> 0, {{3, 0}, {3, 0}, {3, 0}} -> 
    Root[-2 + #1^4 & , 4, 0], {{3, 0}, {3, 0}, {3, 3}} -> 0, 
   {{3, 0}, {3, 0}, {7/2, 3/2}} -> 0, {{3, 0}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{3, 0}, {3, 0}, {5, 2}} -> 0, {{3, 0}, {3, 0}, {5, 5}} -> 0, 
   {{3, 0}, {3, 3}, {0, 0}} -> 0, {{3, 0}, {3, 3}, {0, 3}} -> 1, 
   {{3, 0}, {3, 3}, {3/2, 3/2}} -> 0, {{3, 0}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{3, 0}, {3, 3}, {2, 2}} -> 0, {{3, 0}, {3, 3}, {2, 5}} -> 0, 
   {{3, 0}, {3, 3}, {3, 0}} -> 0, {{3, 0}, {3, 3}, {3, 3}} -> 
    Root[-2 + #1^4 & , 4, 0], {{3, 0}, {3, 3}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {3, 3}, {7/2, 7/2}} -> 0, {{3, 0}, {3, 3}, {5, 2}} -> 0, 
   {{3, 0}, {3, 3}, {5, 5}} -> 0, {{3, 0}, {7/2, 3/2}, {0, 0}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {0, 3}} -> 0, {{3, 0}, {7/2, 3/2}, {3/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{3, 0}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {2, 2}} -> 0, {{3, 0}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {3, 0}} -> 0, {{3, 0}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {7/2, 3/2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{3, 0}, {7/2, 3/2}, {7/2, 7/2}} -> 0, {{3, 0}, {7/2, 3/2}, {5, 2}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {5, 5}} -> 0, {{3, 0}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {0, 3}} -> 0, {{3, 0}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {3/2, 7/2}} -> Root[-3 + 2*#1^4 & , 2, 0], 
   {{3, 0}, {7/2, 7/2}, {2, 2}} -> 0, {{3, 0}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {3, 0}} -> 0, {{3, 0}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {7/2, 3/2}} -> 0, {{3, 0}, {7/2, 7/2}, {7/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{3, 0}, {7/2, 7/2}, {5, 2}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {5, 5}} -> 0, {{3, 0}, {5, 2}, {0, 0}} -> 0, 
   {{3, 0}, {5, 2}, {0, 3}} -> 0, {{3, 0}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {5, 2}, {3/2, 7/2}} -> 0, {{3, 0}, {5, 2}, {2, 2}} -> -I, 
   {{3, 0}, {5, 2}, {2, 5}} -> 0, {{3, 0}, {5, 2}, {3, 0}} -> 0, 
   {{3, 0}, {5, 2}, {3, 3}} -> 0, {{3, 0}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {5, 2}, {7/2, 7/2}} -> 0, {{3, 0}, {5, 2}, {5, 2}} -> 0, 
   {{3, 0}, {5, 2}, {5, 5}} -> 0, {{3, 0}, {5, 5}, {0, 0}} -> 0, 
   {{3, 0}, {5, 5}, {0, 3}} -> 0, {{3, 0}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {5, 5}, {3/2, 7/2}} -> 0, {{3, 0}, {5, 5}, {2, 2}} -> 0, 
   {{3, 0}, {5, 5}, {2, 5}} -> I, {{3, 0}, {5, 5}, {3, 0}} -> 0, 
   {{3, 0}, {5, 5}, {3, 3}} -> 0, {{3, 0}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {5, 5}, {7/2, 7/2}} -> 0, {{3, 0}, {5, 5}, {5, 2}} -> 0, 
   {{3, 0}, {5, 5}, {5, 5}} -> 0, {{3, 3}, {0, 0}, {0, 0}} -> 0, 
   {{3, 3}, {0, 0}, {0, 3}} -> 0, {{3, 3}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {0, 0}, {3/2, 7/2}} -> 0, {{3, 3}, {0, 0}, {2, 2}} -> 0, 
   {{3, 3}, {0, 0}, {2, 5}} -> 0, {{3, 3}, {0, 0}, {3, 0}} -> 0, 
   {{3, 3}, {0, 0}, {3, 3}} -> 1, {{3, 3}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {0, 0}, {7/2, 7/2}} -> 0, {{3, 3}, {0, 0}, {5, 2}} -> 0, 
   {{3, 3}, {0, 0}, {5, 5}} -> 0, {{3, 3}, {0, 3}, {0, 0}} -> 0, 
   {{3, 3}, {0, 3}, {0, 3}} -> 0, {{3, 3}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {0, 3}, {3/2, 7/2}} -> 0, {{3, 3}, {0, 3}, {2, 2}} -> 0, 
   {{3, 3}, {0, 3}, {2, 5}} -> 0, {{3, 3}, {0, 3}, {3, 0}} -> 1, 
   {{3, 3}, {0, 3}, {3, 3}} -> Root[-2 + #1^4 & , 3, 0], 
   {{3, 3}, {0, 3}, {7/2, 3/2}} -> 0, {{3, 3}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{3, 3}, {0, 3}, {5, 2}} -> 0, {{3, 3}, {0, 3}, {5, 5}} -> 0, 
   {{3, 3}, {3/2, 3/2}, {0, 0}} -> 0, {{3, 3}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{3, 3}, {3/2, 3/2}, {3/2, 3/2}} -> 1/Sqrt[2], 
   {{3, 3}, {3/2, 3/2}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3, 3}, {3/2, 3/2}, {2, 2}} -> 0, {{3, 3}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{3, 3}, {3/2, 3/2}, {3, 0}} -> 0, {{3, 3}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{3, 3}, {3/2, 3/2}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3, 3}, {3/2, 3/2}, {7/2, 7/2}} -> Sqrt[3/2], 
   {{3, 3}, {3/2, 3/2}, {5, 2}} -> 0, {{3, 3}, {3/2, 3/2}, {5, 5}} -> 0, 
   {{3, 3}, {3/2, 7/2}, {0, 0}} -> 0, {{3, 3}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{3, 3}, {3/2, 7/2}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3, 3}, {3/2, 7/2}, {3/2, 7/2}} -> 1/Sqrt[2], 
   {{3, 3}, {3/2, 7/2}, {2, 2}} -> 0, {{3, 3}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{3, 3}, {3/2, 7/2}, {3, 0}} -> 0, {{3, 3}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{3, 3}, {3/2, 7/2}, {7/2, 3/2}} -> -Sqrt[3/2], 
   {{3, 3}, {3/2, 7/2}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3, 3}, {3/2, 7/2}, {5, 2}} -> 0, {{3, 3}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{3, 3}, {2, 2}, {0, 0}} -> 0, {{3, 3}, {2, 2}, {0, 3}} -> 0, 
   {{3, 3}, {2, 2}, {3/2, 3/2}} -> 0, {{3, 3}, {2, 2}, {3/2, 7/2}} -> 0, 
   {{3, 3}, {2, 2}, {2, 2}} -> Sqrt[2], {{3, 3}, {2, 2}, {2, 5}} -> 
    Root[-2 + #1^4 & , 1, 0], {{3, 3}, {2, 2}, {3, 0}} -> 0, 
   {{3, 3}, {2, 2}, {3, 3}} -> 0, {{3, 3}, {2, 2}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {2, 2}, {7/2, 7/2}} -> 0, {{3, 3}, {2, 2}, {5, 2}} -> 
    Root[-2 + #1^4 & , 2, 0], {{3, 3}, {2, 2}, {5, 5}} -> 1, 
   {{3, 3}, {2, 5}, {0, 0}} -> 0, {{3, 3}, {2, 5}, {0, 3}} -> 0, 
   {{3, 3}, {2, 5}, {3/2, 3/2}} -> 0, {{3, 3}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{3, 3}, {2, 5}, {2, 2}} -> Root[-2 + #1^4 & , 2, 0], 
   {{3, 3}, {2, 5}, {2, 5}} -> 0, {{3, 3}, {2, 5}, {3, 0}} -> 0, 
   {{3, 3}, {2, 5}, {3, 3}} -> 0, {{3, 3}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {2, 5}, {7/2, 7/2}} -> 0, {{3, 3}, {2, 5}, {5, 2}} -> 1, 
   {{3, 3}, {2, 5}, {5, 5}} -> 0, {{3, 3}, {3, 0}, {0, 0}} -> 0, 
   {{3, 3}, {3, 0}, {0, 3}} -> 1, {{3, 3}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {3, 0}, {3/2, 7/2}} -> 0, {{3, 3}, {3, 0}, {2, 2}} -> 0, 
   {{3, 3}, {3, 0}, {2, 5}} -> 0, {{3, 3}, {3, 0}, {3, 0}} -> 0, 
   {{3, 3}, {3, 0}, {3, 3}} -> Root[-2 + #1^4 & , 4, 0], 
   {{3, 3}, {3, 0}, {7/2, 3/2}} -> 0, {{3, 3}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{3, 3}, {3, 0}, {5, 2}} -> 0, {{3, 3}, {3, 0}, {5, 5}} -> 0, 
   {{3, 3}, {3, 3}, {0, 0}} -> 1, {{3, 3}, {3, 3}, {0, 3}} -> 
    Root[-2 + #1^4 & , 3, 0], {{3, 3}, {3, 3}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {3, 3}, {3/2, 7/2}} -> 0, {{3, 3}, {3, 3}, {2, 2}} -> 0, 
   {{3, 3}, {3, 3}, {2, 5}} -> 0, {{3, 3}, {3, 3}, {3, 0}} -> 
    Root[-2 + #1^4 & , 4, 0], {{3, 3}, {3, 3}, {3, 3}} -> Sqrt[2], 
   {{3, 3}, {3, 3}, {7/2, 3/2}} -> 0, {{3, 3}, {3, 3}, {7/2, 7/2}} -> 0, 
   {{3, 3}, {3, 3}, {5, 2}} -> 0, {{3, 3}, {3, 3}, {5, 5}} -> 0, 
   {{3, 3}, {7/2, 3/2}, {0, 0}} -> 0, {{3, 3}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{3, 3}, {7/2, 3/2}, {3/2, 3/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3, 3}, {7/2, 3/2}, {3/2, 7/2}} -> -Sqrt[3/2], 
   {{3, 3}, {7/2, 3/2}, {2, 2}} -> 0, {{3, 3}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{3, 3}, {7/2, 3/2}, {3, 0}} -> 0, {{3, 3}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{3, 3}, {7/2, 3/2}, {7/2, 3/2}} -> 1/Sqrt[2], 
   {{3, 3}, {7/2, 3/2}, {7/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3, 3}, {7/2, 3/2}, {5, 2}} -> 0, {{3, 3}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{3, 3}, {7/2, 7/2}, {0, 0}} -> 0, {{3, 3}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{3, 3}, {7/2, 7/2}, {3/2, 3/2}} -> Sqrt[3/2], 
   {{3, 3}, {7/2, 7/2}, {3/2, 7/2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{3, 3}, {7/2, 7/2}, {2, 2}} -> 0, {{3, 3}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{3, 3}, {7/2, 7/2}, {3, 0}} -> 0, {{3, 3}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{3, 3}, {7/2, 7/2}, {7/2, 3/2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{3, 3}, {7/2, 7/2}, {7/2, 7/2}} -> 1/Sqrt[2], 
   {{3, 3}, {7/2, 7/2}, {5, 2}} -> 0, {{3, 3}, {7/2, 7/2}, {5, 5}} -> 0, 
   {{3, 3}, {5, 2}, {0, 0}} -> 0, {{3, 3}, {5, 2}, {0, 3}} -> 0, 
   {{3, 3}, {5, 2}, {3/2, 3/2}} -> 0, {{3, 3}, {5, 2}, {3/2, 7/2}} -> 0, 
   {{3, 3}, {5, 2}, {2, 2}} -> Root[-2 + #1^4 & , 1, 0], 
   {{3, 3}, {5, 2}, {2, 5}} -> 1, {{3, 3}, {5, 2}, {3, 0}} -> 0, 
   {{3, 3}, {5, 2}, {3, 3}} -> 0, {{3, 3}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {5, 2}, {7/2, 7/2}} -> 0, {{3, 3}, {5, 2}, {5, 2}} -> 0, 
   {{3, 3}, {5, 2}, {5, 5}} -> 0, {{3, 3}, {5, 5}, {0, 0}} -> 0, 
   {{3, 3}, {5, 5}, {0, 3}} -> 0, {{3, 3}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {5, 5}, {3/2, 7/2}} -> 0, {{3, 3}, {5, 5}, {2, 2}} -> 1, 
   {{3, 3}, {5, 5}, {2, 5}} -> 0, {{3, 3}, {5, 5}, {3, 0}} -> 0, 
   {{3, 3}, {5, 5}, {3, 3}} -> 0, {{3, 3}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {5, 5}, {7/2, 7/2}} -> 0, {{3, 3}, {5, 5}, {5, 2}} -> 0, 
   {{3, 3}, {5, 5}, {5, 5}} -> 0, {{7/2, 3/2}, {0, 0}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {0, 3}} -> 0, {{7/2, 3/2}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {3/2, 7/2}} -> 0, {{7/2, 3/2}, {0, 0}, {2, 2}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {2, 5}} -> 0, {{7/2, 3/2}, {0, 0}, {3, 0}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {3, 3}} -> 0, {{7/2, 3/2}, {0, 0}, {7/2, 3/2}} -> 1, 
   {{7/2, 3/2}, {0, 0}, {7/2, 7/2}} -> 0, {{7/2, 3/2}, {0, 0}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {5, 5}} -> 0, {{7/2, 3/2}, {0, 3}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {0, 3}} -> 0, {{7/2, 3/2}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {3/2, 7/2}} -> 0, {{7/2, 3/2}, {0, 3}, {2, 2}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {2, 5}} -> 0, {{7/2, 3/2}, {0, 3}, {3, 0}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {3, 3}} -> 0, {{7/2, 3/2}, {0, 3}, {7/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 3, 0], {{7/2, 3/2}, {0, 3}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{7/2, 3/2}, {0, 3}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {5, 5}} -> 0, {{7/2, 3/2}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{7/2, 3/2}, {3/2, 3/2}, {2, 5}} -> 0, {{7/2, 3/2}, {3/2, 3/2}, {3, 0}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{7/2, 3/2}, {3/2, 3/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 3/2}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {5, 2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{7/2, 3/2}, {3/2, 3/2}, {5, 5}} -> 0, {{7/2, 3/2}, {3/2, 7/2}, {0, 0}} -> 
    0, {{7/2, 3/2}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {2, 2}} -> 1/Sqrt[2], 
   {{7/2, 3/2}, {3/2, 7/2}, {2, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7/2, 3/2}, {3/2, 7/2}, {3, 0}} -> 0, {{7/2, 3/2}, {3/2, 7/2}, {3, 3}} -> 
    -Sqrt[3/2], {{7/2, 3/2}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {5, 2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7/2, 3/2}, {3/2, 7/2}, {5, 5}} -> -1, {{7/2, 3/2}, {2, 2}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {2, 2}, {0, 3}} -> 0, {{7/2, 3/2}, {2, 2}, {3/2, 3/2}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 3/2}, {2, 2}, {3/2, 7/2}} -> 
    1/Sqrt[2], {{7/2, 3/2}, {2, 2}, {2, 2}} -> 0, 
   {{7/2, 3/2}, {2, 2}, {2, 5}} -> 0, {{7/2, 3/2}, {2, 2}, {3, 0}} -> 0, 
   {{7/2, 3/2}, {2, 2}, {3, 3}} -> 0, {{7/2, 3/2}, {2, 2}, {7/2, 3/2}} -> 
    -Sqrt[3/2], {{7/2, 3/2}, {2, 2}, {7/2, 7/2}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 3/2}, {2, 2}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {2, 2}, {5, 5}} -> 0, {{7/2, 3/2}, {2, 5}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {0, 3}} -> 0, {{7/2, 3/2}, {2, 5}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {3/2, 7/2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7/2, 3/2}, {2, 5}, {2, 2}} -> 0, {{7/2, 3/2}, {2, 5}, {2, 5}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {3, 0}} -> 0, {{7/2, 3/2}, {2, 5}, {3, 3}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {7/2, 3/2}} -> 0, {{7/2, 3/2}, {2, 5}, {7/2, 7/2}} -> 
    Root[-3 + 2*#1^4 & , 4, 0], {{7/2, 3/2}, {2, 5}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {5, 5}} -> 0, {{7/2, 3/2}, {3, 0}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {0, 3}} -> 0, {{7/2, 3/2}, {3, 0}, {3/2, 3/2}} -> 
    Root[-3 + 2*#1^4 & , 1, 0], {{7/2, 3/2}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {2, 2}} -> 0, {{7/2, 3/2}, {3, 0}, {2, 5}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {3, 0}} -> 0, {{7/2, 3/2}, {3, 0}, {3, 3}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {7/2, 3/2}} -> Root[-1 + 2*#1^4 & , 4, 0], 
   {{7/2, 3/2}, {3, 0}, {7/2, 7/2}} -> 0, {{7/2, 3/2}, {3, 0}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {5, 5}} -> 0, {{7/2, 3/2}, {3, 3}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {3, 3}, {0, 3}} -> 0, {{7/2, 3/2}, {3, 3}, {3/2, 3/2}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 3/2}, {3, 3}, {3/2, 7/2}} -> 
    -Sqrt[3/2], {{7/2, 3/2}, {3, 3}, {2, 2}} -> 0, 
   {{7/2, 3/2}, {3, 3}, {2, 5}} -> 0, {{7/2, 3/2}, {3, 3}, {3, 0}} -> 0, 
   {{7/2, 3/2}, {3, 3}, {3, 3}} -> 0, {{7/2, 3/2}, {3, 3}, {7/2, 3/2}} -> 
    1/Sqrt[2], {{7/2, 3/2}, {3, 3}, {7/2, 7/2}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 3/2}, {3, 3}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {3, 3}, {5, 5}} -> 0, {{7/2, 3/2}, {7/2, 3/2}, {0, 0}} -> 1, 
   {{7/2, 3/2}, {7/2, 3/2}, {0, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7/2, 3/2}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 3/2}, {2, 2}} -> -Sqrt[3/2], 
   {{7/2, 3/2}, {7/2, 3/2}, {2, 5}} -> 0, {{7/2, 3/2}, {7/2, 3/2}, {3, 0}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7/2, 3/2}, {7/2, 3/2}, {3, 3}} -> 
    1/Sqrt[2], {{7/2, 3/2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 3/2}, {5, 2}} -> 0, {{7/2, 3/2}, {7/2, 3/2}, {5, 5}} -> 
    0, {{7/2, 3/2}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {0, 3}} -> Root[-3 + 2*#1^4 & , 1, 0], 
   {{7/2, 3/2}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{7/2, 3/2}, {7/2, 7/2}, {2, 5}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{7/2, 3/2}, {7/2, 7/2}, {3, 0}} -> 0, {{7/2, 3/2}, {7/2, 7/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 3/2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {5, 2}} -> 0, {{7/2, 3/2}, {7/2, 7/2}, {5, 5}} -> 
    0, {{7/2, 3/2}, {5, 2}, {0, 0}} -> 0, {{7/2, 3/2}, {5, 2}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {5, 2}, {3/2, 3/2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{7/2, 3/2}, {5, 2}, {3/2, 7/2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7/2, 3/2}, {5, 2}, {2, 2}} -> 0, {{7/2, 3/2}, {5, 2}, {2, 5}} -> 0, 
   {{7/2, 3/2}, {5, 2}, {3, 0}} -> 0, {{7/2, 3/2}, {5, 2}, {3, 3}} -> 0, 
   {{7/2, 3/2}, {5, 2}, {7/2, 3/2}} -> 0, {{7/2, 3/2}, {5, 2}, {7/2, 7/2}} -> 
    0, {{7/2, 3/2}, {5, 2}, {5, 2}} -> 0, {{7/2, 3/2}, {5, 2}, {5, 5}} -> 0, 
   {{7/2, 3/2}, {5, 5}, {0, 0}} -> 0, {{7/2, 3/2}, {5, 5}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {5, 5}, {3/2, 3/2}} -> 0, {{7/2, 3/2}, {5, 5}, {3/2, 7/2}} -> 
    -1, {{7/2, 3/2}, {5, 5}, {2, 2}} -> 0, {{7/2, 3/2}, {5, 5}, {2, 5}} -> 0, 
   {{7/2, 3/2}, {5, 5}, {3, 0}} -> 0, {{7/2, 3/2}, {5, 5}, {3, 3}} -> 0, 
   {{7/2, 3/2}, {5, 5}, {7/2, 3/2}} -> 0, {{7/2, 3/2}, {5, 5}, {7/2, 7/2}} -> 
    0, {{7/2, 3/2}, {5, 5}, {5, 2}} -> 0, {{7/2, 3/2}, {5, 5}, {5, 5}} -> 0, 
   {{7/2, 7/2}, {0, 0}, {0, 0}} -> 0, {{7/2, 7/2}, {0, 0}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {0, 0}, {3/2, 3/2}} -> 0, {{7/2, 7/2}, {0, 0}, {3/2, 7/2}} -> 
    0, {{7/2, 7/2}, {0, 0}, {2, 2}} -> 0, {{7/2, 7/2}, {0, 0}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {0, 0}, {3, 0}} -> 0, {{7/2, 7/2}, {0, 0}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {0, 0}, {7/2, 3/2}} -> 0, {{7/2, 7/2}, {0, 0}, {7/2, 7/2}} -> 
    1, {{7/2, 7/2}, {0, 0}, {5, 2}} -> 0, {{7/2, 7/2}, {0, 0}, {5, 5}} -> 0, 
   {{7/2, 7/2}, {0, 3}, {0, 0}} -> 0, {{7/2, 7/2}, {0, 3}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {0, 3}, {3/2, 3/2}} -> 0, {{7/2, 7/2}, {0, 3}, {3/2, 7/2}} -> 
    0, {{7/2, 7/2}, {0, 3}, {2, 2}} -> 0, {{7/2, 7/2}, {0, 3}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {0, 3}, {3, 0}} -> 0, {{7/2, 7/2}, {0, 3}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {0, 3}, {7/2, 3/2}} -> Root[-3 + 2*#1^4 & , 1, 0], 
   {{7/2, 7/2}, {0, 3}, {7/2, 7/2}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7/2, 7/2}, {0, 3}, {5, 2}} -> 0, {{7/2, 7/2}, {0, 3}, {5, 5}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {0, 0}} -> 0, {{7/2, 7/2}, {3/2, 3/2}, {0, 3}} -> 
    0, {{7/2, 7/2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {2, 2}} -> -(1/Sqrt[2]), 
   {{7/2, 7/2}, {3/2, 3/2}, {2, 5}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7/2, 7/2}, {3/2, 3/2}, {3, 0}} -> 0, {{7/2, 7/2}, {3/2, 3/2}, {3, 3}} -> 
    Sqrt[3/2], {{7/2, 7/2}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {5, 2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{7/2, 7/2}, {3/2, 3/2}, {5, 5}} -> -1, 
   {{7/2, 7/2}, {3/2, 7/2}, {0, 0}} -> 0, {{7/2, 7/2}, {3/2, 7/2}, {0, 3}} -> 
    0, {{7/2, 7/2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 3, 0], 
   {{7/2, 7/2}, {3/2, 7/2}, {2, 5}} -> 0, {{7/2, 7/2}, {3/2, 7/2}, {3, 0}} -> 
    Root[-3 + 2*#1^4 & , 2, 0], {{7/2, 7/2}, {3/2, 7/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 7/2}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {5, 2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{7/2, 7/2}, {3/2, 7/2}, {5, 5}} -> 0, {{7/2, 7/2}, {2, 2}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {2, 2}, {0, 3}} -> 0, {{7/2, 7/2}, {2, 2}, {3/2, 3/2}} -> 
    -(1/Sqrt[2]), {{7/2, 7/2}, {2, 2}, {3/2, 7/2}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 7/2}, {2, 2}, {2, 2}} -> 0, 
   {{7/2, 7/2}, {2, 2}, {2, 5}} -> 0, {{7/2, 7/2}, {2, 2}, {3, 0}} -> 0, 
   {{7/2, 7/2}, {2, 2}, {3, 3}} -> 0, {{7/2, 7/2}, {2, 2}, {7/2, 3/2}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 7/2}, {2, 2}, {7/2, 7/2}} -> 
    -Sqrt[3/2], {{7/2, 7/2}, {2, 2}, {5, 2}} -> 0, 
   {{7/2, 7/2}, {2, 2}, {5, 5}} -> 0, {{7/2, 7/2}, {2, 5}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {0, 3}} -> 0, {{7/2, 7/2}, {2, 5}, {3/2, 3/2}} -> 
    Root[-1 + 2*#1^4 & , 2, 0], {{7/2, 7/2}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {2, 2}} -> 0, {{7/2, 7/2}, {2, 5}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {3, 0}} -> 0, {{7/2, 7/2}, {2, 5}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {7/2, 3/2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{7/2, 7/2}, {2, 5}, {7/2, 7/2}} -> 0, {{7/2, 7/2}, {2, 5}, {5, 2}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {5, 5}} -> 0, {{7/2, 7/2}, {3, 0}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {0, 3}} -> 0, {{7/2, 7/2}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {3/2, 7/2}} -> Root[-3 + 2*#1^4 & , 1, 0], 
   {{7/2, 7/2}, {3, 0}, {2, 2}} -> 0, {{7/2, 7/2}, {3, 0}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {3, 0}} -> 0, {{7/2, 7/2}, {3, 0}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {7/2, 3/2}} -> 0, {{7/2, 7/2}, {3, 0}, {7/2, 7/2}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7/2, 7/2}, {3, 0}, {5, 2}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {5, 5}} -> 0, {{7/2, 7/2}, {3, 3}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {3, 3}, {0, 3}} -> 0, {{7/2, 7/2}, {3, 3}, {3/2, 3/2}} -> 
    Sqrt[3/2], {{7/2, 7/2}, {3, 3}, {3/2, 7/2}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 7/2}, {3, 3}, {2, 2}} -> 0, 
   {{7/2, 7/2}, {3, 3}, {2, 5}} -> 0, {{7/2, 7/2}, {3, 3}, {3, 0}} -> 0, 
   {{7/2, 7/2}, {3, 3}, {3, 3}} -> 0, {{7/2, 7/2}, {3, 3}, {7/2, 3/2}} -> 
    Root[-3 + 4*#1^4 & , 3, 0], {{7/2, 7/2}, {3, 3}, {7/2, 7/2}} -> 
    1/Sqrt[2], {{7/2, 7/2}, {3, 3}, {5, 2}} -> 0, 
   {{7/2, 7/2}, {3, 3}, {5, 5}} -> 0, {{7/2, 7/2}, {7/2, 3/2}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {0, 3}} -> Root[-3 + 2*#1^4 & , 2, 0], 
   {{7/2, 7/2}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {2, 2}} -> Root[-3 + 4*#1^4 & , 4, 0], 
   {{7/2, 7/2}, {7/2, 3/2}, {2, 5}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{7/2, 7/2}, {7/2, 3/2}, {3, 0}} -> 0, {{7/2, 7/2}, {7/2, 3/2}, {3, 3}} -> 
    Root[-3 + 4*#1^4 & , 4, 0], {{7/2, 7/2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {5, 2}} -> 0, {{7/2, 7/2}, {7/2, 3/2}, {5, 5}} -> 
    0, {{7/2, 7/2}, {7/2, 7/2}, {0, 0}} -> 1, 
   {{7/2, 7/2}, {7/2, 7/2}, {0, 3}} -> Root[-1 + 2*#1^4 & , 3, 0], 
   {{7/2, 7/2}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 7/2}, {2, 2}} -> -Sqrt[3/2], 
   {{7/2, 7/2}, {7/2, 7/2}, {2, 5}} -> 0, {{7/2, 7/2}, {7/2, 7/2}, {3, 0}} -> 
    Root[-1 + 2*#1^4 & , 4, 0], {{7/2, 7/2}, {7/2, 7/2}, {3, 3}} -> 
    1/Sqrt[2], {{7/2, 7/2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 7/2}, {5, 2}} -> 0, {{7/2, 7/2}, {7/2, 7/2}, {5, 5}} -> 
    0, {{7/2, 7/2}, {5, 2}, {0, 0}} -> 0, {{7/2, 7/2}, {5, 2}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {5, 2}, {3/2, 3/2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{7/2, 7/2}, {5, 2}, {3/2, 7/2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{7/2, 7/2}, {5, 2}, {2, 2}} -> 0, {{7/2, 7/2}, {5, 2}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {5, 2}, {3, 0}} -> 0, {{7/2, 7/2}, {5, 2}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {5, 2}, {7/2, 3/2}} -> 0, {{7/2, 7/2}, {5, 2}, {7/2, 7/2}} -> 
    0, {{7/2, 7/2}, {5, 2}, {5, 2}} -> 0, {{7/2, 7/2}, {5, 2}, {5, 5}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {0, 0}} -> 0, {{7/2, 7/2}, {5, 5}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {3/2, 3/2}} -> -1, 
   {{7/2, 7/2}, {5, 5}, {3/2, 7/2}} -> 0, {{7/2, 7/2}, {5, 5}, {2, 2}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {2, 5}} -> 0, {{7/2, 7/2}, {5, 5}, {3, 0}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {3, 3}} -> 0, {{7/2, 7/2}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {7/2, 7/2}} -> 0, {{7/2, 7/2}, {5, 5}, {5, 2}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {5, 5}} -> 0, {{5, 2}, {0, 0}, {0, 0}} -> 0, 
   {{5, 2}, {0, 0}, {0, 3}} -> 0, {{5, 2}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{5, 2}, {0, 0}, {3/2, 7/2}} -> 0, {{5, 2}, {0, 0}, {2, 2}} -> 0, 
   {{5, 2}, {0, 0}, {2, 5}} -> 0, {{5, 2}, {0, 0}, {3, 0}} -> 0, 
   {{5, 2}, {0, 0}, {3, 3}} -> 0, {{5, 2}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{5, 2}, {0, 0}, {7/2, 7/2}} -> 0, {{5, 2}, {0, 0}, {5, 2}} -> 1, 
   {{5, 2}, {0, 0}, {5, 5}} -> 0, {{5, 2}, {0, 3}, {0, 0}} -> 0, 
   {{5, 2}, {0, 3}, {0, 3}} -> 0, {{5, 2}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{5, 2}, {0, 3}, {3/2, 7/2}} -> 0, {{5, 2}, {0, 3}, {2, 2}} -> 0, 
   {{5, 2}, {0, 3}, {2, 5}} -> 0, {{5, 2}, {0, 3}, {3, 0}} -> 0, 
   {{5, 2}, {0, 3}, {3, 3}} -> 0, {{5, 2}, {0, 3}, {7/2, 3/2}} -> 0, 
   {{5, 2}, {0, 3}, {7/2, 7/2}} -> 0, {{5, 2}, {0, 3}, {5, 2}} -> 
    Root[-2 + #1^4 & , 3, 0], {{5, 2}, {0, 3}, {5, 5}} -> I, 
   {{5, 2}, {3/2, 3/2}, {0, 0}} -> 0, {{5, 2}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{5, 2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, {{5, 2}, {3/2, 3/2}, {3/2, 7/2}} -> 
    0, {{5, 2}, {3/2, 3/2}, {2, 2}} -> 0, {{5, 2}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{5, 2}, {3/2, 3/2}, {3, 0}} -> 0, {{5, 2}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{5, 2}, {3/2, 3/2}, {7/2, 3/2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{5, 2}, {3/2, 3/2}, {7/2, 7/2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 2}, {3/2, 3/2}, {5, 2}} -> 0, {{5, 2}, {3/2, 3/2}, {5, 5}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {0, 0}} -> 0, {{5, 2}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, {{5, 2}, {3/2, 7/2}, {3/2, 7/2}} -> 
    0, {{5, 2}, {3/2, 7/2}, {2, 2}} -> 0, {{5, 2}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {3, 0}} -> 0, {{5, 2}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {7/2, 3/2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 2}, {3/2, 7/2}, {7/2, 7/2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{5, 2}, {3/2, 7/2}, {5, 2}} -> 0, {{5, 2}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{5, 2}, {2, 2}, {0, 0}} -> 0, {{5, 2}, {2, 2}, {0, 3}} -> 0, 
   {{5, 2}, {2, 2}, {3/2, 3/2}} -> 0, {{5, 2}, {2, 2}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {2, 2}, {2, 2}} -> 0, {{5, 2}, {2, 2}, {2, 5}} -> 0, 
   {{5, 2}, {2, 2}, {3, 0}} -> -I, {{5, 2}, {2, 2}, {3, 3}} -> 
    Root[-2 + #1^4 & , 1, 0], {{5, 2}, {2, 2}, {7/2, 3/2}} -> 0, 
   {{5, 2}, {2, 2}, {7/2, 7/2}} -> 0, {{5, 2}, {2, 2}, {5, 2}} -> 0, 
   {{5, 2}, {2, 2}, {5, 5}} -> 0, {{5, 2}, {2, 5}, {0, 0}} -> 0, 
   {{5, 2}, {2, 5}, {0, 3}} -> 0, {{5, 2}, {2, 5}, {3/2, 3/2}} -> 0, 
   {{5, 2}, {2, 5}, {3/2, 7/2}} -> 0, {{5, 2}, {2, 5}, {2, 2}} -> 0, 
   {{5, 2}, {2, 5}, {2, 5}} -> 0, {{5, 2}, {2, 5}, {3, 0}} -> 0, 
   {{5, 2}, {2, 5}, {3, 3}} -> 1, {{5, 2}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{5, 2}, {2, 5}, {7/2, 7/2}} -> 0, {{5, 2}, {2, 5}, {5, 2}} -> 0, 
   {{5, 2}, {2, 5}, {5, 5}} -> 0, {{5, 2}, {3, 0}, {0, 0}} -> 0, 
   {{5, 2}, {3, 0}, {0, 3}} -> 0, {{5, 2}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{5, 2}, {3, 0}, {3/2, 7/2}} -> 0, {{5, 2}, {3, 0}, {2, 2}} -> I, 
   {{5, 2}, {3, 0}, {2, 5}} -> 0, {{5, 2}, {3, 0}, {3, 0}} -> 0, 
   {{5, 2}, {3, 0}, {3, 3}} -> 0, {{5, 2}, {3, 0}, {7/2, 3/2}} -> 0, 
   {{5, 2}, {3, 0}, {7/2, 7/2}} -> 0, {{5, 2}, {3, 0}, {5, 2}} -> 0, 
   {{5, 2}, {3, 0}, {5, 5}} -> 0, {{5, 2}, {3, 3}, {0, 0}} -> 0, 
   {{5, 2}, {3, 3}, {0, 3}} -> 0, {{5, 2}, {3, 3}, {3/2, 3/2}} -> 0, 
   {{5, 2}, {3, 3}, {3/2, 7/2}} -> 0, {{5, 2}, {3, 3}, {2, 2}} -> 
    Root[-2 + #1^4 & , 2, 0], {{5, 2}, {3, 3}, {2, 5}} -> 1, 
   {{5, 2}, {3, 3}, {3, 0}} -> 0, {{5, 2}, {3, 3}, {3, 3}} -> 0, 
   {{5, 2}, {3, 3}, {7/2, 3/2}} -> 0, {{5, 2}, {3, 3}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {3, 3}, {5, 2}} -> 0, {{5, 2}, {3, 3}, {5, 5}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {0, 0}} -> 0, {{5, 2}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {3/2, 3/2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{5, 2}, {7/2, 3/2}, {3/2, 7/2}} -> Root[-1 + 2*#1^4 & , 1, 0], 
   {{5, 2}, {7/2, 3/2}, {2, 2}} -> 0, {{5, 2}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {3, 0}} -> 0, {{5, 2}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, {{5, 2}, {7/2, 3/2}, {7/2, 7/2}} -> 
    0, {{5, 2}, {7/2, 3/2}, {5, 2}} -> 0, {{5, 2}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {0, 0}} -> 0, {{5, 2}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {3/2, 3/2}} -> Root[-1 + 2*#1^4 & , 2, 0], 
   {{5, 2}, {7/2, 7/2}, {3/2, 7/2}} -> Root[-3 + 2*#1^4 & , 4, 0], 
   {{5, 2}, {7/2, 7/2}, {2, 2}} -> 0, {{5, 2}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {3, 0}} -> 0, {{5, 2}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, {{5, 2}, {7/2, 7/2}, {7/2, 7/2}} -> 
    0, {{5, 2}, {7/2, 7/2}, {5, 2}} -> 0, {{5, 2}, {7/2, 7/2}, {5, 5}} -> 0, 
   {{5, 2}, {5, 2}, {0, 0}} -> 1, {{5, 2}, {5, 2}, {0, 3}} -> 
    Root[-2 + #1^4 & , 3, 0], {{5, 2}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{5, 2}, {5, 2}, {3/2, 7/2}} -> 0, {{5, 2}, {5, 2}, {2, 2}} -> 0, 
   {{5, 2}, {5, 2}, {2, 5}} -> 0, {{5, 2}, {5, 2}, {3, 0}} -> 0, 
   {{5, 2}, {5, 2}, {3, 3}} -> 0, {{5, 2}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{5, 2}, {5, 2}, {7/2, 7/2}} -> 0, {{5, 2}, {5, 2}, {5, 2}} -> 0, 
   {{5, 2}, {5, 2}, {5, 5}} -> 0, {{5, 2}, {5, 5}, {0, 0}} -> 0, 
   {{5, 2}, {5, 5}, {0, 3}} -> -I, {{5, 2}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{5, 2}, {5, 5}, {3/2, 7/2}} -> 0, {{5, 2}, {5, 5}, {2, 2}} -> 0, 
   {{5, 2}, {5, 5}, {2, 5}} -> 0, {{5, 2}, {5, 5}, {3, 0}} -> 0, 
   {{5, 2}, {5, 5}, {3, 3}} -> 0, {{5, 2}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{5, 2}, {5, 5}, {7/2, 7/2}} -> 0, {{5, 2}, {5, 5}, {5, 2}} -> 0, 
   {{5, 2}, {5, 5}, {5, 5}} -> 0, {{5, 5}, {0, 0}, {0, 0}} -> 0, 
   {{5, 5}, {0, 0}, {0, 3}} -> 0, {{5, 5}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{5, 5}, {0, 0}, {3/2, 7/2}} -> 0, {{5, 5}, {0, 0}, {2, 2}} -> 0, 
   {{5, 5}, {0, 0}, {2, 5}} -> 0, {{5, 5}, {0, 0}, {3, 0}} -> 0, 
   {{5, 5}, {0, 0}, {3, 3}} -> 0, {{5, 5}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{5, 5}, {0, 0}, {7/2, 7/2}} -> 0, {{5, 5}, {0, 0}, {5, 2}} -> 0, 
   {{5, 5}, {0, 0}, {5, 5}} -> 1, {{5, 5}, {0, 3}, {0, 0}} -> 0, 
   {{5, 5}, {0, 3}, {0, 3}} -> 0, {{5, 5}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{5, 5}, {0, 3}, {3/2, 7/2}} -> 0, {{5, 5}, {0, 3}, {2, 2}} -> 0, 
   {{5, 5}, {0, 3}, {2, 5}} -> 0, {{5, 5}, {0, 3}, {3, 0}} -> 0, 
   {{5, 5}, {0, 3}, {3, 3}} -> 0, {{5, 5}, {0, 3}, {7/2, 3/2}} -> 0, 
   {{5, 5}, {0, 3}, {7/2, 7/2}} -> 0, {{5, 5}, {0, 3}, {5, 2}} -> -I, 
   {{5, 5}, {0, 3}, {5, 5}} -> 0, {{5, 5}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {0, 3}} -> 0, {{5, 5}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {3/2, 7/2}} -> 0, {{5, 5}, {3/2, 3/2}, {2, 2}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {2, 5}} -> 0, {{5, 5}, {3/2, 3/2}, {3, 0}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {3, 3}} -> 0, {{5, 5}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {7/2, 7/2}} -> -1, {{5, 5}, {3/2, 3/2}, {5, 2}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {5, 5}} -> 0, {{5, 5}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{5, 5}, {3/2, 7/2}, {0, 3}} -> 0, {{5, 5}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{5, 5}, {3/2, 7/2}, {3/2, 7/2}} -> 0, {{5, 5}, {3/2, 7/2}, {2, 2}} -> 0, 
   {{5, 5}, {3/2, 7/2}, {2, 5}} -> 0, {{5, 5}, {3/2, 7/2}, {3, 0}} -> 0, 
   {{5, 5}, {3/2, 7/2}, {3, 3}} -> 0, {{5, 5}, {3/2, 7/2}, {7/2, 3/2}} -> -1, 
   {{5, 5}, {3/2, 7/2}, {7/2, 7/2}} -> 0, {{5, 5}, {3/2, 7/2}, {5, 2}} -> 0, 
   {{5, 5}, {3/2, 7/2}, {5, 5}} -> 0, {{5, 5}, {2, 2}, {0, 0}} -> 0, 
   {{5, 5}, {2, 2}, {0, 3}} -> 0, {{5, 5}, {2, 2}, {3/2, 3/2}} -> 0, 
   {{5, 5}, {2, 2}, {3/2, 7/2}} -> 0, {{5, 5}, {2, 2}, {2, 2}} -> 0, 
   {{5, 5}, {2, 2}, {2, 5}} -> 0, {{5, 5}, {2, 2}, {3, 0}} -> 0, 
   {{5, 5}, {2, 2}, {3, 3}} -> 1, {{5, 5}, {2, 2}, {7/2, 3/2}} -> 0, 
   {{5, 5}, {2, 2}, {7/2, 7/2}} -> 0, {{5, 5}, {2, 2}, {5, 2}} -> 0, 
   {{5, 5}, {2, 2}, {5, 5}} -> 0, {{5, 5}, {2, 5}, {0, 0}} -> 0, 
   {{5, 5}, {2, 5}, {0, 3}} -> 0, {{5, 5}, {2, 5}, {3/2, 3/2}} -> 0, 
   {{5, 5}, {2, 5}, {3/2, 7/2}} -> 0, {{5, 5}, {2, 5}, {2, 2}} -> 0, 
   {{5, 5}, {2, 5}, {2, 5}} -> 0, {{5, 5}, {2, 5}, {3, 0}} -> I, 
   {{5, 5}, {2, 5}, {3, 3}} -> 0, {{5, 5}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{5, 5}, {2, 5}, {7/2, 7/2}} -> 0, {{5, 5}, {2, 5}, {5, 2}} -> 0, 
   {{5, 5}, {2, 5}, {5, 5}} -> 0, {{5, 5}, {3, 0}, {0, 0}} -> 0, 
   {{5, 5}, {3, 0}, {0, 3}} -> 0, {{5, 5}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{5, 5}, {3, 0}, {3/2, 7/2}} -> 0, {{5, 5}, {3, 0}, {2, 2}} -> 0, 
   {{5, 5}, {3, 0}, {2, 5}} -> -I, {{5, 5}, {3, 0}, {3, 0}} -> 0, 
   {{5, 5}, {3, 0}, {3, 3}} -> 0, {{5, 5}, {3, 0}, {7/2, 3/2}} -> 0, 
   {{5, 5}, {3, 0}, {7/2, 7/2}} -> 0, {{5, 5}, {3, 0}, {5, 2}} -> 0, 
   {{5, 5}, {3, 0}, {5, 5}} -> 0, {{5, 5}, {3, 3}, {0, 0}} -> 0, 
   {{5, 5}, {3, 3}, {0, 3}} -> 0, {{5, 5}, {3, 3}, {3/2, 3/2}} -> 0, 
   {{5, 5}, {3, 3}, {3/2, 7/2}} -> 0, {{5, 5}, {3, 3}, {2, 2}} -> 1, 
   {{5, 5}, {3, 3}, {2, 5}} -> 0, {{5, 5}, {3, 3}, {3, 0}} -> 0, 
   {{5, 5}, {3, 3}, {3, 3}} -> 0, {{5, 5}, {3, 3}, {7/2, 3/2}} -> 0, 
   {{5, 5}, {3, 3}, {7/2, 7/2}} -> 0, {{5, 5}, {3, 3}, {5, 2}} -> 0, 
   {{5, 5}, {3, 3}, {5, 5}} -> 0, {{5, 5}, {7/2, 3/2}, {0, 0}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {0, 3}} -> 0, {{5, 5}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {3/2, 7/2}} -> -1, {{5, 5}, {7/2, 3/2}, {2, 2}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {2, 5}} -> 0, {{5, 5}, {7/2, 3/2}, {3, 0}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {3, 3}} -> 0, {{5, 5}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {7/2, 7/2}} -> 0, {{5, 5}, {7/2, 3/2}, {5, 2}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {5, 5}} -> 0, {{5, 5}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{5, 5}, {7/2, 7/2}, {0, 3}} -> 0, {{5, 5}, {7/2, 7/2}, {3/2, 3/2}} -> -1, 
   {{5, 5}, {7/2, 7/2}, {3/2, 7/2}} -> 0, {{5, 5}, {7/2, 7/2}, {2, 2}} -> 0, 
   {{5, 5}, {7/2, 7/2}, {2, 5}} -> 0, {{5, 5}, {7/2, 7/2}, {3, 0}} -> 0, 
   {{5, 5}, {7/2, 7/2}, {3, 3}} -> 0, {{5, 5}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{5, 5}, {7/2, 7/2}, {7/2, 7/2}} -> 0, {{5, 5}, {7/2, 7/2}, {5, 2}} -> 0, 
   {{5, 5}, {7/2, 7/2}, {5, 5}} -> 0, {{5, 5}, {5, 2}, {0, 0}} -> 0, 
   {{5, 5}, {5, 2}, {0, 3}} -> I, {{5, 5}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{5, 5}, {5, 2}, {3/2, 7/2}} -> 0, {{5, 5}, {5, 2}, {2, 2}} -> 0, 
   {{5, 5}, {5, 2}, {2, 5}} -> 0, {{5, 5}, {5, 2}, {3, 0}} -> 0, 
   {{5, 5}, {5, 2}, {3, 3}} -> 0, {{5, 5}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{5, 5}, {5, 2}, {7/2, 7/2}} -> 0, {{5, 5}, {5, 2}, {5, 2}} -> 0, 
   {{5, 5}, {5, 2}, {5, 5}} -> 0, {{5, 5}, {5, 5}, {0, 0}} -> 1, 
   {{5, 5}, {5, 5}, {0, 3}} -> 0, {{5, 5}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{5, 5}, {5, 5}, {3/2, 7/2}} -> 0, {{5, 5}, {5, 5}, {2, 2}} -> 0, 
   {{5, 5}, {5, 5}, {2, 5}} -> 0, {{5, 5}, {5, 5}, {3, 0}} -> 0, 
   {{5, 5}, {5, 5}, {3, 3}} -> 0, {{5, 5}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{5, 5}, {5, 5}, {7/2, 7/2}} -> 0, {{5, 5}, {5, 5}, {5, 2}} -> 0, 
   {{5, 5}, {5, 5}, {5, 5}} -> 0|>, "SourceOPEFile" -> 
  "external-input/E6_p1.json", "SourceOPESHA256" -> 
  "aabae6f1e43730ee53a1c2b65420748e11c23545dc58e131600ec429e234c063", 
 "Lift" -> "i->i, sqrt(2)->-sqrt(2), 3^(1/4)->i*3^(1/4)", 
 "Construction" -> "sigmahat_5(d(1)*alpha(1))/d(5), coherent logarithm \
phases; no target table input"|>


==> anc/galois/results/E7.json <==
{
  "model": "E7",
  "q": 18,
  "seed_p": 1,
  "target_p": [
    5,
    7
  ],
  "scope": "Finite reduced coefficient tensors; exact algebraic equality after one operator-sign gauge per target. No new crossing or uniqueness proof.",
  "generation": "Only p=1 rescaled coefficient certificate and ALL_P lifts; target values used only for comparison and gauge solving.",
  "source_files": {
    "reference/E_series_Galois_extension_calculation/phases/e7_phases.json": "60803160d369f350dc046a59fe159519197676f41d538f8d399c94fcbf5bab63",
    "reference/E_series_Galois_extension_calculation/e7/full_coefficients.json": "1379476011ac95b9fb24680c1f194fb64d2dc3b01886a503abd4b3bf3e7d80ee",
    "reference/E_series_Galois_extension_calculation/ALL_P.md": "71dcf820e94fd4bda8056ef9643fb73aabf28f79f24903da875ae0634efd68d4"
  },
  "phase_selection_digits": 160,
  "phase_validation": "Exact fourth-power identities in the cyclotomic field plus exact Wolfram RootReduce positivity of the phase-corrected prefactor and denominator radicand uniquely certify every generated fourth-root branch.",
  "direct_transport_exact_unique_checks": 278,
  "cases": {
    "1": {
      "representatives": [
        {
          "index": 1,
          "representative": [
            [
              1,
              4
            ],
            [
              1,
              4
            ],
            [
              1,
              4
            ]
          ],
          "source_p1_expression": "I^1*(2)^(1/4)",
          "generated_raw_expression": "I^1*(2)^(1/4)",
          "target_expression": "Root[-2 + #1^4 & , 4, 0]",
          "target_display_expression": "I*2^(1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 2,
          "representative": [
            [
              1,
              4
            ],
            [
              1,
              4
            ],
            [
              2,
              2
            ]
          ],
          "source_p1_expression": "I^2*(1)^(1/4)",
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "target_expression": "-1",
          "target_display_expression": "-1",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 3,
          "representative": [
            [
              1,
              4
            ],
            [
              2,
              2
            ],
            [
              2,
              2
            ]
          ],
          "source_p1_expression": "I^1*(1/2)^(1/4)",
          "generated_raw_expression": "I^1*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 4, 0]",
          "target_display_expression": "I/2^(1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 4,
          "representative": [
            [
              1,
              4
            ],
            [
              2,
              2
            ],
            [
              3,
              3
            ]
          ],
          "source_p1_expression": "I^3*(1/2)^(1/4)",
          "generated_raw_expression": "I^3*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 3, 0]",
          "target_display_expression": "(-I)/2^(1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 5,
          "representative": [
            [
              1,
              4
            ],
            [
              3,
              3
            ],
            [
              3,
              3
            ]
          ],
          "source_p1_expression": "I^3*(1/2)^(1/4)",
          "generated_raw_expression": "I^3*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 3, 0]",
          "target_display_expression": "(-I)/2^(1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 6,
          "representative": [
            [
              1,
              4
            ],
            [
              3,
              3
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^2*(1/4)^(1/4)",
          "generated_raw_expression": "I^2*(1/4)^(1/4)",
          "target_expression": "-(1/Sqrt[2])",
          "target_display_expression": "-(1/Sqrt[2])",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 7,
          "representative": [
            [
              1,
              4
            ],
            [
              3,
              3
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^1*(1/2)^(1/4)",
          "generated_raw_expression": "I^1*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 4, 0]",
          "target_display_expression": "I/2^(1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 8,
          "representative": [
            [
              1,
              4
            ],
            [
              4,
              1
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^2*(1)^(1/4)",
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "target_expression": "-1",
          "target_display_expression": "-1",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 9,
          "representative": [
            [
              1,
              4
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "0",
          "generated_raw_expression": "0",
          "target_expression": "0",
          "target_display_expression": "0",
          "target_over_generated_sign": null,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": true
        },
        {
          "index": 10,
          "representative": [
            [
              2,
              2
            ],
            [
              2,
              2
            ],
            [
              2,
              2
            ]
          ],
          "source_p1_expression": "I^0*(1)^(1/4)",
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "target_expression": "1",
          "target_display_expression": "1",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 11,
          "representative": [
            [
              2,
              2
            ],
            [
              2,
              2
            ],
            [
              3,
              3
            ]
          ],
          "source_p1_expression": "I^0*(1)^(1/4)",
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "target_expression": "1",
          "target_display_expression": "1",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 12,
          "representative": [
            [
              2,
              2
            ],
            [
              2,
              2
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^1*(1/2)^(1/4)",
          "generated_raw_expression": "I^1*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 4, 0]",
          "target_display_expression": "I/2^(1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 13,
          "representative": [
            [
              2,
              2
            ],
            [
              2,
              2
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^0*(1/4)^(1/4)",
          "generated_raw_expression": "I^0*(1/4)^(1/4)",
          "target_expression": "1/Sqrt[2]",
          "target_display_expression": "1/Sqrt[2]",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 14,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              3,
              3
            ]
          ],
          "source_p1_expression": "I^2*(1/16)^(1/4)",
          "generated_raw_expression": "I^2*(1/16)^(1/4)",
          "target_expression": "-1/2",
          "target_display_expression": "-1/2",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 15,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              3,
              5
            ]
          ],
          "source_p1_expression": "I^1*(9/16)^(1/4)",
          "generated_raw_expression": "I^1*(9/16)^(1/4)",
          "target_expression": "(I/2)*Sqrt[3]",
          "target_display_expression": "(I/2)*Sqrt[3]",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 16,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^3*(1/2)^(1/4)",
          "generated_raw_expression": "I^3*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 3, 0]",
          "target_display_expression": "(-I)/2^(1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 17,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^0*(1/4)^(1/4)",
          "generated_raw_expression": "I^0*(1/4)^(1/4)",
          "target_expression": "1/Sqrt[2]",
          "target_display_expression": "1/Sqrt[2]",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 18,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              5,
              3
            ]
          ],
          "source_p1_expression": "I^1*(9/16)^(1/4)",
          "generated_raw_expression": "I^1*(9/16)^(1/4)",
          "target_expression": "(I/2)*Sqrt[3]",
          "target_display_expression": "(I/2)*Sqrt[3]",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 19,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              5,
              5
            ]
          ],
          "source_p1_expression": "I^0*(1/16)^(1/4)",
          "generated_raw_expression": "I^0*(1/16)^(1/4)",
          "target_expression": "1/2",
          "target_display_expression": "1/2",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 20,
          "representative": [
            [
              2,
              2
            ],
            [
              4,
              1
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^2*(1)^(1/4)",
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "target_expression": "-1",
          "target_display_expression": "-1",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 21,
          "representative": [
            [
              2,
              2
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^0*(1)^(1/4)",
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "target_expression": "1",
          "target_display_expression": "1",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 22,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              3,
              3
            ]
          ],
          "source_p1_expression": "I^0*(1)^(1/4)",
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "target_expression": "1",
          "target_display_expression": "1",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 23,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              3,
              5
            ]
          ],
          "source_p1_expression": "0",
          "generated_raw_expression": "0",
          "target_expression": "0",
          "target_display_expression": "0",
          "target_over_generated_sign": null,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": true
        },
        {
          "index": 24,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^3*(1/2)^(1/4)",
          "generated_raw_expression": "I^3*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 3, 0]",
          "target_display_expression": "(-I)/2^(1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 25,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^0*(1/4)^(1/4)",
          "generated_raw_expression": "I^0*(1/4)^(1/4)",
          "target_expression": "1/Sqrt[2]",
          "target_display_expression": "1/Sqrt[2]",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 26,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              5,
              3
            ]
          ],
          "source_p1_expression": "0",
          "generated_raw_expression": "0",
          "target_expression": "0",
          "target_display_expression": "0",
          "target_over_generated_sign": null,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": true
        },
        {
          "index": 27,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              5,
              5
            ]
          ],
          "source_p1_expression": "I^2*(1)^(1/4)",
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "target_expression": "-1",
          "target_display_expression": "-1",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 28,
          "representative": [
            [
              3,
              3
            ],
            [
              4,
              1
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^1*(1/2)^(1/4)",
          "generated_raw_expression": "I^1*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 4, 0]",
          "target_display_expression": "I/2^(1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 29,
          "representative": [
            [
              3,
              3
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "0",
          "generated_raw_expression": "0",
          "target_expression": "0",
          "target_display_expression": "0",
          "target_over_generated_sign": null,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": true
        },
        {
          "index": 30,
          "representative": [
            [
              4,
              1
            ],
            [
              4,
              1
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^1*(2)^(1/4)",
          "generated_raw_expression": "I^1*(2)^(1/4)",
          "target_expression": "Root[-2 + #1^4 & , 4, 0]",
          "target_display_expression": "I*2^(1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 31,
          "representative": [
            [
              4,
              1
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "0",
          "generated_raw_expression": "0",
          "target_expression": "0",
          "target_display_expression": "0",
          "target_over_generated_sign": null,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": true
        },
        {
          "index": 32,
          "representative": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^0*(4)^(1/4)",
          "generated_raw_expression": "I^0*(4)^(1/4)",
          "target_expression": "Sqrt[2]",
          "target_display_expression": "Sqrt[2]",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        }
      ],
      "ordered_entries_compared_exactly": 4913,
      "nonzero_ordered_constraints": 1321,
      "zero_ordered_entries": 3592,
      "all_equal_after_operator_signs": true,
      "negative_fields": [],
      "gauge_equation": "target[A,B,C] = eta[A] eta[B] eta[C] generated[A,B,C]",
      "identity_sign": 1,
      "gf2_rank": 17,
      "free_variables": 0,
      "current_tensor_sha256": "44a82659fc4ad6a3eda6fdbf42dbf12fbd1cd829423d69a69b441088da3e191a"
    },
    "5": {
      "representatives": [
        {
          "index": 1,
          "representative": [
            [
              1,
              4
            ],
            [
              1,
              4
            ],
            [
              1,
              4
            ]
          ],
          "source_p1_expression": "I^1*(2)^(1/4)",
          "generated_raw_expression": "I^0*(2)^(1/4)",
          "target_expression": "Root[-2 + #1^4 & , 2, 0]",
          "target_display_expression": "2^(1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 2,
          "representative": [
            [
              1,
              4
            ],
            [
              1,
              4
            ],
            [
              2,
              2
            ]
          ],
          "source_p1_expression": "I^2*(1)^(1/4)",
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "target_expression": "-1",
          "target_display_expression": "-1",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 3,
          "representative": [
            [
              1,
              4
            ],
            [
              2,
              2
            ],
            [
              2,
              2
            ]
          ],
          "source_p1_expression": "I^1*(1/2)^(1/4)",
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 1, 0]",
          "target_display_expression": "-2^(-1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 4,
          "representative": [
            [
              1,
              4
            ],
            [
              2,
              2
            ],
            [
              3,
              3
            ]
          ],
          "source_p1_expression": "I^3*(1/2)^(1/4)",
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "target_display_expression": "2^(-1/4)",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 5,
          "representative": [
            [
              1,
              4
            ],
            [
              3,
              3
            ],
            [
              3,
              3
            ]
          ],
          "source_p1_expression": "I^3*(1/2)^(1/4)",
          "generated_raw_expression": "I^0*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "target_display_expression": "2^(-1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 6,
          "representative": [
            [
              1,
              4
            ],
            [
              3,
              3
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^2*(1/4)^(1/4)",
          "generated_raw_expression": "I^0*(1/4)^(1/4)",
          "target_expression": "1/Sqrt[2]",
          "target_display_expression": "1/Sqrt[2]",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 7,
          "representative": [
            [
              1,
              4
            ],
            [
              3,
              3
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^1*(1/2)^(1/4)",
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "target_display_expression": "2^(-1/4)",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 8,
          "representative": [
            [
              1,
              4
            ],
            [
              4,
              1
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^2*(1)^(1/4)",
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "target_expression": "1",
          "target_display_expression": "1",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 9,
          "representative": [
            [
              1,
              4
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "0",
          "generated_raw_expression": "0",
          "target_expression": "0",
          "target_display_expression": "0",
          "target_over_generated_sign": null,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": true
        },
        {
          "index": 10,
          "representative": [
            [
              2,
              2
            ],
            [
              2,
              2
            ],
            [
              2,
              2
            ]
          ],
          "source_p1_expression": "I^0*(1)^(1/4)",
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "target_expression": "1",
          "target_display_expression": "1",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 11,
          "representative": [
            [
              2,
              2
            ],
            [
              2,
              2
            ],
            [
              3,
              3
            ]
          ],
          "source_p1_expression": "I^0*(1)^(1/4)",
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "target_expression": "1",
          "target_display_expression": "1",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 12,
          "representative": [
            [
              2,
              2
            ],
            [
              2,
              2
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^1*(1/2)^(1/4)",
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 1, 0]",
          "target_display_expression": "-2^(-1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 13,
          "representative": [
            [
              2,
              2
            ],
            [
              2,
              2
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^0*(1/4)^(1/4)",
          "generated_raw_expression": "I^2*(1/4)^(1/4)",
          "target_expression": "1/Sqrt[2]",
          "target_display_expression": "1/Sqrt[2]",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 14,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              3,
              3
            ]
          ],
          "source_p1_expression": "I^2*(1/16)^(1/4)",
          "generated_raw_expression": "I^0*(1/16)^(1/4)",
          "target_expression": "-1/2",
          "target_display_expression": "-1/2",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 15,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              3,
              5
            ]
          ],
          "source_p1_expression": "I^1*(9/16)^(1/4)",
          "generated_raw_expression": "I^0*(9/16)^(1/4)",
          "target_expression": "-1/2*Sqrt[3]",
          "target_display_expression": "-1/2*Sqrt[3]",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 16,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^3*(1/2)^(1/4)",
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "target_display_expression": "2^(-1/4)",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 17,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^0*(1/4)^(1/4)",
          "generated_raw_expression": "I^0*(1/4)^(1/4)",
          "target_expression": "1/Sqrt[2]",
          "target_display_expression": "1/Sqrt[2]",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 18,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              5,
              3
            ]
          ],
          "source_p1_expression": "I^1*(9/16)^(1/4)",
          "generated_raw_expression": "I^0*(9/16)^(1/4)",
          "target_expression": "-1/2*Sqrt[3]",
          "target_display_expression": "-1/2*Sqrt[3]",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 19,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              5,
              5
            ]
          ],
          "source_p1_expression": "I^0*(1/16)^(1/4)",
          "generated_raw_expression": "I^0*(1/16)^(1/4)",
          "target_expression": "1/2",
          "target_display_expression": "1/2",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 20,
          "representative": [
            [
              2,
              2
            ],
            [
              4,
              1
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^2*(1)^(1/4)",
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "target_expression": "-1",
          "target_display_expression": "-1",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 21,
          "representative": [
            [
              2,
              2
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^0*(1)^(1/4)",
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "target_expression": "1",
          "target_display_expression": "1",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 22,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              3,
              3
            ]
          ],
          "source_p1_expression": "I^0*(1)^(1/4)",
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "target_expression": "1",
          "target_display_expression": "1",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 23,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              3,
              5
            ]
          ],
          "source_p1_expression": "0",
          "generated_raw_expression": "0",
          "target_expression": "0",
          "target_display_expression": "0",
          "target_over_generated_sign": null,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": true
        },
        {
          "index": 24,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^3*(1/2)^(1/4)",
          "generated_raw_expression": "I^0*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "target_display_expression": "2^(-1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 25,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^0*(1/4)^(1/4)",
          "generated_raw_expression": "I^2*(1/4)^(1/4)",
          "target_expression": "1/Sqrt[2]",
          "target_display_expression": "1/Sqrt[2]",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 26,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              5,
              3
            ]
          ],
          "source_p1_expression": "0",
          "generated_raw_expression": "0",
          "target_expression": "0",
          "target_display_expression": "0",
          "target_over_generated_sign": null,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": true
        },
        {
          "index": 27,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              5,
              5
            ]
          ],
          "source_p1_expression": "I^2*(1)^(1/4)",
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "target_expression": "-1",
          "target_display_expression": "-1",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 28,
          "representative": [
            [
              3,
              3
            ],
            [
              4,
              1
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^1*(1/2)^(1/4)",
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "target_display_expression": "2^(-1/4)",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 29,
          "representative": [
            [
              3,
              3
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "0",
          "generated_raw_expression": "0",
          "target_expression": "0",
          "target_display_expression": "0",
          "target_over_generated_sign": null,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": true
        },
        {
          "index": 30,
          "representative": [
            [
              4,
              1
            ],
            [
              4,
              1
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^1*(2)^(1/4)",
          "generated_raw_expression": "I^0*(2)^(1/4)",
          "target_expression": "Root[-2 + #1^4 & , 2, 0]",
          "target_display_expression": "2^(1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 31,
          "representative": [
            [
              4,
              1
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "0",
          "generated_raw_expression": "0",
          "target_expression": "0",
          "target_display_expression": "0",
          "target_over_generated_sign": null,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": true
        },
        {
          "index": 32,
          "representative": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^0*(4)^(1/4)",
          "generated_raw_expression": "I^2*(4)^(1/4)",
          "target_expression": "Sqrt[2]",
          "target_display_expression": "Sqrt[2]",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        }
      ],
      "ordered_entries_compared_exactly": 4913,
      "nonzero_ordered_constraints": 1321,
      "zero_ordered_entries": 3592,
      "all_equal_after_operator_signs": true,
      "negative_fields": [
        [
          2,
          2
        ],
        [
          2,
          6
        ],
        [
          4,
          4
        ],
        [
          5,
          5
        ],
        [
          6,
          2
        ]
      ],
      "gauge_equation": "target[A,B,C] = eta[A] eta[B] eta[C] generated[A,B,C]",
      "identity_sign": 1,
      "gf2_rank": 17,
      "free_variables": 0,
      "current_tensor_sha256": "13dec9921f407222640c5a5e139babda4bb59f8333de7cd15252471980cd5292"
    },
    "7": {
      "representatives": [
        {
          "index": 1,
          "representative": [
            [
              1,
              4
            ],
            [
              1,
              4
            ],
            [
              1,
              4
            ]
          ],
          "source_p1_expression": "I^1*(2)^(1/4)",
          "generated_raw_expression": "I^0*(2)^(1/4)",
          "target_expression": "Root[-2 + #1^4 & , 2, 0]",
          "target_display_expression": "2^(1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 2,
          "representative": [
            [
              1,
              4
            ],
            [
              1,
              4
            ],
            [
              2,
              2
            ]
          ],
          "source_p1_expression": "I^2*(1)^(1/4)",
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "target_expression": "1",
          "target_display_expression": "1",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 3,
          "representative": [
            [
              1,
              4
            ],
            [
              2,
              2
            ],
            [
              2,
              2
            ]
          ],
          "source_p1_expression": "I^1*(1/2)^(1/4)",
          "generated_raw_expression": "I^0*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "target_display_expression": "2^(-1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 4,
          "representative": [
            [
              1,
              4
            ],
            [
              2,
              2
            ],
            [
              3,
              3
            ]
          ],
          "source_p1_expression": "I^3*(1/2)^(1/4)",
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "target_display_expression": "2^(-1/4)",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 5,
          "representative": [
            [
              1,
              4
            ],
            [
              3,
              3
            ],
            [
              3,
              3
            ]
          ],
          "source_p1_expression": "I^3*(1/2)^(1/4)",
          "generated_raw_expression": "I^0*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "target_display_expression": "2^(-1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 6,
          "representative": [
            [
              1,
              4
            ],
            [
              3,
              3
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^2*(1/4)^(1/4)",
          "generated_raw_expression": "I^0*(1/4)^(1/4)",
          "target_expression": "1/Sqrt[2]",
          "target_display_expression": "1/Sqrt[2]",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 7,
          "representative": [
            [
              1,
              4
            ],
            [
              3,
              3
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^1*(1/2)^(1/4)",
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 1, 0]",
          "target_display_expression": "-2^(-1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 8,
          "representative": [
            [
              1,
              4
            ],
            [
              4,
              1
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^2*(1)^(1/4)",
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "target_expression": "1",
          "target_display_expression": "1",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 9,
          "representative": [
            [
              1,
              4
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "0",
          "generated_raw_expression": "0",
          "target_expression": "0",
          "target_display_expression": "0",
          "target_over_generated_sign": null,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": true
        },
        {
          "index": 10,
          "representative": [
            [
              2,
              2
            ],
            [
              2,
              2
            ],
            [
              2,
              2
            ]
          ],
          "source_p1_expression": "I^0*(1)^(1/4)",
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "target_expression": "1",
          "target_display_expression": "1",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 11,
          "representative": [
            [
              2,
              2
            ],
            [
              2,
              2
            ],
            [
              3,
              3
            ]
          ],
          "source_p1_expression": "I^0*(1)^(1/4)",
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "target_expression": "1",
          "target_display_expression": "1",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 12,
          "representative": [
            [
              2,
              2
            ],
            [
              2,
              2
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^1*(1/2)^(1/4)",
          "generated_raw_expression": "I^0*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "target_display_expression": "2^(-1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 13,
          "representative": [
            [
              2,
              2
            ],
            [
              2,
              2
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^0*(1/4)^(1/4)",
          "generated_raw_expression": "I^0*(1/4)^(1/4)",
          "target_expression": "1/Sqrt[2]",
          "target_display_expression": "1/Sqrt[2]",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 14,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              3,
              3
            ]
          ],
          "source_p1_expression": "I^2*(1/16)^(1/4)",
          "generated_raw_expression": "I^0*(1/16)^(1/4)",
          "target_expression": "-1/2",
          "target_display_expression": "-1/2",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 15,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              3,
              5
            ]
          ],
          "source_p1_expression": "I^1*(9/16)^(1/4)",
          "generated_raw_expression": "I^2*(9/16)^(1/4)",
          "target_expression": "-1/2*Sqrt[3]",
          "target_display_expression": "-1/2*Sqrt[3]",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 16,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^3*(1/2)^(1/4)",
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "target_display_expression": "2^(-1/4)",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 17,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^0*(1/4)^(1/4)",
          "generated_raw_expression": "I^2*(1/4)^(1/4)",
          "target_expression": "1/Sqrt[2]",
          "target_display_expression": "1/Sqrt[2]",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 18,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              5,
              3
            ]
          ],
          "source_p1_expression": "I^1*(9/16)^(1/4)",
          "generated_raw_expression": "I^2*(9/16)^(1/4)",
          "target_expression": "-1/2*Sqrt[3]",
          "target_display_expression": "-1/2*Sqrt[3]",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 19,
          "representative": [
            [
              2,
              2
            ],
            [
              3,
              3
            ],
            [
              5,
              5
            ]
          ],
          "source_p1_expression": "I^0*(1/16)^(1/4)",
          "generated_raw_expression": "I^0*(1/16)^(1/4)",
          "target_expression": "-1/2",
          "target_display_expression": "-1/2",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 20,
          "representative": [
            [
              2,
              2
            ],
            [
              4,
              1
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^2*(1)^(1/4)",
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "target_expression": "1",
          "target_display_expression": "1",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 21,
          "representative": [
            [
              2,
              2
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^0*(1)^(1/4)",
          "generated_raw_expression": "I^2*(1)^(1/4)",
          "target_expression": "1",
          "target_display_expression": "1",
          "target_over_generated_sign": -1,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 22,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              3,
              3
            ]
          ],
          "source_p1_expression": "I^0*(1)^(1/4)",
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "target_expression": "1",
          "target_display_expression": "1",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 23,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              3,
              5
            ]
          ],
          "source_p1_expression": "0",
          "generated_raw_expression": "0",
          "target_expression": "0",
          "target_display_expression": "0",
          "target_over_generated_sign": null,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": true
        },
        {
          "index": 24,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^3*(1/2)^(1/4)",
          "generated_raw_expression": "I^0*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 2, 0]",
          "target_display_expression": "2^(-1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 25,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^0*(1/4)^(1/4)",
          "generated_raw_expression": "I^0*(1/4)^(1/4)",
          "target_expression": "1/Sqrt[2]",
          "target_display_expression": "1/Sqrt[2]",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 26,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              5,
              3
            ]
          ],
          "source_p1_expression": "0",
          "generated_raw_expression": "0",
          "target_expression": "0",
          "target_display_expression": "0",
          "target_over_generated_sign": null,
          "gauge_product": -1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": true
        },
        {
          "index": 27,
          "representative": [
            [
              3,
              3
            ],
            [
              3,
              3
            ],
            [
              5,
              5
            ]
          ],
          "source_p1_expression": "I^2*(1)^(1/4)",
          "generated_raw_expression": "I^0*(1)^(1/4)",
          "target_expression": "1",
          "target_display_expression": "1",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 28,
          "representative": [
            [
              3,
              3
            ],
            [
              4,
              1
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^1*(1/2)^(1/4)",
          "generated_raw_expression": "I^2*(1/2)^(1/4)",
          "target_expression": "Root[-1 + 2*#1^4 & , 1, 0]",
          "target_display_expression": "-2^(-1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 29,
          "representative": [
            [
              3,
              3
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "0",
          "generated_raw_expression": "0",
          "target_expression": "0",
          "target_display_expression": "0",
          "target_over_generated_sign": null,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": true
        },
        {
          "index": 30,
          "representative": [
            [
              4,
              1
            ],
            [
              4,
              1
            ],
            [
              4,
              1
            ]
          ],
          "source_p1_expression": "I^1*(2)^(1/4)",
          "generated_raw_expression": "I^0*(2)^(1/4)",
          "target_expression": "Root[-2 + #1^4 & , 2, 0]",
          "target_display_expression": "2^(1/4)",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        },
        {
          "index": 31,
          "representative": [
            [
              4,
              1
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "0",
          "generated_raw_expression": "0",
          "target_expression": "0",
          "target_display_expression": "0",
          "target_over_generated_sign": null,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": true
        },
        {
          "index": 32,
          "representative": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "source_p1_expression": "I^0*(4)^(1/4)",
          "generated_raw_expression": "I^0*(4)^(1/4)",
          "target_expression": "Sqrt[2]",
          "target_display_expression": "Sqrt[2]",
          "target_over_generated_sign": 1,
          "gauge_product": 1,
          "exact_equality_after_gauge": true,
          "exact_residual": "0",
          "both_zero": false
        }
      ],
      "ordered_entries_compared_exactly": 4913,
      "nonzero_ordered_constraints": 1321,
      "zero_ordered_entries": 3592,
      "all_equal_after_operator_signs": true,
      "negative_fields": [
        [
          2,
          2
        ],
        [
          2,
          6
        ],
        [
          3,
          5
        ],
        [
          4,
          7
        ],
        [
          5,
          3
        ],
        [
          6,
          2
        ],
        [
          7,
          4
        ]
      ],
      "gauge_equation": "target[A,B,C] = eta[A] eta[B] eta[C] generated[A,B,C]",
      "identity_sign": 1,
      "gf2_rank": 17,
      "free_variables": 0,
      "current_tensor_sha256": "5363263d7a6342defaa122fe36499b34127e3467cea844ce0056274adfac39fd"
    }
  }
}


==> anc/galois/results/E7.md <==
# E7: Galois generation from p=1

Generation uses only the p=1 rescaled coefficient certificate and ALL_P lifts. Target values enter only the comparison and operator-sign equations.

Exact fourth-power identities in the cyclotomic field plus exact Wolfram RootReduce positivity of the phase-corrected prefactor and denominator radicand uniquely certify every generated fourth-root branch.

## p=1

Exact comparisons: 4913 ordered entries; all agree after field signs.
Negative fields (ordinary spins): []. Identity sign: +1.

| Index | Representative | Seed p=1 | Generated raw | Bootstrap target | Target/generated sign | Gauge product |
|---:|---|---|---|---|---:|---:|
| 1 | [[1, 4], [1, 4], [1, 4]] | `I^1*(2)^(1/4)` | `I^1*(2)^(1/4)` | `I*2^(1/4)` | 1 | 1 |
| 2 | [[1, 4], [1, 4], [2, 2]] | `I^2*(1)^(1/4)` | `I^2*(1)^(1/4)` | `-1` | 1 | 1 |
| 3 | [[1, 4], [2, 2], [2, 2]] | `I^1*(1/2)^(1/4)` | `I^1*(1/2)^(1/4)` | `I/2^(1/4)` | 1 | 1 |
| 4 | [[1, 4], [2, 2], [3, 3]] | `I^3*(1/2)^(1/4)` | `I^3*(1/2)^(1/4)` | `(-I)/2^(1/4)` | 1 | 1 |
| 5 | [[1, 4], [3, 3], [3, 3]] | `I^3*(1/2)^(1/4)` | `I^3*(1/2)^(1/4)` | `(-I)/2^(1/4)` | 1 | 1 |
| 6 | [[1, 4], [3, 3], [4, 1]] | `I^2*(1/4)^(1/4)` | `I^2*(1/4)^(1/4)` | `-(1/Sqrt[2])` | 1 | 1 |
| 7 | [[1, 4], [3, 3], [4, 4]] | `I^1*(1/2)^(1/4)` | `I^1*(1/2)^(1/4)` | `I/2^(1/4)` | 1 | 1 |
| 8 | [[1, 4], [4, 1], [4, 4]] | `I^2*(1)^(1/4)` | `I^2*(1)^(1/4)` | `-1` | 1 | 1 |
| 9 | [[1, 4], [4, 4], [4, 4]] | `0` | `0` | `0` | both zero | 1 |
| 10 | [[2, 2], [2, 2], [2, 2]] | `I^0*(1)^(1/4)` | `I^0*(1)^(1/4)` | `1` | 1 | 1 |
| 11 | [[2, 2], [2, 2], [3, 3]] | `I^0*(1)^(1/4)` | `I^0*(1)^(1/4)` | `1` | 1 | 1 |
| 12 | [[2, 2], [2, 2], [4, 1]] | `I^1*(1/2)^(1/4)` | `I^1*(1/2)^(1/4)` | `I/2^(1/4)` | 1 | 1 |
| 13 | [[2, 2], [2, 2], [4, 4]] | `I^0*(1/4)^(1/4)` | `I^0*(1/4)^(1/4)` | `1/Sqrt[2]` | 1 | 1 |
| 14 | [[2, 2], [3, 3], [3, 3]] | `I^2*(1/16)^(1/4)` | `I^2*(1/16)^(1/4)` | `-1/2` | 1 | 1 |
| 15 | [[2, 2], [3, 3], [3, 5]] | `I^1*(9/16)^(1/4)` | `I^1*(9/16)^(1/4)` | `(I/2)*Sqrt[3]` | 1 | 1 |
| 16 | [[2, 2], [3, 3], [4, 1]] | `I^3*(1/2)^(1/4)` | `I^3*(1/2)^(1/4)` | `(-I)/2^(1/4)` | 1 | 1 |
| 17 | [[2, 2], [3, 3], [4, 4]] | `I^0*(1/4)^(1/4)` | `I^0*(1/4)^(1/4)` | `1/Sqrt[2]` | 1 | 1 |
| 18 | [[2, 2], [3, 3], [5, 3]] | `I^1*(9/16)^(1/4)` | `I^1*(9/16)^(1/4)` | `(I/2)*Sqrt[3]` | 1 | 1 |
| 19 | [[2, 2], [3, 3], [5, 5]] | `I^0*(1/16)^(1/4)` | `I^0*(1/16)^(1/4)` | `1/2` | 1 | 1 |
| 20 | [[2, 2], [4, 1], [4, 1]] | `I^2*(1)^(1/4)` | `I^2*(1)^(1/4)` | `-1` | 1 | 1 |
| 21 | [[2, 2], [4, 4], [4, 4]] | `I^0*(1)^(1/4)` | `I^0*(1)^(1/4)` | `1` | 1 | 1 |
| 22 | [[3, 3], [3, 3], [3, 3]] | `I^0*(1)^(1/4)` | `I^0*(1)^(1/4)` | `1` | 1 | 1 |
| 23 | [[3, 3], [3, 3], [3, 5]] | `0` | `0` | `0` | both zero | 1 |
| 24 | [[3, 3], [3, 3], [4, 1]] | `I^3*(1/2)^(1/4)` | `I^3*(1/2)^(1/4)` | `(-I)/2^(1/4)` | 1 | 1 |
| 25 | [[3, 3], [3, 3], [4, 4]] | `I^0*(1/4)^(1/4)` | `I^0*(1/4)^(1/4)` | `1/Sqrt[2]` | 1 | 1 |
| 26 | [[3, 3], [3, 3], [5, 3]] | `0` | `0` | `0` | both zero | 1 |
| 27 | [[3, 3], [3, 3], [5, 5]] | `I^2*(1)^(1/4)` | `I^2*(1)^(1/4)` | `-1` | 1 | 1 |
| 28 | [[3, 3], [4, 1], [4, 4]] | `I^1*(1/2)^(1/4)` | `I^1*(1/2)^(1/4)` | `I/2^(1/4)` | 1 | 1 |
| 29 | [[3, 3], [4, 4], [4, 4]] | `0` | `0` | `0` | both zero | 1 |
| 30 | [[4, 1], [4, 1], [4, 1]] | `I^1*(2)^(1/4)` | `I^1*(2)^(1/4)` | `I*2^(1/4)` | 1 | 1 |
| 31 | [[4, 1], [4, 4], [4, 4]] | `0` | `0` | `0` | both zero | 1 |
| 32 | [[4, 4], [4, 4], [4, 4]] | `I^0*(4)^(1/4)` | `I^0*(4)^(1/4)` | `Sqrt[2]` | 1 | 1 |

## p=5

Exact comparisons: 4913 ordered entries; all agree after field signs.
Negative fields (ordinary spins): [[2, 2], [2, 6], [4, 4], [5, 5], [6, 2]]. Identity sign: +1.

| Index | Representative | Seed p=1 | Generated raw | Bootstrap target | Target/generated sign | Gauge product |
|---:|---|---|---|---|---:|---:|
| 1 | [[1, 4], [1, 4], [1, 4]] | `I^1*(2)^(1/4)` | `I^0*(2)^(1/4)` | `2^(1/4)` | 1 | 1 |
| 2 | [[1, 4], [1, 4], [2, 2]] | `I^2*(1)^(1/4)` | `I^0*(1)^(1/4)` | `-1` | -1 | -1 |
| 3 | [[1, 4], [2, 2], [2, 2]] | `I^1*(1/2)^(1/4)` | `I^2*(1/2)^(1/4)` | `-2^(-1/4)` | 1 | 1 |
| 4 | [[1, 4], [2, 2], [3, 3]] | `I^3*(1/2)^(1/4)` | `I^2*(1/2)^(1/4)` | `2^(-1/4)` | -1 | -1 |
| 5 | [[1, 4], [3, 3], [3, 3]] | `I^3*(1/2)^(1/4)` | `I^0*(1/2)^(1/4)` | `2^(-1/4)` | 1 | 1 |
| 6 | [[1, 4], [3, 3], [4, 1]] | `I^2*(1/4)^(1/4)` | `I^0*(1/4)^(1/4)` | `1/Sqrt[2]` | 1 | 1 |
| 7 | [[1, 4], [3, 3], [4, 4]] | `I^1*(1/2)^(1/4)` | `I^2*(1/2)^(1/4)` | `2^(-1/4)` | -1 | -1 |
| 8 | [[1, 4], [4, 1], [4, 4]] | `I^2*(1)^(1/4)` | `I^2*(1)^(1/4)` | `1` | -1 | -1 |
| 9 | [[1, 4], [4, 4], [4, 4]] | `0` | `0` | `0` | both zero | 1 |
| 10 | [[2, 2], [2, 2], [2, 2]] | `I^0*(1)^(1/4)` | `I^2*(1)^(1/4)` | `1` | -1 | -1 |
| 11 | [[2, 2], [2, 2], [3, 3]] | `I^0*(1)^(1/4)` | `I^0*(1)^(1/4)` | `1` | 1 | 1 |
| 12 | [[2, 2], [2, 2], [4, 1]] | `I^1*(1/2)^(1/4)` | `I^2*(1/2)^(1/4)` | `-2^(-1/4)` | 1 | 1 |
| 13 | [[2, 2], [2, 2], [4, 4]] | `I^0*(1/4)^(1/4)` | `I^2*(1/4)^(1/4)` | `1/Sqrt[2]` | -1 | -1 |
| 14 | [[2, 2], [3, 3], [3, 3]] | `I^2*(1/16)^(1/4)` | `I^0*(1/16)^(1/4)` | `-1/2` | -1 | -1 |
| 15 | [[2, 2], [3, 3], [3, 5]] | `I^1*(9/16)^(1/4)` | `I^0*(9/16)^(1/4)` | `-1/2*Sqrt[3]` | -1 | -1 |
| 16 | [[2, 2], [3, 3], [4, 1]] | `I^3*(1/2)^(1/4)` | `I^2*(1/2)^(1/4)` | `2^(-1/4)` | -1 | -1 |
| 17 | [[2, 2], [3, 3], [4, 4]] | `I^0*(1/4)^(1/4)` | `I^0*(1/4)^(1/4)` | `1/Sqrt[2]` | 1 | 1 |
| 18 | [[2, 2], [3, 3], [5, 3]] | `I^1*(9/16)^(1/4)` | `I^0*(9/16)^(1/4)` | `-1/2*Sqrt[3]` | -1 | -1 |
| 19 | [[2, 2], [3, 3], [5, 5]] | `I^0*(1/16)^(1/4)` | `I^0*(1/16)^(1/4)` | `1/2` | 1 | 1 |
| 20 | [[2, 2], [4, 1], [4, 1]] | `I^2*(1)^(1/4)` | `I^0*(1)^(1/4)` | `-1` | -1 | -1 |
| 21 | [[2, 2], [4, 4], [4, 4]] | `I^0*(1)^(1/4)` | `I^2*(1)^(1/4)` | `1` | -1 | -1 |
| 22 | [[3, 3], [3, 3], [3, 3]] | `I^0*(1)^(1/4)` | `I^0*(1)^(1/4)` | `1` | 1 | 1 |
| 23 | [[3, 3], [3, 3], [3, 5]] | `0` | `0` | `0` | both zero | 1 |
| 24 | [[3, 3], [3, 3], [4, 1]] | `I^3*(1/2)^(1/4)` | `I^0*(1/2)^(1/4)` | `2^(-1/4)` | 1 | 1 |
| 25 | [[3, 3], [3, 3], [4, 4]] | `I^0*(1/4)^(1/4)` | `I^2*(1/4)^(1/4)` | `1/Sqrt[2]` | -1 | -1 |
| 26 | [[3, 3], [3, 3], [5, 3]] | `0` | `0` | `0` | both zero | 1 |
| 27 | [[3, 3], [3, 3], [5, 5]] | `I^2*(1)^(1/4)` | `I^0*(1)^(1/4)` | `-1` | -1 | -1 |
| 28 | [[3, 3], [4, 1], [4, 4]] | `I^1*(1/2)^(1/4)` | `I^2*(1/2)^(1/4)` | `2^(-1/4)` | -1 | -1 |
| 29 | [[3, 3], [4, 4], [4, 4]] | `0` | `0` | `0` | both zero | 1 |
| 30 | [[4, 1], [4, 1], [4, 1]] | `I^1*(2)^(1/4)` | `I^0*(2)^(1/4)` | `2^(1/4)` | 1 | 1 |
| 31 | [[4, 1], [4, 4], [4, 4]] | `0` | `0` | `0` | both zero | 1 |
| 32 | [[4, 4], [4, 4], [4, 4]] | `I^0*(4)^(1/4)` | `I^2*(4)^(1/4)` | `Sqrt[2]` | -1 | -1 |

## p=7

Exact comparisons: 4913 ordered entries; all agree after field signs.
Negative fields (ordinary spins): [[2, 2], [2, 6], [3, 5], [4, 7], [5, 3], [6, 2], [7, 4]]. Identity sign: +1.

| Index | Representative | Seed p=1 | Generated raw | Bootstrap target | Target/generated sign | Gauge product |
|---:|---|---|---|---|---:|---:|
| 1 | [[1, 4], [1, 4], [1, 4]] | `I^1*(2)^(1/4)` | `I^0*(2)^(1/4)` | `2^(1/4)` | 1 | 1 |
| 2 | [[1, 4], [1, 4], [2, 2]] | `I^2*(1)^(1/4)` | `I^2*(1)^(1/4)` | `1` | -1 | -1 |
| 3 | [[1, 4], [2, 2], [2, 2]] | `I^1*(1/2)^(1/4)` | `I^0*(1/2)^(1/4)` | `2^(-1/4)` | 1 | 1 |
| 4 | [[1, 4], [2, 2], [3, 3]] | `I^3*(1/2)^(1/4)` | `I^2*(1/2)^(1/4)` | `2^(-1/4)` | -1 | -1 |
| 5 | [[1, 4], [3, 3], [3, 3]] | `I^3*(1/2)^(1/4)` | `I^0*(1/2)^(1/4)` | `2^(-1/4)` | 1 | 1 |
| 6 | [[1, 4], [3, 3], [4, 1]] | `I^2*(1/4)^(1/4)` | `I^0*(1/4)^(1/4)` | `1/Sqrt[2]` | 1 | 1 |
| 7 | [[1, 4], [3, 3], [4, 4]] | `I^1*(1/2)^(1/4)` | `I^2*(1/2)^(1/4)` | `-2^(-1/4)` | 1 | 1 |
| 8 | [[1, 4], [4, 1], [4, 4]] | `I^2*(1)^(1/4)` | `I^0*(1)^(1/4)` | `1` | 1 | 1 |
| 9 | [[1, 4], [4, 4], [4, 4]] | `0` | `0` | `0` | both zero | 1 |
| 10 | [[2, 2], [2, 2], [2, 2]] | `I^0*(1)^(1/4)` | `I^2*(1)^(1/4)` | `1` | -1 | -1 |
| 11 | [[2, 2], [2, 2], [3, 3]] | `I^0*(1)^(1/4)` | `I^0*(1)^(1/4)` | `1` | 1 | 1 |
| 12 | [[2, 2], [2, 2], [4, 1]] | `I^1*(1/2)^(1/4)` | `I^0*(1/2)^(1/4)` | `2^(-1/4)` | 1 | 1 |
| 13 | [[2, 2], [2, 2], [4, 4]] | `I^0*(1/4)^(1/4)` | `I^0*(1/4)^(1/4)` | `1/Sqrt[2]` | 1 | 1 |
| 14 | [[2, 2], [3, 3], [3, 3]] | `I^2*(1/16)^(1/4)` | `I^0*(1/16)^(1/4)` | `-1/2` | -1 | -1 |
| 15 | [[2, 2], [3, 3], [3, 5]] | `I^1*(9/16)^(1/4)` | `I^2*(9/16)^(1/4)` | `-1/2*Sqrt[3]` | 1 | 1 |
| 16 | [[2, 2], [3, 3], [4, 1]] | `I^3*(1/2)^(1/4)` | `I^2*(1/2)^(1/4)` | `2^(-1/4)` | -1 | -1 |
| 17 | [[2, 2], [3, 3], [4, 4]] | `I^0*(1/4)^(1/4)` | `I^2*(1/4)^(1/4)` | `1/Sqrt[2]` | -1 | -1 |
| 18 | [[2, 2], [3, 3], [5, 3]] | `I^1*(9/16)^(1/4)` | `I^2*(9/16)^(1/4)` | `-1/2*Sqrt[3]` | 1 | 1 |
| 19 | [[2, 2], [3, 3], [5, 5]] | `I^0*(1/16)^(1/4)` | `I^0*(1/16)^(1/4)` | `-1/2` | -1 | -1 |
| 20 | [[2, 2], [4, 1], [4, 1]] | `I^2*(1)^(1/4)` | `I^2*(1)^(1/4)` | `1` | -1 | -1 |
| 21 | [[2, 2], [4, 4], [4, 4]] | `I^0*(1)^(1/4)` | `I^2*(1)^(1/4)` | `1` | -1 | -1 |
| 22 | [[3, 3], [3, 3], [3, 3]] | `I^0*(1)^(1/4)` | `I^0*(1)^(1/4)` | `1` | 1 | 1 |
| 23 | [[3, 3], [3, 3], [3, 5]] | `0` | `0` | `0` | both zero | -1 |
| 24 | [[3, 3], [3, 3], [4, 1]] | `I^3*(1/2)^(1/4)` | `I^0*(1/2)^(1/4)` | `2^(-1/4)` | 1 | 1 |
| 25 | [[3, 3], [3, 3], [4, 4]] | `I^0*(1/4)^(1/4)` | `I^0*(1/4)^(1/4)` | `1/Sqrt[2]` | 1 | 1 |
| 26 | [[3, 3], [3, 3], [5, 3]] | `0` | `0` | `0` | both zero | -1 |
| 27 | [[3, 3], [3, 3], [5, 5]] | `I^2*(1)^(1/4)` | `I^0*(1)^(1/4)` | `1` | 1 | 1 |
| 28 | [[3, 3], [4, 1], [4, 4]] | `I^1*(1/2)^(1/4)` | `I^2*(1/2)^(1/4)` | `-2^(-1/4)` | 1 | 1 |
| 29 | [[3, 3], [4, 4], [4, 4]] | `0` | `0` | `0` | both zero | 1 |
| 30 | [[4, 1], [4, 1], [4, 1]] | `I^1*(2)^(1/4)` | `I^0*(2)^(1/4)` | `2^(1/4)` | 1 | 1 |
| 31 | [[4, 1], [4, 4], [4, 4]] | `0` | `0` | `0` | both zero | 1 |
| 32 | [[4, 4], [4, 4], [4, 4]] | `I^0*(4)^(1/4)` | `I^0*(4)^(1/4)` | `Sqrt[2]` | 1 | 1 |

These finite reduced coefficient tensors agree exactly after one operator-sign gauge per target. The coefficient comparisons do not establish crossing or uniqueness.


==> anc/galois/results/E7_exact_comparison.json <==
{
	"direct_transport_exact_checks_passed":true,
	"direct_transport_exact_unique_checks":278,
	"method":"Exact cyclotomic fourth-power identities plus RootReduce positivity of each phase-corrected cyclotomic prefactor and denominator radicand; positivity of all source radical generators; exact comparisons against all current ordered entries",
	"wolfram_version":"14.3.0 for Mac OS X x86 (64-bit) (July 8, 2025)",
	"cases":{
		"1":{
			"target_over_generated_signs":[
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				1,
				0,
				0,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				0,
				0,
				1,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0
			],
			"all_ratios_exactly_sign_or_both_zero":true,
			"ordered_entries":4913
		},
		"5":{
			"target_over_generated_signs":[
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				0,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				-1,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				0,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				0,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				1,
				0,
				-1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				-1,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				1,
				0,
				0,
				1,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				0,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				0,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				0,
				0,
				1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				1,
				1,
				0,
				1,
				1,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				1,
				0,
				0,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				0,
				0,
				1,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				0,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				1,
				0,
				-1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				1,
				0,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				1,
				0,
				0,
				1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				-1,
				-1,
				0,
				-1,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				0,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				1,
				1,
				0,
				1,
				1,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				0,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				0,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				-1,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				0,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				0,
				0,
				1,
				0,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				0,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0
			],
			"all_ratios_exactly_sign_or_both_zero":true,
			"ordered_entries":4913
		},
		"7":{
			"target_over_generated_signs":[
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				0,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				0,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				0,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				0,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				0,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				1,
				0,
				-1,
				1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				1,
				0,
				-1,
				1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				1,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				-1,
				1,
				0,
				0,
				1,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				0,
				0,
				1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				1,
				0,
				-1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				0,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				-1,
				0,
				0,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				0,
				0,
				1,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				0,
				1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				1,
				0,
				-1,
				1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				1,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				1,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				1,
				0,
				-1,
				1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				0,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				0,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				0,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				0,
				0,
				-1,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				1,
				0,
				-1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				0,
				-1,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				0,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0
			],
			"all_ratios_exactly_sign_or_both_zero":true,
			"ordered_entries":4913
		}
	}
}

==> anc/galois/results/E7_generated.json <==
{
  "model": "E7",
  "fields2": [
    [
      0,
      0
    ],
    [
      0,
      16
    ],
    [
      2,
      8
    ],
    [
      4,
      4
    ],
    [
      4,
      12
    ],
    [
      6,
      6
    ],
    [
      6,
      10
    ],
    [
      8,
      2
    ],
    [
      8,
      8
    ],
    [
      8,
      14
    ],
    [
      10,
      6
    ],
    [
      10,
      10
    ],
    [
      12,
      4
    ],
    [
      12,
      12
    ],
    [
      14,
      8
    ],
    [
      16,
      0
    ],
    [
      16,
      16
    ]
  ],
  "cases": {
    "1": {
      "canonical": [
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              0,
              0
            ],
            [
              0,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              0,
              16
            ],
            [
              0,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              16,
              0
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              16,
              16
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              4,
              4
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^9)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^9)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              8,
              2
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^9)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^9)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^9)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^9)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              16,
              0
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "fourth_power": "2",
          "phase_mod4": 1,
          "expression": "I^1*(2)^(1/4)",
          "direct_transport_expression": "((-11/3)*z^0+(8)*z^2+(-8)*z^4+(22/3)*z^6+(-6)*z^8+(2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1196)*z^0+(-4262/9)*z^2+(-4262/9)*z^4+(-7930/9)*z^8+(4064/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-11/3)*z^0+(8)*z^2+(-8)*z^4+(22/3)*z^6+(-6)*z^8+(2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1196)*z^0+(-4262/9)*z^2+(-4262/9)*z^4+(-7930/9)*z^8+(4064/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1493350253608143785e-153"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              4,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^0+(-2)*z^2+(-2)*z^4+(5)*z^8+(-3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^0+(-2)*z^2+(-2)*z^4+(5)*z^8+(-3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8781150361140307305e-154"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^0+(-2)*z^2+(-2)*z^4+(5)*z^8+(-3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^0+(-2)*z^2+(-2)*z^4+(5)*z^8+(-3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8781150361140307305e-154"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8682663127980671893e-158"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8682663127980671893e-158"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1698380217584058463e-156"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1696868231107146332e-156"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8682663127980671893e-158"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1698380217584058463e-156"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1696868231107146332e-156"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((11/6)*z^0+(-4)*z^2+(4)*z^4+(-11/3)*z^6+(3)*z^8+(-1)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((11/6)*z^0+(-4)*z^2+(4)*z^4+(-11/3)*z^6+(3)*z^8+(-1)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270258713092073452e-154"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-3)*z^1+(11/3)*z^3+(-3)*z^5+(4)*z^7+(-11/6)*z^9+(-1)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3)*z^1+(11/3)*z^3+(-3)*z^5+(4)*z^7+(-11/6)*z^9+(-1)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270939764513529329e-154"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(-3/2)*z^8+(3/2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(-3/2)*z^8+(3/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8404442445736441563e-159"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(7/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(7/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4080515641735115258e-154"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((-3/2)*z^1+(3/2)*z^5+(1/2)*z^9+(-3/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/2)*z^1+(3/2)*z^5+(1/2)*z^9+(-3/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.6536894816946608476e-159"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((11/6)*z^0+(-4)*z^2+(4)*z^4+(-11/3)*z^6+(3)*z^8+(-1)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((11/6)*z^0+(-4)*z^2+(4)*z^4+(-11/3)*z^6+(3)*z^8+(-1)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270258713092073452e-154"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((3/2)*z^1+(-3/2)*z^5+(-1/2)*z^9+(3/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/2)*z^1+(-3/2)*z^5+(-1/2)*z^9+(3/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.6536894816946608476e-159"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-4/3)*z^7+(-1/3)*z^9+(7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-4/3)*z^7+(-1/3)*z^9+(7/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4080863281133446446e-154"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(-3/2)*z^8+(3/2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(-3/2)*z^8+(3/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8404442445736441563e-159"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-3)*z^0+(4/3)*z^2+(4/3)*z^4+(4/3)*z^8+(-8/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((307)*z^0+(-1093/9)*z^2+(-1093/9)*z^4+(-2041/9)*z^8+(3134/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3)*z^0+(4/3)*z^2+(4/3)*z^4+(4/3)*z^8+(-8/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((307)*z^0+(-1093/9)*z^2+(-1093/9)*z^4+(-2041/9)*z^8+(3134/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.3784298868457188257e-156"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((3/2)*z^1+(-3/2)*z^5+(-1/2)*z^9+(3/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/2)*z^1+(-3/2)*z^5+(-1/2)*z^9+(3/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.6536894816946608476e-159"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(3/2)*z^8+(-3/2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(3/2)*z^8+(-3/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8404442445736441563e-159"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((-4/3)*z^1+(4/3)*z^5+(-4/3)*z^7+(3)*z^9+(-8/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((307)*z^0+(-1093/9)*z^2+(-1093/9)*z^4+(-2041/9)*z^8+(3134/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-4/3)*z^1+(4/3)*z^5+(-4/3)*z^7+(3)*z^9+(-8/3)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((307)*z^0+(-1093/9)*z^2+(-1093/9)*z^4+(-2041/9)*z^8+(3134/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.3769987018024047235e-156"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-4/3)*z^7+(-1/3)*z^9+(7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-4/3)*z^7+(-1/3)*z^9+(7/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4080863281133446446e-154"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-7/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-7/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4080515641735115258e-154"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(3/2)*z^8+(-3/2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(3/2)*z^8+(-3/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8404442445736441563e-159"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((-3/2)*z^1+(3/2)*z^5+(1/2)*z^9+(-3/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/2)*z^1+(3/2)*z^5+(1/2)*z^9+(-3/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.6536894816946608476e-159"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-11/6)*z^0+(4)*z^2+(-4)*z^4+(11/3)*z^6+(-3)*z^8+(1)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-11/6)*z^0+(4)*z^2+(-4)*z^4+(11/3)*z^6+(-3)*z^8+(1)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270258713092073452e-154"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-3)*z^1+(11/3)*z^3+(-3)*z^5+(4)*z^7+(-11/6)*z^9+(-1)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3)*z^1+(11/3)*z^3+(-3)*z^5+(4)*z^7+(-11/6)*z^9+(-1)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270939764513529329e-154"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1696868231107146332e-156"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1696868231107146332e-156"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-11/6)*z^0+(4)*z^2+(-4)*z^4+(11/3)*z^6+(-3)*z^8+(1)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-11/6)*z^0+(4)*z^2+(-4)*z^4+(11/3)*z^6+(-3)*z^8+(1)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270258713092073452e-154"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1698380217584058463e-156"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1698380217584058463e-156"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8682663127980671893e-158"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8682663127980671893e-158"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((-5)*z^1+(5)*z^5+(2)*z^7+(-2)*z^9+(-3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-5)*z^1+(5)*z^5+(2)*z^7+(-2)*z^9+(-3)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8781029444095294336e-154"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8682663127980671893e-158"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((-5)*z^1+(5)*z^5+(2)*z^7+(-2)*z^9+(-3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-5)*z^1+(5)*z^5+(2)*z^7+(-2)*z^9+(-3)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8781029444095294336e-154"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "2",
          "phase_mod4": 3,
          "expression": "I^3*(2)^(1/4)",
          "direct_transport_expression": "((11/3)*z^0+(-8)*z^2+(8)*z^4+(-22/3)*z^6+(6)*z^8+(-2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1196)*z^0+(-4262/9)*z^2+(-4262/9)*z^4+(-7930/9)*z^8+(4064/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((11/3)*z^0+(-8)*z^2+(8)*z^4+(-22/3)*z^6+(6)*z^8+(-2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1196)*z^0+(-4262/9)*z^2+(-4262/9)*z^4+(-7930/9)*z^8+(4064/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1493350253608143785e-153"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^9)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^9)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^9)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^9)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-7)*z^0+(16/3)*z^2+(16/3)*z^4+(-26/3)*z^8+(10/3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((360925/3)*z^0+(-803665/9)*z^2+(-803665/9)*z^4+(1231286/9)*z^8+(-427621/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7)*z^0+(16/3)*z^2+(16/3)*z^4+(-26/3)*z^8+(10/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((360925/3)*z^0+(-803665/9)*z^2+(-803665/9)*z^4+(1231286/9)*z^8+(-427621/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.2783102966452716513e-153"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(-2/3)*z^2+(-2/3)*z^4+(8/3)*z^8+(-2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(-2/3)*z^2+(-2/3)*z^4+(8/3)*z^8+(-2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2443132857956151987e-154"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8682663127980671893e-158"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((1/6)*z^2+(1/6)*z^4+(-5/6)*z^8+(2/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^2+(1/6)*z^4+(-5/6)*z^8+(2/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.634392210443100445e-157"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-7)*z^0+(16/3)*z^2+(16/3)*z^4+(-26/3)*z^8+(10/3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((360925/3)*z^0+(-803665/9)*z^2+(-803665/9)*z^4+(1231286/9)*z^8+(-427621/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7)*z^0+(16/3)*z^2+(16/3)*z^4+(-26/3)*z^8+(10/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((360925/3)*z^0+(-803665/9)*z^2+(-803665/9)*z^4+(1231286/9)*z^8+(-427621/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.2783102966452716513e-153"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((8/3)*z^1+(-8/3)*z^5+(-2/3)*z^7+(1/3)*z^9+(2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((8/3)*z^1+(-8/3)*z^5+(-2/3)*z^7+(1/3)*z^9+(2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2442588745180758153e-154"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^2+(-1/6)*z^4+(5/6)*z^8+(-2/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^2+(-1/6)*z^4+(5/6)*z^8+(-2/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.634392210443100445e-157"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8841681693849225845e-158"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/3)*z^2+(-1/3)*z^4+(-13/12)*z^8+(17/12)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/3)*z^2+(-1/3)*z^4+(-13/12)*z^8+(17/12)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.1607107265176276364e-156"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 1,
          "expression": "I^1*(9/16)^(1/4)",
          "direct_transport_expression": "((-3/2)*z^1+(3/2)*z^5+(-1/4)*z^7+(1)*z^9+(-7/4)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/2)*z^1+(3/2)*z^5+(-1/4)*z^7+(1)*z^9+(-7/4)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1994532670513560912e-155"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1698380217584058463e-156"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(-1/2)*z^2+(-1/2)*z^4+(1/3)*z^8+(1/6)*z^10)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(-1/2)*z^2+(-1/2)*z^4+(1/3)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1261471971624322264e-153"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 1,
          "expression": "I^1*(9/16)^(1/4)",
          "direct_transport_expression": "((-3/2)*z^1+(3/2)*z^5+(-1/4)*z^7+(1)*z^9+(-7/4)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/2)*z^1+(3/2)*z^5+(-1/4)*z^7+(1)*z^9+(-7/4)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1994532670513560912e-155"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((-1/4)*z^0+(3/4)*z^8+(-3/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/4)*z^0+(3/4)*z^8+(-3/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0756551961208145764e-156"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/3)*z^2+(-1/3)*z^4+(-13/12)*z^8+(17/12)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/3)*z^2+(-1/3)*z^4+(-13/12)*z^8+(17/12)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.1607107265176276364e-156"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((1/3)*z^1+(-1/3)*z^5+(-1/2)*z^7+(5/6)*z^9+(-1/6)*z^11)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^1+(-1/3)*z^5+(-1/2)*z^7+(5/6)*z^9+(-1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1261474461113656813e-153"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1698380217584058463e-156"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((-1/4)*z^0+(3/4)*z^8+(-3/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/4)*z^0+(3/4)*z^8+(-3/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0756551961208145764e-156"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 3,
          "expression": "I^3*(9/16)^(1/4)",
          "direct_transport_expression": "((3/2)*z^1+(-3/2)*z^5+(1/4)*z^7+(-1)*z^9+(7/4)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/2)*z^1+(-3/2)*z^5+(1/4)*z^7+(-1)*z^9+(7/4)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1994532670513560912e-155"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^0+(-2)*z^2+(-2)*z^4+(5)*z^8+(-3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^0+(-2)*z^2+(-2)*z^4+(5)*z^8+(-3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8781150361140307305e-154"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1696868231107146332e-156"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8682663127980671893e-158"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((17)*z^0+(-12)*z^2+(-12)*z^4+(16)*z^8+(-4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2184167)*z^0+(-1621145)*z^2+(-1621145)*z^4+(2483726)*z^8+(-862581)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((17)*z^0+(-12)*z^2+(-12)*z^4+(16)*z^8+(-4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2184167)*z^0+(-1621145)*z^2+(-1621145)*z^4+(2483726)*z^8+(-862581)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.6654160941674097909e-148"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^1+(1/3)*z^5+(1/2)*z^7+(-5/6)*z^9+(1/6)*z^11)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^1+(1/3)*z^5+(1/2)*z^7+(-5/6)*z^9+(1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1261474461113656813e-153"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(-1/2)*z^2+(-1/2)*z^4+(1/3)*z^8+(1/6)*z^10)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(-1/2)*z^2+(-1/2)*z^4+(1/3)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1261471971624322264e-153"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^2+(-1/6)*z^4+(5/6)*z^8+(-2/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^2+(-1/6)*z^4+(5/6)*z^8+(-2/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.634392210443100445e-157"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((1/6)*z^2+(1/6)*z^4+(-5/6)*z^8+(2/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^2+(1/6)*z^4+(-5/6)*z^8+(2/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.634392210443100445e-157"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^0+(-2)*z^2+(-2)*z^4+(5)*z^8+(-3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^0+(-2)*z^2+(-2)*z^4+(5)*z^8+(-3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8781150361140307305e-154"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1696868231107146332e-156"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8841681693849225845e-158"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/3)*z^2+(-1/3)*z^4+(-13/12)*z^8+(17/12)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/3)*z^2+(-1/3)*z^4+(-13/12)*z^8+(17/12)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.1607107265176276364e-156"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 3,
          "expression": "I^3*(9/16)^(1/4)",
          "direct_transport_expression": "((3/2)*z^1+(-3/2)*z^5+(1/4)*z^7+(-1)*z^9+(7/4)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/2)*z^1+(-3/2)*z^5+(1/4)*z^7+(-1)*z^9+(7/4)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1994532670513560912e-155"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((-8/3)*z^1+(8/3)*z^5+(2/3)*z^7+(-1/3)*z^9+(-2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-8/3)*z^1+(8/3)*z^5+(2/3)*z^7+(-1/3)*z^9+(-2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2442588745180758153e-154"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1698380217584058463e-156"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/3)*z^2+(-1/3)*z^4+(-13/12)*z^8+(17/12)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/3)*z^2+(-1/3)*z^4+(-13/12)*z^8+(17/12)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.1607107265176276364e-156"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(-2/3)*z^2+(-2/3)*z^4+(8/3)*z^8+(-2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(-2/3)*z^2+(-2/3)*z^4+(8/3)*z^8+(-2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2443132857956151987e-154"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1696868231107146332e-156"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-7)*z^0+(16/3)*z^2+(16/3)*z^4+(-26/3)*z^8+(10/3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((360925/3)*z^0+(-803665/9)*z^2+(-803665/9)*z^4+(1231286/9)*z^8+(-427621/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7)*z^0+(16/3)*z^2+(16/3)*z^4+(-26/3)*z^8+(10/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((360925/3)*z^0+(-803665/9)*z^2+(-803665/9)*z^4+(1231286/9)*z^8+(-427621/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.2783102966452716513e-153"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8841681693849225845e-158"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-7)*z^0+(16/3)*z^2+(16/3)*z^4+(-26/3)*z^8+(10/3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((360925/3)*z^0+(-803665/9)*z^2+(-803665/9)*z^4+(1231286/9)*z^8+(-427621/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7)*z^0+(16/3)*z^2+(16/3)*z^4+(-26/3)*z^8+(10/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((360925/3)*z^0+(-803665/9)*z^2+(-803665/9)*z^4+(1231286/9)*z^8+(-427621/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.2783102966452716513e-153"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8841681693849225845e-158"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^0+(-2)*z^2+(-2)*z^4+(5)*z^8+(-3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^0+(-2)*z^2+(-2)*z^4+(5)*z^8+(-3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8781150361140307305e-154"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(2/3)*z^2+(2/3)*z^4+(-8/3)*z^8+(2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(2/3)*z^2+(2/3)*z^4+(-8/3)*z^8+(2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2443132857956151987e-154"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8682663127980671893e-158"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((1/6)*z^2+(1/6)*z^4+(-5/6)*z^8+(2/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^2+(1/6)*z^4+(-5/6)*z^8+(2/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.634392210443100445e-157"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1992034229175566877e-155"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 3,
          "expression": "I^3*(1/16)^(1/4)",
          "direct_transport_expression": "((-13/12)*z^1+(13/12)*z^5+(-1/3)*z^7+(1)*z^9+(-17/12)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-13/12)*z^1+(13/12)*z^5+(-1/3)*z^7+(1)*z^9+(-17/12)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.1603069178129969901e-156"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(-1/2)*z^2+(-1/2)*z^4+(1/3)*z^8+(1/6)*z^10)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(-1/2)*z^2+(-1/2)*z^4+(1/3)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1261471971624322264e-153"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1696868231107146332e-156"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 1,
          "expression": "I^1*(1/16)^(1/4)",
          "direct_transport_expression": "((3/4)*z^1+(-3/4)*z^5+(-1/4)*z^9+(3/4)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/4)*z^1+(-3/4)*z^5+(-1/4)*z^9+(3/4)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0753353073871833215e-156"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1992034229175566877e-155"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1992034229175566877e-155"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1696868231107146332e-156"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((1/3)*z^1+(-1/3)*z^5+(-1/2)*z^7+(5/6)*z^9+(-1/6)*z^11)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^1+(-1/3)*z^5+(-1/2)*z^7+(5/6)*z^9+(-1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1261474461113656813e-153"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1992034229175566877e-155"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 3,
          "expression": "I^3*(1/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^9+(-3/4)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^9+(-3/4)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0753353073871833215e-156"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((5)*z^1+(-5)*z^5+(-2)*z^7+(2)*z^9+(3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5)*z^1+(-5)*z^5+(-2)*z^7+(2)*z^9+(3)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8781029444095294336e-154"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1698380217584058463e-156"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8682663127980671893e-158"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-17)*z^0+(12)*z^2+(12)*z^4+(-16)*z^8+(4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2184167)*z^0+(-1621145)*z^2+(-1621145)*z^4+(2483726)*z^8+(-862581)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-17)*z^0+(12)*z^2+(12)*z^4+(-16)*z^8+(4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2184167)*z^0+(-1621145)*z^2+(-1621145)*z^4+(2483726)*z^8+(-862581)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.6654160941674097909e-148"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^1+(1/3)*z^5+(1/2)*z^7+(-5/6)*z^9+(1/6)*z^11)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^1+(1/3)*z^5+(1/2)*z^7+(-5/6)*z^9+(1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1261474461113656813e-153"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(-1/2)*z^2+(-1/2)*z^4+(1/3)*z^8+(1/6)*z^10)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(-1/2)*z^2+(-1/2)*z^4+(1/3)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1261471971624322264e-153"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((1/6)*z^2+(1/6)*z^4+(-5/6)*z^8+(2/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^2+(1/6)*z^4+(-5/6)*z^8+(2/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.634392210443100445e-157"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^2+(-1/6)*z^4+(5/6)*z^8+(-2/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^2+(-1/6)*z^4+(5/6)*z^8+(-2/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.634392210443100445e-157"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1698380217584058463e-156"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8841681693849225845e-158"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1992034229175566877e-155"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 1,
          "expression": "I^1*(1/16)^(1/4)",
          "direct_transport_expression": "((13/12)*z^1+(-13/12)*z^5+(1/3)*z^7+(-1)*z^9+(17/12)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((13/12)*z^1+(-13/12)*z^5+(1/3)*z^7+(-1)*z^9+(17/12)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.1603069178129969901e-156"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((8/3)*z^1+(-8/3)*z^5+(-2/3)*z^7+(1/3)*z^9+(2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((8/3)*z^1+(-8/3)*z^5+(-2/3)*z^7+(1/3)*z^9+(2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2442588745180758153e-154"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1698380217584058463e-156"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1992034229175566877e-155"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(2/3)*z^2+(2/3)*z^4+(-8/3)*z^8+(2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(2/3)*z^2+(2/3)*z^4+(-8/3)*z^8+(2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2443132857956151987e-154"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1696868231107146332e-156"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-7)*z^0+(16/3)*z^2+(16/3)*z^4+(-26/3)*z^8+(10/3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((360925/3)*z^0+(-803665/9)*z^2+(-803665/9)*z^4+(1231286/9)*z^8+(-427621/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7)*z^0+(16/3)*z^2+(16/3)*z^4+(-26/3)*z^8+(10/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((360925/3)*z^0+(-803665/9)*z^2+(-803665/9)*z^4+(1231286/9)*z^8+(-427621/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.2783102966452716513e-153"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8841681693849225845e-158"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8841681693849225845e-158"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^0+(-2)*z^2+(-2)*z^4+(5)*z^8+(-3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^0+(-2)*z^2+(-2)*z^4+(5)*z^8+(-3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8781150361140307305e-154"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-29/6)*z^0+(11/6)*z^2+(11/6)*z^4+(4)*z^8+(-35/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((73547/432)*z^0+(-269/4)*z^2+(-269/4)*z^4+(-13639/108)*z^8+(10451/54)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-29/6)*z^0+(11/6)*z^2+(11/6)*z^4+(4)*z^8+(-35/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((73547/432)*z^0+(-269/4)*z^2+(-269/4)*z^4+(-13639/108)*z^8+(10451/54)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1742126026969993463e-151"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((11/6)*z^0+(-4)*z^2+(4)*z^4+(-11/3)*z^6+(3)*z^8+(-1)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((11/6)*z^0+(-4)*z^2+(4)*z^4+(-11/3)*z^6+(3)*z^8+(-1)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270258713092073452e-154"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5)*z^0+(-13/6)*z^2+(-13/6)*z^4+(-8/3)*z^8+(29/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5)*z^0+(-13/6)*z^2+(-13/6)*z^4+(-8/3)*z^8+(29/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.4410565257797953211e-149"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^0+(1/2)*z^2+(1/2)*z^4+(1/6)*z^8+(-2/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((275/1296)*z^0+(-59/432)*z^2+(-59/432)*z^4+(83/648)*z^8+(11/1296)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^0+(1/2)*z^2+(1/2)*z^4+(1/6)*z^8+(-2/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((275/1296)*z^0+(-59/432)*z^2+(-59/432)*z^4+(83/648)*z^8+(11/1296)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.8540913682005274668e-156"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1992034229175566877e-155"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((-1/4)*z^0+(3/4)*z^8+(-3/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/4)*z^0+(3/4)*z^8+(-3/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0756551961208145764e-156"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((29/6)*z^0+(-11/6)*z^2+(-11/6)*z^4+(-4)*z^8+(35/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((73547/432)*z^0+(-269/4)*z^2+(-269/4)*z^4+(-13639/108)*z^8+(10451/54)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((29/6)*z^0+(-11/6)*z^2+(-11/6)*z^4+(-4)*z^8+(35/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((73547/432)*z^0+(-269/4)*z^2+(-269/4)*z^4+(-13639/108)*z^8+(10451/54)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1742126026969993463e-151"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((8/3)*z^1+(-8/3)*z^5+(13/6)*z^7+(-5)*z^9+(29/6)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((8/3)*z^1+(-8/3)*z^5+(13/6)*z^7+(-5)*z^9+(29/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.4410565267862604849e-149"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-11/6)*z^0+(4)*z^2+(-4)*z^4+(11/3)*z^6+(-3)*z^8+(1)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-11/6)*z^0+(4)*z^2+(-4)*z^4+(11/3)*z^6+(-3)*z^8+(1)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270258713092073452e-154"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-1/6)*z^8+(2/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((275/1296)*z^0+(-59/432)*z^2+(-59/432)*z^4+(83/648)*z^8+(11/1296)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-1/6)*z^8+(2/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((275/1296)*z^0+(-59/432)*z^2+(-59/432)*z^4+(83/648)*z^8+(11/1296)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.8540913682005274668e-156"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 1,
          "expression": "I^1*(1/16)^(1/4)",
          "direct_transport_expression": "((3/4)*z^1+(-3/4)*z^5+(-1/4)*z^9+(3/4)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/4)*z^1+(-3/4)*z^5+(-1/4)*z^9+(3/4)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0753353073871833215e-156"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 1,
          "expression": "I^1*(9/16)^(1/4)",
          "direct_transport_expression": "((-3/2)*z^1+(3/2)*z^5+(-1/4)*z^7+(1)*z^9+(-7/4)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/2)*z^1+(3/2)*z^5+(-1/4)*z^7+(1)*z^9+(-7/4)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1994532670513560912e-155"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(7/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(7/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4080515641735115258e-154"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((3)*z^1+(-11/3)*z^3+(3)*z^5+(-4)*z^7+(11/6)*z^9+(1)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3)*z^1+(-11/3)*z^3+(3)*z^5+(-4)*z^7+(11/6)*z^9+(1)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270939764513529329e-154"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1698380217584058463e-156"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((3/2)*z^1+(-3/2)*z^5+(-1/2)*z^9+(3/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/2)*z^1+(-3/2)*z^5+(-1/2)*z^9+(3/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.6536894816946608476e-159"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-4/3)*z^7+(-1/3)*z^9+(7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-4/3)*z^7+(-1/3)*z^9+(7/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4080863281133446446e-154"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((-8/3)*z^1+(8/3)*z^5+(-13/6)*z^7+(5)*z^9+(-29/6)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-8/3)*z^1+(8/3)*z^5+(-13/6)*z^7+(5)*z^9+(-29/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.4410565267862604849e-149"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5)*z^0+(-13/6)*z^2+(-13/6)*z^4+(-8/3)*z^8+(29/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5)*z^0+(-13/6)*z^2+(-13/6)*z^4+(-8/3)*z^8+(29/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.4410565257797953211e-149"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(-1/2)*z^2+(-1/2)*z^4+(1/3)*z^8+(1/6)*z^10)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(-1/2)*z^2+(-1/2)*z^4+(1/3)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1261471971624322264e-153"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(-1/2)*z^2+(-1/2)*z^4+(1/3)*z^8+(1/6)*z^10)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(-1/2)*z^2+(-1/2)*z^4+(1/3)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1261471971624322264e-153"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-4/3)*z^7+(-1/3)*z^9+(7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-4/3)*z^7+(-1/3)*z^9+(7/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4080863281133446446e-154"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((3)*z^1+(-11/3)*z^3+(3)*z^5+(-4)*z^7+(11/6)*z^9+(1)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3)*z^1+(-11/3)*z^3+(3)*z^5+(-4)*z^7+(11/6)*z^9+(1)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270939764513529329e-154"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1696868231107146332e-156"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(-3/2)*z^8+(3/2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(-3/2)*z^8+(3/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8404442445736441563e-159"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((29/6)*z^0+(-11/6)*z^2+(-11/6)*z^4+(-4)*z^8+(35/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((73547/432)*z^0+(-269/4)*z^2+(-269/4)*z^4+(-13639/108)*z^8+(10451/54)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((29/6)*z^0+(-11/6)*z^2+(-11/6)*z^4+(-4)*z^8+(35/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((73547/432)*z^0+(-269/4)*z^2+(-269/4)*z^4+(-13639/108)*z^8+(10451/54)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1742126026969993463e-151"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 3,
          "expression": "I^3*(1/16)^(1/4)",
          "direct_transport_expression": "((-13/12)*z^1+(13/12)*z^5+(-1/3)*z^7+(1)*z^9+(-17/12)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-13/12)*z^1+(13/12)*z^5+(-1/3)*z^7+(1)*z^9+(-17/12)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.1603069178129969901e-156"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 1,
          "expression": "I^1*(9/16)^(1/4)",
          "direct_transport_expression": "((-3/2)*z^1+(3/2)*z^5+(-1/4)*z^7+(1)*z^9+(-7/4)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/2)*z^1+(3/2)*z^5+(-1/4)*z^7+(1)*z^9+(-7/4)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1994532670513560912e-155"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-11/6)*z^0+(4)*z^2+(-4)*z^4+(11/3)*z^6+(-3)*z^8+(1)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-11/6)*z^0+(4)*z^2+(-4)*z^4+(11/3)*z^6+(-3)*z^8+(1)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270258713092073452e-154"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^9)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^9)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-29/6)*z^0+(11/6)*z^2+(11/6)*z^4+(4)*z^8+(-35/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((73547/432)*z^0+(-269/4)*z^2+(-269/4)*z^4+(-13639/108)*z^8+(10451/54)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-29/6)*z^0+(11/6)*z^2+(11/6)*z^4+(4)*z^8+(-35/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((73547/432)*z^0+(-269/4)*z^2+(-269/4)*z^4+(-13639/108)*z^8+(10451/54)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1742126026969993463e-151"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1992034229175566877e-155"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/3)*z^2+(-1/3)*z^4+(-13/12)*z^8+(17/12)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/3)*z^2+(-1/3)*z^4+(-13/12)*z^8+(17/12)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.1607107265176276364e-156"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-3)*z^1+(11/3)*z^3+(-3)*z^5+(4)*z^7+(-11/6)*z^9+(-1)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3)*z^1+(11/3)*z^3+(-3)*z^5+(4)*z^7+(-11/6)*z^9+(-1)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270939764513529329e-154"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(2/3)*z^2+(2/3)*z^4+(-8/3)*z^8+(2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(2/3)*z^2+(2/3)*z^4+(-8/3)*z^8+(2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2443132857956151987e-154"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1696868231107146332e-156"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(-2/3)*z^2+(-2/3)*z^4+(8/3)*z^8+(-2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(-2/3)*z^2+(-2/3)*z^4+(8/3)*z^8+(-2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2443132857956151987e-154"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1696868231107146332e-156"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-11/6)*z^0+(4)*z^2+(-4)*z^4+(11/3)*z^6+(-3)*z^8+(1)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-11/6)*z^0+(4)*z^2+(-4)*z^4+(11/3)*z^6+(-3)*z^8+(1)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270258713092073452e-154"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5)*z^0+(-13/6)*z^2+(-13/6)*z^4+(-8/3)*z^8+(29/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5)*z^0+(-13/6)*z^2+(-13/6)*z^4+(-8/3)*z^8+(29/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.4410565257797953211e-149"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-1/6)*z^8+(2/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((275/1296)*z^0+(-59/432)*z^2+(-59/432)*z^4+(83/648)*z^8+(11/1296)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-1/6)*z^8+(2/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((275/1296)*z^0+(-59/432)*z^2+(-59/432)*z^4+(83/648)*z^8+(11/1296)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.8540913682005274668e-156"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1992034229175566877e-155"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((-1/4)*z^0+(3/4)*z^8+(-3/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/4)*z^0+(3/4)*z^8+(-3/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0756551961208145764e-156"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-4/3)*z^7+(-1/3)*z^9+(7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-4/3)*z^7+(-1/3)*z^9+(7/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4080863281133446446e-154"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((3)*z^1+(-11/3)*z^3+(3)*z^5+(-4)*z^7+(11/6)*z^9+(1)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3)*z^1+(-11/3)*z^3+(3)*z^5+(-4)*z^7+(11/6)*z^9+(1)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270939764513529329e-154"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1696868231107146332e-156"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(3/2)*z^8+(-3/2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(3/2)*z^8+(-3/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8404442445736441563e-159"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(7/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(7/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4080515641735115258e-154"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5)*z^0+(-13/6)*z^2+(-13/6)*z^4+(-8/3)*z^8+(29/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5)*z^0+(-13/6)*z^2+(-13/6)*z^4+(-8/3)*z^8+(29/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.4410565257797953211e-149"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((8/3)*z^1+(-8/3)*z^5+(13/6)*z^7+(-5)*z^9+(29/6)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((8/3)*z^1+(-8/3)*z^5+(13/6)*z^7+(-5)*z^9+(29/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.4410565267862604849e-149"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((1/3)*z^1+(-1/3)*z^5+(-1/2)*z^7+(5/6)*z^9+(-1/6)*z^11)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^1+(-1/3)*z^5+(-1/2)*z^7+(5/6)*z^9+(-1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1261474461113656813e-153"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((1/3)*z^1+(-1/3)*z^5+(-1/2)*z^7+(5/6)*z^9+(-1/6)*z^11)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^1+(-1/3)*z^5+(-1/2)*z^7+(5/6)*z^9+(-1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1261474461113656813e-153"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-7/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-7/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4080515641735115258e-154"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-3)*z^1+(11/3)*z^3+(-3)*z^5+(4)*z^7+(-11/6)*z^9+(-1)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3)*z^1+(11/3)*z^3+(-3)*z^5+(4)*z^7+(-11/6)*z^9+(-1)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270939764513529329e-154"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1698380217584058463e-156"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((3/2)*z^1+(-3/2)*z^5+(-1/2)*z^9+(3/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/2)*z^1+(-3/2)*z^5+(-1/2)*z^9+(3/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.6536894816946608476e-159"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((29/6)*z^0+(-11/6)*z^2+(-11/6)*z^4+(-4)*z^8+(35/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((73547/432)*z^0+(-269/4)*z^2+(-269/4)*z^4+(-13639/108)*z^8+(10451/54)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((29/6)*z^0+(-11/6)*z^2+(-11/6)*z^4+(-4)*z^8+(35/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((73547/432)*z^0+(-269/4)*z^2+(-269/4)*z^4+(-13639/108)*z^8+(10451/54)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1742126026969993463e-151"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1992034229175566877e-155"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/3)*z^2+(-1/3)*z^4+(-13/12)*z^8+(17/12)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/3)*z^2+(-1/3)*z^4+(-13/12)*z^8+(17/12)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.1607107265176276364e-156"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-3)*z^1+(11/3)*z^3+(-3)*z^5+(4)*z^7+(-11/6)*z^9+(-1)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3)*z^1+(11/3)*z^3+(-3)*z^5+(4)*z^7+(-11/6)*z^9+(-1)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270939764513529329e-154"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 1,
          "expression": "I^1*(1/16)^(1/4)",
          "direct_transport_expression": "((13/12)*z^1+(-13/12)*z^5+(1/3)*z^7+(-1)*z^9+(17/12)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((13/12)*z^1+(-13/12)*z^5+(1/3)*z^7+(-1)*z^9+(17/12)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-857/72)*z^2+(-857/72)*z^4+(-2965/144)*z^8+(4679/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.1603069178129969901e-156"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 3,
          "expression": "I^3*(9/16)^(1/4)",
          "direct_transport_expression": "((3/2)*z^1+(-3/2)*z^5+(1/4)*z^7+(-1)*z^9+(7/4)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/2)*z^1+(-3/2)*z^5+(1/4)*z^7+(-1)*z^9+(7/4)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1994532670513560912e-155"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((11/6)*z^0+(-4)*z^2+(4)*z^4+(-11/3)*z^6+(3)*z^8+(-1)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((11/6)*z^0+(-4)*z^2+(4)*z^4+(-11/3)*z^6+(3)*z^8+(-1)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270258713092073452e-154"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^9)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^9)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((-8/3)*z^1+(8/3)*z^5+(2/3)*z^7+(-1/3)*z^9+(-2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-8/3)*z^1+(8/3)*z^5+(2/3)*z^7+(-1/3)*z^9+(-2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-2009/27)*z^2+(-2009/27)*z^4+(1019/9)*z^8+(-1048/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2442588745180758153e-154"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1698380217584058463e-156"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1698380217584058463e-156"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "2",
          "phase_mod4": 1,
          "expression": "I^1*(2)^(1/4)",
          "direct_transport_expression": "((-11/3)*z^0+(8)*z^2+(-8)*z^4+(22/3)*z^6+(-6)*z^8+(2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1196)*z^0+(-4262/9)*z^2+(-4262/9)*z^4+(-7930/9)*z^8+(4064/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-11/3)*z^0+(8)*z^2+(-8)*z^4+(22/3)*z^6+(-6)*z^8+(2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1196)*z^0+(-4262/9)*z^2+(-4262/9)*z^4+(-7930/9)*z^8+(4064/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1493350253608143785e-153"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^0+(-2)*z^2+(-2)*z^4+(5)*z^8+(-3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^0+(-2)*z^2+(-2)*z^4+(5)*z^8+(-3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8781150361140307305e-154"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(4/3)*z^7+(1/3)*z^9+(-7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(4/3)*z^7+(1/3)*z^9+(-7/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4080863281133446446e-154"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-7/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-7/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4080515641735115258e-154"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((-4/3)*z^1+(4/3)*z^5+(-4/3)*z^7+(3)*z^9+(-8/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((307)*z^0+(-1093/9)*z^2+(-1093/9)*z^4+(-2041/9)*z^8+(3134/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-4/3)*z^1+(4/3)*z^5+(-4/3)*z^7+(3)*z^9+(-8/3)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((307)*z^0+(-1093/9)*z^2+(-1093/9)*z^4+(-2041/9)*z^8+(3134/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.3769987018024047235e-156"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "2",
          "phase_mod4": 3,
          "expression": "I^3*(2)^(1/4)",
          "direct_transport_expression": "((11/3)*z^0+(-8)*z^2+(8)*z^4+(-22/3)*z^6+(6)*z^8+(-2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1196)*z^0+(-4262/9)*z^2+(-4262/9)*z^4+(-7930/9)*z^8+(4064/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((11/3)*z^0+(-8)*z^2+(8)*z^4+(-22/3)*z^6+(6)*z^8+(-2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1196)*z^0+(-4262/9)*z^2+(-4262/9)*z^4+(-7930/9)*z^8+(4064/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1493350253608143785e-153"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((5)*z^1+(-5)*z^5+(-2)*z^7+(2)*z^9+(3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5)*z^1+(-5)*z^5+(-2)*z^7+(2)*z^9+(3)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8781029444095294336e-154"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^9)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^9)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((11/6)*z^0+(-4)*z^2+(4)*z^4+(-11/3)*z^6+(3)*z^8+(-1)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((11/6)*z^0+(-4)*z^2+(4)*z^4+(-11/3)*z^6+(3)*z^8+(-1)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270258713092073452e-154"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1696868231107146332e-156"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(-3/2)*z^8+(3/2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(-3/2)*z^8+(3/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8404442445736441563e-159"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-11/6)*z^0+(4)*z^2+(-4)*z^4+(11/3)*z^6+(-3)*z^8+(1)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-11/6)*z^0+(4)*z^2+(-4)*z^4+(11/3)*z^6+(-3)*z^8+(1)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270258713092073452e-154"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1698380217584058463e-156"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((3/2)*z^1+(-3/2)*z^5+(-1/2)*z^9+(3/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/2)*z^1+(-3/2)*z^5+(-1/2)*z^9+(3/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.6536894816946608476e-159"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8682663127980671893e-158"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1)*z^2+(-1)*z^4+(1/3)*z^6+(-1/2)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8682663127980671893e-158"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "4",
          "phase_mod4": 0,
          "expression": "I^0*(4)^(1/4)",
          "direct_transport_expression": "((118/3)*z^0+(-16)*z^2+(-16)*z^4+(-80/3)*z^8+(128/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((107452868/27)*z^0+(-42436540/27)*z^2+(-42436540/27)*z^4+(-79753964/27)*z^8+(40730168/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((118/3)*z^0+(-16)*z^2+(-16)*z^4+(-80/3)*z^8+(128/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((107452868/27)*z^0+(-42436540/27)*z^2+(-42436540/27)*z^4+(-79753964/27)*z^8+(40730168/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.020328348572901999e-145"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-17)*z^0+(12)*z^2+(12)*z^4+(-16)*z^8+(4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2184167)*z^0+(-1621145)*z^2+(-1621145)*z^4+(2483726)*z^8+(-862581)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-17)*z^0+(12)*z^2+(12)*z^4+(-16)*z^8+(4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2184167)*z^0+(-1621145)*z^2+(-1621145)*z^4+(2483726)*z^8+(-862581)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.6654160941674097909e-148"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((17)*z^0+(-12)*z^2+(-12)*z^4+(16)*z^8+(-4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2184167)*z^0+(-1621145)*z^2+(-1621145)*z^4+(2483726)*z^8+(-862581)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((17)*z^0+(-12)*z^2+(-12)*z^4+(16)*z^8+(-4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2184167)*z^0+(-1621145)*z^2+(-1621145)*z^4+(2483726)*z^8+(-862581)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.6654160941674097909e-148"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-7/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-7/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4080515641735115258e-154"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(4/3)*z^7+(1/3)*z^9+(-7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(4/3)*z^7+(1/3)*z^9+(-7/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4080863281133446446e-154"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-3)*z^0+(4/3)*z^2+(4/3)*z^4+(4/3)*z^8+(-8/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((307)*z^0+(-1093/9)*z^2+(-1093/9)*z^4+(-2041/9)*z^8+(3134/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3)*z^0+(4/3)*z^2+(4/3)*z^4+(4/3)*z^8+(-8/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((307)*z^0+(-1093/9)*z^2+(-1093/9)*z^4+(-2041/9)*z^8+(3134/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.3784298868457188257e-156"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5)*z^0+(-13/6)*z^2+(-13/6)*z^4+(-8/3)*z^8+(29/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5)*z^0+(-13/6)*z^2+(-13/6)*z^4+(-8/3)*z^8+(29/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.4410565257797953211e-149"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((-8/3)*z^1+(8/3)*z^5+(-13/6)*z^7+(5)*z^9+(-29/6)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-8/3)*z^1+(8/3)*z^5+(-13/6)*z^7+(5)*z^9+(-29/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.4410565267862604849e-149"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^1+(1/3)*z^5+(1/2)*z^7+(-5/6)*z^9+(1/6)*z^11)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^1+(1/3)*z^5+(1/2)*z^7+(-5/6)*z^9+(1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1261474461113656813e-153"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^1+(1/3)*z^5+(1/2)*z^7+(-5/6)*z^9+(1/6)*z^11)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^1+(1/3)*z^5+(1/2)*z^7+(-5/6)*z^9+(1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1261474461113656813e-153"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(7/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(7/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4080515641735115258e-154"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5)*z^0+(-13/6)*z^2+(-13/6)*z^4+(-8/3)*z^8+(29/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5)*z^0+(-13/6)*z^2+(-13/6)*z^4+(-8/3)*z^8+(29/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-169633/36)*z^2+(-169633/36)*z^4+(-159203/18)*z^8+(488039/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.4410565257797953211e-149"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(-1/2)*z^2+(-1/2)*z^4+(1/3)*z^8+(1/6)*z^10)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(-1/2)*z^2+(-1/2)*z^4+(1/3)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1261471971624322264e-153"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(-1/2)*z^2+(-1/2)*z^4+(1/3)*z^8+(1/6)*z^10)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(-1/2)*z^2+(-1/2)*z^4+(1/3)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-103/18)*z^2+(-103/18)*z^4+(773/108)*z^8+(-155/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1261471971624322264e-153"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-4/3)*z^7+(-1/3)*z^9+(7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-4/3)*z^7+(-1/3)*z^9+(7/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-1225/18)*z^2+(-1225/18)*z^4+(916/9)*z^8+(-607/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4080863281133446446e-154"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((1/6)*z^2+(1/6)*z^4+(-5/6)*z^8+(2/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^2+(1/6)*z^4+(-5/6)*z^8+(2/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.634392210443100445e-157"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^2+(-1/6)*z^4+(5/6)*z^8+(-2/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^2+(-1/6)*z^4+(5/6)*z^8+(-2/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.634392210443100445e-157"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((1/6)*z^2+(1/6)*z^4+(-5/6)*z^8+(2/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^2+(1/6)*z^4+(-5/6)*z^8+(2/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(-16/9)*z^2+(-16/9)*z^4+(11/9)*z^8+(5/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.634392210443100445e-157"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^0+(-2)*z^2+(-2)*z^4+(5)*z^8+(-3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^0+(-2)*z^2+(-2)*z^4+(5)*z^8+(-3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-4282)*z^2+(-4282)*z^4+(6555)*z^8+(-2273)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8781150361140307305e-154"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              8,
              14
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((11/6)*z^0+(-4)*z^2+(4)*z^4+(-11/3)*z^6+(3)*z^8+(-1)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((11/6)*z^0+(-4)*z^2+(4)*z^4+(-11/3)*z^6+(3)*z^8+(-1)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-2131/18)*z^2+(-2131/18)*z^4+(-3965/18)*z^8+(1016/3)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1270258713092073452e-154"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1)*z^2+(1)*z^4+(-1/3)*z^6+(1/2)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1698380217584058463e-156"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((3/2)*z^1+(-3/2)*z^5+(-1/2)*z^9+(3/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/2)*z^1+(-3/2)*z^5+(-1/2)*z^9+(3/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.6536894816946608476e-159"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1)*z^7+(1/6)*z^9+(1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-71/18)*z^2+(-71/18)*z^4+(79/18)*z^8+(-4/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1696868231107146332e-156"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(3/2)*z^8+(-3/2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(3/2)*z^8+(-3/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-29/4)*z^2+(-29/4)*z^4+(9)*z^8+(-7/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8404442445736441563e-159"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-29/18)*z^2+(-29/18)*z^4+(2)*z^8+(-7/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.8841681693849225845e-158"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-1/6)*z^8+(2/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((275/1296)*z^0+(-59/432)*z^2+(-59/432)*z^4+(83/648)*z^8+(11/1296)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-1/6)*z^8+(2/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((275/1296)*z^0+(-59/432)*z^2+(-59/432)*z^4+(83/648)*z^8+(11/1296)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.8540913682005274668e-156"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1992034229175566877e-155"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((-1/4)*z^0+(3/4)*z^8+(-3/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/4)*z^0+(3/4)*z^8+(-3/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0756551961208145764e-156"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 3,
          "expression": "I^3*(1/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^9+(-3/4)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^9+(-3/4)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0753353073871833215e-156"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 3,
          "expression": "I^3*(9/16)^(1/4)",
          "direct_transport_expression": "((3/2)*z^1+(-3/2)*z^5+(1/4)*z^7+(-1)*z^9+(7/4)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/2)*z^1+(-3/2)*z^5+(1/4)*z^7+(-1)*z^9+(7/4)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1994532670513560912e-155"
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^0+(1/2)*z^2+(1/2)*z^4+(1/6)*z^8+(-2/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((275/1296)*z^0+(-59/432)*z^2+(-59/432)*z^4+(83/648)*z^8+(11/1296)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^0+(1/2)*z^2+(1/2)*z^4+(1/6)*z^8+(-2/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((275/1296)*z^0+(-59/432)*z^2+(-59/432)*z^4+(83/648)*z^8+(11/1296)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.8540913682005274668e-156"
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(-3/2)*z^8+(7/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-47/12)*z^2+(-47/12)*z^4+(-5/2)*z^8+(77/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1992034229175566877e-155"
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((-1/4)*z^0+(3/4)*z^8+(-3/4)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/4)*z^0+(3/4)*z^8+(-3/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-71/16)*z^2+(-71/16)*z^4+(79/16)*z^8+(-1/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0756551961208145764e-156"
        }
      ],
      "exact_values": [
        "0",
        "I^0*(1)^(1/4)",
        "I^0*(1/16)^(1/4)",
        "I^0*(1/2)^(1/4)",
        "I^0*(1/4)^(1/4)",
        "I^0*(4)^(1/4)",
        "I^0*(9/16)^(1/4)",
        "I^1*(1)^(1/4)",
        "I^1*(1/16)^(1/4)",
        "I^1*(1/2)^(1/4)",
        "I^1*(1/4)^(1/4)",
        "I^1*(2)^(1/4)",
        "I^1*(9/16)^(1/4)",
        "I^2*(1)^(1/4)",
        "I^2*(1/16)^(1/4)",
        "I^2*(1/2)^(1/4)",
        "I^2*(1/4)^(1/4)",
        "I^3*(1)^(1/4)",
        "I^3*(1/16)^(1/4)",
        "I^3*(1/2)^(1/4)",
        "I^3*(1/4)^(1/4)",
        "I^3*(2)^(1/4)",
        "I^3*(9/16)^(1/4)"
      ],
      "alpha_indices": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        11,
        13,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        9,
        9,
        19,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        9,
        9,
        9,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        9,
        19,
        3,
        16,
        9,
        20,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        15,
        15,
        19,
        10,
        15,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        20,
        0,
        13,
        0,
        10,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        3,
        13,
        0,
        7,
        15,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10,
        16,
        0,
        17,
        0,
        4,
        20,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        20,
        3,
        4,
        9,
        3,
        3,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        19,
        10,
        15,
        9,
        19,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15,
        19,
        19,
        19,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        9,
        19,
        19,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        17,
        21,
        7,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        9,
        9,
        19,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        9,
        1,
        0,
        1,
        0,
        9,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        9,
        0,
        1,
        0,
        7,
        0,
        16,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        1,
        0,
        14,
        12,
        19,
        4,
        0,
        12,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15,
        0,
        17,
        22,
        14,
        0,
        10,
        19,
        2,
        22,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        0,
        19,
        0,
        13,
        0,
        0,
        3,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        16,
        4,
        20,
        0,
        1,
        0,
        20,
        4,
        16,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        19,
        0,
        0,
        13,
        0,
        15,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        22,
        2,
        15,
        10,
        0,
        14,
        22,
        17,
        0,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        12,
        0,
        4,
        3,
        12,
        14,
        0,
        1,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        16,
        0,
        7,
        0,
        1,
        0,
        15,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        15,
        0,
        1,
        0,
        1,
        15,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        15,
        3,
        3,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        9,
        9,
        9,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        9,
        0,
        1,
        0,
        17,
        0,
        16,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        9,
        1,
        0,
        13,
        0,
        19,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        0,
        13,
        6,
        18,
        0,
        4,
        3,
        8,
        6,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        7,
        0,
        8,
        6,
        15,
        10,
        0,
        6,
        18,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        0,
        3,
        0,
        0,
        17,
        0,
        19,
        0,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        4,
        4,
        20,
        0,
        13,
        0,
        20,
        4,
        4,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        15,
        0,
        15,
        0,
        7,
        0,
        0,
        19,
        0,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        18,
        6,
        0,
        10,
        19,
        6,
        8,
        0,
        7,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6,
        8,
        19,
        4,
        0,
        18,
        6,
        13,
        0,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        3,
        0,
        13,
        0,
        1,
        15,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        16,
        0,
        17,
        0,
        1,
        0,
        15,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        3,
        3,
        3,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        9,
        19,
        15,
        16,
        9,
        10,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        1,
        0,
        14,
        22,
        19,
        4,
        0,
        22,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        0,
        13,
        6,
        8,
        0,
        4,
        15,
        18,
        6,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        19,
        14,
        6,
        1,
        0,
        19,
        4,
        0,
        0,
        13,
        6,
        2,
        0,
        0,
        0,
        0,
        7,
        3,
        12,
        18,
        0,
        13,
        0,
        20,
        9,
        1,
        0,
        8,
        12,
        0,
        0,
        0,
        0,
        0,
        16,
        19,
        0,
        19,
        0,
        0,
        9,
        0,
        15,
        0,
        9,
        0,
        10,
        0,
        0,
        0,
        0,
        9,
        4,
        4,
        4,
        10,
        9,
        0,
        15,
        10,
        4,
        4,
        4,
        15,
        0,
        0,
        0,
        0,
        20,
        0,
        3,
        0,
        9,
        0,
        3,
        0,
        0,
        15,
        0,
        15,
        16,
        0,
        0,
        0,
        0,
        0,
        12,
        8,
        0,
        1,
        3,
        20,
        0,
        13,
        0,
        18,
        12,
        9,
        7,
        0,
        0,
        0,
        0,
        2,
        6,
        13,
        0,
        0,
        4,
        3,
        0,
        1,
        6,
        14,
        3,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        6,
        18,
        9,
        4,
        0,
        8,
        6,
        13,
        0,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        22,
        0,
        4,
        3,
        22,
        14,
        0,
        1,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        20,
        3,
        16,
        9,
        15,
        3,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15,
        3,
        3,
        19,
        20,
        3,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        7,
        12,
        14,
        0,
        20,
        19,
        2,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15,
        17,
        0,
        18,
        6,
        3,
        20,
        0,
        6,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        15,
        22,
        8,
        0,
        13,
        0,
        10,
        9,
        1,
        0,
        18,
        22,
        0,
        0,
        0,
        1,
        0,
        19,
        14,
        6,
        13,
        0,
        9,
        4,
        0,
        0,
        1,
        6,
        2,
        0,
        0,
        0,
        0,
        0,
        10,
        0,
        15,
        0,
        9,
        0,
        15,
        0,
        0,
        15,
        0,
        3,
        4,
        0,
        0,
        0,
        0,
        15,
        10,
        10,
        20,
        4,
        3,
        0,
        9,
        4,
        20,
        10,
        10,
        19,
        0,
        0,
        0,
        0,
        16,
        19,
        0,
        9,
        0,
        0,
        9,
        0,
        3,
        0,
        9,
        0,
        10,
        0,
        0,
        0,
        0,
        0,
        2,
        6,
        1,
        0,
        0,
        4,
        15,
        0,
        13,
        6,
        14,
        3,
        0,
        1,
        0,
        0,
        0,
        22,
        18,
        0,
        1,
        3,
        10,
        0,
        13,
        0,
        8,
        22,
        19,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        6,
        0,
        20,
        9,
        6,
        18,
        0,
        17,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        2,
        15,
        20,
        0,
        14,
        12,
        7,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        19,
        20,
        15,
        19,
        19,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        10,
        0,
        13,
        0,
        20,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        0,
        19,
        0,
        13,
        0,
        0,
        15,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        0,
        15,
        0,
        0,
        7,
        0,
        19,
        0,
        19,
        0,
        0,
        0,
        0,
        0,
        16,
        19,
        0,
        19,
        0,
        0,
        9,
        0,
        3,
        0,
        9,
        0,
        20,
        0,
        0,
        0,
        0,
        20,
        0,
        3,
        0,
        9,
        0,
        3,
        0,
        0,
        3,
        0,
        15,
        4,
        0,
        0,
        1,
        0,
        0,
        13,
        0,
        0,
        0,
        11,
        0,
        0,
        0,
        0,
        13,
        0,
        0,
        1,
        0,
        0,
        0,
        13,
        0,
        0,
        9,
        15,
        0,
        0,
        0,
        3,
        19,
        0,
        0,
        7,
        0,
        0,
        0,
        7,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        21,
        0,
        0,
        0,
        17,
        0,
        0,
        7,
        0,
        0,
        10,
        3,
        0,
        15,
        0,
        0,
        15,
        0,
        19,
        0,
        15,
        0,
        16,
        0,
        0,
        0,
        0,
        4,
        0,
        19,
        0,
        15,
        0,
        19,
        0,
        0,
        9,
        0,
        9,
        10,
        0,
        0,
        0,
        0,
        0,
        9,
        0,
        9,
        0,
        13,
        0,
        0,
        3,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        0,
        3,
        0,
        0,
        7,
        0,
        9,
        0,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10,
        4,
        0,
        17,
        0,
        16,
        20,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        15,
        13,
        0,
        17,
        3,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        16,
        4,
        10,
        0,
        1,
        0,
        10,
        4,
        16,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        4,
        4,
        10,
        0,
        13,
        0,
        10,
        4,
        4,
        16,
        0,
        0,
        0,
        0,
        0,
        9,
        4,
        4,
        4,
        20,
        9,
        0,
        3,
        20,
        4,
        4,
        4,
        3,
        0,
        0,
        0,
        0,
        3,
        20,
        20,
        10,
        4,
        15,
        0,
        9,
        4,
        10,
        20,
        20,
        19,
        0,
        0,
        0,
        0,
        13,
        0,
        0,
        9,
        3,
        0,
        0,
        0,
        15,
        19,
        0,
        0,
        17,
        0,
        0,
        1,
        13,
        0,
        1,
        13,
        0,
        0,
        0,
        5,
        0,
        0,
        0,
        13,
        1,
        0,
        13,
        1,
        0,
        0,
        7,
        0,
        0,
        15,
        9,
        0,
        0,
        0,
        19,
        3,
        0,
        0,
        13,
        0,
        0,
        0,
        0,
        15,
        20,
        20,
        10,
        4,
        3,
        0,
        19,
        4,
        10,
        20,
        20,
        9,
        0,
        0,
        0,
        0,
        19,
        4,
        4,
        4,
        20,
        19,
        0,
        15,
        20,
        4,
        4,
        4,
        15,
        0,
        0,
        0,
        0,
        0,
        16,
        4,
        4,
        10,
        0,
        13,
        0,
        10,
        4,
        4,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        16,
        4,
        10,
        0,
        1,
        0,
        10,
        4,
        16,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15,
        19,
        7,
        0,
        13,
        9,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        20,
        16,
        0,
        7,
        0,
        4,
        10,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15,
        0,
        19,
        0,
        0,
        13,
        0,
        3,
        0,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        3,
        0,
        17,
        0,
        0,
        19,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        10,
        0,
        15,
        0,
        9,
        0,
        15,
        0,
        0,
        3,
        0,
        3,
        16,
        0,
        0,
        0,
        0,
        16,
        19,
        0,
        9,
        0,
        0,
        9,
        0,
        15,
        0,
        9,
        0,
        20,
        0,
        0,
        0,
        17,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        21,
        0,
        0,
        0,
        7,
        0,
        0,
        17,
        0,
        0,
        17,
        0,
        0,
        3,
        9,
        0,
        0,
        0,
        19,
        15,
        0,
        0,
        13,
        0,
        0,
        1,
        0,
        0,
        13,
        0,
        0,
        0,
        21,
        0,
        0,
        0,
        0,
        13,
        0,
        0,
        1,
        0,
        0,
        0,
        4,
        0,
        19,
        0,
        3,
        0,
        19,
        0,
        0,
        19,
        0,
        9,
        10,
        0,
        0,
        0,
        0,
        20,
        15,
        0,
        15,
        0,
        0,
        3,
        0,
        19,
        0,
        3,
        0,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        15,
        0,
        9,
        0,
        0,
        13,
        0,
        15,
        0,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        15,
        0,
        17,
        0,
        0,
        9,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        10,
        0,
        13,
        0,
        20,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10,
        15,
        4,
        9,
        15,
        15,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        2,
        3,
        20,
        0,
        14,
        12,
        7,
        0,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        6,
        0,
        20,
        19,
        6,
        18,
        0,
        17,
        9,
        0,
        0,
        0,
        0,
        0,
        22,
        18,
        0,
        1,
        15,
        10,
        0,
        13,
        0,
        8,
        22,
        9,
        17,
        0,
        0,
        0,
        0,
        2,
        6,
        1,
        0,
        0,
        4,
        3,
        0,
        13,
        6,
        14,
        15,
        0,
        1,
        0,
        0,
        20,
        15,
        0,
        3,
        0,
        0,
        3,
        0,
        19,
        0,
        3,
        0,
        16,
        0,
        0,
        0,
        0,
        3,
        10,
        10,
        20,
        4,
        15,
        0,
        19,
        4,
        20,
        10,
        10,
        9,
        0,
        0,
        0,
        0,
        4,
        0,
        19,
        0,
        15,
        0,
        19,
        0,
        0,
        19,
        0,
        9,
        20,
        0,
        0,
        1,
        0,
        9,
        14,
        6,
        13,
        0,
        19,
        4,
        0,
        0,
        1,
        6,
        2,
        0,
        0,
        0,
        0,
        17,
        3,
        22,
        8,
        0,
        13,
        0,
        10,
        19,
        1,
        0,
        18,
        22,
        0,
        0,
        0,
        0,
        0,
        3,
        17,
        0,
        18,
        6,
        15,
        20,
        0,
        6,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15,
        0,
        7,
        12,
        14,
        0,
        20,
        9,
        2,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        9,
        9,
        3,
        16,
        9,
        10,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        19,
        20,
        3,
        9,
        19,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        22,
        0,
        4,
        15,
        22,
        14,
        0,
        1,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6,
        18,
        19,
        4,
        0,
        8,
        6,
        13,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        2,
        6,
        13,
        0,
        0,
        4,
        15,
        0,
        1,
        6,
        14,
        15,
        0,
        1,
        0,
        0,
        0,
        12,
        8,
        0,
        1,
        15,
        20,
        0,
        13,
        0,
        18,
        12,
        19,
        7,
        0,
        0,
        0,
        4,
        0,
        19,
        0,
        3,
        0,
        19,
        0,
        0,
        9,
        0,
        9,
        20,
        0,
        0,
        0,
        0,
        19,
        4,
        4,
        4,
        10,
        19,
        0,
        3,
        10,
        4,
        4,
        4,
        3,
        0,
        0,
        0,
        0,
        10,
        3,
        0,
        3,
        0,
        0,
        15,
        0,
        19,
        0,
        15,
        0,
        4,
        0,
        0,
        0,
        7,
        15,
        12,
        18,
        0,
        13,
        0,
        20,
        19,
        1,
        0,
        8,
        12,
        0,
        0,
        0,
        1,
        0,
        9,
        14,
        6,
        1,
        0,
        9,
        4,
        0,
        0,
        13,
        6,
        2,
        0,
        0,
        0,
        0,
        0,
        19,
        0,
        13,
        6,
        8,
        0,
        4,
        3,
        18,
        6,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        1,
        0,
        14,
        22,
        9,
        4,
        0,
        22,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        15,
        3,
        19,
        10,
        15,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        19,
        19,
        19,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        16,
        0,
        17,
        0,
        1,
        0,
        3,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        15,
        0,
        13,
        0,
        1,
        3,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        6,
        8,
        9,
        4,
        0,
        18,
        6,
        13,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        18,
        6,
        0,
        10,
        9,
        6,
        8,
        0,
        7,
        19,
        0,
        0,
        0,
        0,
        0,
        9,
        0,
        9,
        0,
        13,
        0,
        0,
        15,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        4,
        4,
        20,
        0,
        13,
        0,
        20,
        4,
        4,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        9,
        0,
        0,
        13,
        0,
        3,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        15,
        7,
        0,
        8,
        6,
        3,
        10,
        0,
        6,
        18,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        0,
        13,
        6,
        18,
        0,
        4,
        15,
        8,
        6,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        19,
        1,
        0,
        13,
        0,
        9,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        19,
        0,
        1,
        0,
        17,
        0,
        16,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        15,
        15,
        15,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15,
        9,
        19,
        19,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        3,
        0,
        1,
        0,
        1,
        3,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        16,
        0,
        7,
        0,
        1,
        0,
        3,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        12,
        0,
        4,
        15,
        12,
        14,
        0,
        1,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        22,
        2,
        3,
        10,
        0,
        14,
        22,
        17,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        0,
        15,
        0,
        0,
        17,
        0,
        9,
        0,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        16,
        4,
        20,
        0,
        1,
        0,
        20,
        4,
        16,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        15,
        0,
        3,
        0,
        7,
        0,
        0,
        9,
        0,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        17,
        22,
        14,
        0,
        10,
        9,
        2,
        22,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        1,
        0,
        14,
        12,
        9,
        4,
        0,
        12,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        19,
        0,
        1,
        0,
        7,
        0,
        16,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        19,
        1,
        0,
        1,
        0,
        19,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        15,
        15,
        3,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        7,
        21,
        17,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        3,
        15,
        15,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        15,
        15,
        15,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10,
        15,
        16,
        9,
        3,
        15,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        19,
        10,
        3,
        19,
        19,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        20,
        4,
        0,
        7,
        0,
        16,
        10,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        19,
        17,
        0,
        13,
        9,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        20,
        0,
        13,
        0,
        10,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        9,
        9,
        15,
        16,
        9,
        20,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15,
        3,
        15,
        19,
        20,
        3,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        3,
        3,
        3,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        3,
        3,
        15,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        21,
        13,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "5": {
      "canonical": [
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              0,
              0
            ],
            [
              0,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              0,
              16
            ],
            [
              0,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              16,
              0
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              16,
              16
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*4/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5589563324316013364e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              4,
              4
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*6/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.4436354972332178629e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^9)*(1)/(Exp[-I*Pi*6/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^9)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3358426689825828053e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              8,
              2
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^9)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^9)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^0)*(1)/(Exp[-I*Pi*4/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^0)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5589563324316013364e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^9)*(1)/(Exp[-I*Pi*6/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^9)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3358426689825828053e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*6/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.4436354972332178629e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*4/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5589563324316013364e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              16,
              0
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "fourth_power": "2",
          "phase_mod4": 0,
          "expression": "I^0*(2)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^1+(2)*z^3+(-2/3)*z^5+(-5/3)*z^7+(-1)*z^9+(7/3)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((1196)*z^0+(-7930/9)*z^2+(-7930/9)*z^4+(4064/3)*z^8+(-4262/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^1+(2)*z^3+(-2/3)*z^5+(-5/3)*z^7+(-1)*z^9+(7/3)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1196)*z^0+(-7930/9)*z^2+(-7930/9)*z^4+(4064/3)*z^8+(-4262/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4920837960224464028e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              4,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^7+(3)*z^9+(2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^7+(3)*z^9+(2)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.0802135017698308139e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^7+(3)*z^9+(2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^7+(3)*z^9+(2)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0082805331434650013e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(1/6)*z^5+(1/6)*z^7+(-1/3)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(1/6)*z^5+(1/6)*z^7+(-1/3)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6479836817642672432e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(1/6)*z^5+(1/6)*z^7+(-1/3)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(1/6)*z^5+(1/6)*z^7+(-1/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2734201140290217911e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6673104993820929801e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.2639051693079033191e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(1/6)*z^5+(1/6)*z^7+(-1/3)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(1/6)*z^5+(1/6)*z^7+(-1/3)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.9100039463257285965e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6974196210780906648e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.6658097749833297209e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^1+(-1)*z^3+(1/3)*z^5+(5/6)*z^7+(1/2)*z^9+(-7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^1+(-1)*z^3+(1/3)*z^5+(5/6)*z^7+(1/2)*z^9+(-7/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7782069995880619868e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(5/6)*z^2+(-5/6)*z^4+(-1)*z^6+(1/3)*z^8+(7/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(5/6)*z^2+(-5/6)*z^4+(-1)*z^6+(1/3)*z^8+(7/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0669878082730975765e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/2)*z^5+(-1/2)*z^7)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/2)*z^5+(-1/2)*z^7)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0418734389484773128e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.1816224261744326039e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^2+(1/2)*z^4+(-1/2)*z^8)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^2+(1/2)*z^4+(-1/2)*z^8)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.2184497641144513037e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^1+(-1)*z^3+(1/3)*z^5+(5/6)*z^7+(1/2)*z^9+(-7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^1+(-1)*z^3+(1/3)*z^5+(5/6)*z^7+(1/2)*z^9+(-7/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7782069995880619868e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^2+(-1/2)*z^4+(1/2)*z^8)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^2+(-1/2)*z^4+(1/2)*z^8)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.8910349979403099338e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.9514428973547900958e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/2)*z^5+(-1/2)*z^7)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/2)*z^5+(-1/2)*z^7)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.1247005703193957592e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^0+(-5/3)*z^2+(-5/3)*z^4+(7/3)*z^8+(-2/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((307)*z^0+(-2041/9)*z^2+(-2041/9)*z^4+(3134/9)*z^8+(-1093/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^0+(-5/3)*z^2+(-5/3)*z^4+(7/3)*z^8+(-2/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((307)*z^0+(-2041/9)*z^2+(-2041/9)*z^4+(3134/9)*z^8+(-1093/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.5260254122619780979e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^2+(-1/2)*z^4+(1/2)*z^8)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^2+(-1/2)*z^4+(1/2)*z^8)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.8910349979403099338e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/2)*z^5+(1/2)*z^7)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/2)*z^5+(1/2)*z^7)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.8992921970030785958e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((-7/3)*z^1+(7/3)*z^5+(5/3)*z^7+(-2)*z^9+(-2/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((307)*z^0+(-2041/9)*z^2+(-2041/9)*z^4+(3134/9)*z^8+(-1093/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/3)*z^1+(7/3)*z^5+(5/3)*z^7+(-2)*z^9+(-2/3)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((307)*z^0+(-2041/9)*z^2+(-2041/9)*z^4+(3134/9)*z^8+(-1093/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7784051824378506888e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7782069995880619868e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.1816224261744326039e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/2)*z^5+(1/2)*z^7)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/2)*z^5+(1/2)*z^7)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.2517320144528210594e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^2+(1/2)*z^4+(-1/2)*z^8)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^2+(1/2)*z^4+(-1/2)*z^8)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.2184497641144513037e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^1+(1)*z^3+(-1/3)*z^5+(-5/6)*z^7+(-1/2)*z^9+(7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^1+(1)*z^3+(-1/3)*z^5+(-5/6)*z^7+(-1/2)*z^9+(7/6)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7800228161084067077e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(5/6)*z^2+(-5/6)*z^4+(-1)*z^6+(1/3)*z^8+(7/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(5/6)*z^2+(-5/6)*z^4+(-1)*z^6+(1/3)*z^8+(7/6)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0699792661931039652e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.6200056363247691742e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.2639051693079033191e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^1+(1)*z^3+(-1/3)*z^5+(-5/6)*z^7+(-1/2)*z^9+(7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^1+(1)*z^3+(-1/3)*z^5+(-5/6)*z^7+(-1/2)*z^9+(7/6)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7800228161084067077e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6974196210780906648e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.78579513754447317e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-1/6)*z^5+(-1/6)*z^7+(1/3)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-1/6)*z^5+(-1/6)*z^7+(1/3)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6479836817642672432e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-1/6)*z^5+(-1/6)*z^7+(1/3)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-1/6)*z^5+(-1/6)*z^7+(1/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2734201140290217911e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((3)*z^0+(2)*z^2+(2)*z^4+(-2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3)*z^0+(2)*z^2+(2)*z^4+(-2)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5589563324316013364e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-1/6)*z^5+(-1/6)*z^7+(1/3)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-1/6)*z^5+(-1/6)*z^7+(1/3)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.9100039463257285965e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((3)*z^0+(2)*z^2+(2)*z^4+(-2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3)*z^0+(2)*z^2+(2)*z^4+(-2)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "2",
          "phase_mod4": 0,
          "expression": "I^0*(2)^(1/4)",
          "direct_transport_expression": "((2/3)*z^1+(-2)*z^3+(2/3)*z^5+(5/3)*z^7+(1)*z^9+(-7/3)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1196)*z^0+(-7930/9)*z^2+(-7930/9)*z^4+(4064/3)*z^8+(-4262/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^1+(-2)*z^3+(2/3)*z^5+(5/3)*z^7+(1)*z^9+(-7/3)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1196)*z^0+(-7930/9)*z^2+(-7930/9)*z^4+(4064/3)*z^8+(-4262/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4894897994232867815e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^9)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^9)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^9)*(1)/(Exp[-I*Pi*4/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^9)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.4338434498647402005e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((5/3)*z^1+(-5/3)*z^5+(-16/3)*z^7+(-5)*z^9+(-11/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((360925/3)*z^0+(1231286/9)*z^2+(1231286/9)*z^4+(-427621/9)*z^8+(-803665/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/3)*z^1+(-5/3)*z^5+(-16/3)*z^7+(-5)*z^9+(-11/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((360925/3)*z^0+(1231286/9)*z^2+(1231286/9)*z^4+(-427621/9)*z^8+(-803665/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1737598385941855114e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^1+(2/3)*z^5+(1)*z^7+(1/3)*z^9+(1/3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^1+(2/3)*z^5+(1)*z^7+(1/3)*z^9+(1/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.7838129882373197462e-164"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(1/6)*z^5+(1/6)*z^7+(-1/3)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(1/6)*z^5+(1/6)*z^7+(-1/3)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6479836817642672432e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/3)*z^8+(1/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/3)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6673104993820929801e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((5/3)*z^1+(-5/3)*z^5+(-16/3)*z^7+(-5)*z^9+(-11/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((360925/3)*z^0+(1231286/9)*z^2+(1231286/9)*z^4+(-427621/9)*z^8+(-803665/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/3)*z^1+(-5/3)*z^5+(-16/3)*z^7+(-5)*z^9+(-11/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((360925/3)*z^0+(1231286/9)*z^2+(1231286/9)*z^4+(-427621/9)*z^8+(-803665/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3396873502043204042e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-1)*z^2+(-1)*z^4+(2/3)*z^8+(1/3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-1)*z^2+(-1)*z^4+(2/3)*z^8+(1/3)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.2672079893502602221e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(-1/6)*z^2+(-1/6)*z^4+(1/3)*z^8+(-1/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(-1/6)*z^2+(-1/6)*z^4+(1/3)*z^8+(-1/6)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6784022153707559974e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^2+(-1/6)*z^4+(1/6)*z^8+(1/3)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^2+(-1/6)*z^4+(1/6)*z^8+(1/3)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.9254184792237853821e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^1+(2/3)*z^5+(1/3)*z^7+(-3/4)*z^9+(-1/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^1+(2/3)*z^5+(1/3)*z^7+(-3/4)*z^9+(-1/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2734975514723930569e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(3/4)*z^8+(-1/2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(3/4)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6673104993820929801e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(1/3)*z^2+(1/3)*z^4+(1/6)*z^8+(-1/2)*z^10)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(1/3)*z^2+(1/3)*z^4+(1/6)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0712272104939875049e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(3/4)*z^8+(-1/2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(3/4)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((1/4)*z^1+(-1/4)*z^5+(1/2)*z^9+(1/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/4)*z^1+(-1/4)*z^5+(1/2)*z^9+(1/4)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0155151893963107935e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^1+(2/3)*z^5+(1/3)*z^7+(-3/4)*z^9+(-1/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^1+(2/3)*z^5+(1/3)*z^7+(-3/4)*z^9+(-1/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2734975514723930569e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(-1/6)*z^5+(1/3)*z^7+(5/6)*z^9+(1/2)*z^11)*(1)/(Exp[-I*Pi*2/4]*(1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(-1/6)*z^5+(1/3)*z^7+(5/6)*z^9+(1/2)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.5503020661302022667e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6829831241996621957e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((1/4)*z^1+(-1/4)*z^5+(1/2)*z^9+(1/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/4)*z^1+(-1/4)*z^5+(1/2)*z^9+(1/4)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0155151893963107935e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 2,
          "expression": "I^2*(9/16)^(1/4)",
          "direct_transport_expression": "((-1)*z^0+(1/4)*z^2+(1/4)*z^4+(-3/4)*z^8+(1/2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^0+(1/4)*z^2+(1/4)*z^4+(-3/4)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^7+(3)*z^9+(2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^7+(3)*z^9+(2)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.0802135017698308139e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.2639051693079033191e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(1/6)*z^5+(1/6)*z^7+(-1/3)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(1/6)*z^5+(1/6)*z^7+(-1/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2734201140290217911e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-5)*z^1+(5)*z^5+(12)*z^7+(9)*z^9+(7)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((2184167)*z^0+(2483726)*z^2+(2483726)*z^4+(-862581)*z^8+(-1621145)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-5)*z^1+(5)*z^5+(12)*z^7+(9)*z^9+(7)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((2184167)*z^0+(2483726)*z^2+(2483726)*z^4+(-862581)*z^8+(-1621145)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3945279967001720162e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(1/6)*z^5+(-1/3)*z^7+(-5/6)*z^9+(-1/2)*z^11)*(1)/(Exp[-I*Pi*2/4]*(1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(1/6)*z^5+(-1/3)*z^7+(-5/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.5503020661302022667e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(1/3)*z^2+(1/3)*z^4+(1/6)*z^8+(-1/2)*z^10)*(1)/(Exp[-I*Pi*4/4]*(1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(1/3)*z^2+(1/3)*z^4+(1/6)*z^8+(-1/2)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.6879756332344876585e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(-1/6)*z^2+(-1/6)*z^4+(1/3)*z^8+(-1/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(-1/6)*z^2+(-1/6)*z^4+(1/3)*z^8+(-1/6)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6784022153707559974e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/3)*z^8+(1/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/3)*z^8+(1/6)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.7516201647285224986e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^7+(3)*z^9+(2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^7+(3)*z^9+(2)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.0802135017698308139e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.6200056363247691742e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^2+(1/6)*z^4+(-1/6)*z^8+(-1/3)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^2+(1/6)*z^4+(-1/6)*z^8+(-1/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3494308413016918861e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^1+(2/3)*z^5+(1/3)*z^7+(-3/4)*z^9+(-1/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^1+(2/3)*z^5+(1/3)*z^7+(-3/4)*z^9+(-1/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2734975514723930569e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 2,
          "expression": "I^2*(9/16)^(1/4)",
          "direct_transport_expression": "((-1)*z^0+(1/4)*z^2+(1/4)*z^4+(-3/4)*z^8+(1/2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^0+(1/4)*z^2+(1/4)*z^4+(-3/4)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(1)*z^2+(1)*z^4+(-2/3)*z^8+(-1/3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(1)*z^2+(1)*z^4+(-2/3)*z^8+(-1/3)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.2672079893502602221e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6829831241996621957e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^1+(2/3)*z^5+(1/3)*z^7+(-3/4)*z^9+(-1/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^1+(2/3)*z^5+(1/3)*z^7+(-3/4)*z^9+(-1/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2734975514723930569e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^1+(2/3)*z^5+(1)*z^7+(1/3)*z^9+(1/3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^1+(2/3)*z^5+(1)*z^7+(1/3)*z^9+(1/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.7838129882373197462e-164"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.6200056363247691742e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((5/3)*z^1+(-5/3)*z^5+(-16/3)*z^7+(-5)*z^9+(-11/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((360925/3)*z^0+(1231286/9)*z^2+(1231286/9)*z^4+(-427621/9)*z^8+(-803665/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/3)*z^1+(-5/3)*z^5+(-16/3)*z^7+(-5)*z^9+(-11/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((360925/3)*z^0+(1231286/9)*z^2+(1231286/9)*z^4+(-427621/9)*z^8+(-803665/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3396873502043204042e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^2+(-1/6)*z^4+(1/6)*z^8+(1/3)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^2+(-1/6)*z^4+(1/6)*z^8+(1/3)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.9254184792237853821e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*6/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.4436354972332178629e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((5/3)*z^1+(-5/3)*z^5+(-16/3)*z^7+(-5)*z^9+(-11/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((360925/3)*z^0+(1231286/9)*z^2+(1231286/9)*z^4+(-427621/9)*z^8+(-803665/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/3)*z^1+(-5/3)*z^5+(-16/3)*z^7+(-5)*z^9+(-11/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((360925/3)*z^0+(1231286/9)*z^2+(1231286/9)*z^4+(-427621/9)*z^8+(-803665/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1737598385941855114e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^2+(-1/6)*z^4+(1/6)*z^8+(1/3)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^2+(-1/6)*z^4+(1/6)*z^8+(1/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3494308413016918861e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*4/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5589563324316013364e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^7+(3)*z^9+(2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^7+(3)*z^9+(2)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.0802135017698308139e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((2/3)*z^1+(-2/3)*z^5+(-1)*z^7+(-1/3)*z^9+(-1/3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^1+(-2/3)*z^5+(-1)*z^7+(-1/3)*z^9+(-1/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1452755335666453336e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-1/6)*z^5+(-1/6)*z^7+(1/3)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-1/6)*z^5+(-1/6)*z^7+(1/3)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6479836817642672432e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/3)*z^8+(1/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/3)*z^8+(1/6)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.7516201647285224986e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 3,
          "expression": "I^3*(9/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.5074780203651329345e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 3,
          "expression": "I^3*(1/16)^(1/4)",
          "direct_transport_expression": "((3/4)*z^0+(-1/3)*z^2+(-1/3)*z^4+(2/3)*z^8+(-1/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/4)*z^0+(-1/3)*z^2+(-1/3)*z^4+(2/3)*z^8+(-1/3)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7865236345983474175e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(1/3)*z^2+(1/3)*z^4+(1/6)*z^8+(-1/2)*z^10)*(1)/(Exp[-I*Pi*2/4]*(1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(1/3)*z^2+(1/3)*z^4+(1/6)*z^8+(-1/2)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3083742113702500768e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.7242648912609134479e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 1,
          "expression": "I^1*(1/16)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(-1/4)*z^8+(1/4)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(-1/4)*z^8+(1/4)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.0562221535279607437e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 1,
          "expression": "I^1*(9/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2300985764227893878e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 3,
          "expression": "I^3*(9/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.5074780203651329345e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.6200056363247691742e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(-1/6)*z^5+(1/3)*z^7+(5/6)*z^9+(1/2)*z^11)*(1)/(Exp[-I*Pi*4/4]*(1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(-1/6)*z^5+(1/3)*z^7+(5/6)*z^9+(1/2)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8374114094754667692e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 1,
          "expression": "I^1*(9/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2300985764227893878e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 3,
          "expression": "I^3*(1/16)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(1/4)*z^8+(-1/4)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(1/4)*z^8+(-1/4)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.0562221535279607437e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-3)*z^0+(-2)*z^2+(-2)*z^4+(2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3)*z^0+(-2)*z^2+(-2)*z^4+(2)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5589563324316013364e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6974196210780906648e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-1/6)*z^5+(-1/6)*z^7+(1/3)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-1/6)*z^5+(-1/6)*z^7+(1/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2734201140290217911e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((5)*z^1+(-5)*z^5+(-12)*z^7+(-9)*z^9+(-7)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2184167)*z^0+(2483726)*z^2+(2483726)*z^4+(-862581)*z^8+(-1621145)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5)*z^1+(-5)*z^5+(-12)*z^7+(-9)*z^9+(-7)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2184167)*z^0+(2483726)*z^2+(2483726)*z^4+(-862581)*z^8+(-1621145)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0706011998986665435e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(1/6)*z^5+(-1/3)*z^7+(-5/6)*z^9+(-1/2)*z^11)*(1)/(Exp[-I*Pi*4/4]*(1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(1/6)*z^5+(-1/3)*z^7+(-5/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8374114094754667692e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(1/3)*z^2+(1/3)*z^4+(1/6)*z^8+(-1/2)*z^10)*(1)/(Exp[-I*Pi*6/4]*(1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(1/3)*z^2+(1/3)*z^4+(1/6)*z^8+(-1/2)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.5062452225223042711e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/3)*z^8+(1/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/3)*z^8+(1/6)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.7516201647285224986e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(-1/6)*z^2+(-1/6)*z^4+(1/3)*z^8+(-1/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(-1/6)*z^2+(-1/6)*z^4+(1/3)*z^8+(-1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6886357800603297781e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6673104993820929801e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^2+(-1/6)*z^4+(1/6)*z^8+(1/3)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^2+(-1/6)*z^4+(1/6)*z^8+(1/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3494308413016918861e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 3,
          "expression": "I^3*(9/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.5074780203651329345e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 1,
          "expression": "I^1*(1/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^0+(1/3)*z^2+(1/3)*z^4+(-2/3)*z^8+(1/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^0+(1/3)*z^2+(1/3)*z^4+(-2/3)*z^8+(1/3)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7865236345983474175e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-1)*z^2+(-1)*z^4+(2/3)*z^8+(1/3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-1)*z^2+(-1)*z^4+(2/3)*z^8+(1/3)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.044094325901241691e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6673104993820929801e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 3,
          "expression": "I^3*(9/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.5074780203651329345e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((2/3)*z^1+(-2/3)*z^5+(-1)*z^7+(-1/3)*z^9+(-1/3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^1+(-2/3)*z^5+(-1)*z^7+(-1/3)*z^9+(-1/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.7838129882373197462e-164"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.2639051693079033191e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((5/3)*z^1+(-5/3)*z^5+(-16/3)*z^7+(-5)*z^9+(-11/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((360925/3)*z^0+(1231286/9)*z^2+(1231286/9)*z^4+(-427621/9)*z^8+(-803665/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/3)*z^1+(-5/3)*z^5+(-16/3)*z^7+(-5)*z^9+(-11/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((360925/3)*z^0+(1231286/9)*z^2+(1231286/9)*z^4+(-427621/9)*z^8+(-803665/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.1737598385941855114e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^2+(-1/6)*z^4+(1/6)*z^8+(1/3)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^2+(-1/6)*z^4+(1/6)*z^8+(1/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3494308413016918861e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*4/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5589563324316013364e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^2+(-1/6)*z^4+(1/6)*z^8+(1/3)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^2+(-1/6)*z^4+(1/6)*z^8+(1/3)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0800611467820874134e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*6/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.4436354972332178629e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^7+(3)*z^9+(2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^7+(3)*z^9+(2)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0082805331434650013e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-5/3)*z^1+(5/3)*z^5+(7/6)*z^7+(-4/3)*z^9+(-1/2)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((73547/432)*z^0+(-13639/108)*z^2+(-13639/108)*z^4+(10451/54)*z^8+(-269/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-5/3)*z^1+(5/3)*z^5+(7/6)*z^7+(-4/3)*z^9+(-1/2)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((73547/432)*z^0+(-13639/108)*z^2+(-13639/108)*z^4+(10451/54)*z^8+(-269/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.3672519012274957567e-160"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^1+(-1)*z^3+(1/3)*z^5+(5/6)*z^7+(1/2)*z^9+(-7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^1+(-1)*z^3+(1/3)*z^5+(5/6)*z^7+(1/2)*z^9+(-7/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7782069995880619868e-160"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((-7/2)*z^0+(17/6)*z^2+(17/6)*z^4+(-25/6)*z^8+(4/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/2)*z^0+(17/6)*z^2+(17/6)*z^4+(-25/6)*z^8+(4/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4450439671920351485e-159"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(1/6)*z^5+(-1/3)*z^9+(-1/6)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((275/1296)*z^0+(83/648)*z^2+(83/648)*z^4+(11/1296)*z^8+(-59/432)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(1/6)*z^5+(-1/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((275/1296)*z^0+(83/648)*z^2+(83/648)*z^4+(11/1296)*z^8+(-59/432)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.3566038812761558634e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 3,
          "expression": "I^3*(9/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.5074780203651329345e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((1/4)*z^1+(-1/4)*z^5+(1/2)*z^9+(1/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/4)*z^1+(-1/4)*z^5+(1/2)*z^9+(1/4)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0155151893963107935e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((5/3)*z^1+(-5/3)*z^5+(-7/6)*z^7+(4/3)*z^9+(1/2)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((73547/432)*z^0+(-13639/108)*z^2+(-13639/108)*z^4+(10451/54)*z^8+(-269/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/3)*z^1+(-5/3)*z^5+(-7/6)*z^7+(4/3)*z^9+(1/2)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((73547/432)*z^0+(-13639/108)*z^2+(-13639/108)*z^4+(10451/54)*z^8+(-269/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.3509089728260514953e-160"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((25/6)*z^1+(-25/6)*z^5+(-17/6)*z^7+(7/2)*z^9+(4/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((25/6)*z^1+(-25/6)*z^5+(-17/6)*z^7+(7/2)*z^9+(4/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.5025192852327850982e-159"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^1+(1)*z^3+(-1/3)*z^5+(-5/6)*z^7+(-1/2)*z^9+(7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^1+(1)*z^3+(-1/3)*z^5+(-5/6)*z^7+(-1/2)*z^9+(7/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7784427640017657257e-160"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(-1/6)*z^5+(1/3)*z^9+(1/6)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((275/1296)*z^0+(83/648)*z^2+(83/648)*z^4+(11/1296)*z^8+(-59/432)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(-1/6)*z^5+(1/3)*z^9+(1/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((275/1296)*z^0+(83/648)*z^2+(83/648)*z^4+(11/1296)*z^8+(-59/432)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.3566038812761558634e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 1,
          "expression": "I^1*(1/16)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(-1/4)*z^8+(1/4)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(-1/4)*z^8+(1/4)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.0562221535279607437e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 2,
          "expression": "I^2*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(3/4)*z^8+(-1/2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(3/4)*z^8+(-1/2)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.2782990175518942872e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.1816224261744326039e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(-5/6)*z^2+(5/6)*z^4+(1)*z^6+(-1/3)*z^8+(-7/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(-5/6)*z^2+(5/6)*z^4+(1)*z^6+(-1/3)*z^8+(-7/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0669878082730975765e-160"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6974196210780906648e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^2+(-1/2)*z^4+(1/2)*z^8)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^2+(-1/2)*z^4+(1/2)*z^8)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.2184497641144513037e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8016307274272959695e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-25/6)*z^1+(25/6)*z^5+(17/6)*z^7+(-7/2)*z^9+(-4/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-25/6)*z^1+(25/6)*z^5+(17/6)*z^7+(-7/2)*z^9+(-4/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.5025192852327850982e-159"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-7/2)*z^0+(17/6)*z^2+(17/6)*z^4+(-25/6)*z^8+(4/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/2)*z^0+(17/6)*z^2+(17/6)*z^4+(-25/6)*z^8+(4/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4450346244335852318e-159"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(1/3)*z^2+(1/3)*z^4+(1/6)*z^8+(-1/2)*z^10)*(1)/(Exp[-I*Pi*2/4]*(1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(1/3)*z^2+(1/3)*z^4+(1/6)*z^8+(-1/2)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3083742113702500768e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(1/3)*z^2+(1/3)*z^4+(1/6)*z^8+(-1/2)*z^10)*(1)/(Exp[-I*Pi*4/4]*(1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(1/3)*z^2+(1/3)*z^4+(1/6)*z^8+(-1/2)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.6879756332344876585e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8016307274272959695e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(-5/6)*z^2+(5/6)*z^4+(1)*z^6+(-1/3)*z^8+(-7/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(-5/6)*z^2+(5/6)*z^4+(1)*z^6+(-1/3)*z^8+(-7/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0681829136089168862e-160"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.6200056363247691742e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/2)*z^5+(-1/2)*z^7)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/2)*z^5+(-1/2)*z^7)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0418734389484773128e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((5/3)*z^1+(-5/3)*z^5+(-7/6)*z^7+(4/3)*z^9+(1/2)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((73547/432)*z^0+(-13639/108)*z^2+(-13639/108)*z^4+(10451/54)*z^8+(-269/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/3)*z^1+(-5/3)*z^5+(-7/6)*z^7+(4/3)*z^9+(1/2)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((73547/432)*z^0+(-13639/108)*z^2+(-13639/108)*z^4+(10451/54)*z^8+(-269/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.3509089728260514953e-160"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 3,
          "expression": "I^3*(1/16)^(1/4)",
          "direct_transport_expression": "((3/4)*z^0+(-1/3)*z^2+(-1/3)*z^4+(2/3)*z^8+(-1/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/4)*z^0+(-1/3)*z^2+(-1/3)*z^4+(2/3)*z^8+(-1/3)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7865236345983474175e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 2,
          "expression": "I^2*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(3/4)*z^8+(-1/2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/4)*z^2+(-1/4)*z^4+(3/4)*z^8+(-1/2)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.2782990175518942872e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^1+(1)*z^3+(-1/3)*z^5+(-5/6)*z^7+(-1/2)*z^9+(7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^1+(1)*z^3+(-1/3)*z^5+(-5/6)*z^7+(-1/2)*z^9+(7/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7784427640017657257e-160"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^9)*(1)/(Exp[-I*Pi*6/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^9)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3358426689825828053e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-5/3)*z^1+(5/3)*z^5+(7/6)*z^7+(-4/3)*z^9+(-1/2)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((73547/432)*z^0+(-13639/108)*z^2+(-13639/108)*z^4+(10451/54)*z^8+(-269/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-5/3)*z^1+(5/3)*z^5+(7/6)*z^7+(-4/3)*z^9+(-1/2)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((73547/432)*z^0+(-13639/108)*z^2+(-13639/108)*z^4+(10451/54)*z^8+(-269/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.3672519012274957567e-160"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 1,
          "expression": "I^1*(9/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2300985764227893878e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^1+(2/3)*z^5+(1/3)*z^7+(-3/4)*z^9+(-1/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^1+(2/3)*z^5+(1/3)*z^7+(-3/4)*z^9+(-1/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2734975514723930569e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(5/6)*z^2+(-5/6)*z^4+(-1)*z^6+(1/3)*z^8+(7/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(5/6)*z^2+(-5/6)*z^4+(-1)*z^6+(1/3)*z^8+(7/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0681829136089168862e-160"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*4/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5589563324316013364e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((2/3)*z^1+(-2/3)*z^5+(-1)*z^7+(-1/3)*z^9+(-1/3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^1+(-2/3)*z^5+(-1)*z^7+(-1/3)*z^9+(-1/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.1452755335666453336e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.7242648912609134479e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^1+(2/3)*z^5+(1)*z^7+(1/3)*z^9+(1/3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^1+(2/3)*z^5+(1)*z^7+(1/3)*z^9+(1/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.7838129882373197462e-164"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.6200056363247691742e-162"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^1+(1)*z^3+(-1/3)*z^5+(-5/6)*z^7+(-1/2)*z^9+(7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^1+(1)*z^3+(-1/3)*z^5+(-5/6)*z^7+(-1/2)*z^9+(7/6)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7800228161084067077e-160"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((-7/2)*z^0+(17/6)*z^2+(17/6)*z^4+(-25/6)*z^8+(4/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/2)*z^0+(17/6)*z^2+(17/6)*z^4+(-25/6)*z^8+(4/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4450439671920351485e-159"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(-1/6)*z^5+(1/3)*z^9+(1/6)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((275/1296)*z^0+(83/648)*z^2+(83/648)*z^4+(11/1296)*z^8+(-59/432)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(-1/6)*z^5+(1/3)*z^9+(1/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((275/1296)*z^0+(83/648)*z^2+(83/648)*z^4+(11/1296)*z^8+(-59/432)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.6249538968628641192e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 3,
          "expression": "I^3*(9/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.5074780203651329345e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((1/4)*z^1+(-1/4)*z^5+(1/2)*z^9+(1/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/4)*z^1+(-1/4)*z^5+(1/2)*z^9+(1/4)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0155151893963107935e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7782069995880619868e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(-5/6)*z^2+(5/6)*z^4+(1)*z^6+(-1/3)*z^8+(-7/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(-5/6)*z^2+(5/6)*z^4+(1)*z^6+(-1/3)*z^8+(-7/6)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0699792661931039652e-160"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.2639051693079033191e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/2)*z^5+(1/2)*z^7)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/2)*z^5+(1/2)*z^7)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.2517320144528210594e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.9761237575330867344e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-7/2)*z^0+(17/6)*z^2+(17/6)*z^4+(-25/6)*z^8+(4/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/2)*z^0+(17/6)*z^2+(17/6)*z^4+(-25/6)*z^8+(4/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4450346244335852318e-159"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((25/6)*z^1+(-25/6)*z^5+(-17/6)*z^7+(7/2)*z^9+(4/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((25/6)*z^1+(-25/6)*z^5+(-17/6)*z^7+(7/2)*z^9+(4/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.5025192852327850982e-159"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(-1/6)*z^5+(1/3)*z^7+(5/6)*z^9+(1/2)*z^11)*(1)/(Exp[-I*Pi*4/4]*(1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(-1/6)*z^5+(1/3)*z^7+(5/6)*z^9+(1/2)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8374114094754667692e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(-1/6)*z^5+(1/3)*z^7+(5/6)*z^9+(1/2)*z^11)*(1)/(Exp[-I*Pi*6/4]*(1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(-1/6)*z^5+(1/3)*z^7+(5/6)*z^9+(1/2)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1245473518784539227e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.9761237575330867344e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(5/6)*z^2+(-5/6)*z^4+(-1)*z^6+(1/3)*z^8+(7/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(5/6)*z^2+(-5/6)*z^4+(-1)*z^6+(1/3)*z^8+(7/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0681829136089168862e-160"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6673104993820929801e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^2+(-1/2)*z^4+(1/2)*z^8)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^2+(-1/2)*z^4+(1/2)*z^8)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1168586589952488366e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((5/3)*z^1+(-5/3)*z^5+(-7/6)*z^7+(4/3)*z^9+(1/2)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((73547/432)*z^0+(-13639/108)*z^2+(-13639/108)*z^4+(10451/54)*z^8+(-269/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/3)*z^1+(-5/3)*z^5+(-7/6)*z^7+(4/3)*z^9+(1/2)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((73547/432)*z^0+(-13639/108)*z^2+(-13639/108)*z^4+(10451/54)*z^8+(-269/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.3672519012274957567e-160"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 1,
          "expression": "I^1*(9/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2300985764227893878e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^1+(2/3)*z^5+(1/3)*z^7+(-3/4)*z^9+(-1/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^1+(2/3)*z^5+(1/3)*z^7+(-3/4)*z^9+(-1/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.2734975514723930569e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(5/6)*z^2+(-5/6)*z^4+(-1)*z^6+(1/3)*z^8+(7/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(5/6)*z^2+(-5/6)*z^4+(-1)*z^6+(1/3)*z^8+(7/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0681829136089168862e-160"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*4/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5589563324316013364e-162"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 1,
          "expression": "I^1*(1/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^0+(1/3)*z^2+(1/3)*z^4+(-2/3)*z^8+(1/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^0+(1/3)*z^2+(1/3)*z^4+(-2/3)*z^8+(1/3)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(-2965/144)*z^2+(-2965/144)*z^4+(4679/144)*z^8+(-857/72)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7865236345983474175e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((-1)*z^0+(1/4)*z^2+(1/4)*z^4+(-3/4)*z^8+(1/2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^0+(1/4)*z^2+(1/4)*z^4+(-3/4)*z^8+(1/2)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.2782990175518942872e-162"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^1+(-1)*z^3+(1/3)*z^5+(5/6)*z^7+(1/2)*z^9+(-7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^1+(-1)*z^3+(1/3)*z^5+(5/6)*z^7+(1/2)*z^9+(-7/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7784427640017657257e-160"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^9)*(1)/(Exp[-I*Pi*6/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^9)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3358426689825828053e-162"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(1)*z^2+(1)*z^4+(-2/3)*z^8+(-1/3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(1)*z^2+(1)*z^4+(-2/3)*z^8+(-1/3)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(1019/9)*z^2+(1019/9)*z^4+(-1048/27)*z^8+(-2009/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.044094325901241691e-162"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6673104993820929801e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6974196210780906648e-161"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "2",
          "phase_mod4": 0,
          "expression": "I^0*(2)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^1+(2)*z^3+(-2/3)*z^5+(-5/3)*z^7+(-1)*z^9+(7/3)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((1196)*z^0+(-7930/9)*z^2+(-7930/9)*z^4+(4064/3)*z^8+(-4262/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^1+(2)*z^3+(-2/3)*z^5+(-5/3)*z^7+(-1)*z^9+(7/3)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1196)*z^0+(-7930/9)*z^2+(-7930/9)*z^4+(4064/3)*z^8+(-4262/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4920837960224464028e-160"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^7+(3)*z^9+(2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^7+(3)*z^9+(2)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0082805331434650013e-161"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*4/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5589563324316013364e-162"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.9514428973547900958e-161"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.1816224261744326039e-161"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((-7/3)*z^1+(7/3)*z^5+(5/3)*z^7+(-2)*z^9+(-2/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((307)*z^0+(-2041/9)*z^2+(-2041/9)*z^4+(3134/9)*z^8+(-1093/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/3)*z^1+(7/3)*z^5+(5/3)*z^7+(-2)*z^9+(-2/3)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((307)*z^0+(-2041/9)*z^2+(-2041/9)*z^4+(3134/9)*z^8+(-1093/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7784051824378506888e-160"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "2",
          "phase_mod4": 0,
          "expression": "I^0*(2)^(1/4)",
          "direct_transport_expression": "((2/3)*z^1+(-2)*z^3+(2/3)*z^5+(5/3)*z^7+(1)*z^9+(-7/3)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1196)*z^0+(-7930/9)*z^2+(-7930/9)*z^4+(4064/3)*z^8+(-4262/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^1+(-2)*z^3+(2/3)*z^5+(5/3)*z^7+(1)*z^9+(-7/3)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1196)*z^0+(-7930/9)*z^2+(-7930/9)*z^4+(4064/3)*z^8+(-4262/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4894897994232867815e-160"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((-3)*z^0+(-2)*z^2+(-2)*z^4+(2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3)*z^0+(-2)*z^2+(-2)*z^4+(2)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^9)*(1)/(Exp[-I*Pi*4/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^9)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.4338434498647402005e-161"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^1+(-1)*z^3+(1/3)*z^5+(5/6)*z^7+(1/2)*z^9+(-7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^1+(-1)*z^3+(1/3)*z^5+(5/6)*z^7+(1/2)*z^9+(-7/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7782069995880619868e-160"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.6658097749833297209e-161"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/2)*z^5+(-1/2)*z^7)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/2)*z^5+(-1/2)*z^7)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.1247005703193957592e-162"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^1+(1)*z^3+(-1/3)*z^5+(-5/6)*z^7+(-1/2)*z^9+(7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^1+(1)*z^3+(-1/3)*z^5+(-5/6)*z^7+(-1/2)*z^9+(7/6)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7800228161084067077e-160"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.78579513754447317e-161"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^2+(-1/2)*z^4+(1/2)*z^8)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^2+(-1/2)*z^4+(1/2)*z^8)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.2184497641144513037e-162"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(1/6)*z^5+(1/6)*z^7+(-1/3)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(1/6)*z^5+(1/6)*z^7+(-1/3)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.9100039463257285965e-161"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-1/6)*z^5+(-1/6)*z^7+(1/3)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-1/6)*z^5+(-1/6)*z^7+(1/3)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.9100039463257285965e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "4",
          "phase_mod4": 2,
          "expression": "I^2*(4)^(1/4)",
          "direct_transport_expression": "((-92/3)*z^0+(70/3)*z^2+(70/3)*z^4+(-106/3)*z^8+(12)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((107452868/27)*z^0+(-79753964/27)*z^2+(-79753964/27)*z^4+(40730168/9)*z^8+(-42436540/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-92/3)*z^0+(70/3)*z^2+(70/3)*z^4+(-106/3)*z^8+(12)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((107452868/27)*z^0+(-79753964/27)*z^2+(-79753964/27)*z^4+(40730168/9)*z^8+(-42436540/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.589149450492413485e-157"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((5)*z^1+(-5)*z^5+(-12)*z^7+(-9)*z^9+(-7)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2184167)*z^0+(2483726)*z^2+(2483726)*z^4+(-862581)*z^8+(-1621145)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5)*z^1+(-5)*z^5+(-12)*z^7+(-9)*z^9+(-7)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2184167)*z^0+(2483726)*z^2+(2483726)*z^4+(-862581)*z^8+(-1621145)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0706011998986665435e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-5)*z^1+(5)*z^5+(12)*z^7+(9)*z^9+(7)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((2184167)*z^0+(2483726)*z^2+(2483726)*z^4+(-862581)*z^8+(-1621145)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-5)*z^1+(5)*z^5+(12)*z^7+(9)*z^9+(7)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((2184167)*z^0+(2483726)*z^2+(2483726)*z^4+(-862581)*z^8+(-1621145)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.24133502263935607e-162"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^0)*(1)/(Exp[-I*Pi*4/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^0)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5589563324316013364e-162"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.9761237575330867344e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8230599127420628659e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^0+(-5/3)*z^2+(-5/3)*z^4+(7/3)*z^8+(-2/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((307)*z^0+(-2041/9)*z^2+(-2041/9)*z^4+(3134/9)*z^8+(-1093/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^0+(-5/3)*z^2+(-5/3)*z^4+(7/3)*z^8+(-2/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((307)*z^0+(-2041/9)*z^2+(-2041/9)*z^4+(3134/9)*z^8+(-1093/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.5260254122619780979e-160"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((-7/2)*z^0+(17/6)*z^2+(17/6)*z^4+(-25/6)*z^8+(4/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/2)*z^0+(17/6)*z^2+(17/6)*z^4+(-25/6)*z^8+(4/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4450439671920351485e-159"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-25/6)*z^1+(25/6)*z^5+(17/6)*z^7+(-7/2)*z^9+(-4/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-25/6)*z^1+(25/6)*z^5+(17/6)*z^7+(-7/2)*z^9+(-4/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.5025192852327850982e-159"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(1/6)*z^5+(-1/3)*z^7+(-5/6)*z^9+(-1/2)*z^11)*(1)/(Exp[-I*Pi*4/4]*(1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(1/6)*z^5+(-1/3)*z^7+(-5/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8374114094754667692e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(1/6)*z^5+(-1/3)*z^7+(-5/6)*z^9+(-1/2)*z^11)*(1)/(Exp[-I*Pi*6/4]*(1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(1/6)*z^5+(-1/3)*z^7+(-5/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1245473518784539227e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-1/3)*z^2+(1/3)*z^4+(2/3)*z^6+(1/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.9761237575330867344e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((-7/2)*z^0+(17/6)*z^2+(17/6)*z^4+(-25/6)*z^8+(4/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/2)*z^0+(17/6)*z^2+(17/6)*z^4+(-25/6)*z^8+(4/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(-159203/18)*z^2+(-159203/18)*z^4+(488039/36)*z^8+(-169633/36)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4450439671920351485e-159"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(1/3)*z^2+(1/3)*z^4+(1/6)*z^8+(-1/2)*z^10)*(1)/(Exp[-I*Pi*6/4]*(1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(1/3)*z^2+(1/3)*z^4+(1/6)*z^8+(-1/2)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.5062452225223042711e-162"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(1/3)*z^2+(1/3)*z^4+(1/6)*z^8+(-1/2)*z^10)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(1/3)*z^2+(1/3)*z^4+(1/6)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(773/108)*z^2+(773/108)*z^4+(-155/108)*z^8+(-103/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0712272104939875049e-162"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(-2/3)*z^3+(-1/6)*z^5+(1/3)*z^7+(1/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(916/9)*z^2+(916/9)*z^4+(-607/18)*z^8+(-1225/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8230599127420628659e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/3)*z^8+(1/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/3)*z^8+(1/6)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.7516201647285224986e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(-1/6)*z^2+(-1/6)*z^4+(1/3)*z^8+(-1/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(-1/6)*z^2+(-1/6)*z^4+(1/3)*z^8+(-1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6886357800603297781e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/3)*z^8+(1/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/3)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(11/9)*z^2+(11/9)*z^4+(5/9)*z^8+(-16/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6673104993820929801e-161"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((2)*z^7+(3)*z^9+(2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2)*z^7+(3)*z^9+(2)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(6555)*z^2+(6555)*z^4+(-2273)*z^8+(-4282)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0082805331434650013e-161"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              8,
              14
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*4/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5589563324316013364e-162"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^1+(-1)*z^3+(1/3)*z^5+(5/6)*z^7+(1/2)*z^9+(-7/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^1+(-1)*z^3+(1/3)*z^5+(5/6)*z^7+(1/2)*z^9+(-7/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(-3965/18)*z^2+(-3965/18)*z^4+(1016/3)*z^8+(-2131/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7784427640017657257e-160"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(2/3)*z^3+(1/6)*z^5+(-1/3)*z^7+(-1/3)*z^9+(1/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.6974196210780906648e-161"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^2+(-1/2)*z^4+(1/2)*z^8)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^2+(-1/2)*z^4+(1/2)*z^8)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1168586589952488366e-161"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(1/3)*z^2+(-1/3)*z^4+(-2/3)*z^6+(-1/6)*z^8+(1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(79/18)*z^2+(79/18)*z^4+(-4/9)*z^8+(-71/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.2639051693079033191e-161"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/2)*z^5+(1/2)*z^7)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/2)*z^5+(1/2)*z^7)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(9)*z^2+(9)*z^4+(-7/4)*z^8+(-29/4)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.8992921970030785958e-162"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^2+(-1/6)*z^4+(1/6)*z^8+(1/3)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^2+(-1/6)*z^4+(1/6)*z^8+(1/3)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(2)*z^2+(2)*z^4+(-7/18)*z^8+(-29/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0800611467820874134e-161"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(-1/6)*z^5+(1/3)*z^9+(1/6)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((275/1296)*z^0+(83/648)*z^2+(83/648)*z^4+(11/1296)*z^8+(-59/432)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(-1/6)*z^5+(1/3)*z^9+(1/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((275/1296)*z^0+(83/648)*z^2+(83/648)*z^4+(11/1296)*z^8+(-59/432)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.6249538968628641192e-161"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 3,
          "expression": "I^3*(9/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.5074780203651329345e-161"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((1/4)*z^1+(-1/4)*z^5+(1/2)*z^9+(1/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/4)*z^1+(-1/4)*z^5+(1/2)*z^9+(1/4)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0155151893963107935e-161"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 3,
          "expression": "I^3*(1/16)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(1/4)*z^8+(-1/4)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(1/4)*z^8+(-1/4)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.0562221535279607437e-162"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((-1)*z^0+(1/4)*z^2+(1/4)*z^4+(-3/4)*z^8+(1/2)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^0+(1/4)*z^2+(1/4)*z^4+(-3/4)*z^8+(1/2)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.2782990175518942872e-162"
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^1+(1/6)*z^5+(-1/3)*z^9+(-1/6)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((275/1296)*z^0+(83/648)*z^2+(83/648)*z^4+(11/1296)*z^8+(-59/432)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^1+(1/6)*z^5+(-1/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((275/1296)*z^0+(83/648)*z^2+(83/648)*z^4+(11/1296)*z^8+(-59/432)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.3566038812761558634e-161"
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 3,
          "expression": "I^3*(9/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(1/4)*z^7+(-1)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(-5/2)*z^2+(-5/2)*z^4+(77/12)*z^8+(-47/12)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.5074780203651329345e-161"
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((1/4)*z^1+(-1/4)*z^5+(1/2)*z^9+(1/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/4)*z^1+(-1/4)*z^5+(1/2)*z^9+(1/4)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(79/16)*z^2+(79/16)*z^4+(-1/2)*z^8+(-71/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0155151893963107935e-161"
        }
      ],
      "exact_values": [
        "0",
        "I^0*(1)^(1/4)",
        "I^0*(1/16)^(1/4)",
        "I^0*(1/2)^(1/4)",
        "I^0*(1/4)^(1/4)",
        "I^0*(2)^(1/4)",
        "I^0*(9/16)^(1/4)",
        "I^1*(1)^(1/4)",
        "I^1*(1/16)^(1/4)",
        "I^1*(1/2)^(1/4)",
        "I^1*(1/4)^(1/4)",
        "I^1*(9/16)^(1/4)",
        "I^2*(1)^(1/4)",
        "I^2*(1/2)^(1/4)",
        "I^2*(1/4)^(1/4)",
        "I^2*(4)^(1/4)",
        "I^2*(9/16)^(1/4)",
        "I^3*(1)^(1/4)",
        "I^3*(1/16)^(1/4)",
        "I^3*(1/2)^(1/4)",
        "I^3*(1/4)^(1/4)",
        "I^3*(9/16)^(1/4)"
      ],
      "alpha_indices": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        12,
        5,
        1,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        13,
        9,
        13,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        9,
        3,
        9,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        9,
        3,
        13,
        4,
        13,
        20,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        19,
        3,
        3,
        14,
        3,
        20,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        4,
        0,
        12,
        0,
        14,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        13,
        12,
        0,
        17,
        13,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10,
        20,
        0,
        7,
        0,
        20,
        20,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        3,
        20,
        3,
        3,
        19,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        3,
        10,
        13,
        3,
        19,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        19,
        3,
        19,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        13,
        19,
        13,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        17,
        5,
        7,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        13,
        9,
        13,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        13,
        12,
        0,
        1,
        0,
        13,
        14,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        9,
        0,
        1,
        0,
        17,
        0,
        20,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        1,
        0,
        2,
        6,
        13,
        4,
        0,
        6,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        7,
        16,
        2,
        0,
        14,
        9,
        2,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        13,
        0,
        1,
        0,
        0,
        3,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        14,
        20,
        4,
        4,
        0,
        12,
        0,
        4,
        14,
        20,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        9,
        0,
        0,
        1,
        0,
        9,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        2,
        13,
        14,
        0,
        2,
        16,
        7,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        6,
        0,
        14,
        19,
        6,
        2,
        0,
        1,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        20,
        0,
        17,
        0,
        1,
        0,
        3,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        19,
        0,
        1,
        0,
        12,
        19,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        9,
        13,
        9,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        9,
        3,
        9,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        9,
        0,
        1,
        0,
        7,
        0,
        20,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        3,
        1,
        0,
        1,
        0,
        3,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        0,
        1,
        21,
        18,
        0,
        10,
        13,
        8,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        17,
        0,
        8,
        21,
        9,
        20,
        0,
        11,
        18,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        19,
        0,
        0,
        1,
        0,
        19,
        0,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        20,
        4,
        10,
        10,
        0,
        17,
        0,
        10,
        20,
        4,
        10,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        3,
        0,
        12,
        0,
        0,
        13,
        0,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        18,
        11,
        0,
        20,
        13,
        21,
        8,
        0,
        7,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        8,
        19,
        20,
        0,
        18,
        21,
        12,
        0,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        9,
        0,
        12,
        0,
        12,
        19,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        10,
        0,
        17,
        0,
        12,
        0,
        13,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        3,
        9,
        3,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        9,
        3,
        3,
        4,
        13,
        10,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        1,
        0,
        2,
        16,
        13,
        4,
        0,
        16,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        0,
        1,
        21,
        8,
        0,
        10,
        3,
        18,
        11,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        3,
        2,
        21,
        1,
        0,
        3,
        14,
        0,
        0,
        1,
        21,
        2,
        0,
        0,
        0,
        0,
        1,
        13,
        6,
        18,
        0,
        1,
        0,
        14,
        9,
        12,
        0,
        8,
        16,
        0,
        0,
        0,
        0,
        0,
        4,
        13,
        0,
        3,
        0,
        0,
        13,
        0,
        3,
        0,
        9,
        0,
        10,
        0,
        0,
        0,
        0,
        13,
        4,
        10,
        14,
        4,
        13,
        0,
        9,
        4,
        4,
        10,
        14,
        9,
        0,
        0,
        0,
        0,
        20,
        0,
        13,
        0,
        9,
        0,
        19,
        0,
        0,
        19,
        0,
        9,
        4,
        0,
        0,
        0,
        0,
        0,
        6,
        8,
        0,
        12,
        13,
        14,
        0,
        1,
        0,
        18,
        16,
        9,
        1,
        0,
        0,
        0,
        0,
        2,
        11,
        1,
        0,
        0,
        4,
        9,
        0,
        1,
        11,
        2,
        9,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        21,
        18,
        9,
        10,
        0,
        8,
        11,
        1,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        6,
        0,
        14,
        19,
        6,
        2,
        0,
        1,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        20,
        19,
        4,
        9,
        19,
        13,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        9,
        13,
        3,
        4,
        13,
        20,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        17,
        6,
        2,
        0,
        4,
        9,
        2,
        6,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        7,
        0,
        18,
        21,
        19,
        10,
        0,
        11,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        3,
        16,
        8,
        0,
        1,
        0,
        4,
        9,
        12,
        0,
        18,
        6,
        0,
        0,
        0,
        1,
        0,
        3,
        2,
        21,
        1,
        0,
        3,
        14,
        0,
        0,
        1,
        21,
        2,
        0,
        0,
        0,
        0,
        0,
        14,
        0,
        9,
        0,
        3,
        0,
        13,
        0,
        0,
        13,
        0,
        3,
        20,
        0,
        0,
        0,
        0,
        3,
        14,
        20,
        14,
        14,
        3,
        0,
        9,
        4,
        14,
        20,
        4,
        19,
        0,
        0,
        0,
        0,
        20,
        9,
        0,
        9,
        0,
        0,
        9,
        0,
        9,
        0,
        3,
        0,
        4,
        0,
        0,
        0,
        0,
        0,
        2,
        11,
        12,
        0,
        0,
        4,
        19,
        0,
        12,
        11,
        2,
        9,
        0,
        12,
        0,
        0,
        0,
        16,
        18,
        0,
        1,
        3,
        4,
        0,
        12,
        0,
        8,
        6,
        19,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        21,
        0,
        10,
        3,
        11,
        18,
        0,
        17,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        2,
        13,
        14,
        0,
        2,
        16,
        7,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        20,
        19,
        14,
        19,
        19,
        13,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        14,
        0,
        12,
        0,
        4,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        13,
        0,
        1,
        0,
        0,
        13,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        9,
        0,
        0,
        12,
        0,
        19,
        0,
        19,
        0,
        0,
        0,
        0,
        0,
        4,
        13,
        0,
        3,
        0,
        0,
        13,
        0,
        13,
        0,
        9,
        0,
        20,
        0,
        0,
        0,
        0,
        4,
        0,
        19,
        0,
        3,
        0,
        3,
        0,
        0,
        3,
        0,
        13,
        20,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        5,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        12,
        0,
        0,
        0,
        12,
        0,
        0,
        13,
        13,
        0,
        0,
        0,
        13,
        3,
        0,
        0,
        17,
        0,
        0,
        0,
        7,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        5,
        0,
        0,
        0,
        17,
        0,
        0,
        17,
        0,
        0,
        14,
        3,
        0,
        3,
        0,
        0,
        3,
        0,
        3,
        0,
        19,
        0,
        20,
        0,
        0,
        0,
        0,
        4,
        0,
        19,
        0,
        13,
        0,
        3,
        0,
        0,
        3,
        0,
        13,
        10,
        0,
        0,
        0,
        0,
        0,
        9,
        0,
        9,
        0,
        17,
        0,
        0,
        9,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        0,
        3,
        0,
        0,
        7,
        0,
        13,
        0,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10,
        20,
        0,
        7,
        0,
        20,
        20,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        3,
        12,
        0,
        7,
        3,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        14,
        20,
        4,
        14,
        0,
        12,
        0,
        14,
        14,
        20,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        20,
        4,
        10,
        20,
        0,
        17,
        0,
        20,
        20,
        4,
        10,
        0,
        0,
        0,
        0,
        0,
        13,
        4,
        10,
        14,
        14,
        13,
        0,
        19,
        14,
        4,
        10,
        14,
        19,
        0,
        0,
        0,
        0,
        13,
        4,
        10,
        4,
        14,
        13,
        0,
        9,
        4,
        4,
        10,
        14,
        19,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        13,
        3,
        0,
        0,
        0,
        3,
        3,
        0,
        0,
        7,
        0,
        0,
        1,
        1,
        0,
        12,
        17,
        0,
        0,
        0,
        15,
        0,
        0,
        0,
        17,
        1,
        0,
        1,
        1,
        0,
        0,
        17,
        0,
        0,
        9,
        9,
        0,
        0,
        0,
        19,
        9,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        13,
        4,
        10,
        4,
        4,
        13,
        0,
        19,
        14,
        4,
        10,
        14,
        9,
        0,
        0,
        0,
        0,
        3,
        14,
        20,
        4,
        14,
        3,
        0,
        19,
        14,
        14,
        20,
        4,
        19,
        0,
        0,
        0,
        0,
        0,
        20,
        4,
        10,
        20,
        0,
        17,
        0,
        20,
        20,
        4,
        10,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        10,
        14,
        4,
        0,
        1,
        0,
        4,
        4,
        10,
        14,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        19,
        17,
        0,
        12,
        9,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        20,
        20,
        0,
        17,
        0,
        20,
        10,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        9,
        0,
        0,
        1,
        0,
        19,
        0,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        13,
        0,
        1,
        0,
        0,
        13,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        10,
        0,
        3,
        0,
        9,
        0,
        9,
        0,
        0,
        9,
        0,
        19,
        4,
        0,
        0,
        0,
        0,
        20,
        9,
        0,
        9,
        0,
        0,
        9,
        0,
        19,
        0,
        3,
        0,
        14,
        0,
        0,
        0,
        17,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        5,
        0,
        0,
        0,
        7,
        0,
        0,
        7,
        0,
        0,
        7,
        0,
        0,
        19,
        9,
        0,
        0,
        0,
        19,
        19,
        0,
        0,
        12,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        0,
        5,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        12,
        0,
        0,
        0,
        20,
        0,
        13,
        0,
        9,
        0,
        19,
        0,
        0,
        19,
        0,
        9,
        4,
        0,
        0,
        0,
        0,
        20,
        9,
        0,
        19,
        0,
        0,
        9,
        0,
        19,
        0,
        3,
        0,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        0,
        3,
        0,
        0,
        17,
        0,
        13,
        0,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        0,
        9,
        0,
        17,
        0,
        0,
        9,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        4,
        0,
        12,
        0,
        14,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        14,
        13,
        20,
        3,
        13,
        9,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6,
        2,
        3,
        4,
        0,
        2,
        6,
        17,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        11,
        0,
        10,
        13,
        21,
        18,
        0,
        17,
        3,
        0,
        0,
        0,
        0,
        0,
        16,
        18,
        0,
        12,
        3,
        4,
        0,
        1,
        0,
        8,
        6,
        9,
        12,
        0,
        0,
        0,
        0,
        2,
        11,
        12,
        0,
        0,
        4,
        9,
        0,
        12,
        11,
        2,
        19,
        0,
        12,
        0,
        0,
        4,
        13,
        0,
        13,
        0,
        0,
        13,
        0,
        3,
        0,
        9,
        0,
        20,
        0,
        0,
        0,
        0,
        3,
        14,
        20,
        14,
        4,
        3,
        0,
        19,
        14,
        14,
        20,
        4,
        9,
        0,
        0,
        0,
        0,
        20,
        0,
        13,
        0,
        19,
        0,
        19,
        0,
        0,
        19,
        0,
        9,
        14,
        0,
        0,
        1,
        0,
        3,
        2,
        21,
        1,
        0,
        3,
        14,
        0,
        0,
        1,
        21,
        2,
        0,
        0,
        0,
        0,
        12,
        3,
        16,
        8,
        0,
        12,
        0,
        4,
        19,
        1,
        0,
        18,
        6,
        0,
        0,
        0,
        0,
        0,
        19,
        7,
        0,
        18,
        11,
        19,
        10,
        0,
        21,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        7,
        16,
        2,
        0,
        14,
        9,
        2,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        3,
        9,
        9,
        20,
        9,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        3,
        20,
        3,
        3,
        19,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        16,
        0,
        14,
        9,
        16,
        2,
        0,
        1,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        18,
        19,
        20,
        0,
        8,
        21,
        12,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        2,
        11,
        1,
        0,
        0,
        4,
        19,
        0,
        1,
        11,
        2,
        19,
        0,
        12,
        0,
        0,
        0,
        6,
        8,
        0,
        1,
        13,
        14,
        0,
        12,
        0,
        18,
        16,
        19,
        1,
        0,
        0,
        0,
        4,
        0,
        19,
        0,
        3,
        0,
        3,
        0,
        0,
        3,
        0,
        13,
        20,
        0,
        0,
        0,
        0,
        3,
        14,
        20,
        4,
        4,
        3,
        0,
        9,
        4,
        14,
        20,
        4,
        9,
        0,
        0,
        0,
        0,
        10,
        19,
        0,
        9,
        0,
        0,
        19,
        0,
        19,
        0,
        13,
        0,
        4,
        0,
        0,
        0,
        1,
        13,
        6,
        18,
        0,
        12,
        0,
        14,
        19,
        1,
        0,
        8,
        16,
        0,
        0,
        0,
        1,
        0,
        3,
        2,
        21,
        1,
        0,
        3,
        14,
        0,
        0,
        1,
        21,
        2,
        0,
        0,
        0,
        0,
        0,
        19,
        0,
        12,
        11,
        8,
        0,
        20,
        3,
        18,
        21,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        1,
        0,
        2,
        6,
        13,
        4,
        0,
        6,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        13,
        9,
        19,
        10,
        19,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        19,
        3,
        19,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        20,
        0,
        7,
        0,
        1,
        0,
        13,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        19,
        0,
        12,
        0,
        12,
        9,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        21,
        8,
        9,
        10,
        0,
        18,
        11,
        1,
        0,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        18,
        21,
        0,
        20,
        3,
        11,
        8,
        0,
        7,
        13,
        0,
        0,
        0,
        0,
        0,
        9,
        0,
        9,
        0,
        17,
        0,
        0,
        19,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        20,
        4,
        10,
        10,
        0,
        17,
        0,
        10,
        20,
        4,
        10,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        0,
        3,
        0,
        0,
        17,
        0,
        3,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        9,
        17,
        0,
        8,
        11,
        9,
        20,
        0,
        21,
        18,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        0,
        12,
        11,
        18,
        0,
        20,
        13,
        8,
        21,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        3,
        1,
        0,
        1,
        0,
        3,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        19,
        0,
        12,
        0,
        17,
        0,
        10,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        3,
        19,
        3,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        13,
        19,
        13,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        9,
        0,
        1,
        0,
        12,
        9,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        10,
        0,
        7,
        0,
        12,
        0,
        3,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        16,
        0,
        14,
        9,
        16,
        2,
        0,
        1,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        6,
        2,
        3,
        4,
        0,
        2,
        6,
        17,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        0,
        13,
        0,
        0,
        17,
        0,
        13,
        0,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        10,
        14,
        14,
        0,
        1,
        0,
        14,
        4,
        10,
        14,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        0,
        19,
        0,
        7,
        0,
        0,
        9,
        0,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        17,
        6,
        2,
        0,
        4,
        9,
        2,
        6,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        1,
        0,
        2,
        16,
        13,
        4,
        0,
        16,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        19,
        0,
        12,
        0,
        7,
        0,
        10,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        13,
        12,
        0,
        1,
        0,
        13,
        14,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        19,
        13,
        19,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        7,
        5,
        17,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        19,
        3,
        19,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        13,
        19,
        13,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10,
        9,
        4,
        9,
        9,
        3,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        20,
        19,
        4,
        9,
        19,
        13,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        20,
        20,
        0,
        17,
        0,
        20,
        10,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        19,
        19,
        7,
        0,
        12,
        9,
        19,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        14,
        0,
        12,
        0,
        4,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        3,
        9,
        19,
        20,
        9,
        14,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        3,
        19,
        19,
        20,
        9,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        13,
        9,
        13,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        9,
        3,
        9,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        12,
        5,
        1,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    },
    "7": {
      "canonical": [
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              0,
              0
            ],
            [
              0,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              0,
              16
            ],
            [
              0,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              16,
              0
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              0
            ],
            [
              16,
              16
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*6/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.4436354972332178629e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              4,
              4
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*2/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^9)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^9)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              8,
              2
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^9)*(1)/(Exp[-I*Pi*2/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^9)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5589563324316013364e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^0)*(1)/(Exp[-I*Pi*6/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^0)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.4436354972332178629e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^9)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^9)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*2/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*6/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.4436354972332178629e-162"
        },
        {
          "spins2": [
            [
              0,
              16
            ],
            [
              16,
              0
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              2,
              8
            ]
          ],
          "fourth_power": "2",
          "phase_mod4": 0,
          "expression": "I^0*(2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(1)*z^2+(-1)*z^4+(-2/3)*z^6+(-2)*z^8+(-1)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((1196)*z^0+(4064/3)*z^2+(4064/3)*z^4+(-4262/9)*z^8+(-7930/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(1)*z^2+(-1)*z^4+(-2/3)*z^6+(-2)*z^8+(-1)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1196)*z^0+(4064/3)*z^2+(4064/3)*z^4+(-4262/9)*z^8+(-7930/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.1391609818432274057e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              4,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-9)*z^1+(9)*z^5+(-5)*z^7+(12)*z^9+(-14)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-9)*z^1+(9)*z^5+(-5)*z^7+(12)*z^9+(-14)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.5354897860923115142e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              2,
              8
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-9)*z^1+(9)*z^5+(-5)*z^7+(12)*z^9+(-14)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-9)*z^1+(9)*z^5+(-5)*z^7+(12)*z^9+(-14)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.5354897860923115142e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(-1/3)*z^6+(1/2)*z^8)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(-1/3)*z^6+(1/2)*z^8)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0549742364605677914e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(-1/3)*z^6+(1/2)*z^8)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(-1/3)*z^6+(1/2)*z^8)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4749762167522955197e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-7/6)*z^1+(4/3)*z^3+(-7/6)*z^5+(4/3)*z^7+(-2/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/6)*z^1+(4/3)*z^3+(-7/6)*z^5+(4/3)*z^7+(-2/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0301192361644779366e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              4
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(4/3)*z^6+(-7/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(4/3)*z^6+(-7/6)*z^8+(1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8816491681676206453e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(-1/3)*z^6+(1/2)*z^8)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(-1/3)*z^6+(1/2)*z^8)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0549742364605677914e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((7/6)*z^1+(-4/3)*z^3+(7/6)*z^5+(-4/3)*z^7+(2/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((7/6)*z^1+(-4/3)*z^3+(7/6)*z^5+(-4/3)*z^7+(2/3)*z^9+(1/6)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0581156794563655446e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              4,
              12
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((2/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(-4/3)*z^6+(7/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(-4/3)*z^6+(7/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8816491681676206453e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(1/3)*z^6+(1)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(1/3)*z^6+(1)*z^8+(1/2)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.015602011797716499e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1)*z^1+(1/3)*z^3+(1)*z^5+(-1/2)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^1+(1/3)*z^3+(1)*z^5+(-1/2)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3890428306302802658e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-1/2)*z^8+(1)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-1/2)*z^8+(1)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1168586589952488366e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((3/2)*z^1+(-7/3)*z^3+(3/2)*z^5+(-2)*z^7+(7/6)*z^9+(1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/2)*z^1+(-7/3)*z^3+(3/2)*z^5+(-2)*z^7+(7/6)*z^9+(1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.6590545464622519783e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              6
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/2)*z^5+(1/2)*z^7+(-1/2)*z^9+(1)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/2)*z^5+(1/2)*z^7+(-1/2)*z^9+(1)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0500547671602285097e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(1/3)*z^6+(1)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(1/3)*z^6+(1)*z^8+(1/2)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.015602011797716499e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/2)*z^5+(-1/2)*z^7+(1/2)*z^9+(-1)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/2)*z^5+(-1/2)*z^7+(1/2)*z^9+(-1)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.3880149093466522678e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-7/6)*z^0+(2)*z^2+(-2)*z^4+(7/3)*z^6+(-3/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/6)*z^0+(2)*z^2+(-2)*z^4+(7/3)*z^6+(-3/2)*z^8+(1/2)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7879874695435108451e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-1/2)*z^8+(1)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-1/2)*z^8+(1)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5116880260690963974e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^1+(1/3)*z^5+(-4/3)*z^7+(-5/3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((307)*z^0+(3134/9)*z^2+(3134/9)*z^4+(-1093/9)*z^8+(-2041/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^1+(1/3)*z^5+(-4/3)*z^7+(-5/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((307)*z^0+(3134/9)*z^2+(3134/9)*z^4+(-1093/9)*z^8+(-2041/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.5128103753545540476e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/2)*z^5+(-1/2)*z^7+(1/2)*z^9+(-1)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/2)*z^5+(-1/2)*z^7+(1/2)*z^9+(-1)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.3880149093466522678e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(1/2)*z^2+(1/2)*z^4+(1/2)*z^8+(-1)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(1/2)*z^2+(1/2)*z^4+(1/2)*z^8+(-1)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.8910349979403099338e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((4/3)*z^2+(4/3)*z^4+(1/3)*z^8+(-5/3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((307)*z^0+(3134/9)*z^2+(3134/9)*z^4+(-1093/9)*z^8+(-2041/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((4/3)*z^2+(4/3)*z^4+(1/3)*z^8+(-5/3)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((307)*z^0+(3134/9)*z^2+(3134/9)*z^4+(-1093/9)*z^8+(-2041/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.2499963318039543643e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-7/6)*z^0+(2)*z^2+(-2)*z^4+(7/3)*z^6+(-3/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/6)*z^0+(2)*z^2+(-2)*z^4+(7/3)*z^6+(-3/2)*z^8+(1/2)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.848448464903834061e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-3/2)*z^1+(7/3)*z^3+(-3/2)*z^5+(2)*z^7+(-7/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/2)*z^1+(7/3)*z^3+(-3/2)*z^5+(2)*z^7+(-7/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.6590545464622519783e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(1/2)*z^2+(1/2)*z^4+(1/2)*z^8+(-1)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(1/2)*z^2+(1/2)*z^4+(1/2)*z^8+(-1)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.2184497641144513037e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 1,
          "expression": "I^1*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/2)*z^5+(1/2)*z^7+(-1/2)*z^9+(1)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/2)*z^5+(1/2)*z^7+(-1/2)*z^9+(1)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0500547671602285097e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(-1/3)*z^6+(-1)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(-1/3)*z^6+(-1)*z^8+(-1/2)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.2237237514137926851e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1)*z^1+(1/3)*z^3+(1)*z^5+(-1/2)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^1+(1/3)*z^3+(1)*z^5+(-1/2)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.852336192794274624e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((2/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(-4/3)*z^6+(7/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(-4/3)*z^6+(7/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8066992862732710213e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(4/3)*z^6+(-7/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(4/3)*z^6+(-7/6)*z^8+(1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8816491681676206453e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(-1/3)*z^6+(-1)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(-1/3)*z^6+(-1)*z^8+(-1/2)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.2237237514137926851e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-7/6)*z^1+(4/3)*z^3+(-7/6)*z^5+(4/3)*z^7+(-2/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/6)*z^1+(4/3)*z^3+(-7/6)*z^5+(4/3)*z^7+(-2/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0301192361644779366e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((7/6)*z^1+(-4/3)*z^3+(7/6)*z^5+(-4/3)*z^7+(2/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((7/6)*z^1+(-4/3)*z^3+(7/6)*z^5+(-4/3)*z^7+(2/3)*z^9+(1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0301192361644779366e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(1/3)*z^6+(-1/2)*z^8)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(1/3)*z^6+(-1/2)*z^8)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4749762167522955197e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(1/3)*z^6+(-1/2)*z^8)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(1/3)*z^6+(-1/2)*z^8)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0549742364605677914e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((-12)*z^0+(5)*z^2+(5)*z^4+(9)*z^8+(-14)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-12)*z^0+(5)*z^2+(5)*z^4+(9)*z^8+(-14)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.8964023110658615637e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(1/3)*z^6+(-1/2)*z^8)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(1/3)*z^6+(-1/2)*z^8)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4749762167522955197e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((-12)*z^0+(5)*z^2+(5)*z^4+(9)*z^8+(-14)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-12)*z^0+(5)*z^2+(5)*z^4+(9)*z^8+(-14)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.8964023110658615637e-160"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "2",
          "phase_mod4": 0,
          "expression": "I^0*(2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-1)*z^2+(1)*z^4+(2/3)*z^6+(2)*z^8+(1)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((1196)*z^0+(4064/3)*z^2+(4064/3)*z^4+(-4262/9)*z^8+(-7930/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-1)*z^2+(1)*z^4+(2/3)*z^6+(2)*z^8+(1)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1196)*z^0+(4064/3)*z^2+(4064/3)*z^4+(-4262/9)*z^8+(-7930/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7907070277950577147e-161"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^9)*(1)/(Exp[-I*Pi*2/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^9)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5589563324316013364e-162"
        },
        {
          "spins2": [
            [
              2,
              8
            ],
            [
              14,
              8
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^9)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^9)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              4,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((58/3)*z^1+(-58/3)*z^5+(31/3)*z^7+(-26)*z^9+(89/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((360925/3)*z^0+(-427621/9)*z^2+(-427621/9)*z^4+(-803665/9)*z^8+(1231286/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((58/3)*z^1+(-58/3)*z^5+(31/3)*z^7+(-26)*z^9+(89/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((360925/3)*z^0+(-427621/9)*z^2+(-427621/9)*z^4+(-803665/9)*z^8+(1231286/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.6506450134159121298e-156"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-5/3)*z^0+(1)*z^2+(1)*z^4+(4/3)*z^8+(-7/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-5/3)*z^0+(1)*z^2+(1)*z^4+(4/3)*z^8+(-7/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8544481241120566902e-160"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(-1/3)*z^6+(1/2)*z^8)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(-1/3)*z^6+(1/2)*z^8)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0549742364605677914e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              4
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^1+(2/3)*z^5+(-1/6)*z^7+(1)*z^9+(-5/6)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^1+(2/3)*z^5+(-1/6)*z^7+(1)*z^9+(-5/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.8014765170429646007e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              4,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((58/3)*z^1+(-58/3)*z^5+(31/3)*z^7+(-26)*z^9+(89/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((360925/3)*z^0+(-427621/9)*z^2+(-427621/9)*z^4+(-803665/9)*z^8+(1231286/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((58/3)*z^1+(-58/3)*z^5+(31/3)*z^7+(-26)*z^9+(89/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((360925/3)*z^0+(-427621/9)*z^2+(-427621/9)*z^4+(-803665/9)*z^8+(1231286/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.6506450134159121298e-156"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-4/3)*z^1+(4/3)*z^5+(-1)*z^7+(5/3)*z^9+(-7/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-4/3)*z^1+(4/3)*z^5+(-1)*z^7+(5/3)*z^9+(-7/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0490353522109415649e-160"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((2/3)*z^1+(-2/3)*z^5+(1/6)*z^7+(-1)*z^9+(5/6)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^1+(-2/3)*z^5+(1/6)*z^7+(-1)*z^9+(5/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.2389979003304561648e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              4,
              12
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1/2)*z^7+(1/6)*z^9)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1/2)*z^7+(1/6)*z^9)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.5643858024501513319e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((5/12)*z^1+(-5/12)*z^5+(5/12)*z^7+(-1/2)*z^9+(5/6)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/12)*z^1+(-5/12)*z^5+(5/12)*z^7+(-1/2)*z^9+(5/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.456132866896931074e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 2,
          "expression": "I^2*(9/16)^(1/4)",
          "direct_transport_expression": "((-5/4)*z^0+(3/4)*z^2+(3/4)*z^4+(1)*z^8+(-7/4)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-5/4)*z^0+(3/4)*z^2+(3/4)*z^4+(1)*z^8+(-7/4)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.2782990175518942872e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-7/6)*z^1+(4/3)*z^3+(-7/6)*z^5+(4/3)*z^7+(-2/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/6)*z^1+(4/3)*z^3+(-7/6)*z^5+(4/3)*z^7+(-2/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0301192361644779366e-160"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/2)*z^8+(1/3)*z^10)*(1)/(Exp[-I*Pi*4/4]*(1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/2)*z^8+(1/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5655099510359271244e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 2,
          "expression": "I^2*(9/16)^(1/4)",
          "direct_transport_expression": "((-5/4)*z^0+(3/4)*z^2+(3/4)*z^4+(1)*z^8+(-7/4)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-5/4)*z^0+(3/4)*z^2+(3/4)*z^4+(1)*z^8+(-7/4)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.2782990175518942872e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(-1/2)*z^7+(1)*z^9+(-5/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(-1/2)*z^7+(1)*z^9+(-5/4)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.5708611095830922453e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((5/12)*z^1+(-5/12)*z^5+(5/12)*z^7+(-1/2)*z^9+(5/6)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/12)*z^1+(-5/12)*z^5+(5/12)*z^7+(-1/2)*z^9+(5/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8519178884585531274e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/2)*z^5+(-1/6)*z^7+(-5/6)*z^9+(1/3)*z^11)*(1)/(Exp[-I*Pi*6/4]*(1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/2)*z^5+(-1/6)*z^7+(-5/6)*z^9+(1/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8075328420853588717e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-7/6)*z^1+(4/3)*z^3+(-7/6)*z^5+(4/3)*z^7+(-2/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/6)*z^1+(4/3)*z^3+(-7/6)*z^5+(4/3)*z^7+(-2/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0213962570684124615e-160"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(-1/2)*z^7+(1)*z^9+(-5/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(-1/2)*z^7+(1)*z^9+(-5/4)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.5708611095830922453e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 2,
          "expression": "I^2*(9/16)^(1/4)",
          "direct_transport_expression": "((5/4)*z^0+(-3/4)*z^2+(-3/4)*z^4+(-1)*z^8+(7/4)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/4)*z^0+(-3/4)*z^2+(-3/4)*z^4+(-1)*z^8+(7/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-9)*z^1+(9)*z^5+(-5)*z^7+(12)*z^9+(-14)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-9)*z^1+(9)*z^5+(-5)*z^7+(12)*z^9+(-14)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.5354897860923115142e-160"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((2/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(-4/3)*z^6+(7/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(-4/3)*z^6+(7/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8816491681676206453e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(-1/3)*z^6+(1/2)*z^8)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(-1/3)*z^6+(1/2)*z^8)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4749762167522955197e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-40)*z^1+(40)*z^5+(-21)*z^7+(54)*z^9+(-61)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((2184167)*z^0+(-862581)*z^2+(-862581)*z^4+(-1621145)*z^8+(2483726)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-40)*z^1+(40)*z^5+(-21)*z^7+(54)*z^9+(-61)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((2184167)*z^0+(-862581)*z^2+(-862581)*z^4+(-1621145)*z^8+(2483726)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.4951026091663657041e-157"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/2)*z^5+(1/6)*z^7+(5/6)*z^9+(-1/3)*z^11)*(1)/(Exp[-I*Pi*6/4]*(1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/2)*z^5+(1/6)*z^7+(5/6)*z^9+(-1/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8075328420853588717e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/2)*z^8+(1/3)*z^10)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/2)*z^8+(1/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.4598955820553370274e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((2/3)*z^1+(-2/3)*z^5+(1/6)*z^7+(-1)*z^9+(5/6)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^1+(-2/3)*z^5+(1/6)*z^7+(-1)*z^9+(5/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.2389979003304561648e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^1+(2/3)*z^5+(-1/6)*z^7+(1)*z^9+(-5/6)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^1+(2/3)*z^5+(-1/6)*z^7+(1)*z^9+(-5/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.8014765170429646007e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-9)*z^1+(9)*z^5+(-5)*z^7+(12)*z^9+(-14)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-9)*z^1+(9)*z^5+(-5)*z^7+(12)*z^9+(-14)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.5354897860923115142e-160"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(4/3)*z^6+(-7/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(4/3)*z^6+(-7/6)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8322393591590977481e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1/2)*z^7+(-1/6)*z^9)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/3)*z^3+(-1/2)*z^5+(1/2)*z^7+(-1/6)*z^9)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.6759333391071536441e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((5/12)*z^1+(-5/12)*z^5+(5/12)*z^7+(-1/2)*z^9+(5/6)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/12)*z^1+(-5/12)*z^5+(5/12)*z^7+(-1/2)*z^9+(5/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8519178884585531274e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 2,
          "expression": "I^2*(9/16)^(1/4)",
          "direct_transport_expression": "((5/4)*z^0+(-3/4)*z^2+(-3/4)*z^4+(-1)*z^8+(7/4)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/4)*z^0+(-3/4)*z^2+(-3/4)*z^4+(-1)*z^8+(7/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((4/3)*z^1+(-4/3)*z^5+(1)*z^7+(-5/3)*z^9+(7/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((4/3)*z^1+(-4/3)*z^5+(1)*z^7+(-5/3)*z^9+(7/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0490353522109415649e-160"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-7/6)*z^1+(4/3)*z^3+(-7/6)*z^5+(4/3)*z^7+(-2/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/6)*z^1+(4/3)*z^3+(-7/6)*z^5+(4/3)*z^7+(-2/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0213962570684124615e-160"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((5/12)*z^1+(-5/12)*z^5+(5/12)*z^7+(-1/2)*z^9+(5/6)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/12)*z^1+(-5/12)*z^5+(5/12)*z^7+(-1/2)*z^9+(5/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.456132866896931074e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-5/3)*z^0+(1)*z^2+(1)*z^4+(4/3)*z^8+(-7/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-5/3)*z^0+(1)*z^2+(1)*z^4+(4/3)*z^8+(-7/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8296184866835632998e-160"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((2/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(-4/3)*z^6+(7/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(-4/3)*z^6+(7/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8322393591590977481e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((58/3)*z^1+(-58/3)*z^5+(31/3)*z^7+(-26)*z^9+(89/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((360925/3)*z^0+(-427621/9)*z^2+(-427621/9)*z^4+(-803665/9)*z^8+(1231286/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((58/3)*z^1+(-58/3)*z^5+(31/3)*z^7+(-26)*z^9+(89/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((360925/3)*z^0+(-427621/9)*z^2+(-427621/9)*z^4+(-803665/9)*z^8+(1231286/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.6506450134159121298e-156"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1/2)*z^7+(1/6)*z^9)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1/2)*z^7+(1/6)*z^9)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.5643858024501513319e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              4
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*2/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((58/3)*z^1+(-58/3)*z^5+(31/3)*z^7+(-26)*z^9+(89/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((360925/3)*z^0+(-427621/9)*z^2+(-427621/9)*z^4+(-803665/9)*z^8+(1231286/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((58/3)*z^1+(-58/3)*z^5+(31/3)*z^7+(-26)*z^9+(89/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((360925/3)*z^0+(-427621/9)*z^2+(-427621/9)*z^4+(-803665/9)*z^8+(1231286/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.6506450134159121298e-156"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1/2)*z^7+(1/6)*z^9)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1/2)*z^7+(1/6)*z^9)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.6759333391071536441e-161"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*4/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5589563324316013364e-162"
        },
        {
          "spins2": [
            [
              4,
              4
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-9)*z^1+(9)*z^5+(-5)*z^7+(12)*z^9+(-14)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-9)*z^1+(9)*z^5+(-5)*z^7+(12)*z^9+(-14)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.5354897860923115142e-160"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((5/3)*z^0+(-1)*z^2+(-1)*z^4+(-4/3)*z^8+(7/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/3)*z^0+(-1)*z^2+(-1)*z^4+(-4/3)*z^8+(7/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8296184866835632998e-160"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(1/3)*z^6+(-1/2)*z^8)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(1/3)*z^6+(-1/2)*z^8)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4749762167522955197e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              4,
              12
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^1+(2/3)*z^5+(-1/6)*z^7+(1)*z^9+(-5/6)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^1+(2/3)*z^5+(-1/6)*z^7+(1)*z^9+(-5/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.8014765170429646007e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 2,
          "expression": "I^2*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.6692358931929931361e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(5/12)*z^2+(5/12)*z^4+(5/12)*z^8+(-5/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(5/12)*z^2+(5/12)*z^4+(5/12)*z^8+(-5/6)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0094251575819427723e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/2)*z^8+(1/3)*z^10)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/2)*z^8+(1/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.4598955820553370274e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((2/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(-4/3)*z^6+(7/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(-4/3)*z^6+(7/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8322393591590977481e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-3/4)*z^8+(5/4)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-3/4)*z^8+(5/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.8910349979403099338e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 2,
          "expression": "I^2*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.6692358931929931361e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.1567022505655980071e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(4/3)*z^6+(-7/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(4/3)*z^6+(-7/6)*z^8+(1/6)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8066992862732710213e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/2)*z^5+(-1/6)*z^7+(-5/6)*z^9+(1/3)*z^11)*(1)/(Exp[-I*Pi*6/4]*(1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/2)*z^5+(-1/6)*z^7+(-5/6)*z^9+(1/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8075328420853588717e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 2,
          "expression": "I^2*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.6692358931929931361e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((-1)*z^0+(1/2)*z^2+(1/2)*z^4+(3/4)*z^8+(-5/4)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^0+(1/2)*z^2+(1/2)*z^4+(3/4)*z^8+(-5/4)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0094251575819427723e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((12)*z^0+(-5)*z^2+(-5)*z^4+(-9)*z^8+(14)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((12)*z^0+(-5)*z^2+(-5)*z^4+(-9)*z^8+(14)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.8964023110658615637e-160"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-7/6)*z^1+(4/3)*z^3+(-7/6)*z^5+(4/3)*z^7+(-2/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/6)*z^1+(4/3)*z^3+(-7/6)*z^5+(4/3)*z^7+(-2/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0301192361644779366e-160"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              2
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(1/3)*z^6+(-1/2)*z^8)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(1/3)*z^6+(-1/2)*z^8)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0549742364605677914e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((40)*z^1+(-40)*z^5+(21)*z^7+(-54)*z^9+(61)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((2184167)*z^0+(-862581)*z^2+(-862581)*z^4+(-1621145)*z^8+(2483726)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((40)*z^1+(-40)*z^5+(21)*z^7+(-54)*z^9+(61)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((2184167)*z^0+(-862581)*z^2+(-862581)*z^4+(-1621145)*z^8+(2483726)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.4951026091663657041e-157"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/2)*z^5+(1/6)*z^7+(5/6)*z^9+(-1/3)*z^11)*(1)/(Exp[-I*Pi*2/4]*(1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/2)*z^5+(1/6)*z^7+(5/6)*z^9+(-1/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.796709438993344157e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/2)*z^8+(1/3)*z^10)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/2)*z^8+(1/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.4598955820553370274e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^1+(2/3)*z^5+(-1/6)*z^7+(1)*z^9+(-5/6)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^1+(2/3)*z^5+(-1/6)*z^7+(1)*z^9+(-5/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.8014765170429646007e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((2/3)*z^1+(-2/3)*z^5+(1/6)*z^7+(-1)*z^9+(5/6)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^1+(-2/3)*z^5+(1/6)*z^7+(-1)*z^9+(5/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.2389979003304561648e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-7/6)*z^1+(4/3)*z^3+(-7/6)*z^5+(4/3)*z^7+(-2/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/6)*z^1+(4/3)*z^3+(-7/6)*z^5+(4/3)*z^7+(-2/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0434375605627370711e-160"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1/2)*z^7+(1/6)*z^9)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1/2)*z^7+(1/6)*z^9)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.6759333391071536441e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.1567022505655980071e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(-5/12)*z^2+(-5/12)*z^4+(-5/12)*z^8+(5/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(-5/12)*z^2+(-5/12)*z^4+(-5/12)*z^8+(5/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.8910349979403099338e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-4/3)*z^1+(4/3)*z^5+(-1)*z^7+(5/3)*z^9+(-7/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-4/3)*z^1+(4/3)*z^5+(-1)*z^7+(5/3)*z^9+(-7/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.091111360955726552e-160"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((7/6)*z^1+(-4/3)*z^3+(7/6)*z^5+(-4/3)*z^7+(2/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((7/6)*z^1+(-4/3)*z^3+(7/6)*z^5+(-4/3)*z^7+(2/3)*z^9+(1/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0434375605627370711e-160"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 2,
          "expression": "I^2*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.6692358931929931361e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((5/3)*z^0+(-1)*z^2+(-1)*z^4+(-4/3)*z^8+(7/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/3)*z^0+(-1)*z^2+(-1)*z^4+(-4/3)*z^8+(7/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8296184866835632998e-160"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(4/3)*z^6+(-7/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(4/3)*z^6+(-7/6)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8322393591590977481e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((58/3)*z^1+(-58/3)*z^5+(31/3)*z^7+(-26)*z^9+(89/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((360925/3)*z^0+(-427621/9)*z^2+(-427621/9)*z^4+(-803665/9)*z^8+(1231286/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((58/3)*z^1+(-58/3)*z^5+(31/3)*z^7+(-26)*z^9+(89/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((360925/3)*z^0+(-427621/9)*z^2+(-427621/9)*z^4+(-803665/9)*z^8+(1231286/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.6506450134159121298e-156"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1/2)*z^7+(1/6)*z^9)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1/2)*z^7+(1/6)*z^9)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.6759333391071536441e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              4
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*4/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5589563324316013364e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1/2)*z^7+(1/6)*z^9)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1/2)*z^7+(1/6)*z^9)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.5643858024501513319e-161"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*2/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              4,
              12
            ],
            [
              14,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-9)*z^1+(9)*z^5+(-5)*z^7+(12)*z^9+(-14)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-9)*z^1+(9)*z^5+(-5)*z^7+(12)*z^9+(-14)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.5354897860923115142e-160"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((2/3)*z^0+(7/6)*z^2+(7/6)*z^4+(-1/6)*z^8+(-1)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((73547/432)*z^0+(10451/54)*z^2+(10451/54)*z^4+(-269/4)*z^8+(-13639/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^0+(7/6)*z^2+(7/6)*z^4+(-1/6)*z^8+(-1)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((73547/432)*z^0+(10451/54)*z^2+(10451/54)*z^4+(-269/4)*z^8+(-13639/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.3475653747295225705e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(1/3)*z^6+(1)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(1/3)*z^6+(1)*z^8+(1/2)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.015602011797716499e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(-1/6)*z^5+(13/6)*z^7+(1/2)*z^9+(7/3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(-1/6)*z^5+(13/6)*z^7+(1/2)*z^9+(7/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.4281673750962374857e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(-1/3)*z^8+(1/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((275/1296)*z^0+(11/1296)*z^2+(11/1296)*z^4+(-59/432)*z^8+(83/648)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(-1/3)*z^8+(1/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((275/1296)*z^0+(11/1296)*z^2+(11/1296)*z^4+(-59/432)*z^8+(83/648)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 2,
          "expression": "I^2*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.6692358931929931361e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(-1/2)*z^7+(1)*z^9+(-5/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(-1/2)*z^7+(1)*z^9+(-5/4)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.1980270638926010701e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^0+(-7/6)*z^2+(-7/6)*z^4+(1/6)*z^8+(1)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((73547/432)*z^0+(10451/54)*z^2+(10451/54)*z^4+(-269/4)*z^8+(-13639/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^0+(-7/6)*z^2+(-7/6)*z^4+(1/6)*z^8+(1)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((73547/432)*z^0+(10451/54)*z^2+(10451/54)*z^4+(-269/4)*z^8+(-13639/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.5906521707161123907e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(-13/6)*z^2+(-13/6)*z^4+(-1/6)*z^8+(7/3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(-13/6)*z^2+(-13/6)*z^4+(-1/6)*z^8+(7/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3276101501661980374e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(-1/3)*z^6+(-1)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(-1/3)*z^6+(-1)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.9154444037288339383e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(1/3)*z^8+(-1/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((275/1296)*z^0+(11/1296)*z^2+(11/1296)*z^4+(-59/432)*z^8+(83/648)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(1/3)*z^8+(-1/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((275/1296)*z^0+(11/1296)*z^2+(11/1296)*z^4+(-59/432)*z^8+(83/648)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((1)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-3/4)*z^8+(5/4)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-3/4)*z^8+(5/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.8910349979403099338e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((-5/4)*z^0+(3/4)*z^2+(3/4)*z^4+(1)*z^8+(-7/4)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-5/4)*z^0+(3/4)*z^2+(3/4)*z^4+(1)*z^8+(-7/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((3/2)*z^1+(-7/3)*z^3+(3/2)*z^5+(-2)*z^7+(7/6)*z^9+(1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/2)*z^1+(-7/3)*z^3+(3/2)*z^5+(-2)*z^7+(7/6)*z^9+(1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.6590545464622519783e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1)*z^1+(-1/3)*z^3+(-1)*z^5+(1/2)*z^7+(1/6)*z^9+(1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^1+(-1/3)*z^3+(-1)*z^5+(1/2)*z^7+(1/6)*z^9+(1/2)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3890428306302802658e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((7/6)*z^1+(-4/3)*z^3+(7/6)*z^5+(-4/3)*z^7+(2/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((7/6)*z^1+(-4/3)*z^3+(7/6)*z^5+(-4/3)*z^7+(2/3)*z^9+(1/6)*z^11)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0581156794563655446e-160"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              2
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/2)*z^5+(-1/2)*z^7+(1/2)*z^9+(-1)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/2)*z^5+(-1/2)*z^7+(1/2)*z^9+(-1)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0500547671602285097e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-7/6)*z^0+(2)*z^2+(-2)*z^4+(7/3)*z^6+(-3/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/6)*z^0+(2)*z^2+(-2)*z^4+(7/3)*z^6+(-3/2)*z^8+(1/2)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8731111541238926232e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(13/6)*z^2+(13/6)*z^4+(1/6)*z^8+(-7/3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(13/6)*z^2+(13/6)*z^4+(1/6)*z^8+(-7/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3276101501661980374e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(-1/6)*z^5+(13/6)*z^7+(1/2)*z^9+(7/3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(-1/6)*z^5+(13/6)*z^7+(1/2)*z^9+(7/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.4242786808988791834e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/2)*z^8+(1/3)*z^10)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/2)*z^8+(1/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.4598955820553370274e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/2)*z^8+(1/3)*z^10)*(1)/(Exp[-I*Pi*4/4]*(1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/2)*z^8+(1/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5655099510359271244e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-7/6)*z^0+(2)*z^2+(-2)*z^4+(7/3)*z^6+(-3/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/6)*z^0+(2)*z^2+(-2)*z^4+(7/3)*z^6+(-3/2)*z^8+(1/2)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8731111541238926232e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-1)*z^1+(-1/3)*z^3+(-1)*z^5+(1/2)*z^7+(1/6)*z^9+(1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^1+(-1/3)*z^3+(-1)*z^5+(1/2)*z^7+(1/6)*z^9+(1/2)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.9565954477304188976e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(4/3)*z^6+(-7/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(4/3)*z^6+(-7/6)*z^8+(1/6)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.9470651135812211944e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-1/2)*z^8+(1)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-1/2)*z^8+(1)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.1168586589952488366e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^0+(-7/6)*z^2+(-7/6)*z^4+(1/6)*z^8+(1)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((73547/432)*z^0+(10451/54)*z^2+(10451/54)*z^4+(-269/4)*z^8+(-13639/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^0+(-7/6)*z^2+(-7/6)*z^4+(1/6)*z^8+(1)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((73547/432)*z^0+(10451/54)*z^2+(10451/54)*z^4+(-269/4)*z^8+(-13639/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.5906521707161123907e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(5/12)*z^2+(5/12)*z^4+(5/12)*z^8+(-5/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(5/12)*z^2+(5/12)*z^4+(5/12)*z^8+(-5/6)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0094251575819427723e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((-5/4)*z^0+(3/4)*z^2+(3/4)*z^4+(1)*z^8+(-7/4)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-5/4)*z^0+(3/4)*z^2+(3/4)*z^4+(1)*z^8+(-7/4)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(-1/3)*z^6+(-1)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(-1/3)*z^6+(-1)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.9154444037288339383e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              6
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^9)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^9)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((2/3)*z^0+(7/6)*z^2+(7/6)*z^4+(-1/6)*z^8+(-1)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((73547/432)*z^0+(10451/54)*z^2+(10451/54)*z^4+(-269/4)*z^8+(-13639/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^0+(7/6)*z^2+(7/6)*z^4+(-1/6)*z^8+(-1)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((73547/432)*z^0+(10451/54)*z^2+(10451/54)*z^4+(-269/4)*z^8+(-13639/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.3475653747295225705e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 2,
          "expression": "I^2*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.6692358931929931361e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((5/12)*z^1+(-5/12)*z^5+(5/12)*z^7+(-1/2)*z^9+(5/6)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/12)*z^1+(-5/12)*z^5+(5/12)*z^7+(-1/2)*z^9+(5/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8519178884585531274e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1)*z^1+(1/3)*z^3+(1)*z^5+(-1/2)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^1+(1/3)*z^3+(1)*z^5+(-1/2)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.9565954477304188976e-162"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((5/3)*z^0+(-1)*z^2+(-1)*z^4+(-4/3)*z^8+(7/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/3)*z^0+(-1)*z^2+(-1)*z^4+(-4/3)*z^8+(7/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8296184866835632998e-160"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(4/3)*z^6+(-7/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(4/3)*z^6+(-7/6)*z^8+(1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8322393591590977481e-161"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-5/3)*z^0+(1)*z^2+(1)*z^4+(4/3)*z^8+(-7/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-5/3)*z^0+(1)*z^2+(1)*z^4+(4/3)*z^8+(-7/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8544481241120566902e-160"
        },
        {
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((2/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(-4/3)*z^6+(7/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(-4/3)*z^6+(7/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.9470651135812211944e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              6,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(-1/3)*z^6+(-1)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(-1/3)*z^6+(-1)*z^8+(-1/2)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.2237237514137926851e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(-1/6)*z^5+(13/6)*z^7+(1/2)*z^9+(7/3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(-1/6)*z^5+(13/6)*z^7+(1/2)*z^9+(7/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.4281673750962374857e-162"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(1/3)*z^8+(-1/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((275/1296)*z^0+(11/1296)*z^2+(11/1296)*z^4+(-59/432)*z^8+(83/648)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(1/3)*z^8+(-1/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((275/1296)*z^0+(11/1296)*z^2+(11/1296)*z^4+(-59/432)*z^8+(83/648)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.1567022505655980071e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              6,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(-1/2)*z^7+(1)*z^9+(-5/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(-1/2)*z^7+(1)*z^9+(-5/4)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.5708611095830922453e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-7/6)*z^0+(2)*z^2+(-2)*z^4+(7/3)*z^6+(-3/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/6)*z^0+(2)*z^2+(-2)*z^4+(7/3)*z^6+(-3/2)*z^8+(1/2)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.848448464903834061e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((-1)*z^1+(-1/3)*z^3+(-1)*z^5+(1/2)*z^7+(1/6)*z^9+(1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^1+(-1/3)*z^3+(-1)*z^5+(1/2)*z^7+(1/6)*z^9+(1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "5.852336192794274624e-162"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 2,
          "expression": "I^2*(1/2)^(1/4)",
          "direct_transport_expression": "((2/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(-4/3)*z^6+(7/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(-4/3)*z^6+(7/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8816491681676206453e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              2
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(1/2)*z^2+(1/2)*z^4+(1/2)*z^8+(-1)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(1/2)*z^2+(1/2)*z^4+(1/2)*z^8+(-1)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.2184497641144513037e-162"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((3/2)*z^1+(-7/3)*z^3+(3/2)*z^5+(-2)*z^7+(7/6)*z^9+(1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/2)*z^1+(-7/3)*z^3+(3/2)*z^5+(-2)*z^7+(7/6)*z^9+(1/2)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.7377716899351005112e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(-1/6)*z^5+(13/6)*z^7+(1/2)*z^9+(7/3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(-1/6)*z^5+(13/6)*z^7+(1/2)*z^9+(7/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.4242786808988791834e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(-13/6)*z^2+(-13/6)*z^4+(-1/6)*z^8+(7/3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(-13/6)*z^2+(-13/6)*z^4+(-1/6)*z^8+(7/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3276101501661980374e-162"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/2)*z^5+(-1/6)*z^7+(-5/6)*z^9+(1/3)*z^11)*(1)/(Exp[-I*Pi*2/4]*(1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/2)*z^5+(-1/6)*z^7+(-5/6)*z^9+(1/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.796709438993344157e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/2)*z^5+(-1/6)*z^7+(-5/6)*z^9+(1/3)*z^11)*(1)/(Exp[-I*Pi*2/4]*(1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/2)*z^5+(-1/6)*z^7+(-5/6)*z^9+(1/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.796709438993344157e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-3/2)*z^1+(7/3)*z^3+(-3/2)*z^5+(2)*z^7+(-7/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/2)*z^1+(7/3)*z^3+(-3/2)*z^5+(2)*z^7+(-7/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.7377716899351005112e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1)*z^1+(1/3)*z^3+(1)*z^5+(-1/2)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^1+(1/3)*z^3+(1)*z^5+(-1/2)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.9565954477304188976e-162"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((7/6)*z^1+(-4/3)*z^3+(7/6)*z^5+(-4/3)*z^7+(2/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((7/6)*z^1+(-4/3)*z^3+(7/6)*z^5+(-4/3)*z^7+(2/3)*z^9+(1/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0434375605627370711e-160"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/2)*z^5+(-1/2)*z^7+(1/2)*z^9+(-1)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/2)*z^5+(-1/2)*z^7+(1/2)*z^9+(-1)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.806552965957396833e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^0+(-7/6)*z^2+(-7/6)*z^4+(1/6)*z^8+(1)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((73547/432)*z^0+(10451/54)*z^2+(10451/54)*z^4+(-269/4)*z^8+(-13639/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^0+(-7/6)*z^2+(-7/6)*z^4+(1/6)*z^8+(1)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((73547/432)*z^0+(10451/54)*z^2+(10451/54)*z^4+(-269/4)*z^8+(-13639/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.3475653747295225705e-162"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 2,
          "expression": "I^2*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.6692358931929931361e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((5/12)*z^1+(-5/12)*z^5+(5/12)*z^7+(-1/2)*z^9+(5/6)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/12)*z^1+(-5/12)*z^5+(5/12)*z^7+(-1/2)*z^9+(5/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8519178884585531274e-161"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1)*z^1+(1/3)*z^3+(1)*z^5+(-1/2)*z^7+(-1/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^1+(1/3)*z^3+(1)*z^5+(-1/2)*z^7+(-1/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.9565954477304188976e-162"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              6
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(-5/12)*z^2+(-5/12)*z^4+(-5/12)*z^8+(5/6)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(-5/12)*z^2+(-5/12)*z^4+(-5/12)*z^8+(5/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1417/48)*z^0+(4679/144)*z^2+(4679/144)*z^4+(-857/72)*z^8+(-2965/144)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.8910349979403099338e-162"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((5/4)*z^0+(-3/4)*z^2+(-3/4)*z^4+(-1)*z^8+(7/4)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/4)*z^0+(-3/4)*z^2+(-3/4)*z^4+(-1)*z^8+(7/4)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.2782990175518942872e-162"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(1/3)*z^6+(1)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(1/3)*z^6+(1)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.9154444037288339383e-162"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              10,
              10
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^9)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^9)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((4/3)*z^1+(-4/3)*z^5+(1)*z^7+(-5/3)*z^9+(7/3)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((4/3)*z^1+(-4/3)*z^5+(1)*z^7+(-5/3)*z^9+(7/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((2714/27)*z^0+(-1048/27)*z^2+(-1048/27)*z^4+(-2009/27)*z^8+(1019/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.091111360955726552e-160"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              4
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-7/6)*z^1+(4/3)*z^3+(-7/6)*z^5+(4/3)*z^7+(-2/3)*z^9+(-1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/6)*z^1+(4/3)*z^3+(-7/6)*z^5+(4/3)*z^7+(-2/3)*z^9+(-1/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0434375605627370711e-160"
        },
        {
          "spins2": [
            [
              6,
              10
            ],
            [
              12,
              12
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((7/6)*z^1+(-4/3)*z^3+(7/6)*z^5+(-4/3)*z^7+(2/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((7/6)*z^1+(-4/3)*z^3+(7/6)*z^5+(-4/3)*z^7+(2/3)*z^9+(1/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0434375605627370711e-160"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              8,
              2
            ]
          ],
          "fourth_power": "2",
          "phase_mod4": 0,
          "expression": "I^0*(2)^(1/4)",
          "direct_transport_expression": "((1/3)*z^0+(1)*z^2+(-1)*z^4+(-2/3)*z^6+(-2)*z^8+(-1)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((1196)*z^0+(4064/3)*z^2+(4064/3)*z^4+(-4262/9)*z^8+(-7930/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/3)*z^0+(1)*z^2+(-1)*z^4+(-2/3)*z^6+(-2)*z^8+(-1)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((1196)*z^0+(4064/3)*z^2+(4064/3)*z^4+(-4262/9)*z^8+(-7930/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.1391609818432274057e-161"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-9)*z^1+(9)*z^5+(-5)*z^7+(12)*z^9+(-14)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-9)*z^1+(9)*z^5+(-5)*z^7+(12)*z^9+(-14)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.5354897860923115142e-160"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              2
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*6/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.4436354972332178629e-162"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((7/6)*z^0+(-2)*z^2+(2)*z^4+(-7/3)*z^6+(3/2)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((7/6)*z^0+(-2)*z^2+(2)*z^4+(-7/3)*z^6+(3/2)*z^8+(-1/2)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7879874695435108451e-161"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-3/2)*z^1+(7/3)*z^3+(-3/2)*z^5+(2)*z^7+(-7/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/2)*z^1+(7/3)*z^3+(-3/2)*z^5+(2)*z^7+(-7/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.6590545464622519783e-161"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((4/3)*z^2+(4/3)*z^4+(1/3)*z^8+(-5/3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((307)*z^0+(3134/9)*z^2+(3134/9)*z^4+(-1093/9)*z^8+(-2041/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((4/3)*z^2+(4/3)*z^4+(1/3)*z^8+(-5/3)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((307)*z^0+(3134/9)*z^2+(3134/9)*z^4+(-1093/9)*z^8+(-2041/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.2499963318039543643e-161"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "2",
          "phase_mod4": 0,
          "expression": "I^0*(2)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^0+(-1)*z^2+(1)*z^4+(2/3)*z^6+(2)*z^8+(1)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((1196)*z^0+(4064/3)*z^2+(4064/3)*z^4+(-4262/9)*z^8+(-7930/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^0+(-1)*z^2+(1)*z^4+(2/3)*z^6+(2)*z^8+(1)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1196)*z^0+(4064/3)*z^2+(4064/3)*z^4+(-4262/9)*z^8+(-7930/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.7907070277950577147e-161"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((12)*z^0+(-5)*z^2+(-5)*z^4+(-9)*z^8+(14)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((12)*z^0+(-5)*z^2+(-5)*z^4+(-9)*z^8+(14)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.8964023110658615637e-160"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              8,
              14
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^9)*(1)/(Exp[-I*Pi*0/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^9)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "4.7794781662158006682e-162"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(1/3)*z^6+(1)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(1/3)*z^6+(1)*z^8+(1/2)*z^10)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.015602011797716499e-162"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(4/3)*z^6+(-7/6)*z^8+(1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^0+(4/3)*z^2+(-4/3)*z^4+(4/3)*z^6+(-7/6)*z^8+(1/6)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8816491681676206453e-161"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-1/2)*z^8+(1)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-1/2)*z^8+(1)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5116880260690963974e-162"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(-1/3)*z^6+(-1)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(-1/3)*z^6+(-1)*z^8+(-1/2)*z^10)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.2237237514137926851e-161"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((7/6)*z^1+(-4/3)*z^3+(7/6)*z^5+(-4/3)*z^7+(2/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((7/6)*z^1+(-4/3)*z^3+(7/6)*z^5+(-4/3)*z^7+(2/3)*z^9+(1/6)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0301192361644779366e-160"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 3,
          "expression": "I^3*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/2)*z^5+(-1/2)*z^7+(1/2)*z^9+(-1)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/2)*z^5+(-1/2)*z^7+(1/2)*z^9+(-1)*z^11)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0500547671602285097e-161"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(-1/3)*z^6+(1/2)*z^8)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(-1/3)*z^6+(1/2)*z^8)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.0549742364605677914e-161"
        },
        {
          "spins2": [
            [
              8,
              2
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 0,
          "expression": "I^0*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(1/3)*z^6+(-1/2)*z^8)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(1/2)*z^2+(-1/2)*z^4+(1/3)*z^6+(-1/2)*z^8)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.4749762167522955197e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              8
            ]
          ],
          "fourth_power": "4",
          "phase_mod4": 0,
          "expression": "I^0*(4)^(1/4)",
          "direct_transport_expression": "((-10/3)*z^1+(10/3)*z^5+(16)*z^7+(32/3)*z^9+(38/3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((107452868/27)*z^0+(40730168/9)*z^2+(40730168/9)*z^4+(-42436540/27)*z^8+(-79753964/27)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-10/3)*z^1+(10/3)*z^5+(16)*z^7+(32/3)*z^9+(38/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((107452868/27)*z^0+(40730168/9)*z^2+(40730168/9)*z^4+(-42436540/27)*z^8+(-79753964/27)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.704768911471736706e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              8,
              14
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((40)*z^1+(-40)*z^5+(21)*z^7+(-54)*z^9+(61)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((2184167)*z^0+(-862581)*z^2+(-862581)*z^4+(-1621145)*z^8+(2483726)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((40)*z^1+(-40)*z^5+(21)*z^7+(-54)*z^9+(61)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((2184167)*z^0+(-862581)*z^2+(-862581)*z^4+(-1621145)*z^8+(2483726)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.4951026091663657041e-157"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-40)*z^1+(40)*z^5+(-21)*z^7+(54)*z^9+(-61)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((2184167)*z^0+(-862581)*z^2+(-862581)*z^4+(-1621145)*z^8+(2483726)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-40)*z^1+(40)*z^5+(-21)*z^7+(54)*z^9+(-61)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((2184167)*z^0+(-862581)*z^2+(-862581)*z^4+(-1621145)*z^8+(2483726)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.4951026091663657041e-157"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 1,
          "expression": "I^1*(1)^(1/4)",
          "direct_transport_expression": "((-1)*z^0)*(1)/(Exp[-I*Pi*6/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^0)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.4436354972332178629e-162"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              8
            ],
            [
              16,
              16
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*4/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.5589563324316013364e-162"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((-3/2)*z^1+(7/3)*z^3+(-3/2)*z^5+(2)*z^7+(-7/6)*z^9+(-1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/2)*z^1+(7/3)*z^3+(-3/2)*z^5+(2)*z^7+(-7/6)*z^9+(-1/2)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.7377716899351005112e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((7/6)*z^0+(-2)*z^2+(2)*z^4+(-7/3)*z^6+(3/2)*z^8+(-1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((7/6)*z^0+(-2)*z^2+(2)*z^4+(-7/3)*z^6+(3/2)*z^8+(-1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.791174924710625016e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              8,
              14
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((-1/3)*z^1+(1/3)*z^5+(-4/3)*z^7+(-5/3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((307)*z^0+(3134/9)*z^2+(3134/9)*z^4+(-1093/9)*z^8+(-2041/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/3)*z^1+(1/3)*z^5+(-4/3)*z^7+(-5/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((307)*z^0+(3134/9)*z^2+(3134/9)*z^4+(-1093/9)*z^8+(-2041/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "2.5128103753545540476e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(-1/6)*z^5+(13/6)*z^7+(1/2)*z^9+(7/3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(-1/6)*z^5+(13/6)*z^7+(1/2)*z^9+(7/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.4281673750962374857e-162"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(13/6)*z^2+(13/6)*z^4+(1/6)*z^8+(-7/3)*z^10)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(13/6)*z^2+(13/6)*z^4+(1/6)*z^8+(-7/3)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.3276101501661980374e-162"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/2)*z^5+(1/6)*z^7+(5/6)*z^9+(-1/3)*z^11)*(1)/(Exp[-I*Pi*6/4]*(1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/2)*z^5+(1/6)*z^7+(5/6)*z^9+(-1/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.8075328420853588717e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/2)*z^5+(1/6)*z^7+(5/6)*z^9+(-1/3)*z^11)*(1)/(Exp[-I*Pi*2/4]*(1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/2)*z^5+(1/6)*z^7+(5/6)*z^9+(-1/3)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.796709438993344157e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((3/2)*z^1+(-7/3)*z^3+(3/2)*z^5+(-2)*z^7+(7/6)*z^9+(1/2)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((3/2)*z^1+(-7/3)*z^3+(3/2)*z^5+(-2)*z^7+(7/6)*z^9+(1/2)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.7377716899351005112e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((1/6)*z^1+(-1/6)*z^5+(13/6)*z^7+(1/2)*z^9+(7/3)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/6)*z^1+(-1/6)*z^5+(13/6)*z^7+(1/2)*z^9+(7/3)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((143129/12)*z^0+(488039/36)*z^2+(488039/36)*z^4+(-169633/36)*z^8+(-159203/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.4281673750962374857e-162"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/2)*z^8+(1/3)*z^10)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/2)*z^8+(1/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.4598955820553370274e-162"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((5/6)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/2)*z^8+(1/3)*z^10)*(1)/(Exp[-I*Pi*0/4]*(1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/6)*z^0+(1/6)*z^2+(1/6)*z^4+(-1/2)*z^8+(1/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((893/108)*z^0+(-155/108)*z^2+(-155/108)*z^4+(-103/18)*z^8+(773/108)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.4598955820553370274e-162"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-7/6)*z^0+(2)*z^2+(-2)*z^4+(7/3)*z^6+(-3/2)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-7/6)*z^0+(2)*z^2+(-2)*z^4+(7/3)*z^6+(-3/2)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((833/9)*z^0+(-607/18)*z^2+(-607/18)*z^4+(-1225/18)*z^8+(916/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.791174924710625016e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^1+(2/3)*z^5+(-1/6)*z^7+(1)*z^9+(-5/6)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^1+(2/3)*z^5+(-1/6)*z^7+(1)*z^9+(-5/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.8014765170429646007e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((2/3)*z^1+(-2/3)*z^5+(1/6)*z^7+(-1)*z^9+(5/6)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^1+(-2/3)*z^5+(1/6)*z^7+(-1)*z^9+(5/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.2389979003304561648e-161"
        },
        {
          "spins2": [
            [
              8,
              8
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-2/3)*z^1+(2/3)*z^5+(-1/6)*z^7+(1)*z^9+(-5/6)*z^11)*((((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-2/3)*z^1+(2/3)*z^5+(-1/6)*z^7+(1)*z^9+(-5/6)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((35/12)*z^0+(5/9)*z^2+(5/9)*z^4+(-16/9)*z^8+(11/9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.8014765170429646007e-161"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              8,
              14
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-9)*z^1+(9)*z^5+(-5)*z^7+(12)*z^9+(-14)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-9)*z^1+(9)*z^5+(-5)*z^7+(12)*z^9+(-14)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((5771)*z^0+(-2273)*z^2+(-2273)*z^4+(-4282)*z^8+(6555)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.5354897860923115142e-160"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              8,
              14
            ],
            [
              16,
              0
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 3,
          "expression": "I^3*(1)^(1/4)",
          "direct_transport_expression": "((1)*z^0)*(1)/(Exp[-I*Pi*6/4]*(1*((1)*z^0))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^0)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((1)*z^0)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.4436354972332178629e-162"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((-1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(1/3)*z^6+(1)*z^8+(1/2)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/6)*z^0+(-1/2)*z^2+(1/2)*z^4+(1/3)*z^6+(1)*z^8+(1/2)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((299)*z^0+(1016/3)*z^2+(1016/3)*z^4+(-2131/18)*z^8+(-3965/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.9154444037288339383e-162"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((7/6)*z^1+(-4/3)*z^3+(7/6)*z^5+(-4/3)*z^7+(2/3)*z^9+(1/6)*z^11)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((7/6)*z^1+(-4/3)*z^3+(7/6)*z^5+(-4/3)*z^7+(2/3)*z^9+(1/6)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0434375605627370711e-160"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              6
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 2,
          "expression": "I^2*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^1+(1/2)*z^5+(-1/2)*z^7+(1/2)*z^9+(-1)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^1+(1/2)*z^5+(-1/2)*z^7+(1/2)*z^9+(-1)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.806552965957396833e-161"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 1,
          "expression": "I^1*(1/2)^(1/4)",
          "direct_transport_expression": "((2/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(-4/3)*z^6+(7/6)*z^8+(-1/6)*z^10)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((2/3)*z^0+(-4/3)*z^2+(4/3)*z^4+(-4/3)*z^6+(7/6)*z^8+(-1/6)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((53/9)*z^0+(-4/9)*z^2+(-4/9)*z^4+(-71/18)*z^8+(79/18)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "9.8322393591590977481e-161"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              10,
              10
            ],
            [
              14,
              8
            ]
          ],
          "fourth_power": "1/4",
          "phase_mod4": 0,
          "expression": "I^0*(1/4)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(1/2)*z^2+(1/2)*z^4+(1/2)*z^8+(-1)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(1/2)*z^2+(1/2)*z^4+(1/2)*z^8+(-1)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((21/2)*z^0+(-7/4)*z^2+(-7/4)*z^4+(-29/4)*z^8+(9)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.8910349979403099338e-162"
        },
        {
          "spins2": [
            [
              8,
              14
            ],
            [
              12,
              4
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/2",
          "phase_mod4": 3,
          "expression": "I^3*(1/2)^(1/4)",
          "direct_transport_expression": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1/2)*z^7+(1/6)*z^9)*((((2)*z^0))^(1/2)*(((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^1+(-1/3)*z^3+(1/2)*z^5+(-1/2)*z^7+(1/6)*z^9)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((7/3)*z^0+(-7/18)*z^2+(-7/18)*z^4+(-29/18)*z^8+(2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "3.5643858024501513319e-161"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              6
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 2,
          "expression": "I^2*(1)^(1/4)",
          "direct_transport_expression": "((-1/2)*z^0+(1/3)*z^8+(-1/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((275/1296)*z^0+(11/1296)*z^2+(11/1296)*z^4+(-59/432)*z^8+(83/648)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1/2)*z^0+(1/3)*z^8+(-1/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((275/1296)*z^0+(11/1296)*z^2+(11/1296)*z^4+(-59/432)*z^8+(83/648)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.1567022505655980071e-161"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              6
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 0,
          "expression": "I^0*(1/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(-1/2)*z^7+(1)*z^9+(-5/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(-1/2)*z^7+(1)*z^9+(-5/4)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.5708611095830922453e-161"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "0",
          "phase_mod4": 0,
          "expression": "0",
          "direct_transport_expression": "0",
          "exact_fourth_power_verified": true,
          "phase_error": "0"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((-1)*z^0+(1/2)*z^2+(1/2)*z^4+(3/4)*z^8+(-5/4)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-1)*z^0+(1/2)*z^2+(1/2)*z^4+(3/4)*z^8+(-5/4)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "1.0094251575819427723e-161"
        },
        {
          "spins2": [
            [
              10,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 0,
          "expression": "I^0*(9/16)^(1/4)",
          "direct_transport_expression": "((5/4)*z^0+(-3/4)*z^2+(-3/4)*z^4+(-1)*z^8+(7/4)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*4/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((5/4)*z^0+(-3/4)*z^2+(-3/4)*z^4+(-1)*z^8+(7/4)*z^10)",
          "boundary_index": 4,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "8.2782990175518942872e-162"
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "fourth_power": "1",
          "phase_mod4": 0,
          "expression": "I^0*(1)^(1/4)",
          "direct_transport_expression": "((1/2)*z^0+(-1/3)*z^8+(1/3)*z^10)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2))/(Exp[-I*Pi*0/4]*(1*((275/1296)*z^0+(11/1296)*z^2+(11/1296)*z^4+(-59/432)*z^8+(83/648)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1/2)*z^0+(-1/3)*z^8+(1/3)*z^10)",
          "boundary_index": 0,
          "positive_denominator_fourth_wl": "1*((275/1296)*z^0+(11/1296)*z^2+(11/1296)*z^4+(-59/432)*z^8+(83/648)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "0.0"
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              4
            ]
          ],
          "fourth_power": "9/16",
          "phase_mod4": 2,
          "expression": "I^2*(9/16)^(1/4)",
          "direct_transport_expression": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*2/4]*(1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((1)*z^1+(-1)*z^5+(3/4)*z^7+(-5/4)*z^9+(7/4)*z^11)",
          "boundary_index": 2,
          "positive_denominator_fourth_wl": "1*((395/48)*z^0+(77/12)*z^2+(77/12)*z^4+(-47/12)*z^8+(-5/2)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "6.6692358931929931361e-161"
        },
        {
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "fourth_power": "1/16",
          "phase_mod4": 2,
          "expression": "I^2*(1/16)^(1/4)",
          "direct_transport_expression": "((-3/4)*z^1+(3/4)*z^5+(-1/2)*z^7+(1)*z^9+(-5/4)*z^11)*((((1)*z^0+(1)*z^2+(1)*z^4+(-1)*z^10))^(1/2)*(((1)*z^0+(2)*z^2+(2)*z^4+(-1)*z^8+(-1)*z^10))^(1/2))/(Exp[-I*Pi*6/4]*(1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10))^(1/4))",
          "cyclotomic_prefactor_wl": "((-3/4)*z^1+(3/4)*z^5+(-1/2)*z^7+(1)*z^9+(-5/4)*z^11)",
          "boundary_index": 6,
          "positive_denominator_fourth_wl": "1*((53/8)*z^0+(-1/2)*z^2+(-1/2)*z^4+(-71/16)*z^8+(79/16)*z^10)",
          "exact_fourth_power_verified": true,
          "phase_error": "7.1980270638926010701e-161"
        }
      ],
      "exact_values": [
        "0",
        "I^0*(1)^(1/4)",
        "I^0*(1/16)^(1/4)",
        "I^0*(1/2)^(1/4)",
        "I^0*(1/4)^(1/4)",
        "I^0*(2)^(1/4)",
        "I^0*(4)^(1/4)",
        "I^0*(9/16)^(1/4)",
        "I^1*(1)^(1/4)",
        "I^1*(1/2)^(1/4)",
        "I^1*(1/4)^(1/4)",
        "I^2*(1)^(1/4)",
        "I^2*(1/16)^(1/4)",
        "I^2*(1/2)^(1/4)",
        "I^2*(1/4)^(1/4)",
        "I^2*(9/16)^(1/4)",
        "I^3*(1)^(1/4)",
        "I^3*(1/2)^(1/4)",
        "I^3*(1/4)^(1/4)"
      ],
      "alpha_indices": [
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        16,
        5,
        11,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        3,
        13,
        13,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        13,
        3,
        13,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        13,
        3,
        13,
        4,
        13,
        10,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        3,
        3,
        3,
        4,
        13,
        18,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        14,
        0,
        1,
        0,
        4,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        3,
        1,
        0,
        8,
        3,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        18,
        18,
        0,
        16,
        0,
        18,
        10,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        14,
        13,
        18,
        3,
        3,
        3,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        3,
        18,
        13,
        3,
        13,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        13,
        3,
        13,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        3,
        13,
        3,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        8,
        5,
        1,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        3,
        13,
        13,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        3,
        11,
        0,
        1,
        0,
        3,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        13,
        0,
        11,
        0,
        11,
        0,
        4,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        1,
        0,
        2,
        15,
        13,
        14,
        0,
        15,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        1,
        7,
        12,
        0,
        14,
        9,
        2,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        13,
        0,
        11,
        0,
        0,
        13,
        0,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        4,
        14,
        4,
        0,
        11,
        0,
        4,
        4,
        4,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        0,
        9,
        0,
        0,
        11,
        0,
        17,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        2,
        3,
        14,
        0,
        12,
        15,
        1,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        7,
        0,
        4,
        9,
        7,
        2,
        0,
        11,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        4,
        0,
        11,
        0,
        11,
        0,
        17,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        9,
        0,
        11,
        0,
        11,
        9,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        17,
        9,
        17,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        13,
        3,
        13,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        13,
        0,
        11,
        0,
        1,
        0,
        4,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        3,
        11,
        0,
        1,
        0,
        3,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        1,
        15,
        12,
        0,
        4,
        9,
        12,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        11,
        0,
        2,
        7,
        13,
        14,
        0,
        15,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        3,
        0,
        0,
        8,
        0,
        13,
        0,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        4,
        4,
        4,
        0,
        1,
        0,
        14,
        4,
        4,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        17,
        0,
        16,
        0,
        0,
        17,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        15,
        0,
        4,
        17,
        7,
        12,
        0,
        1,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15,
        2,
        13,
        4,
        0,
        2,
        15,
        1,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        17,
        0,
        1,
        0,
        11,
        9,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        4,
        0,
        11,
        0,
        11,
        0,
        17,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        9,
        17,
        9,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        13,
        3,
        3,
        4,
        13,
        18,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        1,
        0,
        2,
        7,
        13,
        14,
        0,
        7,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        1,
        15,
        2,
        0,
        4,
        17,
        2,
        15,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        3,
        2,
        15,
        1,
        0,
        3,
        4,
        0,
        0,
        1,
        15,
        12,
        0,
        0,
        0,
        0,
        16,
        13,
        15,
        12,
        0,
        1,
        0,
        4,
        17,
        11,
        0,
        12,
        7,
        0,
        0,
        0,
        0,
        0,
        4,
        13,
        0,
        3,
        0,
        0,
        13,
        0,
        3,
        0,
        13,
        0,
        18,
        0,
        0,
        0,
        0,
        13,
        14,
        4,
        4,
        14,
        13,
        0,
        17,
        14,
        14,
        4,
        14,
        17,
        0,
        0,
        0,
        0,
        10,
        0,
        9,
        0,
        17,
        0,
        9,
        0,
        0,
        9,
        0,
        9,
        4,
        0,
        0,
        0,
        0,
        0,
        15,
        12,
        0,
        11,
        13,
        4,
        0,
        1,
        0,
        12,
        7,
        17,
        16,
        0,
        0,
        0,
        0,
        2,
        15,
        1,
        0,
        0,
        14,
        17,
        0,
        1,
        15,
        12,
        17,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        15,
        2,
        13,
        4,
        0,
        2,
        15,
        1,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        15,
        0,
        14,
        17,
        15,
        12,
        0,
        1,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10,
        9,
        4,
        17,
        9,
        9,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        13,
        13,
        3,
        14,
        3,
        18,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        11,
        15,
        12,
        0,
        4,
        9,
        2,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        1,
        0,
        12,
        7,
        3,
        4,
        0,
        15,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        3,
        7,
        2,
        0,
        1,
        0,
        14,
        17,
        11,
        0,
        2,
        15,
        0,
        0,
        0,
        1,
        0,
        3,
        12,
        7,
        1,
        0,
        3,
        4,
        0,
        0,
        11,
        7,
        2,
        0,
        0,
        0,
        0,
        0,
        4,
        0,
        13,
        0,
        3,
        0,
        3,
        0,
        0,
        13,
        0,
        13,
        18,
        0,
        0,
        0,
        0,
        13,
        14,
        14,
        4,
        4,
        13,
        0,
        9,
        14,
        4,
        4,
        4,
        17,
        0,
        0,
        0,
        0,
        18,
        9,
        0,
        17,
        0,
        0,
        9,
        0,
        17,
        0,
        9,
        0,
        14,
        0,
        0,
        0,
        0,
        0,
        2,
        15,
        11,
        0,
        0,
        14,
        9,
        0,
        11,
        15,
        12,
        17,
        0,
        1,
        0,
        0,
        0,
        15,
        12,
        0,
        11,
        3,
        14,
        0,
        11,
        0,
        12,
        7,
        9,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        7,
        0,
        14,
        9,
        15,
        2,
        0,
        11,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        7,
        2,
        3,
        14,
        0,
        12,
        15,
        1,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        18,
        17,
        4,
        9,
        9,
        17,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        4,
        0,
        1,
        0,
        14,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        13,
        0,
        11,
        0,
        0,
        3,
        0,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        13,
        0,
        0,
        16,
        0,
        13,
        0,
        13,
        0,
        0,
        0,
        0,
        0,
        4,
        13,
        0,
        3,
        0,
        0,
        13,
        0,
        13,
        0,
        13,
        0,
        10,
        0,
        0,
        0,
        0,
        14,
        0,
        3,
        0,
        3,
        0,
        13,
        0,
        0,
        3,
        0,
        3,
        18,
        0,
        0,
        1,
        0,
        0,
        11,
        0,
        0,
        0,
        5,
        0,
        0,
        0,
        0,
        11,
        0,
        0,
        16,
        0,
        0,
        0,
        1,
        0,
        0,
        13,
        3,
        0,
        0,
        0,
        3,
        3,
        0,
        0,
        8,
        0,
        0,
        0,
        1,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        5,
        0,
        0,
        0,
        8,
        0,
        0,
        16,
        0,
        0,
        4,
        13,
        0,
        3,
        0,
        0,
        13,
        0,
        3,
        0,
        3,
        0,
        18,
        0,
        0,
        0,
        0,
        4,
        0,
        13,
        0,
        13,
        0,
        3,
        0,
        0,
        3,
        0,
        3,
        18,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        13,
        0,
        11,
        0,
        0,
        13,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        13,
        0,
        0,
        16,
        0,
        3,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        18,
        18,
        0,
        16,
        0,
        18,
        10,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        13,
        1,
        0,
        16,
        13,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        4,
        14,
        14,
        0,
        11,
        0,
        14,
        4,
        4,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        4,
        4,
        14,
        0,
        1,
        0,
        4,
        4,
        4,
        4,
        0,
        0,
        0,
        0,
        0,
        13,
        14,
        4,
        4,
        4,
        13,
        0,
        9,
        4,
        14,
        4,
        14,
        9,
        0,
        0,
        0,
        0,
        3,
        4,
        4,
        14,
        4,
        3,
        0,
        9,
        14,
        14,
        14,
        14,
        17,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        13,
        13,
        0,
        0,
        0,
        13,
        3,
        0,
        0,
        16,
        0,
        0,
        1,
        8,
        0,
        11,
        1,
        0,
        0,
        0,
        6,
        0,
        0,
        0,
        1,
        11,
        0,
        8,
        11,
        0,
        0,
        8,
        0,
        0,
        17,
        9,
        0,
        0,
        0,
        17,
        17,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        3,
        4,
        14,
        14,
        14,
        3,
        0,
        17,
        4,
        14,
        4,
        14,
        9,
        0,
        0,
        0,
        0,
        3,
        4,
        4,
        14,
        4,
        3,
        0,
        9,
        4,
        4,
        4,
        4,
        9,
        0,
        0,
        0,
        0,
        0,
        4,
        4,
        4,
        4,
        0,
        1,
        0,
        14,
        4,
        4,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        4,
        14,
        4,
        0,
        11,
        0,
        4,
        4,
        4,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        17,
        8,
        0,
        1,
        9,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10,
        18,
        0,
        8,
        0,
        18,
        18,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        9,
        0,
        0,
        11,
        0,
        9,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        0,
        9,
        0,
        8,
        0,
        0,
        17,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        18,
        0,
        17,
        0,
        17,
        0,
        17,
        0,
        0,
        17,
        0,
        17,
        4,
        0,
        0,
        0,
        0,
        18,
        9,
        0,
        17,
        0,
        0,
        9,
        0,
        9,
        0,
        9,
        0,
        4,
        0,
        0,
        0,
        11,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        5,
        0,
        0,
        0,
        16,
        0,
        0,
        8,
        0,
        0,
        16,
        0,
        0,
        9,
        9,
        0,
        0,
        0,
        17,
        9,
        0,
        0,
        1,
        0,
        0,
        1,
        0,
        0,
        11,
        0,
        0,
        0,
        5,
        0,
        0,
        0,
        0,
        11,
        0,
        0,
        16,
        0,
        0,
        0,
        18,
        0,
        17,
        0,
        17,
        0,
        17,
        0,
        0,
        9,
        0,
        9,
        14,
        0,
        0,
        0,
        0,
        10,
        17,
        0,
        9,
        0,
        0,
        17,
        0,
        9,
        0,
        9,
        0,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        0,
        9,
        0,
        0,
        11,
        0,
        17,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        9,
        0,
        8,
        0,
        0,
        9,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        14,
        0,
        1,
        0,
        4,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        3,
        18,
        3,
        13,
        13,
        13,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15,
        2,
        13,
        4,
        0,
        12,
        7,
        11,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        15,
        0,
        14,
        17,
        7,
        2,
        0,
        11,
        9,
        0,
        0,
        0,
        0,
        0,
        7,
        2,
        0,
        11,
        3,
        14,
        0,
        1,
        0,
        2,
        15,
        17,
        8,
        0,
        0,
        0,
        0,
        2,
        15,
        11,
        0,
        0,
        14,
        17,
        0,
        11,
        15,
        12,
        9,
        0,
        1,
        0,
        0,
        14,
        3,
        0,
        13,
        0,
        0,
        3,
        0,
        3,
        0,
        13,
        0,
        18,
        0,
        0,
        0,
        0,
        13,
        14,
        4,
        4,
        14,
        13,
        0,
        17,
        4,
        4,
        14,
        4,
        9,
        0,
        0,
        0,
        0,
        18,
        0,
        17,
        0,
        9,
        0,
        17,
        0,
        0,
        9,
        0,
        9,
        4,
        0,
        0,
        1,
        0,
        3,
        12,
        7,
        1,
        0,
        3,
        4,
        0,
        0,
        11,
        7,
        2,
        0,
        0,
        0,
        0,
        8,
        3,
        15,
        12,
        0,
        11,
        0,
        14,
        9,
        11,
        0,
        12,
        7,
        0,
        0,
        0,
        0,
        0,
        3,
        1,
        0,
        12,
        15,
        3,
        4,
        0,
        7,
        2,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        0,
        1,
        7,
        12,
        0,
        14,
        9,
        2,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        9,
        17,
        17,
        18,
        9,
        14,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        3,
        10,
        3,
        3,
        13,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        15,
        0,
        4,
        17,
        15,
        2,
        0,
        11,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15,
        12,
        13,
        4,
        0,
        12,
        15,
        1,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        2,
        15,
        1,
        0,
        0,
        14,
        9,
        0,
        1,
        15,
        12,
        9,
        0,
        1,
        0,
        0,
        0,
        7,
        2,
        0,
        11,
        13,
        4,
        0,
        11,
        0,
        2,
        15,
        9,
        16,
        0,
        0,
        0,
        4,
        0,
        13,
        0,
        3,
        0,
        3,
        0,
        0,
        3,
        0,
        3,
        10,
        0,
        0,
        0,
        0,
        3,
        4,
        4,
        14,
        14,
        3,
        0,
        17,
        14,
        4,
        4,
        4,
        17,
        0,
        0,
        0,
        0,
        18,
        9,
        0,
        17,
        0,
        0,
        9,
        0,
        9,
        0,
        17,
        0,
        4,
        0,
        0,
        0,
        16,
        13,
        7,
        2,
        0,
        11,
        0,
        4,
        9,
        11,
        0,
        2,
        15,
        0,
        0,
        0,
        1,
        0,
        3,
        2,
        15,
        1,
        0,
        3,
        4,
        0,
        0,
        1,
        15,
        12,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        1,
        15,
        12,
        0,
        4,
        9,
        12,
        15,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        11,
        0,
        12,
        7,
        3,
        4,
        0,
        7,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        17,
        17,
        9,
        18,
        9,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        13,
        3,
        13,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        4,
        0,
        1,
        0,
        11,
        0,
        9,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        9,
        0,
        1,
        0,
        11,
        17,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        15,
        12,
        13,
        4,
        0,
        12,
        15,
        1,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        2,
        7,
        0,
        4,
        9,
        15,
        12,
        0,
        1,
        17,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        13,
        0,
        11,
        0,
        0,
        3,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        4,
        4,
        14,
        0,
        1,
        0,
        4,
        4,
        4,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        0,
        9,
        0,
        0,
        11,
        0,
        9,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        13,
        11,
        0,
        2,
        15,
        13,
        14,
        0,
        7,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        1,
        15,
        2,
        0,
        4,
        17,
        2,
        15,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        3,
        11,
        0,
        1,
        0,
        3,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        13,
        0,
        11,
        0,
        11,
        0,
        4,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        17,
        9,
        17,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        3,
        13,
        3,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        17,
        0,
        11,
        0,
        11,
        17,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        4,
        0,
        1,
        0,
        11,
        0,
        9,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        12,
        7,
        0,
        14,
        9,
        7,
        12,
        0,
        1,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        15,
        2,
        13,
        4,
        0,
        12,
        7,
        11,
        0,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        3,
        0,
        0,
        8,
        0,
        3,
        0,
        3,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        4,
        14,
        14,
        0,
        11,
        0,
        14,
        4,
        4,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        0,
        17,
        0,
        16,
        0,
        0,
        9,
        0,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        13,
        0,
        11,
        15,
        12,
        0,
        4,
        9,
        2,
        7,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        3,
        11,
        0,
        12,
        15,
        3,
        4,
        0,
        15,
        12,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        13,
        0,
        11,
        0,
        1,
        0,
        4,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        3,
        11,
        0,
        1,
        0,
        3,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        9,
        17,
        17,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        16,
        5,
        11,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        9,
        17,
        9,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        17,
        9,
        17,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        18,
        17,
        4,
        17,
        17,
        17,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        18,
        17,
        14,
        17,
        9,
        17,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        10,
        18,
        0,
        8,
        0,
        18,
        18,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        17,
        16,
        0,
        1,
        9,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        4,
        4,
        0,
        1,
        0,
        14,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        9,
        9,
        17,
        9,
        18,
        9,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        17,
        9,
        9,
        9,
        10,
        17,
        4,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        9,
        17,
        9,
        17,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        17,
        9,
        9,
        9,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        16,
        5,
        11,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        16,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        11,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        8,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        1,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0,
        0
      ]
    }
  },
  "seed": "p=1 only",
  "phase_selection_digits": 160,
  "lift_generator_identities_exact": [
    [
      1,
      0,
      true
    ],
    [
      1,
      1,
      true
    ],
    [
      1,
      2,
      true
    ],
    [
      5,
      0,
      true
    ],
    [
      5,
      1,
      true
    ],
    [
      5,
      2,
      true
    ],
    [
      7,
      0,
      true
    ],
    [
      7,
      1,
      true
    ],
    [
      7,
      2,
      true
    ]
  ],
  "source_files": {
    "reference/E_series_Galois_extension_calculation/phases/e7_phases.json": "60803160d369f350dc046a59fe159519197676f41d538f8d399c94fcbf5bab63",
    "reference/E_series_Galois_extension_calculation/e7/full_coefficients.json": "1379476011ac95b9fb24680c1f194fb64d2dc3b01886a503abd4b3bf3e7d80ee",
    "reference/E_series_Galois_extension_calculation/ALL_P.md": "71dcf820e94fd4bda8056ef9643fb73aabf28f79f24903da875ae0634efd68d4"
  }
}


==> anc/galois/results/E7_source_certificate.json <==
{
  "fields2": [
    [
      0,
      0
    ],
    [
      0,
      16
    ],
    [
      2,
      8
    ],
    [
      4,
      4
    ],
    [
      4,
      12
    ],
    [
      6,
      6
    ],
    [
      6,
      10
    ],
    [
      8,
      2
    ],
    [
      8,
      8
    ],
    [
      8,
      14
    ],
    [
      10,
      6
    ],
    [
      10,
      10
    ],
    [
      12,
      4
    ],
    [
      12,
      12
    ],
    [
      14,
      8
    ],
    [
      16,
      0
    ],
    [
      16,
      16
    ]
  ],
  "triplets": [
    {
      "spins2": [
        [
          0,
          0
        ],
        [
          0,
          0
        ],
        [
          0,
          0
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          0
        ],
        [
          0,
          16
        ],
        [
          0,
          16
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          0
        ],
        [
          2,
          8
        ],
        [
          2,
          8
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          0
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          0
        ],
        [
          4,
          12
        ],
        [
          4,
          12
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          0
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          0
        ],
        [
          6,
          10
        ],
        [
          6,
          10
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          0
        ],
        [
          8,
          2
        ],
        [
          8,
          2
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          0
        ],
        [
          8,
          8
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          0
        ],
        [
          8,
          14
        ],
        [
          8,
          14
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          0
        ],
        [
          10,
          6
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          0
        ],
        [
          10,
          10
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          0
        ],
        [
          12,
          4
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          0
        ],
        [
          12,
          12
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          0
        ],
        [
          14,
          8
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          0
        ],
        [
          16,
          0
        ],
        [
          16,
          0
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          0
        ],
        [
          16,
          16
        ],
        [
          16,
          16
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          16
        ],
        [
          2,
          8
        ],
        [
          2,
          8
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          16
        ],
        [
          4,
          4
        ],
        [
          4,
          12
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          16
        ],
        [
          6,
          6
        ],
        [
          6,
          10
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          0,
          16
        ],
        [
          8,
          2
        ],
        [
          8,
          14
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          0,
          16
        ],
        [
          8,
          8
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          0,
          16
        ],
        [
          10,
          6
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          0,
          16
        ],
        [
          12,
          4
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          16
        ],
        [
          14,
          8
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          0,
          16
        ],
        [
          16,
          0
        ],
        [
          16,
          16
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          2,
          8
        ],
        [
          2,
          8
        ]
      ],
      "representative_entry": 1,
      "fourth_power": {
        "numerator": 2,
        "denominator": 1
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          2,
          8
        ],
        [
          4,
          4
        ]
      ],
      "representative_entry": 2,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          2,
          8
        ],
        [
          4,
          12
        ]
      ],
      "representative_entry": 2,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ],
      "representative_entry": 3,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          4,
          4
        ],
        [
          4,
          12
        ]
      ],
      "representative_entry": 3,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          4,
          4
        ],
        [
          6,
          6
        ]
      ],
      "representative_entry": 4,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          4,
          4
        ],
        [
          6,
          10
        ]
      ],
      "representative_entry": 4,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          4,
          12
        ],
        [
          4,
          12
        ]
      ],
      "representative_entry": 3,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          4,
          12
        ],
        [
          6,
          6
        ]
      ],
      "representative_entry": 4,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          4,
          12
        ],
        [
          6,
          10
        ]
      ],
      "representative_entry": 4,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ],
      "representative_entry": 5,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          6,
          6
        ],
        [
          6,
          10
        ]
      ],
      "representative_entry": 5,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          6,
          6
        ],
        [
          8,
          2
        ]
      ],
      "representative_entry": 6,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 7,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          6,
          6
        ],
        [
          8,
          14
        ]
      ],
      "representative_entry": 6,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          6,
          10
        ],
        [
          6,
          10
        ]
      ],
      "representative_entry": 5,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          6,
          10
        ],
        [
          8,
          2
        ]
      ],
      "representative_entry": 6,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          6,
          10
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 7,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          6,
          10
        ],
        [
          8,
          14
        ]
      ],
      "representative_entry": 6,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          8,
          2
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 8,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          8,
          2
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 6,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          8,
          2
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 6,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          8,
          8
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 9,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          8,
          8
        ],
        [
          8,
          14
        ]
      ],
      "representative_entry": 8,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          8,
          8
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 7,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          8,
          8
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 7,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          8,
          14
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 6,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          8,
          14
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 6,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          10,
          6
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 5,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          10,
          6
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 5,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          10,
          6
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 4,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          10,
          6
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 4,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          10,
          10
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 5,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          10,
          10
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 4,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          10,
          10
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 4,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          12,
          4
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 3,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          12,
          4
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 3,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          12,
          4
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 2,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          12,
          12
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 3,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          12,
          12
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 2,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          14,
          8
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 1,
      "fourth_power": {
        "numerator": 2,
        "denominator": 1
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          14,
          8
        ],
        [
          16,
          0
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          2,
          8
        ],
        [
          14,
          8
        ],
        [
          16,
          16
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          4,
          4
        ],
        [
          4,
          4
        ]
      ],
      "representative_entry": 10,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          4,
          4
        ],
        [
          6,
          6
        ]
      ],
      "representative_entry": 11,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          4,
          4
        ],
        [
          8,
          2
        ]
      ],
      "representative_entry": 12,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          4,
          4
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 13,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          4,
          12
        ],
        [
          4,
          12
        ]
      ],
      "representative_entry": 10,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          4,
          12
        ],
        [
          6,
          10
        ]
      ],
      "representative_entry": 11,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          4,
          12
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 13,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          4,
          12
        ],
        [
          8,
          14
        ]
      ],
      "representative_entry": 12,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ],
      "representative_entry": 14,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          6,
          6
        ],
        [
          6,
          10
        ]
      ],
      "representative_entry": 15,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          6,
          6
        ],
        [
          8,
          2
        ]
      ],
      "representative_entry": 16,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 17,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          6,
          6
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 18,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          6,
          6
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 19,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          6,
          10
        ],
        [
          6,
          10
        ]
      ],
      "representative_entry": 14,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          6,
          10
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 17,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          6,
          10
        ],
        [
          8,
          14
        ]
      ],
      "representative_entry": 16,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          6,
          10
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 19,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          6,
          10
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 18,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          8,
          2
        ],
        [
          8,
          2
        ]
      ],
      "representative_entry": 20,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          8,
          2
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 16,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          8,
          2
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 12,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          8,
          8
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 21,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          8,
          8
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 17,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          8,
          8
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 17,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          8,
          8
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 13,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          8,
          8
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 13,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          8,
          14
        ],
        [
          8,
          14
        ]
      ],
      "representative_entry": 20,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          8,
          14
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 16,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          8,
          14
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 12,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          10,
          6
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 14,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          10,
          6
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 15,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          10,
          6
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 11,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          10,
          6
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 4,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          10,
          10
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 14,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          10,
          10
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 11,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          10,
          10
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 4,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          12,
          4
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 10,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          12,
          4
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 3,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          12,
          4
        ],
        [
          16,
          0
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          12,
          12
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 10,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          12,
          12
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 3,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          12,
          12
        ],
        [
          16,
          16
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          4
        ],
        [
          14,
          8
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 2,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          4,
          12
        ],
        [
          6,
          6
        ]
      ],
      "representative_entry": 11,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          4,
          12
        ],
        [
          8,
          2
        ]
      ],
      "representative_entry": 12,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          4,
          12
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 13,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ],
      "representative_entry": 15,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          6,
          6
        ],
        [
          6,
          10
        ]
      ],
      "representative_entry": 14,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 17,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          6,
          6
        ],
        [
          8,
          14
        ]
      ],
      "representative_entry": 16,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          6,
          6
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 19,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          6,
          6
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 18,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          6,
          10
        ],
        [
          6,
          10
        ]
      ],
      "representative_entry": 15,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          6,
          10
        ],
        [
          8,
          2
        ]
      ],
      "representative_entry": 16,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          6,
          10
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 17,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          6,
          10
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 18,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          6,
          10
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 19,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          8,
          2
        ],
        [
          8,
          14
        ]
      ],
      "representative_entry": 20,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          8,
          2
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 16,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          8,
          2
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 12,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          8,
          8
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 21,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          8,
          8
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 17,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          8,
          8
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 17,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          8,
          8
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 13,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          8,
          8
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 13,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          8,
          14
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 16,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          8,
          14
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 12,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          10,
          6
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 15,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          10,
          6
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 14,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          10,
          6
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 11,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          10,
          6
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 4,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          10,
          10
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 15,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          10,
          10
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 11,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          10,
          10
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 4,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          12,
          4
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 10,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          12,
          4
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 3,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          12,
          4
        ],
        [
          16,
          16
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          12,
          12
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 3,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          12,
          12
        ],
        [
          16,
          0
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          4,
          12
        ],
        [
          14,
          8
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 2,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          6
        ]
      ],
      "representative_entry": 22,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          6,
          10
        ]
      ],
      "representative_entry": 23,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          2
        ]
      ],
      "representative_entry": 24,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 25,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 26,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 27,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 18,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          6,
          6
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 19,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          6,
          10
        ],
        [
          6,
          10
        ]
      ],
      "representative_entry": 22,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          6,
          10
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 25,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          6,
          10
        ],
        [
          8,
          14
        ]
      ],
      "representative_entry": 24,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          6,
          10
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 27,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          6,
          10
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 26,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          6,
          10
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 19,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          6,
          10
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 18,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          8,
          2
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 28,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          8,
          2
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 24,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          8,
          2
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 16,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          8,
          2
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 6,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          8,
          8
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 29,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          8,
          8
        ],
        [
          8,
          14
        ]
      ],
      "representative_entry": 28,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          8,
          8
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 25,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          8,
          8
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 25,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          8,
          8
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 17,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          8,
          8
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 17,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          8,
          8
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 7,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          8,
          14
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 24,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          8,
          14
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 16,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          8,
          14
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 6,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          10,
          6
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 22,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          10,
          6
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 23,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          10,
          6
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 14,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          10,
          6
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 15,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          10,
          6
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 5,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          10,
          6
        ],
        [
          16,
          0
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          10,
          10
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 22,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          10,
          10
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 15,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          10,
          10
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 14,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          10,
          10
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 5,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          10,
          10
        ],
        [
          16,
          16
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          12,
          4
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 11,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          12,
          4
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 4,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          12,
          12
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 11,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          6
        ],
        [
          12,
          12
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 4,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          6,
          10
        ],
        [
          6,
          10
        ]
      ],
      "representative_entry": 23,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          6,
          10
        ],
        [
          8,
          2
        ]
      ],
      "representative_entry": 24,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          6,
          10
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 25,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          6,
          10
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 26,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          6,
          10
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 27,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          6,
          10
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 18,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          6,
          10
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 19,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          8,
          2
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 28,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          8,
          2
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 24,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          8,
          2
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 16,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          8,
          2
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 6,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          8,
          8
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 29,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          8,
          8
        ],
        [
          8,
          14
        ]
      ],
      "representative_entry": 28,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          8,
          8
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 25,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          8,
          8
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 25,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          8,
          8
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 17,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          8,
          8
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 17,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          8,
          8
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 7,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          8,
          14
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 24,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          8,
          14
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 16,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          8,
          14
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 6,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          10,
          6
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 23,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          10,
          6
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 22,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          10,
          6
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 15,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          10,
          6
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 14,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          10,
          6
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 5,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          10,
          6
        ],
        [
          16,
          16
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          10,
          10
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 23,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          10,
          10
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 14,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          10,
          10
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 15,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          10,
          10
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 5,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          10,
          10
        ],
        [
          16,
          0
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          12,
          4
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 11,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          12,
          4
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 4,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          6,
          10
        ],
        [
          12,
          12
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 4,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          8,
          2
        ],
        [
          8,
          2
        ]
      ],
      "representative_entry": 30,
      "fourth_power": {
        "numerator": 2,
        "denominator": 1
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          8,
          2
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 20,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          8,
          2
        ],
        [
          16,
          0
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          8,
          8
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 31,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          8,
          8
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 28,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          8,
          8
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 28,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          8,
          8
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 8,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          8,
          14
        ],
        [
          8,
          14
        ]
      ],
      "representative_entry": 30,
      "fourth_power": {
        "numerator": 2,
        "denominator": 1
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          8,
          14
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 20,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          8,
          14
        ],
        [
          16,
          16
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          10,
          6
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 24,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          10,
          6
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 16,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          10,
          6
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 6,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          10,
          10
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 24,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          10,
          10
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 16,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          10,
          10
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 6,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          12,
          4
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 12,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          8,
          2
        ],
        [
          12,
          12
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 12,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          8,
          8
        ],
        [
          8,
          8
        ]
      ],
      "representative_entry": 32,
      "fourth_power": {
        "numerator": 4,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          8,
          8
        ],
        [
          8,
          14
        ]
      ],
      "representative_entry": 31,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          8,
          8
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 29,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          8,
          8
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 29,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          8,
          8
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 21,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          8,
          8
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 21,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          8,
          8
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 9,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          8,
          8
        ],
        [
          16,
          0
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          8,
          8
        ],
        [
          16,
          16
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          8,
          14
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 28,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          8,
          14
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 28,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          8,
          14
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 8,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          10,
          6
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 25,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          10,
          6
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 25,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          10,
          6
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 17,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          10,
          6
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 17,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          10,
          6
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 7,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          10,
          10
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 25,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          10,
          10
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 17,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          10,
          10
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 17,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          10,
          10
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 7,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          12,
          4
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 13,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          12,
          4
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 13,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          8,
          8
        ],
        [
          12,
          12
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 13,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          8,
          14
        ],
        [
          8,
          14
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 20,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          8,
          14
        ],
        [
          8,
          14
        ],
        [
          16,
          0
        ]
      ],
      "representative_entry": 0,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          8,
          14
        ],
        [
          10,
          6
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 24,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          8,
          14
        ],
        [
          10,
          6
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 16,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          8,
          14
        ],
        [
          10,
          6
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 6,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 1
    },
    {
      "spins2": [
        [
          8,
          14
        ],
        [
          10,
          10
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 16,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          8,
          14
        ],
        [
          10,
          10
        ],
        [
          14,
          8
        ]
      ],
      "representative_entry": 6,
      "fourth_power": {
        "numerator": 1,
        "denominator": 4
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          8,
          14
        ],
        [
          12,
          4
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 12,
      "fourth_power": {
        "numerator": 1,
        "denominator": 2
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          10,
          6
        ],
        [
          10,
          6
        ],
        [
          10,
          6
        ]
      ],
      "representative_entry": 26,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          10,
          6
        ],
        [
          10,
          6
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 27,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          10,
          6
        ],
        [
          10,
          6
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 18,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          10,
          6
        ],
        [
          10,
          6
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 19,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          10,
          6
        ],
        [
          10,
          10
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 26,
      "fourth_power": {
        "numerator": 0,
        "denominator": 1
      },
      "phase_mod4": null
    },
    {
      "spins2": [
        [
          10,
          6
        ],
        [
          10,
          10
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 19,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          10,
          6
        ],
        [
          10,
          10
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 18,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 3
    },
    {
      "spins2": [
        [
          10,
          10
        ],
        [
          10,
          10
        ],
        [
          10,
          10
        ]
      ],
      "representative_entry": 27,
      "fourth_power": {
        "numerator": 1,
        "denominator": 1
      },
      "phase_mod4": 2
    },
    {
      "spins2": [
        [
          10,
          10
        ],
        [
          10,
          10
        ],
        [
          12,
          4
        ]
      ],
      "representative_entry": 18,
      "fourth_power": {
        "numerator": 9,
        "denominator": 16
      },
      "phase_mod4": 0
    },
    {
      "spins2": [
        [
          10,
          10
        ],
        [
          10,
          10
        ],
        [
          12,
          12
        ]
      ],
      "representative_entry": 19,
      "fourth_power": {
        "numerator": 1,
        "denominator": 16
      },
      "phase_mod4": 0
    }
  ],
  "coefficients": {
    "0": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "1": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "2": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "3": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "4": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "5": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "6": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "7": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "8": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "9": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "10": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "11": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "12": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "13": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "14": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "15": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "16": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "17": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "18": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "19": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 2
    },
    "20": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 2
    },
    "21": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 3
    },
    "22": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 0
    },
    "23": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "24": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "25": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "26": {
      "coeff": [
        "11/3",
        "0",
        "-8",
        "0",
        "8",
        "0",
        "-22/3",
        "0",
        "6",
        "0",
        "-2",
        "0"
      ],
      "mask": 7,
      "i_power": 2
    },
    "27": {
      "coeff": [
        "0",
        "-5",
        "0",
        "0",
        "0",
        "5",
        "0",
        "2",
        "0",
        "-2",
        "0",
        "-3"
      ],
      "mask": 4,
      "i_power": 1
    },
    "28": {
      "coeff": [
        "0",
        "-5",
        "0",
        "0",
        "0",
        "5",
        "0",
        "2",
        "0",
        "-2",
        "0",
        "-3"
      ],
      "mask": 4,
      "i_power": 1
    },
    "29": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 0
    },
    "30": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 0
    },
    "31": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 1
    },
    "32": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 0
    },
    "33": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 0
    },
    "34": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 3
    },
    "35": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 2
    },
    "36": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 0
    },
    "37": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 1
    },
    "38": {
      "coeff": [
        "0",
        "-3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "-3/2"
      ],
      "mask": 6,
      "i_power": 3
    },
    "39": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "-2/3",
        "0",
        "-1/6",
        "0",
        "4/3",
        "0",
        "1/3",
        "0",
        "-7/6"
      ],
      "mask": 3,
      "i_power": 1
    },
    "40": {
      "coeff": [
        "0",
        "-3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "-3/2"
      ],
      "mask": 6,
      "i_power": 0
    },
    "41": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 0
    },
    "42": {
      "coeff": [
        "0",
        "-3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "-3/2"
      ],
      "mask": 6,
      "i_power": 2
    },
    "43": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "-2/3",
        "0",
        "-1/6",
        "0",
        "4/3",
        "0",
        "1/3",
        "0",
        "-7/6"
      ],
      "mask": 3,
      "i_power": 2
    },
    "44": {
      "coeff": [
        "0",
        "-3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "-3/2"
      ],
      "mask": 6,
      "i_power": 3
    },
    "45": {
      "coeff": [
        "-3",
        "0",
        "4/3",
        "0",
        "4/3",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "-8/3",
        "0"
      ],
      "mask": 2,
      "i_power": 0
    },
    "46": {
      "coeff": [
        "0",
        "-3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "-3/2"
      ],
      "mask": 6,
      "i_power": 2
    },
    "47": {
      "coeff": [
        "0",
        "-3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "-3/2"
      ],
      "mask": 6,
      "i_power": 1
    },
    "49": {
      "coeff": [
        "-3",
        "0",
        "4/3",
        "0",
        "4/3",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "-8/3",
        "0"
      ],
      "mask": 2,
      "i_power": 3
    },
    "50": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "-2/3",
        "0",
        "-1/6",
        "0",
        "4/3",
        "0",
        "1/3",
        "0",
        "-7/6"
      ],
      "mask": 3,
      "i_power": 2
    },
    "51": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "-2/3",
        "0",
        "-1/6",
        "0",
        "4/3",
        "0",
        "1/3",
        "0",
        "-7/6"
      ],
      "mask": 3,
      "i_power": 3
    },
    "52": {
      "coeff": [
        "0",
        "-3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "-3/2"
      ],
      "mask": 6,
      "i_power": 1
    },
    "53": {
      "coeff": [
        "0",
        "-3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "-3/2"
      ],
      "mask": 6,
      "i_power": 0
    },
    "54": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 2
    },
    "55": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 1
    },
    "56": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 2
    },
    "57": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 0
    },
    "58": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 2
    },
    "59": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 1
    },
    "60": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 3
    },
    "61": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 2
    },
    "62": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 2
    },
    "63": {
      "coeff": [
        "0",
        "-5",
        "0",
        "0",
        "0",
        "5",
        "0",
        "2",
        "0",
        "-2",
        "0",
        "-3"
      ],
      "mask": 4,
      "i_power": 0
    },
    "64": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 2
    },
    "65": {
      "coeff": [
        "0",
        "-5",
        "0",
        "0",
        "0",
        "5",
        "0",
        "2",
        "0",
        "-2",
        "0",
        "-3"
      ],
      "mask": 4,
      "i_power": 0
    },
    "66": {
      "coeff": [
        "11/3",
        "0",
        "-8",
        "0",
        "8",
        "0",
        "-22/3",
        "0",
        "6",
        "0",
        "-2",
        "0"
      ],
      "mask": 7,
      "i_power": 0
    },
    "67": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 2
    },
    "68": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 2
    },
    "69": {
      "coeff": [
        "0",
        "-26/3",
        "0",
        "0",
        "0",
        "26/3",
        "0",
        "16/3",
        "0",
        "-7",
        "0",
        "-10/3"
      ],
      "mask": 4,
      "i_power": 3
    },
    "70": {
      "coeff": [
        "0",
        "-8/3",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "2/3",
        "0",
        "-1/3",
        "0",
        "-2"
      ],
      "mask": 6,
      "i_power": 1
    },
    "71": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 0
    },
    "72": {
      "coeff": [
        "0",
        "0",
        "-1/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "5/6",
        "0",
        "-2/3",
        "0"
      ],
      "mask": 2,
      "i_power": 2
    },
    "73": {
      "coeff": [
        "0",
        "-26/3",
        "0",
        "0",
        "0",
        "26/3",
        "0",
        "16/3",
        "0",
        "-7",
        "0",
        "-10/3"
      ],
      "mask": 4,
      "i_power": 3
    },
    "74": {
      "coeff": [
        "0",
        "-8/3",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "2/3",
        "0",
        "-1/3",
        "0",
        "-2"
      ],
      "mask": 6,
      "i_power": 2
    },
    "75": {
      "coeff": [
        "0",
        "0",
        "-1/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "5/6",
        "0",
        "-2/3",
        "0"
      ],
      "mask": 2,
      "i_power": 0
    },
    "76": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 1
    },
    "77": {
      "coeff": [
        "-1",
        "0",
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "13/12",
        "0",
        "-17/12",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "78": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 3
    },
    "79": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 1
    },
    "80": {
      "coeff": [
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "-1/3",
        "0",
        "-1/2",
        "0",
        "5/6",
        "0",
        "-1/6"
      ],
      "mask": 0,
      "i_power": 3
    },
    "81": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 3
    },
    "82": {
      "coeff": [
        "-1/4",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0"
      ],
      "mask": 4,
      "i_power": 0
    },
    "83": {
      "coeff": [
        "-1",
        "0",
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "13/12",
        "0",
        "-17/12",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "84": {
      "coeff": [
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "-1/3",
        "0",
        "-1/2",
        "0",
        "5/6",
        "0",
        "-1/6"
      ],
      "mask": 0,
      "i_power": 0
    },
    "85": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 1
    },
    "86": {
      "coeff": [
        "-1/4",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0"
      ],
      "mask": 4,
      "i_power": 0
    },
    "87": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 1
    },
    "88": {
      "coeff": [
        "0",
        "-5",
        "0",
        "0",
        "0",
        "5",
        "0",
        "2",
        "0",
        "-2",
        "0",
        "-3"
      ],
      "mask": 4,
      "i_power": 1
    },
    "89": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 2
    },
    "90": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 0
    },
    "91": {
      "coeff": [
        "0",
        "-16",
        "0",
        "0",
        "0",
        "16",
        "0",
        "12",
        "0",
        "-17",
        "0",
        "-4"
      ],
      "mask": 4,
      "i_power": 1
    },
    "92": {
      "coeff": [
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "-1/3",
        "0",
        "-1/2",
        "0",
        "5/6",
        "0",
        "-1/6"
      ],
      "mask": 0,
      "i_power": 2
    },
    "93": {
      "coeff": [
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "-1/3",
        "0",
        "-1/2",
        "0",
        "5/6",
        "0",
        "-1/6"
      ],
      "mask": 0,
      "i_power": 3
    },
    "94": {
      "coeff": [
        "0",
        "0",
        "-1/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "5/6",
        "0",
        "-2/3",
        "0"
      ],
      "mask": 2,
      "i_power": 0
    },
    "95": {
      "coeff": [
        "0",
        "0",
        "-1/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "5/6",
        "0",
        "-2/3",
        "0"
      ],
      "mask": 2,
      "i_power": 2
    },
    "96": {
      "coeff": [
        "0",
        "-5",
        "0",
        "0",
        "0",
        "5",
        "0",
        "2",
        "0",
        "-2",
        "0",
        "-3"
      ],
      "mask": 4,
      "i_power": 1
    },
    "97": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 0
    },
    "98": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 3
    },
    "99": {
      "coeff": [
        "-1",
        "0",
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "13/12",
        "0",
        "-17/12",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "100": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 1
    },
    "101": {
      "coeff": [
        "0",
        "-8/3",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "2/3",
        "0",
        "-1/3",
        "0",
        "-2"
      ],
      "mask": 6,
      "i_power": 0
    },
    "102": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 1
    },
    "103": {
      "coeff": [
        "-1",
        "0",
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "13/12",
        "0",
        "-17/12",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "104": {
      "coeff": [
        "0",
        "-8/3",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "2/3",
        "0",
        "-1/3",
        "0",
        "-2"
      ],
      "mask": 6,
      "i_power": 1
    },
    "105": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 2
    },
    "106": {
      "coeff": [
        "0",
        "-26/3",
        "0",
        "0",
        "0",
        "26/3",
        "0",
        "16/3",
        "0",
        "-7",
        "0",
        "-10/3"
      ],
      "mask": 4,
      "i_power": 3
    },
    "107": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 1
    },
    "108": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "109": {
      "coeff": [
        "0",
        "-26/3",
        "0",
        "0",
        "0",
        "26/3",
        "0",
        "16/3",
        "0",
        "-7",
        "0",
        "-10/3"
      ],
      "mask": 4,
      "i_power": 3
    },
    "110": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 1
    },
    "111": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "112": {
      "coeff": [
        "0",
        "-5",
        "0",
        "0",
        "0",
        "5",
        "0",
        "2",
        "0",
        "-2",
        "0",
        "-3"
      ],
      "mask": 4,
      "i_power": 1
    },
    "113": {
      "coeff": [
        "0",
        "-8/3",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "2/3",
        "0",
        "-1/3",
        "0",
        "-2"
      ],
      "mask": 6,
      "i_power": 3
    },
    "114": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 2
    },
    "115": {
      "coeff": [
        "0",
        "0",
        "-1/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "5/6",
        "0",
        "-2/3",
        "0"
      ],
      "mask": 2,
      "i_power": 2
    },
    "116": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "117": {
      "coeff": [
        "-1",
        "0",
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "13/12",
        "0",
        "-17/12",
        "0"
      ],
      "mask": 4,
      "i_power": 3
    },
    "118": {
      "coeff": [
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "-1/3",
        "0",
        "-1/2",
        "0",
        "5/6",
        "0",
        "-1/6"
      ],
      "mask": 0,
      "i_power": 3
    },
    "119": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 2
    },
    "120": {
      "coeff": [
        "-1/4",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0"
      ],
      "mask": 4,
      "i_power": 1
    },
    "121": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "122": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "123": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 0
    },
    "124": {
      "coeff": [
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "-1/3",
        "0",
        "-1/2",
        "0",
        "5/6",
        "0",
        "-1/6"
      ],
      "mask": 0,
      "i_power": 0
    },
    "125": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "126": {
      "coeff": [
        "-1/4",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0"
      ],
      "mask": 4,
      "i_power": 3
    },
    "127": {
      "coeff": [
        "0",
        "-5",
        "0",
        "0",
        "0",
        "5",
        "0",
        "2",
        "0",
        "-2",
        "0",
        "-3"
      ],
      "mask": 4,
      "i_power": 2
    },
    "128": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 1
    },
    "129": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 2
    },
    "130": {
      "coeff": [
        "0",
        "-16",
        "0",
        "0",
        "0",
        "16",
        "0",
        "12",
        "0",
        "-17",
        "0",
        "-4"
      ],
      "mask": 4,
      "i_power": 3
    },
    "131": {
      "coeff": [
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "-1/3",
        "0",
        "-1/2",
        "0",
        "5/6",
        "0",
        "-1/6"
      ],
      "mask": 0,
      "i_power": 2
    },
    "132": {
      "coeff": [
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "-1/3",
        "0",
        "-1/2",
        "0",
        "5/6",
        "0",
        "-1/6"
      ],
      "mask": 0,
      "i_power": 3
    },
    "133": {
      "coeff": [
        "0",
        "0",
        "-1/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "5/6",
        "0",
        "-2/3",
        "0"
      ],
      "mask": 2,
      "i_power": 2
    },
    "134": {
      "coeff": [
        "0",
        "0",
        "-1/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "5/6",
        "0",
        "-2/3",
        "0"
      ],
      "mask": 2,
      "i_power": 0
    },
    "135": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 1
    },
    "136": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 1
    },
    "137": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "138": {
      "coeff": [
        "-1",
        "0",
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "13/12",
        "0",
        "-17/12",
        "0"
      ],
      "mask": 4,
      "i_power": 1
    },
    "139": {
      "coeff": [
        "0",
        "-8/3",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "2/3",
        "0",
        "-1/3",
        "0",
        "-2"
      ],
      "mask": 6,
      "i_power": 2
    },
    "140": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 3
    },
    "141": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "142": {
      "coeff": [
        "0",
        "-8/3",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "2/3",
        "0",
        "-1/3",
        "0",
        "-2"
      ],
      "mask": 6,
      "i_power": 3
    },
    "143": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 0
    },
    "144": {
      "coeff": [
        "0",
        "-26/3",
        "0",
        "0",
        "0",
        "26/3",
        "0",
        "16/3",
        "0",
        "-7",
        "0",
        "-10/3"
      ],
      "mask": 4,
      "i_power": 3
    },
    "145": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 1
    },
    "146": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "147": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 1
    },
    "148": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "149": {
      "coeff": [
        "0",
        "-5",
        "0",
        "0",
        "0",
        "5",
        "0",
        "2",
        "0",
        "-2",
        "0",
        "-3"
      ],
      "mask": 4,
      "i_power": 1
    },
    "150": {
      "coeff": [
        "0",
        "-4",
        "0",
        "0",
        "0",
        "4",
        "0",
        "-11/6",
        "0",
        "29/6",
        "0",
        "-35/6"
      ],
      "mask": 6,
      "i_power": 1
    },
    "152": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 0
    },
    "153": {
      "coeff": [
        "-5",
        "0",
        "13/6",
        "0",
        "13/6",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "-29/6",
        "0"
      ],
      "mask": 2,
      "i_power": 2
    },
    "155": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "1/6",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-2/3"
      ],
      "mask": 6,
      "i_power": 1
    },
    "156": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "157": {
      "coeff": [
        "-1/4",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0"
      ],
      "mask": 4,
      "i_power": 0
    },
    "158": {
      "coeff": [
        "0",
        "-4",
        "0",
        "0",
        "0",
        "4",
        "0",
        "-11/6",
        "0",
        "29/6",
        "0",
        "-35/6"
      ],
      "mask": 6,
      "i_power": 3
    },
    "159": {
      "coeff": [
        "-5",
        "0",
        "13/6",
        "0",
        "13/6",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "-29/6",
        "0"
      ],
      "mask": 2,
      "i_power": 1
    },
    "160": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 2
    },
    "161": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "1/6",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-2/3"
      ],
      "mask": 6,
      "i_power": 3
    },
    "163": {
      "coeff": [
        "-1/4",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0"
      ],
      "mask": 4,
      "i_power": 1
    },
    "164": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 3
    },
    "165": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "-2/3",
        "0",
        "-1/6",
        "0",
        "4/3",
        "0",
        "1/3",
        "0",
        "-7/6"
      ],
      "mask": 3,
      "i_power": 1
    },
    "166": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 3
    },
    "167": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 3
    },
    "168": {
      "coeff": [
        "0",
        "-3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "-3/2"
      ],
      "mask": 6,
      "i_power": 2
    },
    "170": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "-2/3",
        "0",
        "-1/6",
        "0",
        "4/3",
        "0",
        "1/3",
        "0",
        "-7/6"
      ],
      "mask": 3,
      "i_power": 2
    },
    "171": {
      "coeff": [
        "-5",
        "0",
        "13/6",
        "0",
        "13/6",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "-29/6",
        "0"
      ],
      "mask": 2,
      "i_power": 3
    },
    "172": {
      "coeff": [
        "-5",
        "0",
        "13/6",
        "0",
        "13/6",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "-29/6",
        "0"
      ],
      "mask": 2,
      "i_power": 2
    },
    "173": {
      "coeff": [
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "-1/3",
        "0",
        "-1/2",
        "0",
        "5/6",
        "0",
        "-1/6"
      ],
      "mask": 0,
      "i_power": 3
    },
    "174": {
      "coeff": [
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "-1/3",
        "0",
        "-1/2",
        "0",
        "5/6",
        "0",
        "-1/6"
      ],
      "mask": 0,
      "i_power": 3
    },
    "175": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "-2/3",
        "0",
        "-1/6",
        "0",
        "4/3",
        "0",
        "1/3",
        "0",
        "-7/6"
      ],
      "mask": 3,
      "i_power": 2
    },
    "176": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 3
    },
    "177": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 0
    },
    "178": {
      "coeff": [
        "0",
        "-3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "-3/2"
      ],
      "mask": 6,
      "i_power": 3
    },
    "179": {
      "coeff": [
        "0",
        "-4",
        "0",
        "0",
        "0",
        "4",
        "0",
        "-11/6",
        "0",
        "29/6",
        "0",
        "-35/6"
      ],
      "mask": 6,
      "i_power": 3
    },
    "181": {
      "coeff": [
        "-1",
        "0",
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "13/12",
        "0",
        "-17/12",
        "0"
      ],
      "mask": 4,
      "i_power": 3
    },
    "182": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 3
    },
    "183": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 2
    },
    "184": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 2
    },
    "185": {
      "coeff": [
        "0",
        "-4",
        "0",
        "0",
        "0",
        "4",
        "0",
        "-11/6",
        "0",
        "29/6",
        "0",
        "-35/6"
      ],
      "mask": 6,
      "i_power": 1
    },
    "186": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "187": {
      "coeff": [
        "-1",
        "0",
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "13/12",
        "0",
        "-17/12",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "188": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 1
    },
    "189": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "190": {
      "coeff": [
        "0",
        "-8/3",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "2/3",
        "0",
        "-1/3",
        "0",
        "-2"
      ],
      "mask": 6,
      "i_power": 3
    },
    "191": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 0
    },
    "192": {
      "coeff": [
        "0",
        "-8/3",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "2/3",
        "0",
        "-1/3",
        "0",
        "-2"
      ],
      "mask": 6,
      "i_power": 1
    },
    "193": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 2
    },
    "195": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 2
    },
    "196": {
      "coeff": [
        "-5",
        "0",
        "13/6",
        "0",
        "13/6",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "-29/6",
        "0"
      ],
      "mask": 2,
      "i_power": 2
    },
    "198": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "1/6",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-2/3"
      ],
      "mask": 6,
      "i_power": 3
    },
    "199": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "200": {
      "coeff": [
        "-1/4",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0"
      ],
      "mask": 4,
      "i_power": 0
    },
    "201": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "-2/3",
        "0",
        "-1/6",
        "0",
        "4/3",
        "0",
        "1/3",
        "0",
        "-7/6"
      ],
      "mask": 3,
      "i_power": 2
    },
    "202": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 3
    },
    "203": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 2
    },
    "204": {
      "coeff": [
        "0",
        "-3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "-3/2"
      ],
      "mask": 6,
      "i_power": 1
    },
    "206": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "-2/3",
        "0",
        "-1/6",
        "0",
        "4/3",
        "0",
        "1/3",
        "0",
        "-7/6"
      ],
      "mask": 3,
      "i_power": 1
    },
    "207": {
      "coeff": [
        "-5",
        "0",
        "13/6",
        "0",
        "13/6",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "-29/6",
        "0"
      ],
      "mask": 2,
      "i_power": 2
    },
    "208": {
      "coeff": [
        "-5",
        "0",
        "13/6",
        "0",
        "13/6",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "-29/6",
        "0"
      ],
      "mask": 2,
      "i_power": 1
    },
    "209": {
      "coeff": [
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "-1/3",
        "0",
        "-1/2",
        "0",
        "5/6",
        "0",
        "-1/6"
      ],
      "mask": 0,
      "i_power": 0
    },
    "210": {
      "coeff": [
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "-1/3",
        "0",
        "-1/2",
        "0",
        "5/6",
        "0",
        "-1/6"
      ],
      "mask": 0,
      "i_power": 0
    },
    "211": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "-2/3",
        "0",
        "-1/6",
        "0",
        "4/3",
        "0",
        "1/3",
        "0",
        "-7/6"
      ],
      "mask": 3,
      "i_power": 3
    },
    "212": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 1
    },
    "213": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 3
    },
    "214": {
      "coeff": [
        "0",
        "-3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "-3/2"
      ],
      "mask": 6,
      "i_power": 2
    },
    "216": {
      "coeff": [
        "0",
        "-4",
        "0",
        "0",
        "0",
        "4",
        "0",
        "-11/6",
        "0",
        "29/6",
        "0",
        "-35/6"
      ],
      "mask": 6,
      "i_power": 3
    },
    "217": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "218": {
      "coeff": [
        "-1",
        "0",
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "13/12",
        "0",
        "-17/12",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "219": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 1
    },
    "220": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "222": {
      "coeff": [
        "-1",
        "0",
        "1/3",
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "13/12",
        "0",
        "-17/12",
        "0"
      ],
      "mask": 4,
      "i_power": 1
    },
    "223": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 1
    },
    "224": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 0
    },
    "225": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 0
    },
    "226": {
      "coeff": [
        "0",
        "-8/3",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "2/3",
        "0",
        "-1/3",
        "0",
        "-2"
      ],
      "mask": 6,
      "i_power": 0
    },
    "227": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 1
    },
    "228": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 3
    },
    "229": {
      "coeff": [
        "11/3",
        "0",
        "-8",
        "0",
        "8",
        "0",
        "-22/3",
        "0",
        "6",
        "0",
        "-2",
        "0"
      ],
      "mask": 7,
      "i_power": 2
    },
    "230": {
      "coeff": [
        "0",
        "-5",
        "0",
        "0",
        "0",
        "5",
        "0",
        "2",
        "0",
        "-2",
        "0",
        "-3"
      ],
      "mask": 4,
      "i_power": 1
    },
    "231": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "233": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "-2/3",
        "0",
        "-1/6",
        "0",
        "4/3",
        "0",
        "1/3",
        "0",
        "-7/6"
      ],
      "mask": 3,
      "i_power": 0
    },
    "234": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "-2/3",
        "0",
        "-1/6",
        "0",
        "4/3",
        "0",
        "1/3",
        "0",
        "-7/6"
      ],
      "mask": 3,
      "i_power": 3
    },
    "235": {
      "coeff": [
        "-3",
        "0",
        "4/3",
        "0",
        "4/3",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "-8/3",
        "0"
      ],
      "mask": 2,
      "i_power": 3
    },
    "236": {
      "coeff": [
        "11/3",
        "0",
        "-8",
        "0",
        "8",
        "0",
        "-22/3",
        "0",
        "6",
        "0",
        "-2",
        "0"
      ],
      "mask": 7,
      "i_power": 0
    },
    "237": {
      "coeff": [
        "0",
        "-5",
        "0",
        "0",
        "0",
        "5",
        "0",
        "2",
        "0",
        "-2",
        "0",
        "-3"
      ],
      "mask": 4,
      "i_power": 2
    },
    "238": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 2
    },
    "239": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 0
    },
    "240": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 0
    },
    "241": {
      "coeff": [
        "0",
        "-3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "-3/2"
      ],
      "mask": 6,
      "i_power": 3
    },
    "242": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 2
    },
    "243": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 3
    },
    "244": {
      "coeff": [
        "0",
        "-3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "-3/2"
      ],
      "mask": 6,
      "i_power": 2
    },
    "245": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 0
    },
    "246": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 2
    },
    "247": {
      "coeff": [
        "-118/3",
        "0",
        "16",
        "0",
        "16",
        "0",
        "0",
        "0",
        "80/3",
        "0",
        "-128/3",
        "0"
      ],
      "mask": 2,
      "i_power": 2
    },
    "251": {
      "coeff": [
        "0",
        "-16",
        "0",
        "0",
        "0",
        "16",
        "0",
        "12",
        "0",
        "-17",
        "0",
        "-4"
      ],
      "mask": 4,
      "i_power": 3
    },
    "252": {
      "coeff": [
        "0",
        "-16",
        "0",
        "0",
        "0",
        "16",
        "0",
        "12",
        "0",
        "-17",
        "0",
        "-4"
      ],
      "mask": 4,
      "i_power": 1
    },
    "254": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 3
    },
    "255": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "256": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "-2/3",
        "0",
        "-1/6",
        "0",
        "4/3",
        "0",
        "1/3",
        "0",
        "-7/6"
      ],
      "mask": 3,
      "i_power": 3
    },
    "257": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "-2/3",
        "0",
        "-1/6",
        "0",
        "4/3",
        "0",
        "1/3",
        "0",
        "-7/6"
      ],
      "mask": 3,
      "i_power": 0
    },
    "258": {
      "coeff": [
        "-3",
        "0",
        "4/3",
        "0",
        "4/3",
        "0",
        "0",
        "0",
        "4/3",
        "0",
        "-8/3",
        "0"
      ],
      "mask": 2,
      "i_power": 0
    },
    "259": {
      "coeff": [
        "-5",
        "0",
        "13/6",
        "0",
        "13/6",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "-29/6",
        "0"
      ],
      "mask": 2,
      "i_power": 2
    },
    "260": {
      "coeff": [
        "-5",
        "0",
        "13/6",
        "0",
        "13/6",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "-29/6",
        "0"
      ],
      "mask": 2,
      "i_power": 3
    },
    "261": {
      "coeff": [
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "-1/3",
        "0",
        "-1/2",
        "0",
        "5/6",
        "0",
        "-1/6"
      ],
      "mask": 0,
      "i_power": 2
    },
    "262": {
      "coeff": [
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "-1/3",
        "0",
        "-1/2",
        "0",
        "5/6",
        "0",
        "-1/6"
      ],
      "mask": 0,
      "i_power": 2
    },
    "263": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "-2/3",
        "0",
        "-1/6",
        "0",
        "4/3",
        "0",
        "1/3",
        "0",
        "-7/6"
      ],
      "mask": 3,
      "i_power": 1
    },
    "264": {
      "coeff": [
        "-5",
        "0",
        "13/6",
        "0",
        "13/6",
        "0",
        "0",
        "0",
        "8/3",
        "0",
        "-29/6",
        "0"
      ],
      "mask": 2,
      "i_power": 2
    },
    "265": {
      "coeff": [
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "-1/3",
        "0",
        "-1/2",
        "0",
        "5/6",
        "0",
        "-1/6"
      ],
      "mask": 0,
      "i_power": 3
    },
    "266": {
      "coeff": [
        "0",
        "1/3",
        "0",
        "0",
        "0",
        "-1/3",
        "0",
        "-1/2",
        "0",
        "5/6",
        "0",
        "-1/6"
      ],
      "mask": 0,
      "i_power": 3
    },
    "267": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "-2/3",
        "0",
        "-1/6",
        "0",
        "4/3",
        "0",
        "1/3",
        "0",
        "-7/6"
      ],
      "mask": 3,
      "i_power": 2
    },
    "268": {
      "coeff": [
        "0",
        "0",
        "-1/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "5/6",
        "0",
        "-2/3",
        "0"
      ],
      "mask": 2,
      "i_power": 2
    },
    "269": {
      "coeff": [
        "0",
        "0",
        "-1/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "5/6",
        "0",
        "-2/3",
        "0"
      ],
      "mask": 2,
      "i_power": 0
    },
    "270": {
      "coeff": [
        "0",
        "0",
        "-1/6",
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "5/6",
        "0",
        "-2/3",
        "0"
      ],
      "mask": 2,
      "i_power": 2
    },
    "271": {
      "coeff": [
        "0",
        "-5",
        "0",
        "0",
        "0",
        "5",
        "0",
        "2",
        "0",
        "-2",
        "0",
        "-3"
      ],
      "mask": 4,
      "i_power": 1
    },
    "272": {
      "coeff": [
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "-1",
        "0",
        "0"
      ],
      "mask": 0,
      "i_power": 1
    },
    "273": {
      "coeff": [
        "11/6",
        "0",
        "-4",
        "0",
        "4",
        "0",
        "-11/3",
        "0",
        "3",
        "0",
        "-1",
        "0"
      ],
      "mask": 7,
      "i_power": 0
    },
    "274": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 3
    },
    "275": {
      "coeff": [
        "0",
        "-3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "-3/2"
      ],
      "mask": 6,
      "i_power": 2
    },
    "276": {
      "coeff": [
        "0",
        "-1/2",
        "0",
        "1/3",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-1/6",
        "0",
        "-1/2"
      ],
      "mask": 5,
      "i_power": 2
    },
    "277": {
      "coeff": [
        "0",
        "-3/2",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "0",
        "0",
        "1/2",
        "0",
        "-3/2"
      ],
      "mask": 6,
      "i_power": 1
    },
    "278": {
      "coeff": [
        "1/6",
        "0",
        "-1",
        "0",
        "1",
        "0",
        "-1/3",
        "0",
        "1/2",
        "0",
        "-1/2",
        "0"
      ],
      "mask": 7,
      "i_power": 1
    },
    "280": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "1/6",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-2/3"
      ],
      "mask": 6,
      "i_power": 3
    },
    "281": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "282": {
      "coeff": [
        "-1/4",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0"
      ],
      "mask": 4,
      "i_power": 0
    },
    "284": {
      "coeff": [
        "-1/4",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0"
      ],
      "mask": 4,
      "i_power": 3
    },
    "285": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 1
    },
    "286": {
      "coeff": [
        "0",
        "-1/6",
        "0",
        "0",
        "0",
        "1/6",
        "0",
        "-1/2",
        "0",
        "1",
        "0",
        "-2/3"
      ],
      "mask": 6,
      "i_power": 1
    },
    "287": {
      "coeff": [
        "-1",
        "0",
        "1/4",
        "0",
        "1/4",
        "0",
        "0",
        "0",
        "3/2",
        "0",
        "-7/4",
        "0"
      ],
      "mask": 4,
      "i_power": 2
    },
    "288": {
      "coeff": [
        "-1/4",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "0",
        "3/4",
        "0",
        "-3/4",
        "0"
      ],
      "mask": 4,
      "i_power": 0
    }
  }
}


==> anc/galois/results/E8.json <==
{
  "model": "E8",
  "q": 30,
  "fields2": [
    [
      0,
      0
    ],
    [
      0,
      10
    ],
    [
      0,
      18
    ],
    [
      0,
      28
    ],
    [
      6,
      6
    ],
    [
      6,
      12
    ],
    [
      6,
      16
    ],
    [
      6,
      22
    ],
    [
      10,
      0
    ],
    [
      10,
      10
    ],
    [
      10,
      18
    ],
    [
      10,
      28
    ],
    [
      12,
      6
    ],
    [
      12,
      12
    ],
    [
      12,
      16
    ],
    [
      12,
      22
    ],
    [
      16,
      6
    ],
    [
      16,
      12
    ],
    [
      16,
      16
    ],
    [
      16,
      22
    ],
    [
      18,
      0
    ],
    [
      18,
      10
    ],
    [
      18,
      18
    ],
    [
      18,
      28
    ],
    [
      22,
      6
    ],
    [
      22,
      12
    ],
    [
      22,
      16
    ],
    [
      22,
      22
    ],
    [
      28,
      0
    ],
    [
      28,
      10
    ],
    [
      28,
      18
    ],
    [
      28,
      28
    ]
  ],
  "generation": {
    "source_p": 1,
    "target_OPE_used": false,
    "target_phases_used": false,
    "method": "Exact Q(zeta60) arithmetic; ALL_P generator lifts; target logarithmic d phase; rational interval branch certification.",
    "radical_radicands": [
      "[7]",
      "[7]+1",
      "[11]+1",
      "[3]-2"
    ],
    "lift_square_certificates": 16,
    "seed_fourth_power_certificates": 1203,
    "transport_fourth_power_certificates": 4812,
    "branch_signs": "Rigorous rational intervals: Machin pi and Taylor cos, 100 decimal-place outward rounding.",
    "raw_form": "i^phase * positive real fourth root of rational fourth_power",
    "source_files_sha256": {
      "reference/E_series_Galois_extension_calculation/ALL_P.md": "71dcf820e94fd4bda8056ef9643fb73aabf28f79f24903da875ae0634efd68d4",
      "reference/E_series_Galois_extension_calculation/e8/exact_coefficients_and_actions.json": "0f06d7cceab7ca42e9e3d56cf8670138c4930ebdca3598019a08dbe2da7a503a",
      "reference/E_series_Galois_extension_calculation/phases/e8_phases.json": "99e3d63d7c8dec1c9c98dd08c2ef431277347789a1662a1c5baa723c171ece4a",
      "reference/E_series_Galois_extension_calculation/all_triplets.json": "ad0675b24414346150c3c6e913f6ffa16b4f6c172cab2fb65b60c7584684e3be",
      "current_bootstrap/E8_p1_representatives.json": "8600ced7faf020594a22d127e9aa3662d64668454615db43a891dc0a44294ee3"
    },
    "seconds": 6.715
  },
  "generated_sha256": "c02283f86e0e2595770be91f5b1424041020453231d554e99f82ad6ff65edc61",
  "comparison_method": "Wolfram RootReduce exact equality to independently generated rational fourth roots, then exact GF(2) gauge on the complete ordered tensor.",
  "cases": {
    "1": {
      "p": 1,
      "q": 30,
      "representatives": [
        {
          "index": 1,
          "spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              10
            ]
          ],
          "generated_inputform": "I*((9/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "9/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((9/4))^(1/4)",
          "target_inputform": "I*Sqrt[3/2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 2,
          "spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              18
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 3,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_inputform": "-I*(1)^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*(1)^(1/4)",
          "target_inputform": "-I",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 4,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "-((5/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 5,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              16
            ]
          ],
          "generated_inputform": "I*((1/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((1/4))^(1/4)",
          "target_inputform": "I/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 6,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "-I*((1/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((1/4))^(1/4)",
          "target_inputform": "(-I)/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 7,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 8,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              0
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-(1)^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1",
          "operator_gauge_product": 1,
          "aligned_inputform": "-(1)^(1/4)",
          "target_inputform": "-1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 9,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "I*((9/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "9/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((9/4))^(1/4)",
          "target_inputform": "I*Sqrt[3/2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 10,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 11,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-I*(1)^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*(1)^(1/4)",
          "target_inputform": "-I",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 12,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 13,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-I*((1/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((1/4))^(1/4)",
          "target_inputform": "(-I)/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 14,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-I*((1/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((1/4))^(1/4)",
          "target_inputform": "(-I)/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 15,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 16,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_inputform": "((25/9))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "25/9",
          "operator_gauge_product": 1,
          "aligned_inputform": "((25/9))^(1/4)",
          "target_inputform": "Sqrt[5/3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 17,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "I*((5/9))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/9",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/9))^(1/4)",
          "target_inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 18,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              0
            ]
          ],
          "generated_inputform": "-I*(1)^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*(1)^(1/4)",
          "target_inputform": "-I",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 19,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "(1)^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1",
          "operator_gauge_product": 1,
          "aligned_inputform": "(1)^(1/4)",
          "target_inputform": "1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 20,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "I*((5/9))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/9",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/9))^(1/4)",
          "target_inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 21,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "((1/9))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/9",
          "operator_gauge_product": 1,
          "aligned_inputform": "((1/9))^(1/4)",
          "target_inputform": "1/Sqrt[3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 22,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "-((25/36))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/36",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((25/36))^(1/4)",
          "target_inputform": "-Sqrt[5/6]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 23,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 24,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 25,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "generated_inputform": "I*((1/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((1/4))^(1/4)",
          "target_inputform": "I/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 26,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-((1/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/9",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((1/9))^(1/4)",
          "target_inputform": "-(1/Sqrt[3])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 27,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "I*((5/36))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/36",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/36))^(1/4)",
          "target_inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 28,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((1/4))^(1/4)",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 29,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-((5/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 30,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "-I*((1/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((1/4))^(1/4)",
          "target_inputform": "(-I)/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 31,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 32,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "((25/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "25/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "((25/16))^(1/4)",
          "target_inputform": "Sqrt[5]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 33,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 34,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((1/4))^(1/4)",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 35,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 36,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "-((1/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((1/16))^(1/4)",
          "target_inputform": "-1/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 37,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-((25/36))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/36",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((25/36))^(1/4)",
          "target_inputform": "-Sqrt[5/6]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 38,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "I*((5/36))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/36",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/36))^(1/4)",
          "target_inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 39,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 40,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((1/4))^(1/4)",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 41,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "((25/144))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "25/144",
          "operator_gauge_product": 1,
          "aligned_inputform": "((25/144))^(1/4)",
          "target_inputform": "Sqrt[5/3]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 42,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-I*((5/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 43,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "-I*((5/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 44,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "-((9/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((9/16))^(1/4)",
          "target_inputform": "-1/2*Sqrt[3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 45,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "I*((20/9))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "20/9",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((20/9))^(1/4)",
          "target_inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 46,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 47,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              0
            ]
          ],
          "generated_inputform": "-I*(1)^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*(1)^(1/4)",
          "target_inputform": "-I",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 48,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((1/4))^(1/4)",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 49,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "generated_inputform": "-((5/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 50,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-I*((5/36))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/36",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((5/36))^(1/4)",
          "target_inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 51,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "((4/9))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "4/9",
          "operator_gauge_product": 1,
          "aligned_inputform": "((4/9))^(1/4)",
          "target_inputform": "Sqrt[2/3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 52,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 53,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              22
            ]
          ],
          "generated_inputform": "-I*((1/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((1/4))^(1/4)",
          "target_inputform": "(-I)/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 54,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 55,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "I*((1/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((1/4))^(1/4)",
          "target_inputform": "I/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 56,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-((25/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((25/16))^(1/4)",
          "target_inputform": "-1/2*Sqrt[5]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 57,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 58,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "((25/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "25/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "((25/16))^(1/4)",
          "target_inputform": "Sqrt[5]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 59,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              22
            ]
          ],
          "generated_inputform": "-((5/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 60,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "-I*((5/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 61,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "-((1/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((1/16))^(1/4)",
          "target_inputform": "-1/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 62,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 63,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              22
            ]
          ],
          "generated_inputform": "-I*((1/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((1/16))^(1/4)",
          "target_inputform": "-1/2*I",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 64,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-I*((5/36))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/36",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((5/36))^(1/4)",
          "target_inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 65,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((25/144))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/144",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((25/144))^(1/4)",
          "target_inputform": "-1/2*Sqrt[5/3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 66,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-I*((5/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 67,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((1/4))^(1/4)",
          "target_inputform": "-(1/Sqrt[2])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 68,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 69,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "-((9/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((9/16))^(1/4)",
          "target_inputform": "-1/2*Sqrt[3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 70,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-I*((5/9))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/9",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((5/9))^(1/4)",
          "target_inputform": "Root[-5 + 9*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 71,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 72,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "-(1)^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1",
          "operator_gauge_product": 1,
          "aligned_inputform": "-(1)^(1/4)",
          "target_inputform": "-1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 73,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 74,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              10,
              0
            ]
          ],
          "generated_inputform": "I*((9/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "9/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((9/4))^(1/4)",
          "target_inputform": "I*Sqrt[3/2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 75,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              18,
              0
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 76,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "I*((9/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "9/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((9/4))^(1/4)",
          "target_inputform": "I*Sqrt[3/2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 77,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 78,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-I*((1/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((1/4))^(1/4)",
          "target_inputform": "(-I)/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 79,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 80,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-I*((1/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((1/4))^(1/4)",
          "target_inputform": "(-I)/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 81,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 82,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "((81/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "81/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "((81/16))^(1/4)",
          "target_inputform": "3/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 83,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "generated_inputform": "((45/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "45/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "((45/16))^(1/4)",
          "target_inputform": "Root[-45 + 16*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 84,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "generated_inputform": "((45/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "45/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "((45/16))^(1/4)",
          "target_inputform": "Root[-45 + 16*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 85,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              18
            ]
          ],
          "generated_inputform": "-((25/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((25/16))^(1/4)",
          "target_inputform": "-1/2*Sqrt[5]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 86,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((1/4))^(1/4)",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 87,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 88,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "((1/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "((1/16))^(1/4)",
          "target_inputform": "1/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 89,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 90,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "-((25/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((25/16))^(1/4)",
          "target_inputform": "-1/2*Sqrt[5]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 91,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 92,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "((1/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "((1/16))^(1/4)",
          "target_inputform": "1/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 93,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 94,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 95,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "-((25/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((25/16))^(1/4)",
          "target_inputform": "-1/2*Sqrt[5]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 96,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "I*((20/9))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "20/9",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((20/9))^(1/4)",
          "target_inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 97,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "((4/9))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "4/9",
          "operator_gauge_product": 1,
          "aligned_inputform": "((4/9))^(1/4)",
          "target_inputform": "Sqrt[2/3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 98,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 99,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 100,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-I*((5/9))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/9",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((5/9))^(1/4)",
          "target_inputform": "Root[-5 + 9*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 101,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-(1)^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1",
          "operator_gauge_product": 1,
          "aligned_inputform": "-(1)^(1/4)",
          "target_inputform": "-1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 102,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 103,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 104,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "((16/9))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "16/9",
          "operator_gauge_product": 1,
          "aligned_inputform": "((16/9))^(1/4)",
          "target_inputform": "2/Sqrt[3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 105,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 106,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 107,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        }
      ],
      "representative_count": 107,
      "ordered_entries_checked": 32768,
      "ordered_nonzero": 6400,
      "ordered_zero": 26368,
      "gf2_rank": 32,
      "gauge_free_dimensions": 0,
      "operator_signs": [
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1,
        1
      ],
      "minus_fields2": [],
      "identity_sign": 1,
      "all_exact_after_gauge": true,
      "target_ope_sha256": "9abf2ff43ab400decb9fd288a1c6530505efa08b32472472eb9869fcad24f22b",
      "unique_exact_comparisons": 105
    },
    "7": {
      "p": 7,
      "q": 30,
      "representatives": [
        {
          "index": 1,
          "spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              10
            ]
          ],
          "generated_inputform": "-((9/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((9/4))^(1/4))",
          "target_inputform": "Sqrt[3/2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 2,
          "spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              18
            ]
          ],
          "generated_inputform": "-((5/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 3,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_inputform": "(1)^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-((1)^(1/4))",
          "target_inputform": "-1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 4,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 5,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              16
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((1/4))^(1/4)",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 6,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 7,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 8,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              0
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-(1)^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-(1)^(1/4))",
          "target_inputform": "1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 9,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-((9/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((9/4))^(1/4))",
          "target_inputform": "Sqrt[3/2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 10,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "generated_inputform": "-((5/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 11,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "(1)^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-((1)^(1/4))",
          "target_inputform": "-1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 12,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((5/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 13,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 14,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 15,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 16,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_inputform": "-((25/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/9))^(1/4))",
          "target_inputform": "Sqrt[5/3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 17,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "((5/9))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/9))^(1/4))",
          "target_inputform": "Root[-5 + 9*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 18,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              0
            ]
          ],
          "generated_inputform": "(1)^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-((1)^(1/4))",
          "target_inputform": "-1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 19,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-(1)^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-(1)^(1/4))",
          "target_inputform": "1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 20,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "((5/9))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/9))^(1/4))",
          "target_inputform": "Root[-5 + 9*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 21,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "((1/9))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/9",
          "operator_gauge_product": 1,
          "aligned_inputform": "((1/9))^(1/4)",
          "target_inputform": "1/Sqrt[3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 22,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "-((25/36))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/36",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/36))^(1/4))",
          "target_inputform": "Sqrt[5/6]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 23,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 24,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-((5/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 25,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((1/4))^(1/4))",
          "target_inputform": "-(1/Sqrt[2])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 26,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-((1/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/9))^(1/4))",
          "target_inputform": "1/Sqrt[3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 27,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((5/36))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/36",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((5/36))^(1/4)",
          "target_inputform": "Root[-5 + 36*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 28,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((1/4))^(1/4))",
          "target_inputform": "-(1/Sqrt[2])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 29,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 30,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((1/4))^(1/4)",
          "target_inputform": "-(1/Sqrt[2])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 31,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-((5/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 32,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "((25/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "25/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "((25/16))^(1/4)",
          "target_inputform": "Sqrt[5]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 33,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-((5/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 34,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((1/4))^(1/4)",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 35,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "-((5/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 36,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "((1/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((1/16))^(1/4))",
          "target_inputform": "-1/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 37,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-((25/36))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/36",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/36))^(1/4))",
          "target_inputform": "Sqrt[5/6]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 38,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((5/36))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/36",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((5/36))^(1/4)",
          "target_inputform": "Root[-5 + 36*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 39,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 40,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((1/4))^(1/4))",
          "target_inputform": "-(1/Sqrt[2])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 41,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((25/144))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/144",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/144))^(1/4))",
          "target_inputform": "Sqrt[5/3]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 42,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "((5/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 43,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "((5/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 44,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "-((9/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((9/16))^(1/4)",
          "target_inputform": "-1/2*Sqrt[3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 45,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "-((20/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "20/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((20/9))^(1/4))",
          "target_inputform": "Root[-20 + 9*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 46,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 47,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              0
            ]
          ],
          "generated_inputform": "(1)^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-((1)^(1/4))",
          "target_inputform": "-1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 48,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((1/4))^(1/4))",
          "target_inputform": "-(1/Sqrt[2])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 49,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 50,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "((5/36))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/36",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/36))^(1/4))",
          "target_inputform": "Root[-5 + 36*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 51,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((4/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "4/9",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((4/9))^(1/4)",
          "target_inputform": "-Sqrt[2/3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 52,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 53,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              22
            ]
          ],
          "generated_inputform": "I*((1/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((1/4))^(1/4))",
          "target_inputform": "(-I)/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 54,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((5/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 55,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((1/4))^(1/4))",
          "target_inputform": "-(1/Sqrt[2])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 56,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-((25/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/16))^(1/4))",
          "target_inputform": "Sqrt[5]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 57,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((5/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 58,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-((25/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/16))^(1/4))",
          "target_inputform": "Sqrt[5]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 59,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              22
            ]
          ],
          "generated_inputform": "-I*((5/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 60,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "((5/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 61,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "((1/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((1/16))^(1/4))",
          "target_inputform": "-1/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 62,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "((5/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 63,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              22
            ]
          ],
          "generated_inputform": "I*((1/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "1/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((1/16))^(1/4)",
          "target_inputform": "I/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 64,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "((5/36))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/36",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/36))^(1/4))",
          "target_inputform": "Root[-5 + 36*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 65,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "((25/144))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "25/144",
          "operator_gauge_product": 1,
          "aligned_inputform": "((25/144))^(1/4)",
          "target_inputform": "Sqrt[5/3]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 66,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "((5/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 67,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((1/4))^(1/4)",
          "target_inputform": "-(1/Sqrt[2])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 68,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "-((5/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 69,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "-((9/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((9/16))^(1/4))",
          "target_inputform": "Sqrt[3]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 70,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((5/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((5/9))^(1/4))",
          "target_inputform": "Root[-5 + 9*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 71,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 72,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "(1)^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1",
          "operator_gauge_product": 1,
          "aligned_inputform": "(1)^(1/4)",
          "target_inputform": "1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 73,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 74,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              10,
              0
            ]
          ],
          "generated_inputform": "-((9/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((9/4))^(1/4))",
          "target_inputform": "Sqrt[3/2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 75,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              18,
              0
            ]
          ],
          "generated_inputform": "-((5/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 76,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-((9/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((9/4))^(1/4))",
          "target_inputform": "Sqrt[3/2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 77,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "generated_inputform": "-((5/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 78,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 79,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 80,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 81,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 82,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-((81/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "81/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((81/16))^(1/4))",
          "target_inputform": "3/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 83,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "generated_inputform": "-((45/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "45/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((45/16))^(1/4))",
          "target_inputform": "Root[-45 + 16*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 84,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "generated_inputform": "-((45/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "45/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((45/16))^(1/4))",
          "target_inputform": "Root[-45 + 16*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 85,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              18
            ]
          ],
          "generated_inputform": "((25/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "25/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((25/16))^(1/4))",
          "target_inputform": "-1/2*Sqrt[5]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 86,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((1/4))^(1/4))",
          "target_inputform": "-(1/Sqrt[2])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 87,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((5/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 88,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-((1/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/16))^(1/4))",
          "target_inputform": "1/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 89,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "-((5/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 90,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "((25/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "25/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((25/16))^(1/4))",
          "target_inputform": "-1/2*Sqrt[5]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 91,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "((5/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 92,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((1/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/16))^(1/4))",
          "target_inputform": "1/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 93,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "((5/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 94,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "((5/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 95,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "-((25/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((25/16))^(1/4)",
          "target_inputform": "-1/2*Sqrt[5]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 96,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-((20/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "20/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((20/9))^(1/4))",
          "target_inputform": "Root[-20 + 9*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 97,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((4/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "4/9",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((4/9))^(1/4)",
          "target_inputform": "-Sqrt[2/3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 98,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 99,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 100,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((5/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((5/9))^(1/4))",
          "target_inputform": "Root[-5 + 9*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 101,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "(1)^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1",
          "operator_gauge_product": 1,
          "aligned_inputform": "(1)^(1/4)",
          "target_inputform": "1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 102,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 103,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 104,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "((16/9))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "16/9",
          "operator_gauge_product": 1,
          "aligned_inputform": "((16/9))^(1/4)",
          "target_inputform": "2/Sqrt[3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 105,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 106,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 107,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        }
      ],
      "representative_count": 107,
      "ordered_entries_checked": 32768,
      "ordered_nonzero": 6400,
      "ordered_zero": 26368,
      "gf2_rank": 32,
      "gauge_free_dimensions": 0,
      "operator_signs": [
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        1,
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        1,
        -1,
        1,
        1,
        1
      ],
      "minus_fields2": [
        [
          0,
          10
        ],
        [
          0,
          18
        ],
        [
          0,
          28
        ],
        [
          6,
          6
        ],
        [
          6,
          12
        ],
        [
          6,
          22
        ],
        [
          10,
          0
        ],
        [
          10,
          10
        ],
        [
          10,
          18
        ],
        [
          12,
          6
        ],
        [
          12,
          16
        ],
        [
          12,
          22
        ],
        [
          16,
          12
        ],
        [
          16,
          16
        ],
        [
          18,
          0
        ],
        [
          18,
          10
        ],
        [
          18,
          18
        ],
        [
          22,
          6
        ],
        [
          22,
          12
        ],
        [
          28,
          0
        ]
      ],
      "identity_sign": 1,
      "all_exact_after_gauge": true,
      "target_ope_sha256": "9daf41fb152c67fd7a69a2475182a4f243bd3a4defa7c311ba6f4767f21192fe",
      "unique_exact_comparisons": 184
    },
    "11": {
      "p": 11,
      "q": 30,
      "representatives": [
        {
          "index": 1,
          "spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              10
            ]
          ],
          "generated_inputform": "-((9/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((9/4))^(1/4))",
          "target_inputform": "Sqrt[3/2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 2,
          "spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              18
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 3,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_inputform": "-(1)^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-(1)^(1/4))",
          "target_inputform": "1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 4,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 5,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              16
            ]
          ],
          "generated_inputform": "I*((1/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((1/4))^(1/4))",
          "target_inputform": "(-I)/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 6,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 7,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 8,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              0
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-(1)^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-(1)^(1/4))",
          "target_inputform": "1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 9,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-((9/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((9/4))^(1/4))",
          "target_inputform": "Sqrt[3/2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 10,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 11,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-(1)^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-(1)^(1/4))",
          "target_inputform": "1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 12,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 13,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-I*((1/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((1/4))^(1/4))",
          "target_inputform": "I/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 14,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 15,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 16,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_inputform": "-((25/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/9))^(1/4))",
          "target_inputform": "Sqrt[5/3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 17,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "-I*((5/9))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/9))^(1/4))",
          "target_inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 18,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              0
            ]
          ],
          "generated_inputform": "-(1)^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-(1)^(1/4))",
          "target_inputform": "1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 19,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-(1)^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-(1)^(1/4))",
          "target_inputform": "1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 20,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-I*((5/9))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/9))^(1/4))",
          "target_inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 21,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((1/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/9))^(1/4))",
          "target_inputform": "1/Sqrt[3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 22,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "-((25/36))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/36",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/36))^(1/4))",
          "target_inputform": "Sqrt[5/6]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 23,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 24,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 25,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((1/4))^(1/4)",
          "target_inputform": "-(1/Sqrt[2])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 26,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "((1/9))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((1/9))^(1/4))",
          "target_inputform": "-(1/Sqrt[3])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 27,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "I*((5/36))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/36",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/36))^(1/4))",
          "target_inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 28,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-I*((1/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((1/4))^(1/4))",
          "target_inputform": "I/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 29,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 30,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "-I*((1/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((1/4))^(1/4))",
          "target_inputform": "I/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 31,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 32,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((25/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/16))^(1/4))",
          "target_inputform": "Sqrt[5]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 33,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-((5/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 34,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "-I*((1/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((1/4))^(1/4))",
          "target_inputform": "I/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 35,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "-((5/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 36,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "-((1/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/16))^(1/4))",
          "target_inputform": "1/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 37,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-((25/36))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/36",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/36))^(1/4))",
          "target_inputform": "Sqrt[5/6]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 38,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "I*((5/36))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/36",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/36))^(1/4))",
          "target_inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 39,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 40,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "-I*((1/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((1/4))^(1/4))",
          "target_inputform": "I/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 41,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((25/144))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/144",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/144))^(1/4))",
          "target_inputform": "Sqrt[5/3]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 42,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "((5/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 43,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "((5/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 44,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "-((9/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((9/16))^(1/4))",
          "target_inputform": "Sqrt[3]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 45,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "-I*((20/9))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "20/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((20/9))^(1/4))",
          "target_inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 46,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 47,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              0
            ]
          ],
          "generated_inputform": "-(1)^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-(1)^(1/4))",
          "target_inputform": "1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 48,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 49,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 50,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-I*((5/36))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/36",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/36))^(1/4))",
          "target_inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 51,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((4/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "4/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((4/9))^(1/4))",
          "target_inputform": "Sqrt[2/3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 52,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 53,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              22
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "-((1/4))^(1/4)",
          "target_inputform": "-(1/Sqrt[2])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 54,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 55,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "I*((1/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((1/4))^(1/4))",
          "target_inputform": "(-I)/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 56,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "((25/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "25/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((25/16))^(1/4))",
          "target_inputform": "-1/2*Sqrt[5]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 57,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 58,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "I*((25/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "25/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((25/16))^(1/4))",
          "target_inputform": "(-1/2*I)*Sqrt[5]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 59,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              22
            ]
          ],
          "generated_inputform": "-I*((5/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 60,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "((5/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 61,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "I*((1/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "1/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((1/16))^(1/4))",
          "target_inputform": "-1/2*I",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 62,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 63,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              22
            ]
          ],
          "generated_inputform": "-I*((1/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "-I*((1/16))^(1/4)",
          "target_inputform": "-1/2*I",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 64,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-I*((5/36))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/36",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/36))^(1/4))",
          "target_inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 65,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "((25/144))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "25/144",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((25/144))^(1/4))",
          "target_inputform": "-1/2*Sqrt[5/3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 66,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "((5/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 67,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "I*((1/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((1/4))^(1/4))",
          "target_inputform": "(-I)/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 68,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "-((5/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 2, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 69,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "-((9/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((9/16))^(1/4))",
          "target_inputform": "Sqrt[3]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 70,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-I*((5/9))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/9))^(1/4))",
          "target_inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 71,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 72,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "I*(1)^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*(1)^(1/4))",
          "target_inputform": "-I",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 73,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 74,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              10,
              0
            ]
          ],
          "generated_inputform": "-((9/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((9/4))^(1/4))",
          "target_inputform": "Sqrt[3/2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 75,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              18,
              0
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 76,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-((9/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((9/4))^(1/4))",
          "target_inputform": "Sqrt[3/2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 77,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/4))^(1/4)",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 78,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 79,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 80,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 81,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 82,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-((81/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "81/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((81/16))^(1/4))",
          "target_inputform": "3/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 83,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "generated_inputform": "I*((45/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "45/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((45/16))^(1/4)",
          "target_inputform": "Root[-45 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 84,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "generated_inputform": "I*((45/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "45/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((45/16))^(1/4)",
          "target_inputform": "Root[-45 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 85,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              18
            ]
          ],
          "generated_inputform": "-((25/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/16))^(1/4))",
          "target_inputform": "Sqrt[5]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 86,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 87,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 88,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-I*((1/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((1/16))^(1/4))",
          "target_inputform": "I/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 89,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "((5/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 90,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "-I*((25/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "25/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((25/16))^(1/4))",
          "target_inputform": "(I/2)*Sqrt[5]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 91,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 92,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((1/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/16))^(1/4))",
          "target_inputform": "1/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 93,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "((5/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 94,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "((5/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 95,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "-((25/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/16))^(1/4))",
          "target_inputform": "Sqrt[5]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 96,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-I*((20/9))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "20/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((20/9))^(1/4))",
          "target_inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 97,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((4/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "4/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((4/9))^(1/4))",
          "target_inputform": "Sqrt[2/3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 98,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 99,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 100,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-I*((5/9))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/9))^(1/4))",
          "target_inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 101,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "I*(1)^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*(1)^(1/4))",
          "target_inputform": "-I",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 102,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 103,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 104,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((16/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "16/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((16/9))^(1/4))",
          "target_inputform": "2/Sqrt[3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 105,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 106,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 107,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        }
      ],
      "representative_count": 107,
      "ordered_entries_checked": 32768,
      "ordered_nonzero": 6400,
      "ordered_zero": 26368,
      "gf2_rank": 32,
      "gauge_free_dimensions": 0,
      "operator_signs": [
        1,
        -1,
        1,
        1,
        -1,
        -1,
        -1,
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        1,
        -1,
        -1,
        -1,
        1,
        1,
        1,
        -1,
        1,
        1,
        1,
        1,
        -1,
        1,
        -1,
        1,
        1
      ],
      "minus_fields2": [
        [
          0,
          10
        ],
        [
          6,
          6
        ],
        [
          6,
          12
        ],
        [
          6,
          16
        ],
        [
          10,
          0
        ],
        [
          10,
          10
        ],
        [
          10,
          28
        ],
        [
          12,
          6
        ],
        [
          12,
          12
        ],
        [
          12,
          16
        ],
        [
          16,
          6
        ],
        [
          16,
          12
        ],
        [
          16,
          16
        ],
        [
          18,
          18
        ],
        [
          22,
          22
        ],
        [
          28,
          10
        ]
      ],
      "identity_sign": 1,
      "all_exact_after_gauge": true,
      "target_ope_sha256": "4425210e515bdbacbc6e2b8149449313cfaa6405714d14cc33760b2c24b1c733",
      "unique_exact_comparisons": 131
    },
    "13": {
      "p": 13,
      "q": 30,
      "representatives": [
        {
          "index": 1,
          "spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              10
            ]
          ],
          "generated_inputform": "-((9/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((9/4))^(1/4))",
          "target_inputform": "Sqrt[3/2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 2,
          "spins2": [
            [
              0,
              10
            ],
            [
              0,
              10
            ],
            [
              0,
              18
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 3,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_inputform": "-(1)^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-(1)^(1/4))",
          "target_inputform": "1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 4,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 5,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              6
            ],
            [
              6,
              16
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 6,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 7,
          "spins2": [
            [
              0,
              10
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 8,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              0
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-(1)^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-(1)^(1/4))",
          "target_inputform": "1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 9,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-((9/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((9/4))^(1/4))",
          "target_inputform": "Sqrt[3/2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 10,
          "spins2": [
            [
              0,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 11,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-(1)^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-(1)^(1/4))",
          "target_inputform": "1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 12,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 13,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((1/4))^(1/4))",
          "target_inputform": "-(1/Sqrt[2])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 14,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 15,
          "spins2": [
            [
              0,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 16,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              6
            ]
          ],
          "generated_inputform": "-((25/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/9))^(1/4))",
          "target_inputform": "Sqrt[5/3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 17,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "-I*((5/9))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/9))^(1/4))",
          "target_inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 18,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              0
            ]
          ],
          "generated_inputform": "-(1)^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-(1)^(1/4))",
          "target_inputform": "1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 19,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-(1)^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-(1)^(1/4))",
          "target_inputform": "1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 20,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-I*((5/9))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/9))^(1/4))",
          "target_inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 21,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((1/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/9))^(1/4))",
          "target_inputform": "1/Sqrt[3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 22,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "-((25/36))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/36",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/36))^(1/4))",
          "target_inputform": "Sqrt[5/6]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 23,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 24,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 25,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((1/4))^(1/4))",
          "target_inputform": "-(1/Sqrt[2])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 26,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "((1/9))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((1/9))^(1/4))",
          "target_inputform": "-(1/Sqrt[3])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 27,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "I*((5/36))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/36",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/36))^(1/4))",
          "target_inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 28,
          "spins2": [
            [
              6,
              6
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 29,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 30,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              0
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((1/4))^(1/4))",
          "target_inputform": "-(1/Sqrt[2])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 31,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 32,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((25/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/16))^(1/4))",
          "target_inputform": "Sqrt[5]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 33,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 34,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((1/4))^(1/4))",
          "target_inputform": "-(1/Sqrt[2])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 35,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 36,
          "spins2": [
            [
              6,
              6
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "((1/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "((1/16))^(1/4)",
          "target_inputform": "1/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 37,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-((25/36))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/36",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/36))^(1/4))",
          "target_inputform": "Sqrt[5/6]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 38,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "I*((5/36))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/36",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/36))^(1/4))",
          "target_inputform": "Root[-5 + 36*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 39,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 40,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 41,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((25/144))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/144",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/144))^(1/4))",
          "target_inputform": "Sqrt[5/3]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 42,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-I*((5/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 43,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "-I*((5/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 44,
          "spins2": [
            [
              6,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "((9/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "9/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "((9/16))^(1/4)",
          "target_inputform": "Sqrt[3]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 45,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              12
            ]
          ],
          "generated_inputform": "-I*((20/9))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "20/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((20/9))^(1/4))",
          "target_inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 46,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              6,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 47,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              0
            ]
          ],
          "generated_inputform": "-(1)^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-(1)^(1/4))",
          "target_inputform": "1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 48,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 49,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              10,
              18
            ]
          ],
          "generated_inputform": "I*((5/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 50,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-I*((5/36))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/36",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/36))^(1/4))",
          "target_inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 51,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((4/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "4/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((4/9))^(1/4))",
          "target_inputform": "Sqrt[2/3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 52,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 53,
          "spins2": [
            [
              6,
              12
            ],
            [
              6,
              12
            ],
            [
              12,
              22
            ]
          ],
          "generated_inputform": "I*((1/4))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((1/4))^(1/4))",
          "target_inputform": "(-I)/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 54,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 55,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              0
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 56,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "((25/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "25/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((25/16))^(1/4))",
          "target_inputform": "-1/2*Sqrt[5]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 57,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-I*((5/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 58,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-((25/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/16))^(1/4))",
          "target_inputform": "Sqrt[5]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 59,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              12,
              22
            ]
          ],
          "generated_inputform": "((5/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 1, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 60,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "-I*((5/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 61,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "-((1/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/16))^(1/4))",
          "target_inputform": "1/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 62,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 63,
          "spins2": [
            [
              6,
              12
            ],
            [
              10,
              10
            ],
            [
              16,
              22
            ]
          ],
          "generated_inputform": "-I*((1/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "1/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((1/16))^(1/4))",
          "target_inputform": "I/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 64,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-I*((5/36))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/36",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/36))^(1/4))",
          "target_inputform": "Root[-5 + 36*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 65,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "((25/144))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "25/144",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((25/144))^(1/4))",
          "target_inputform": "-1/2*Sqrt[5/3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 66,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-I*((5/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 67,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "((1/4))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((1/4))^(1/4))",
          "target_inputform": "-(1/Sqrt[2])",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 68,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(I*((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 3, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 69,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "((9/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "9/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "((9/16))^(1/4)",
          "target_inputform": "Sqrt[3]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 70,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-I*((5/9))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/9))^(1/4))",
          "target_inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 71,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 72,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "(1)^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-((1)^(1/4))",
          "target_inputform": "-1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 73,
          "spins2": [
            [
              6,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 74,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              10,
              0
            ]
          ],
          "generated_inputform": "-((9/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((9/4))^(1/4))",
          "target_inputform": "Sqrt[3/2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 75,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              0
            ],
            [
              18,
              0
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 76,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-((9/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "9/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((9/4))^(1/4))",
          "target_inputform": "Sqrt[3/2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 77,
          "spins2": [
            [
              10,
              0
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 78,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 79,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 80,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 81,
          "spins2": [
            [
              10,
              0
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 82,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              10
            ]
          ],
          "generated_inputform": "-((81/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "81/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((81/16))^(1/4))",
          "target_inputform": "3/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 83,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              10,
              18
            ]
          ],
          "generated_inputform": "-I*((45/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "45/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((45/16))^(1/4))",
          "target_inputform": "Root[-45 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 84,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              10
            ]
          ],
          "generated_inputform": "-I*((45/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "45/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((45/16))^(1/4))",
          "target_inputform": "Root[-45 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 85,
          "spins2": [
            [
              10,
              10
            ],
            [
              10,
              10
            ],
            [
              18,
              18
            ]
          ],
          "generated_inputform": "-((25/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "25/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((25/16))^(1/4))",
          "target_inputform": "Sqrt[5]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 86,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-((1/4))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/4))^(1/4))",
          "target_inputform": "1/Sqrt[2]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 87,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-I*((5/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 88,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "((1/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((1/16))^(1/4))",
          "target_inputform": "-1/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 89,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "-I*((5/4))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/4",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/4))^(1/4))",
          "target_inputform": "Root[-5 + 4*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 90,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "((25/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "25/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(((25/16))^(1/4))",
          "target_inputform": "-1/2*Sqrt[5]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 91,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              6
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "I*((5/16))^(1/4)",
          "phase_mod4": 1,
          "fourth_power": "5/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "I*((5/16))^(1/4)",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 92,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((1/16))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "1/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((1/16))^(1/4))",
          "target_inputform": "1/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 93,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "-I*((5/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 94,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "-I*((5/16))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/16",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/16))^(1/4))",
          "target_inputform": "Root[-5 + 16*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 95,
          "spins2": [
            [
              10,
              10
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "((25/16))^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "25/16",
          "operator_gauge_product": 1,
          "aligned_inputform": "((25/16))^(1/4)",
          "target_inputform": "Sqrt[5]/2",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 96,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              6
            ]
          ],
          "generated_inputform": "-I*((20/9))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "20/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((20/9))^(1/4))",
          "target_inputform": "Root[-20 + 9*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 97,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((4/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "4/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((4/9))^(1/4))",
          "target_inputform": "Sqrt[2/3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 98,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              6
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 99,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              6
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 100,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-I*((5/9))^(1/4)",
          "phase_mod4": 3,
          "fourth_power": "5/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-I*((5/9))^(1/4))",
          "target_inputform": "Root[-5 + 9*#1^4 & , 4, 0]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 101,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "(1)^(1/4)",
          "phase_mod4": 0,
          "fourth_power": "1",
          "operator_gauge_product": -1,
          "aligned_inputform": "-((1)^(1/4))",
          "target_inputform": "-1",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 102,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 103,
          "spins2": [
            [
              12,
              6
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 104,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              12
            ]
          ],
          "generated_inputform": "-((16/9))^(1/4)",
          "phase_mod4": 2,
          "fourth_power": "16/9",
          "operator_gauge_product": -1,
          "aligned_inputform": "-(-((16/9))^(1/4))",
          "target_inputform": "2/Sqrt[3]",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 105,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              12,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 106,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              12
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": -1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        },
        {
          "index": 107,
          "spins2": [
            [
              12,
              12
            ],
            [
              12,
              12
            ],
            [
              16,
              16
            ]
          ],
          "generated_inputform": "0",
          "phase_mod4": null,
          "fourth_power": "0",
          "operator_gauge_product": 1,
          "aligned_inputform": "0",
          "target_inputform": "0",
          "exact_target_equality_after_gauge": true
        }
      ],
      "representative_count": 107,
      "ordered_entries_checked": 32768,
      "ordered_nonzero": 6400,
      "ordered_zero": 26368,
      "gf2_rank": 32,
      "gauge_free_dimensions": 0,
      "operator_signs": [
        1,
        -1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        -1,
        1,
        1,
        -1,
        -1,
        1
      ],
      "minus_fields2": [
        [
          0,
          10
        ],
        [
          0,
          18
        ],
        [
          6,
          6
        ],
        [
          6,
          12
        ],
        [
          6,
          16
        ],
        [
          6,
          22
        ],
        [
          10,
          0
        ],
        [
          10,
          10
        ],
        [
          10,
          18
        ],
        [
          10,
          28
        ],
        [
          12,
          6
        ],
        [
          12,
          12
        ],
        [
          12,
          16
        ],
        [
          12,
          22
        ],
        [
          16,
          6
        ],
        [
          16,
          12
        ],
        [
          16,
          22
        ],
        [
          18,
          0
        ],
        [
          18,
          10
        ],
        [
          18,
          18
        ],
        [
          18,
          28
        ],
        [
          22,
          6
        ],
        [
          22,
          12
        ],
        [
          22,
          16
        ],
        [
          28,
          10
        ],
        [
          28,
          18
        ]
      ],
      "identity_sign": 1,
      "all_exact_after_gauge": true,
      "target_ope_sha256": "5ba85f5d98847b98acf5c4bc795c863364f9d63d3cb42d9e8044f5c8b3f8d466",
      "unique_exact_comparisons": 181
    }
  },
  "all_pass": true
}


==> anc/galois/results/E8.md <==
# E8: exact transport from the p=1 seed

The chosen ALL_P lifts produce every coefficient from the p=1 rescaled forms. Target OPEs are read only in the comparison stage. All raw expressions below are independently generated; multiplying by the listed three-operator gauge product matches the bundled bootstrap tensor exactly.

Generation proves 16 generator-image square identities, 1,203 seed fourth-power certificates, and 4,812 transported fourth-power certificates using rational cyclotomic arithmetic. Signs are certified by rational interval bounds. No target root selection or RootApproximant is used.

| p | Exact ordered comparisons | Nonzero | Zero | Gauge rank | Negative-sign fields (doubled labels) |
|---|---:|---:|---:|---:|---|
| 1 | 32768 | 6400 | 26368 | 32 | `[]` |
| 7 | 32768 | 6400 | 26368 | 32 | `[[0, 10], [0, 18], [0, 28], [6, 6], [6, 12], [6, 22], [10, 0], [10, 10], [10, 18], [12, 6], [12, 16], [12, 22], [16, 12], [16, 16], [18, 0], [18, 10], [18, 18], [22, 6], [22, 12], [28, 0]]` |
| 11 | 32768 | 6400 | 26368 | 32 | `[[0, 10], [6, 6], [6, 12], [6, 16], [10, 0], [10, 10], [10, 28], [12, 6], [12, 12], [12, 16], [16, 6], [16, 12], [16, 16], [18, 18], [22, 22], [28, 10]]` |
| 13 | 32768 | 6400 | 26368 | 32 | `[[0, 10], [0, 18], [6, 6], [6, 12], [6, 16], [6, 22], [10, 0], [10, 10], [10, 18], [10, 28], [12, 6], [12, 12], [12, 16], [12, 22], [16, 6], [16, 12], [16, 22], [18, 0], [18, 10], [18, 18], [18, 28], [22, 6], [22, 12], [22, 16], [28, 10], [28, 18]]` |

This proves exact equality of the saved algebraic coefficient candidates under the stated transport and operator gauge. It is not a symbolic proof of the original crossing equations.

For each p, the full tensor including all zeros is checked. The identity operator has sign +1; two-point normalization is preserved because each other operator sign squares to +1.

## p=1

| Index | Representative (doubled labels) | Generated raw exact expression | Gauge product |
|---:|---|---|---:|
| 1 | `[[0, 10], [0, 10], [0, 10]]` | `I*((9/4))^(1/4)` | 1 |
| 2 | `[[0, 10], [0, 10], [0, 18]]` | `I*((5/4))^(1/4)` | 1 |
| 3 | `[[0, 10], [6, 6], [6, 6]]` | `-I*(1)^(1/4)` | 1 |
| 4 | `[[0, 10], [6, 6], [6, 12]]` | `-((5/4))^(1/4)` | 1 |
| 5 | `[[0, 10], [6, 6], [6, 16]]` | `I*((1/4))^(1/4)` | 1 |
| 6 | `[[0, 10], [6, 12], [6, 12]]` | `-I*((1/4))^(1/4)` | 1 |
| 7 | `[[0, 10], [6, 12], [6, 16]]` | `((5/4))^(1/4)` | 1 |
| 8 | `[[0, 10], [10, 0], [10, 10]]` | `-(1)^(1/4)` | 1 |
| 9 | `[[0, 10], [10, 10], [10, 10]]` | `I*((9/4))^(1/4)` | 1 |
| 10 | `[[0, 10], [10, 10], [10, 18]]` | `I*((5/4))^(1/4)` | 1 |
| 11 | `[[0, 10], [12, 6], [12, 6]]` | `-I*(1)^(1/4)` | 1 |
| 12 | `[[0, 10], [12, 6], [12, 12]]` | `((5/4))^(1/4)` | 1 |
| 13 | `[[0, 10], [12, 6], [12, 16]]` | `-I*((1/4))^(1/4)` | 1 |
| 14 | `[[0, 10], [12, 12], [12, 12]]` | `-I*((1/4))^(1/4)` | 1 |
| 15 | `[[0, 10], [12, 12], [12, 16]]` | `((5/4))^(1/4)` | 1 |
| 16 | `[[6, 6], [6, 6], [6, 6]]` | `((25/9))^(1/4)` | 1 |
| 17 | `[[6, 6], [6, 6], [6, 12]]` | `I*((5/9))^(1/4)` | 1 |
| 18 | `[[6, 6], [6, 6], [10, 0]]` | `-I*(1)^(1/4)` | 1 |
| 19 | `[[6, 6], [6, 6], [10, 10]]` | `(1)^(1/4)` | 1 |
| 20 | `[[6, 6], [6, 6], [12, 6]]` | `I*((5/9))^(1/4)` | 1 |
| 21 | `[[6, 6], [6, 6], [12, 12]]` | `((1/9))^(1/4)` | 1 |
| 22 | `[[6, 6], [6, 12], [6, 12]]` | `-((25/36))^(1/4)` | 1 |
| 23 | `[[6, 6], [6, 12], [6, 16]]` | `I*((5/4))^(1/4)` | 1 |
| 24 | `[[6, 6], [6, 12], [10, 10]]` | `-I*((5/4))^(1/4)` | 1 |
| 25 | `[[6, 6], [6, 12], [10, 18]]` | `I*((1/4))^(1/4)` | 1 |
| 26 | `[[6, 6], [6, 12], [12, 6]]` | `-((1/9))^(1/4)` | 1 |
| 27 | `[[6, 6], [6, 12], [12, 12]]` | `I*((5/36))^(1/4)` | 1 |
| 28 | `[[6, 6], [6, 12], [12, 16]]` | `((1/4))^(1/4)` | 1 |
| 29 | `[[6, 6], [10, 0], [12, 6]]` | `-((5/4))^(1/4)` | 1 |
| 30 | `[[6, 6], [10, 0], [16, 6]]` | `-I*((1/4))^(1/4)` | 1 |
| 31 | `[[6, 6], [10, 10], [12, 6]]` | `-I*((5/4))^(1/4)` | 1 |
| 32 | `[[6, 6], [10, 10], [12, 12]]` | `((25/16))^(1/4)` | 1 |
| 33 | `[[6, 6], [10, 10], [12, 16]]` | `I*((5/16))^(1/4)` | 1 |
| 34 | `[[6, 6], [10, 10], [16, 6]]` | `((1/4))^(1/4)` | 1 |
| 35 | `[[6, 6], [10, 10], [16, 12]]` | `I*((5/16))^(1/4)` | 1 |
| 36 | `[[6, 6], [10, 10], [16, 16]]` | `-((1/16))^(1/4)` | 1 |
| 37 | `[[6, 6], [12, 6], [12, 6]]` | `-((25/36))^(1/4)` | 1 |
| 38 | `[[6, 6], [12, 6], [12, 12]]` | `I*((5/36))^(1/4)` | 1 |
| 39 | `[[6, 6], [12, 6], [16, 6]]` | `I*((5/4))^(1/4)` | 1 |
| 40 | `[[6, 6], [12, 6], [16, 12]]` | `((1/4))^(1/4)` | 1 |
| 41 | `[[6, 6], [12, 12], [12, 12]]` | `((25/144))^(1/4)` | 1 |
| 42 | `[[6, 6], [12, 12], [12, 16]]` | `-I*((5/16))^(1/4)` | 1 |
| 43 | `[[6, 6], [12, 12], [16, 12]]` | `-I*((5/16))^(1/4)` | 1 |
| 44 | `[[6, 6], [12, 12], [16, 16]]` | `-((9/16))^(1/4)` | 1 |
| 45 | `[[6, 12], [6, 12], [6, 12]]` | `I*((20/9))^(1/4)` | 1 |
| 46 | `[[6, 12], [6, 12], [6, 16]]` | `0` | 1 |
| 47 | `[[6, 12], [6, 12], [10, 0]]` | `-I*(1)^(1/4)` | 1 |
| 48 | `[[6, 12], [6, 12], [10, 10]]` | `((1/4))^(1/4)` | 1 |
| 49 | `[[6, 12], [6, 12], [10, 18]]` | `-((5/4))^(1/4)` | 1 |
| 50 | `[[6, 12], [6, 12], [12, 6]]` | `-I*((5/36))^(1/4)` | 1 |
| 51 | `[[6, 12], [6, 12], [12, 12]]` | `((4/9))^(1/4)` | 1 |
| 52 | `[[6, 12], [6, 12], [12, 16]]` | `0` | 1 |
| 53 | `[[6, 12], [6, 12], [12, 22]]` | `-I*((1/4))^(1/4)` | 1 |
| 54 | `[[6, 12], [10, 0], [12, 12]]` | `((5/4))^(1/4)` | 1 |
| 55 | `[[6, 12], [10, 0], [16, 12]]` | `I*((1/4))^(1/4)` | 1 |
| 56 | `[[6, 12], [10, 10], [12, 6]]` | `-((25/16))^(1/4)` | 1 |
| 57 | `[[6, 12], [10, 10], [12, 12]]` | `I*((5/16))^(1/4)` | 1 |
| 58 | `[[6, 12], [10, 10], [12, 16]]` | `((25/16))^(1/4)` | 1 |
| 59 | `[[6, 12], [10, 10], [12, 22]]` | `-((5/16))^(1/4)` | 1 |
| 60 | `[[6, 12], [10, 10], [16, 6]]` | `-I*((5/16))^(1/4)` | 1 |
| 61 | `[[6, 12], [10, 10], [16, 12]]` | `-((1/16))^(1/4)` | 1 |
| 62 | `[[6, 12], [10, 10], [16, 16]]` | `I*((5/16))^(1/4)` | 1 |
| 63 | `[[6, 12], [10, 10], [16, 22]]` | `-I*((1/16))^(1/4)` | 1 |
| 64 | `[[6, 12], [12, 6], [12, 6]]` | `-I*((5/36))^(1/4)` | 1 |
| 65 | `[[6, 12], [12, 6], [12, 12]]` | `-((25/144))^(1/4)` | 1 |
| 66 | `[[6, 12], [12, 6], [12, 16]]` | `-I*((5/16))^(1/4)` | 1 |
| 67 | `[[6, 12], [12, 6], [16, 6]]` | `-((1/4))^(1/4)` | 1 |
| 68 | `[[6, 12], [12, 6], [16, 12]]` | `I*((5/16))^(1/4)` | 1 |
| 69 | `[[6, 12], [12, 6], [16, 16]]` | `-((9/16))^(1/4)` | 1 |
| 70 | `[[6, 12], [12, 12], [12, 12]]` | `-I*((5/9))^(1/4)` | 1 |
| 71 | `[[6, 12], [12, 12], [12, 16]]` | `0` | 1 |
| 72 | `[[6, 12], [12, 12], [16, 12]]` | `-(1)^(1/4)` | 1 |
| 73 | `[[6, 12], [12, 12], [16, 16]]` | `0` | 1 |
| 74 | `[[10, 0], [10, 0], [10, 0]]` | `I*((9/4))^(1/4)` | 1 |
| 75 | `[[10, 0], [10, 0], [18, 0]]` | `I*((5/4))^(1/4)` | 1 |
| 76 | `[[10, 0], [10, 10], [10, 10]]` | `I*((9/4))^(1/4)` | 1 |
| 77 | `[[10, 0], [10, 10], [18, 10]]` | `I*((5/4))^(1/4)` | 1 |
| 78 | `[[10, 0], [12, 6], [12, 6]]` | `-I*((1/4))^(1/4)` | 1 |
| 79 | `[[10, 0], [12, 6], [16, 6]]` | `((5/4))^(1/4)` | 1 |
| 80 | `[[10, 0], [12, 12], [12, 12]]` | `-I*((1/4))^(1/4)` | 1 |
| 81 | `[[10, 0], [12, 12], [16, 12]]` | `((5/4))^(1/4)` | 1 |
| 82 | `[[10, 10], [10, 10], [10, 10]]` | `((81/16))^(1/4)` | 1 |
| 83 | `[[10, 10], [10, 10], [10, 18]]` | `((45/16))^(1/4)` | 1 |
| 84 | `[[10, 10], [10, 10], [18, 10]]` | `((45/16))^(1/4)` | 1 |
| 85 | `[[10, 10], [10, 10], [18, 18]]` | `-((25/16))^(1/4)` | 1 |
| 86 | `[[10, 10], [12, 6], [12, 6]]` | `((1/4))^(1/4)` | 1 |
| 87 | `[[10, 10], [12, 6], [12, 12]]` | `I*((5/16))^(1/4)` | 1 |
| 88 | `[[10, 10], [12, 6], [12, 16]]` | `((1/16))^(1/4)` | 1 |
| 89 | `[[10, 10], [12, 6], [16, 6]]` | `I*((5/4))^(1/4)` | 1 |
| 90 | `[[10, 10], [12, 6], [16, 12]]` | `-((25/16))^(1/4)` | 1 |
| 91 | `[[10, 10], [12, 6], [16, 16]]` | `I*((5/16))^(1/4)` | 1 |
| 92 | `[[10, 10], [12, 12], [12, 12]]` | `((1/16))^(1/4)` | 1 |
| 93 | `[[10, 10], [12, 12], [12, 16]]` | `I*((5/16))^(1/4)` | 1 |
| 94 | `[[10, 10], [12, 12], [16, 12]]` | `I*((5/16))^(1/4)` | 1 |
| 95 | `[[10, 10], [12, 12], [16, 16]]` | `-((25/16))^(1/4)` | 1 |
| 96 | `[[12, 6], [12, 6], [12, 6]]` | `I*((20/9))^(1/4)` | 1 |
| 97 | `[[12, 6], [12, 6], [12, 12]]` | `((4/9))^(1/4)` | 1 |
| 98 | `[[12, 6], [12, 6], [16, 6]]` | `0` | 1 |
| 99 | `[[12, 6], [12, 6], [16, 12]]` | `0` | 1 |
| 100 | `[[12, 6], [12, 12], [12, 12]]` | `-I*((5/9))^(1/4)` | 1 |
| 101 | `[[12, 6], [12, 12], [12, 16]]` | `-(1)^(1/4)` | 1 |
| 102 | `[[12, 6], [12, 12], [16, 12]]` | `0` | 1 |
| 103 | `[[12, 6], [12, 12], [16, 16]]` | `0` | 1 |
| 104 | `[[12, 12], [12, 12], [12, 12]]` | `((16/9))^(1/4)` | 1 |
| 105 | `[[12, 12], [12, 12], [12, 16]]` | `0` | 1 |
| 106 | `[[12, 12], [12, 12], [16, 12]]` | `0` | 1 |
| 107 | `[[12, 12], [12, 12], [16, 16]]` | `0` | 1 |

## p=7

| Index | Representative (doubled labels) | Generated raw exact expression | Gauge product |
|---:|---|---|---:|
| 1 | `[[0, 10], [0, 10], [0, 10]]` | `-((9/4))^(1/4)` | -1 |
| 2 | `[[0, 10], [0, 10], [0, 18]]` | `-((5/4))^(1/4)` | -1 |
| 3 | `[[0, 10], [6, 6], [6, 6]]` | `(1)^(1/4)` | -1 |
| 4 | `[[0, 10], [6, 6], [6, 12]]` | `((5/4))^(1/4)` | -1 |
| 5 | `[[0, 10], [6, 6], [6, 16]]` | `((1/4))^(1/4)` | 1 |
| 6 | `[[0, 10], [6, 12], [6, 12]]` | `-((1/4))^(1/4)` | -1 |
| 7 | `[[0, 10], [6, 12], [6, 16]]` | `((5/4))^(1/4)` | 1 |
| 8 | `[[0, 10], [10, 0], [10, 10]]` | `-(1)^(1/4)` | -1 |
| 9 | `[[0, 10], [10, 10], [10, 10]]` | `-((9/4))^(1/4)` | -1 |
| 10 | `[[0, 10], [10, 10], [10, 18]]` | `-((5/4))^(1/4)` | -1 |
| 11 | `[[0, 10], [12, 6], [12, 6]]` | `(1)^(1/4)` | -1 |
| 12 | `[[0, 10], [12, 6], [12, 12]]` | `-((5/4))^(1/4)` | 1 |
| 13 | `[[0, 10], [12, 6], [12, 16]]` | `-((1/4))^(1/4)` | -1 |
| 14 | `[[0, 10], [12, 12], [12, 12]]` | `-((1/4))^(1/4)` | -1 |
| 15 | `[[0, 10], [12, 12], [12, 16]]` | `((5/4))^(1/4)` | 1 |
| 16 | `[[6, 6], [6, 6], [6, 6]]` | `-((25/9))^(1/4)` | -1 |
| 17 | `[[6, 6], [6, 6], [6, 12]]` | `((5/9))^(1/4)` | -1 |
| 18 | `[[6, 6], [6, 6], [10, 0]]` | `(1)^(1/4)` | -1 |
| 19 | `[[6, 6], [6, 6], [10, 10]]` | `-(1)^(1/4)` | -1 |
| 20 | `[[6, 6], [6, 6], [12, 6]]` | `((5/9))^(1/4)` | -1 |
| 21 | `[[6, 6], [6, 6], [12, 12]]` | `((1/9))^(1/4)` | 1 |
| 22 | `[[6, 6], [6, 12], [6, 12]]` | `-((25/36))^(1/4)` | -1 |
| 23 | `[[6, 6], [6, 12], [6, 16]]` | `((5/4))^(1/4)` | 1 |
| 24 | `[[6, 6], [6, 12], [10, 10]]` | `-((5/4))^(1/4)` | -1 |
| 25 | `[[6, 6], [6, 12], [10, 18]]` | `((1/4))^(1/4)` | -1 |
| 26 | `[[6, 6], [6, 12], [12, 6]]` | `-((1/9))^(1/4)` | -1 |
| 27 | `[[6, 6], [6, 12], [12, 12]]` | `-((5/36))^(1/4)` | 1 |
| 28 | `[[6, 6], [6, 12], [12, 16]]` | `((1/4))^(1/4)` | -1 |
| 29 | `[[6, 6], [10, 0], [12, 6]]` | `((5/4))^(1/4)` | -1 |
| 30 | `[[6, 6], [10, 0], [16, 6]]` | `-((1/4))^(1/4)` | 1 |
| 31 | `[[6, 6], [10, 10], [12, 6]]` | `-((5/4))^(1/4)` | -1 |
| 32 | `[[6, 6], [10, 10], [12, 12]]` | `((25/16))^(1/4)` | 1 |
| 33 | `[[6, 6], [10, 10], [12, 16]]` | `-((5/16))^(1/4)` | -1 |
| 34 | `[[6, 6], [10, 10], [16, 6]]` | `((1/4))^(1/4)` | 1 |
| 35 | `[[6, 6], [10, 10], [16, 12]]` | `-((5/16))^(1/4)` | -1 |
| 36 | `[[6, 6], [10, 10], [16, 16]]` | `((1/16))^(1/4)` | -1 |
| 37 | `[[6, 6], [12, 6], [12, 6]]` | `-((25/36))^(1/4)` | -1 |
| 38 | `[[6, 6], [12, 6], [12, 12]]` | `-((5/36))^(1/4)` | 1 |
| 39 | `[[6, 6], [12, 6], [16, 6]]` | `((5/4))^(1/4)` | 1 |
| 40 | `[[6, 6], [12, 6], [16, 12]]` | `((1/4))^(1/4)` | -1 |
| 41 | `[[6, 6], [12, 12], [12, 12]]` | `-((25/144))^(1/4)` | -1 |
| 42 | `[[6, 6], [12, 12], [12, 16]]` | `((5/16))^(1/4)` | 1 |
| 43 | `[[6, 6], [12, 12], [16, 12]]` | `((5/16))^(1/4)` | 1 |
| 44 | `[[6, 6], [12, 12], [16, 16]]` | `-((9/16))^(1/4)` | 1 |
| 45 | `[[6, 12], [6, 12], [6, 12]]` | `-((20/9))^(1/4)` | -1 |
| 46 | `[[6, 12], [6, 12], [6, 16]]` | `0` | 1 |
| 47 | `[[6, 12], [6, 12], [10, 0]]` | `(1)^(1/4)` | -1 |
| 48 | `[[6, 12], [6, 12], [10, 10]]` | `((1/4))^(1/4)` | -1 |
| 49 | `[[6, 12], [6, 12], [10, 18]]` | `((5/4))^(1/4)` | -1 |
| 50 | `[[6, 12], [6, 12], [12, 6]]` | `((5/36))^(1/4)` | -1 |
| 51 | `[[6, 12], [6, 12], [12, 12]]` | `-((4/9))^(1/4)` | 1 |
| 52 | `[[6, 12], [6, 12], [12, 16]]` | `0` | -1 |
| 53 | `[[6, 12], [6, 12], [12, 22]]` | `I*((1/4))^(1/4)` | -1 |
| 54 | `[[6, 12], [10, 0], [12, 12]]` | `-((5/4))^(1/4)` | 1 |
| 55 | `[[6, 12], [10, 0], [16, 12]]` | `((1/4))^(1/4)` | -1 |
| 56 | `[[6, 12], [10, 10], [12, 6]]` | `-((25/16))^(1/4)` | -1 |
| 57 | `[[6, 12], [10, 10], [12, 12]]` | `-((5/16))^(1/4)` | 1 |
| 58 | `[[6, 12], [10, 10], [12, 16]]` | `-((25/16))^(1/4)` | -1 |
| 59 | `[[6, 12], [10, 10], [12, 22]]` | `-I*((5/16))^(1/4)` | -1 |
| 60 | `[[6, 12], [10, 10], [16, 6]]` | `((5/16))^(1/4)` | 1 |
| 61 | `[[6, 12], [10, 10], [16, 12]]` | `((1/16))^(1/4)` | -1 |
| 62 | `[[6, 12], [10, 10], [16, 16]]` | `((5/16))^(1/4)` | -1 |
| 63 | `[[6, 12], [10, 10], [16, 22]]` | `I*((1/16))^(1/4)` | 1 |
| 64 | `[[6, 12], [12, 6], [12, 6]]` | `((5/36))^(1/4)` | -1 |
| 65 | `[[6, 12], [12, 6], [12, 12]]` | `((25/144))^(1/4)` | 1 |
| 66 | `[[6, 12], [12, 6], [12, 16]]` | `((5/16))^(1/4)` | -1 |
| 67 | `[[6, 12], [12, 6], [16, 6]]` | `-((1/4))^(1/4)` | 1 |
| 68 | `[[6, 12], [12, 6], [16, 12]]` | `-((5/16))^(1/4)` | -1 |
| 69 | `[[6, 12], [12, 6], [16, 16]]` | `-((9/16))^(1/4)` | -1 |
| 70 | `[[6, 12], [12, 12], [12, 12]]` | `-((5/9))^(1/4)` | -1 |
| 71 | `[[6, 12], [12, 12], [12, 16]]` | `0` | 1 |
| 72 | `[[6, 12], [12, 12], [16, 12]]` | `(1)^(1/4)` | 1 |
| 73 | `[[6, 12], [12, 12], [16, 16]]` | `0` | 1 |
| 74 | `[[10, 0], [10, 0], [10, 0]]` | `-((9/4))^(1/4)` | -1 |
| 75 | `[[10, 0], [10, 0], [18, 0]]` | `-((5/4))^(1/4)` | -1 |
| 76 | `[[10, 0], [10, 10], [10, 10]]` | `-((9/4))^(1/4)` | -1 |
| 77 | `[[10, 0], [10, 10], [18, 10]]` | `-((5/4))^(1/4)` | -1 |
| 78 | `[[10, 0], [12, 6], [12, 6]]` | `-((1/4))^(1/4)` | -1 |
| 79 | `[[10, 0], [12, 6], [16, 6]]` | `((5/4))^(1/4)` | 1 |
| 80 | `[[10, 0], [12, 12], [12, 12]]` | `-((1/4))^(1/4)` | -1 |
| 81 | `[[10, 0], [12, 12], [16, 12]]` | `((5/4))^(1/4)` | 1 |
| 82 | `[[10, 10], [10, 10], [10, 10]]` | `-((81/16))^(1/4)` | -1 |
| 83 | `[[10, 10], [10, 10], [10, 18]]` | `-((45/16))^(1/4)` | -1 |
| 84 | `[[10, 10], [10, 10], [18, 10]]` | `-((45/16))^(1/4)` | -1 |
| 85 | `[[10, 10], [10, 10], [18, 18]]` | `((25/16))^(1/4)` | -1 |
| 86 | `[[10, 10], [12, 6], [12, 6]]` | `((1/4))^(1/4)` | -1 |
| 87 | `[[10, 10], [12, 6], [12, 12]]` | `-((5/16))^(1/4)` | 1 |
| 88 | `[[10, 10], [12, 6], [12, 16]]` | `-((1/16))^(1/4)` | -1 |
| 89 | `[[10, 10], [12, 6], [16, 6]]` | `-((5/4))^(1/4)` | 1 |
| 90 | `[[10, 10], [12, 6], [16, 12]]` | `((25/16))^(1/4)` | -1 |
| 91 | `[[10, 10], [12, 6], [16, 16]]` | `((5/16))^(1/4)` | -1 |
| 92 | `[[10, 10], [12, 12], [12, 12]]` | `-((1/16))^(1/4)` | -1 |
| 93 | `[[10, 10], [12, 12], [12, 16]]` | `((5/16))^(1/4)` | 1 |
| 94 | `[[10, 10], [12, 12], [16, 12]]` | `((5/16))^(1/4)` | 1 |
| 95 | `[[10, 10], [12, 12], [16, 16]]` | `-((25/16))^(1/4)` | 1 |
| 96 | `[[12, 6], [12, 6], [12, 6]]` | `-((20/9))^(1/4)` | -1 |
| 97 | `[[12, 6], [12, 6], [12, 12]]` | `-((4/9))^(1/4)` | 1 |
| 98 | `[[12, 6], [12, 6], [16, 6]]` | `0` | 1 |
| 99 | `[[12, 6], [12, 6], [16, 12]]` | `0` | -1 |
| 100 | `[[12, 6], [12, 12], [12, 12]]` | `-((5/9))^(1/4)` | -1 |
| 101 | `[[12, 6], [12, 12], [12, 16]]` | `(1)^(1/4)` | 1 |
| 102 | `[[12, 6], [12, 12], [16, 12]]` | `0` | 1 |
| 103 | `[[12, 6], [12, 12], [16, 16]]` | `0` | 1 |
| 104 | `[[12, 12], [12, 12], [12, 12]]` | `((16/9))^(1/4)` | 1 |
| 105 | `[[12, 12], [12, 12], [12, 16]]` | `0` | -1 |
| 106 | `[[12, 12], [12, 12], [16, 12]]` | `0` | -1 |
| 107 | `[[12, 12], [12, 12], [16, 16]]` | `0` | -1 |

## p=11

| Index | Representative (doubled labels) | Generated raw exact expression | Gauge product |
|---:|---|---|---:|
| 1 | `[[0, 10], [0, 10], [0, 10]]` | `-((9/4))^(1/4)` | -1 |
| 2 | `[[0, 10], [0, 10], [0, 18]]` | `I*((5/4))^(1/4)` | 1 |
| 3 | `[[0, 10], [6, 6], [6, 6]]` | `-(1)^(1/4)` | -1 |
| 4 | `[[0, 10], [6, 6], [6, 12]]` | `-I*((5/4))^(1/4)` | -1 |
| 5 | `[[0, 10], [6, 6], [6, 16]]` | `I*((1/4))^(1/4)` | -1 |
| 6 | `[[0, 10], [6, 12], [6, 12]]` | `-((1/4))^(1/4)` | -1 |
| 7 | `[[0, 10], [6, 12], [6, 16]]` | `((5/4))^(1/4)` | -1 |
| 8 | `[[0, 10], [10, 0], [10, 10]]` | `-(1)^(1/4)` | -1 |
| 9 | `[[0, 10], [10, 10], [10, 10]]` | `-((9/4))^(1/4)` | -1 |
| 10 | `[[0, 10], [10, 10], [10, 18]]` | `I*((5/4))^(1/4)` | 1 |
| 11 | `[[0, 10], [12, 6], [12, 6]]` | `-(1)^(1/4)` | -1 |
| 12 | `[[0, 10], [12, 6], [12, 12]]` | `I*((5/4))^(1/4)` | -1 |
| 13 | `[[0, 10], [12, 6], [12, 16]]` | `-I*((1/4))^(1/4)` | -1 |
| 14 | `[[0, 10], [12, 12], [12, 12]]` | `-((1/4))^(1/4)` | -1 |
| 15 | `[[0, 10], [12, 12], [12, 16]]` | `((5/4))^(1/4)` | -1 |
| 16 | `[[6, 6], [6, 6], [6, 6]]` | `-((25/9))^(1/4)` | -1 |
| 17 | `[[6, 6], [6, 6], [6, 12]]` | `-I*((5/9))^(1/4)` | -1 |
| 18 | `[[6, 6], [6, 6], [10, 0]]` | `-(1)^(1/4)` | -1 |
| 19 | `[[6, 6], [6, 6], [10, 10]]` | `-(1)^(1/4)` | -1 |
| 20 | `[[6, 6], [6, 6], [12, 6]]` | `-I*((5/9))^(1/4)` | -1 |
| 21 | `[[6, 6], [6, 6], [12, 12]]` | `-((1/9))^(1/4)` | -1 |
| 22 | `[[6, 6], [6, 12], [6, 12]]` | `-((25/36))^(1/4)` | -1 |
| 23 | `[[6, 6], [6, 12], [6, 16]]` | `((5/4))^(1/4)` | -1 |
| 24 | `[[6, 6], [6, 12], [10, 10]]` | `-I*((5/4))^(1/4)` | -1 |
| 25 | `[[6, 6], [6, 12], [10, 18]]` | `-((1/4))^(1/4)` | 1 |
| 26 | `[[6, 6], [6, 12], [12, 6]]` | `((1/9))^(1/4)` | -1 |
| 27 | `[[6, 6], [6, 12], [12, 12]]` | `I*((5/36))^(1/4)` | -1 |
| 28 | `[[6, 6], [6, 12], [12, 16]]` | `-I*((1/4))^(1/4)` | -1 |
| 29 | `[[6, 6], [10, 0], [12, 6]]` | `-I*((5/4))^(1/4)` | -1 |
| 30 | `[[6, 6], [10, 0], [16, 6]]` | `-I*((1/4))^(1/4)` | -1 |
| 31 | `[[6, 6], [10, 10], [12, 6]]` | `-I*((5/4))^(1/4)` | -1 |
| 32 | `[[6, 6], [10, 10], [12, 12]]` | `-((25/16))^(1/4)` | -1 |
| 33 | `[[6, 6], [10, 10], [12, 16]]` | `-((5/16))^(1/4)` | -1 |
| 34 | `[[6, 6], [10, 10], [16, 6]]` | `-I*((1/4))^(1/4)` | -1 |
| 35 | `[[6, 6], [10, 10], [16, 12]]` | `-((5/16))^(1/4)` | -1 |
| 36 | `[[6, 6], [10, 10], [16, 16]]` | `-((1/16))^(1/4)` | -1 |
| 37 | `[[6, 6], [12, 6], [12, 6]]` | `-((25/36))^(1/4)` | -1 |
| 38 | `[[6, 6], [12, 6], [12, 12]]` | `I*((5/36))^(1/4)` | -1 |
| 39 | `[[6, 6], [12, 6], [16, 6]]` | `((5/4))^(1/4)` | -1 |
| 40 | `[[6, 6], [12, 6], [16, 12]]` | `-I*((1/4))^(1/4)` | -1 |
| 41 | `[[6, 6], [12, 12], [12, 12]]` | `-((25/144))^(1/4)` | -1 |
| 42 | `[[6, 6], [12, 12], [12, 16]]` | `((5/16))^(1/4)` | -1 |
| 43 | `[[6, 6], [12, 12], [16, 12]]` | `((5/16))^(1/4)` | -1 |
| 44 | `[[6, 6], [12, 12], [16, 16]]` | `-((9/16))^(1/4)` | -1 |
| 45 | `[[6, 12], [6, 12], [6, 12]]` | `-I*((20/9))^(1/4)` | -1 |
| 46 | `[[6, 12], [6, 12], [6, 16]]` | `0` | -1 |
| 47 | `[[6, 12], [6, 12], [10, 0]]` | `-(1)^(1/4)` | -1 |
| 48 | `[[6, 12], [6, 12], [10, 10]]` | `-((1/4))^(1/4)` | -1 |
| 49 | `[[6, 12], [6, 12], [10, 18]]` | `I*((5/4))^(1/4)` | 1 |
| 50 | `[[6, 12], [6, 12], [12, 6]]` | `-I*((5/36))^(1/4)` | -1 |
| 51 | `[[6, 12], [6, 12], [12, 12]]` | `-((4/9))^(1/4)` | -1 |
| 52 | `[[6, 12], [6, 12], [12, 16]]` | `0` | -1 |
| 53 | `[[6, 12], [6, 12], [12, 22]]` | `-((1/4))^(1/4)` | 1 |
| 54 | `[[6, 12], [10, 0], [12, 12]]` | `I*((5/4))^(1/4)` | -1 |
| 55 | `[[6, 12], [10, 0], [16, 12]]` | `I*((1/4))^(1/4)` | -1 |
| 56 | `[[6, 12], [10, 10], [12, 6]]` | `((25/16))^(1/4)` | -1 |
| 57 | `[[6, 12], [10, 10], [12, 12]]` | `I*((5/16))^(1/4)` | -1 |
| 58 | `[[6, 12], [10, 10], [12, 16]]` | `I*((25/16))^(1/4)` | -1 |
| 59 | `[[6, 12], [10, 10], [12, 22]]` | `-I*((5/16))^(1/4)` | 1 |
| 60 | `[[6, 12], [10, 10], [16, 6]]` | `((5/16))^(1/4)` | -1 |
| 61 | `[[6, 12], [10, 10], [16, 12]]` | `I*((1/16))^(1/4)` | -1 |
| 62 | `[[6, 12], [10, 10], [16, 16]]` | `I*((5/16))^(1/4)` | -1 |
| 63 | `[[6, 12], [10, 10], [16, 22]]` | `-I*((1/16))^(1/4)` | 1 |
| 64 | `[[6, 12], [12, 6], [12, 6]]` | `-I*((5/36))^(1/4)` | -1 |
| 65 | `[[6, 12], [12, 6], [12, 12]]` | `((25/144))^(1/4)` | -1 |
| 66 | `[[6, 12], [12, 6], [12, 16]]` | `((5/16))^(1/4)` | -1 |
| 67 | `[[6, 12], [12, 6], [16, 6]]` | `I*((1/4))^(1/4)` | -1 |
| 68 | `[[6, 12], [12, 6], [16, 12]]` | `-((5/16))^(1/4)` | -1 |
| 69 | `[[6, 12], [12, 6], [16, 16]]` | `-((9/16))^(1/4)` | -1 |
| 70 | `[[6, 12], [12, 12], [12, 12]]` | `-I*((5/9))^(1/4)` | -1 |
| 71 | `[[6, 12], [12, 12], [12, 16]]` | `0` | -1 |
| 72 | `[[6, 12], [12, 12], [16, 12]]` | `I*(1)^(1/4)` | -1 |
| 73 | `[[6, 12], [12, 12], [16, 16]]` | `0` | -1 |
| 74 | `[[10, 0], [10, 0], [10, 0]]` | `-((9/4))^(1/4)` | -1 |
| 75 | `[[10, 0], [10, 0], [18, 0]]` | `I*((5/4))^(1/4)` | 1 |
| 76 | `[[10, 0], [10, 10], [10, 10]]` | `-((9/4))^(1/4)` | -1 |
| 77 | `[[10, 0], [10, 10], [18, 10]]` | `I*((5/4))^(1/4)` | 1 |
| 78 | `[[10, 0], [12, 6], [12, 6]]` | `-((1/4))^(1/4)` | -1 |
| 79 | `[[10, 0], [12, 6], [16, 6]]` | `((5/4))^(1/4)` | -1 |
| 80 | `[[10, 0], [12, 12], [12, 12]]` | `-((1/4))^(1/4)` | -1 |
| 81 | `[[10, 0], [12, 12], [16, 12]]` | `((5/4))^(1/4)` | -1 |
| 82 | `[[10, 10], [10, 10], [10, 10]]` | `-((81/16))^(1/4)` | -1 |
| 83 | `[[10, 10], [10, 10], [10, 18]]` | `I*((45/16))^(1/4)` | 1 |
| 84 | `[[10, 10], [10, 10], [18, 10]]` | `I*((45/16))^(1/4)` | 1 |
| 85 | `[[10, 10], [10, 10], [18, 18]]` | `-((25/16))^(1/4)` | -1 |
| 86 | `[[10, 10], [12, 6], [12, 6]]` | `-((1/4))^(1/4)` | -1 |
| 87 | `[[10, 10], [12, 6], [12, 12]]` | `I*((5/16))^(1/4)` | -1 |
| 88 | `[[10, 10], [12, 6], [12, 16]]` | `-I*((1/16))^(1/4)` | -1 |
| 89 | `[[10, 10], [12, 6], [16, 6]]` | `((5/4))^(1/4)` | -1 |
| 90 | `[[10, 10], [12, 6], [16, 12]]` | `-I*((25/16))^(1/4)` | -1 |
| 91 | `[[10, 10], [12, 6], [16, 16]]` | `I*((5/16))^(1/4)` | -1 |
| 92 | `[[10, 10], [12, 12], [12, 12]]` | `-((1/16))^(1/4)` | -1 |
| 93 | `[[10, 10], [12, 12], [12, 16]]` | `((5/16))^(1/4)` | -1 |
| 94 | `[[10, 10], [12, 12], [16, 12]]` | `((5/16))^(1/4)` | -1 |
| 95 | `[[10, 10], [12, 12], [16, 16]]` | `-((25/16))^(1/4)` | -1 |
| 96 | `[[12, 6], [12, 6], [12, 6]]` | `-I*((20/9))^(1/4)` | -1 |
| 97 | `[[12, 6], [12, 6], [12, 12]]` | `-((4/9))^(1/4)` | -1 |
| 98 | `[[12, 6], [12, 6], [16, 6]]` | `0` | -1 |
| 99 | `[[12, 6], [12, 6], [16, 12]]` | `0` | -1 |
| 100 | `[[12, 6], [12, 12], [12, 12]]` | `-I*((5/9))^(1/4)` | -1 |
| 101 | `[[12, 6], [12, 12], [12, 16]]` | `I*(1)^(1/4)` | -1 |
| 102 | `[[12, 6], [12, 12], [16, 12]]` | `0` | -1 |
| 103 | `[[12, 6], [12, 12], [16, 16]]` | `0` | -1 |
| 104 | `[[12, 12], [12, 12], [12, 12]]` | `-((16/9))^(1/4)` | -1 |
| 105 | `[[12, 12], [12, 12], [12, 16]]` | `0` | -1 |
| 106 | `[[12, 12], [12, 12], [16, 12]]` | `0` | -1 |
| 107 | `[[12, 12], [12, 12], [16, 16]]` | `0` | -1 |

## p=13

| Index | Representative (doubled labels) | Generated raw exact expression | Gauge product |
|---:|---|---|---:|
| 1 | `[[0, 10], [0, 10], [0, 10]]` | `-((9/4))^(1/4)` | -1 |
| 2 | `[[0, 10], [0, 10], [0, 18]]` | `-I*((5/4))^(1/4)` | -1 |
| 3 | `[[0, 10], [6, 6], [6, 6]]` | `-(1)^(1/4)` | -1 |
| 4 | `[[0, 10], [6, 6], [6, 12]]` | `I*((5/4))^(1/4)` | -1 |
| 5 | `[[0, 10], [6, 6], [6, 16]]` | `-((1/4))^(1/4)` | -1 |
| 6 | `[[0, 10], [6, 12], [6, 12]]` | `-((1/4))^(1/4)` | -1 |
| 7 | `[[0, 10], [6, 12], [6, 16]]` | `-I*((5/4))^(1/4)` | -1 |
| 8 | `[[0, 10], [10, 0], [10, 10]]` | `-(1)^(1/4)` | -1 |
| 9 | `[[0, 10], [10, 10], [10, 10]]` | `-((9/4))^(1/4)` | -1 |
| 10 | `[[0, 10], [10, 10], [10, 18]]` | `-I*((5/4))^(1/4)` | -1 |
| 11 | `[[0, 10], [12, 6], [12, 6]]` | `-(1)^(1/4)` | -1 |
| 12 | `[[0, 10], [12, 6], [12, 12]]` | `-I*((5/4))^(1/4)` | -1 |
| 13 | `[[0, 10], [12, 6], [12, 16]]` | `((1/4))^(1/4)` | -1 |
| 14 | `[[0, 10], [12, 12], [12, 12]]` | `-((1/4))^(1/4)` | -1 |
| 15 | `[[0, 10], [12, 12], [12, 16]]` | `-I*((5/4))^(1/4)` | -1 |
| 16 | `[[6, 6], [6, 6], [6, 6]]` | `-((25/9))^(1/4)` | -1 |
| 17 | `[[6, 6], [6, 6], [6, 12]]` | `-I*((5/9))^(1/4)` | -1 |
| 18 | `[[6, 6], [6, 6], [10, 0]]` | `-(1)^(1/4)` | -1 |
| 19 | `[[6, 6], [6, 6], [10, 10]]` | `-(1)^(1/4)` | -1 |
| 20 | `[[6, 6], [6, 6], [12, 6]]` | `-I*((5/9))^(1/4)` | -1 |
| 21 | `[[6, 6], [6, 6], [12, 12]]` | `-((1/9))^(1/4)` | -1 |
| 22 | `[[6, 6], [6, 12], [6, 12]]` | `-((25/36))^(1/4)` | -1 |
| 23 | `[[6, 6], [6, 12], [6, 16]]` | `-I*((5/4))^(1/4)` | -1 |
| 24 | `[[6, 6], [6, 12], [10, 10]]` | `I*((5/4))^(1/4)` | -1 |
| 25 | `[[6, 6], [6, 12], [10, 18]]` | `((1/4))^(1/4)` | -1 |
| 26 | `[[6, 6], [6, 12], [12, 6]]` | `((1/9))^(1/4)` | -1 |
| 27 | `[[6, 6], [6, 12], [12, 12]]` | `I*((5/36))^(1/4)` | -1 |
| 28 | `[[6, 6], [6, 12], [12, 16]]` | `-((1/4))^(1/4)` | -1 |
| 29 | `[[6, 6], [10, 0], [12, 6]]` | `I*((5/4))^(1/4)` | -1 |
| 30 | `[[6, 6], [10, 0], [16, 6]]` | `((1/4))^(1/4)` | -1 |
| 31 | `[[6, 6], [10, 10], [12, 6]]` | `I*((5/4))^(1/4)` | -1 |
| 32 | `[[6, 6], [10, 10], [12, 12]]` | `-((25/16))^(1/4)` | -1 |
| 33 | `[[6, 6], [10, 10], [12, 16]]` | `I*((5/16))^(1/4)` | -1 |
| 34 | `[[6, 6], [10, 10], [16, 6]]` | `((1/4))^(1/4)` | -1 |
| 35 | `[[6, 6], [10, 10], [16, 12]]` | `I*((5/16))^(1/4)` | -1 |
| 36 | `[[6, 6], [10, 10], [16, 16]]` | `((1/16))^(1/4)` | 1 |
| 37 | `[[6, 6], [12, 6], [12, 6]]` | `-((25/36))^(1/4)` | -1 |
| 38 | `[[6, 6], [12, 6], [12, 12]]` | `I*((5/36))^(1/4)` | -1 |
| 39 | `[[6, 6], [12, 6], [16, 6]]` | `-I*((5/4))^(1/4)` | -1 |
| 40 | `[[6, 6], [12, 6], [16, 12]]` | `-((1/4))^(1/4)` | -1 |
| 41 | `[[6, 6], [12, 12], [12, 12]]` | `-((25/144))^(1/4)` | -1 |
| 42 | `[[6, 6], [12, 12], [12, 16]]` | `-I*((5/16))^(1/4)` | -1 |
| 43 | `[[6, 6], [12, 12], [16, 12]]` | `-I*((5/16))^(1/4)` | -1 |
| 44 | `[[6, 6], [12, 12], [16, 16]]` | `((9/16))^(1/4)` | 1 |
| 45 | `[[6, 12], [6, 12], [6, 12]]` | `-I*((20/9))^(1/4)` | -1 |
| 46 | `[[6, 12], [6, 12], [6, 16]]` | `0` | -1 |
| 47 | `[[6, 12], [6, 12], [10, 0]]` | `-(1)^(1/4)` | -1 |
| 48 | `[[6, 12], [6, 12], [10, 10]]` | `-((1/4))^(1/4)` | -1 |
| 49 | `[[6, 12], [6, 12], [10, 18]]` | `I*((5/4))^(1/4)` | -1 |
| 50 | `[[6, 12], [6, 12], [12, 6]]` | `-I*((5/36))^(1/4)` | -1 |
| 51 | `[[6, 12], [6, 12], [12, 12]]` | `-((4/9))^(1/4)` | -1 |
| 52 | `[[6, 12], [6, 12], [12, 16]]` | `0` | -1 |
| 53 | `[[6, 12], [6, 12], [12, 22]]` | `I*((1/4))^(1/4)` | -1 |
| 54 | `[[6, 12], [10, 0], [12, 12]]` | `-I*((5/4))^(1/4)` | -1 |
| 55 | `[[6, 12], [10, 0], [16, 12]]` | `-((1/4))^(1/4)` | -1 |
| 56 | `[[6, 12], [10, 10], [12, 6]]` | `((25/16))^(1/4)` | -1 |
| 57 | `[[6, 12], [10, 10], [12, 12]]` | `-I*((5/16))^(1/4)` | -1 |
| 58 | `[[6, 12], [10, 10], [12, 16]]` | `-((25/16))^(1/4)` | -1 |
| 59 | `[[6, 12], [10, 10], [12, 22]]` | `((5/16))^(1/4)` | -1 |
| 60 | `[[6, 12], [10, 10], [16, 6]]` | `-I*((5/16))^(1/4)` | -1 |
| 61 | `[[6, 12], [10, 10], [16, 12]]` | `-((1/16))^(1/4)` | -1 |
| 62 | `[[6, 12], [10, 10], [16, 16]]` | `I*((5/16))^(1/4)` | 1 |
| 63 | `[[6, 12], [10, 10], [16, 22]]` | `-I*((1/16))^(1/4)` | -1 |
| 64 | `[[6, 12], [12, 6], [12, 6]]` | `-I*((5/36))^(1/4)` | -1 |
| 65 | `[[6, 12], [12, 6], [12, 12]]` | `((25/144))^(1/4)` | -1 |
| 66 | `[[6, 12], [12, 6], [12, 16]]` | `-I*((5/16))^(1/4)` | -1 |
| 67 | `[[6, 12], [12, 6], [16, 6]]` | `((1/4))^(1/4)` | -1 |
| 68 | `[[6, 12], [12, 6], [16, 12]]` | `I*((5/16))^(1/4)` | -1 |
| 69 | `[[6, 12], [12, 6], [16, 16]]` | `((9/16))^(1/4)` | 1 |
| 70 | `[[6, 12], [12, 12], [12, 12]]` | `-I*((5/9))^(1/4)` | -1 |
| 71 | `[[6, 12], [12, 12], [12, 16]]` | `0` | -1 |
| 72 | `[[6, 12], [12, 12], [16, 12]]` | `(1)^(1/4)` | -1 |
| 73 | `[[6, 12], [12, 12], [16, 16]]` | `0` | 1 |
| 74 | `[[10, 0], [10, 0], [10, 0]]` | `-((9/4))^(1/4)` | -1 |
| 75 | `[[10, 0], [10, 0], [18, 0]]` | `-I*((5/4))^(1/4)` | -1 |
| 76 | `[[10, 0], [10, 10], [10, 10]]` | `-((9/4))^(1/4)` | -1 |
| 77 | `[[10, 0], [10, 10], [18, 10]]` | `-I*((5/4))^(1/4)` | -1 |
| 78 | `[[10, 0], [12, 6], [12, 6]]` | `-((1/4))^(1/4)` | -1 |
| 79 | `[[10, 0], [12, 6], [16, 6]]` | `-I*((5/4))^(1/4)` | -1 |
| 80 | `[[10, 0], [12, 12], [12, 12]]` | `-((1/4))^(1/4)` | -1 |
| 81 | `[[10, 0], [12, 12], [16, 12]]` | `-I*((5/4))^(1/4)` | -1 |
| 82 | `[[10, 10], [10, 10], [10, 10]]` | `-((81/16))^(1/4)` | -1 |
| 83 | `[[10, 10], [10, 10], [10, 18]]` | `-I*((45/16))^(1/4)` | -1 |
| 84 | `[[10, 10], [10, 10], [18, 10]]` | `-I*((45/16))^(1/4)` | -1 |
| 85 | `[[10, 10], [10, 10], [18, 18]]` | `-((25/16))^(1/4)` | -1 |
| 86 | `[[10, 10], [12, 6], [12, 6]]` | `-((1/4))^(1/4)` | -1 |
| 87 | `[[10, 10], [12, 6], [12, 12]]` | `-I*((5/16))^(1/4)` | -1 |
| 88 | `[[10, 10], [12, 6], [12, 16]]` | `((1/16))^(1/4)` | -1 |
| 89 | `[[10, 10], [12, 6], [16, 6]]` | `-I*((5/4))^(1/4)` | -1 |
| 90 | `[[10, 10], [12, 6], [16, 12]]` | `((25/16))^(1/4)` | -1 |
| 91 | `[[10, 10], [12, 6], [16, 16]]` | `I*((5/16))^(1/4)` | 1 |
| 92 | `[[10, 10], [12, 12], [12, 12]]` | `-((1/16))^(1/4)` | -1 |
| 93 | `[[10, 10], [12, 12], [12, 16]]` | `-I*((5/16))^(1/4)` | -1 |
| 94 | `[[10, 10], [12, 12], [16, 12]]` | `-I*((5/16))^(1/4)` | -1 |
| 95 | `[[10, 10], [12, 12], [16, 16]]` | `((25/16))^(1/4)` | 1 |
| 96 | `[[12, 6], [12, 6], [12, 6]]` | `-I*((20/9))^(1/4)` | -1 |
| 97 | `[[12, 6], [12, 6], [12, 12]]` | `-((4/9))^(1/4)` | -1 |
| 98 | `[[12, 6], [12, 6], [16, 6]]` | `0` | -1 |
| 99 | `[[12, 6], [12, 6], [16, 12]]` | `0` | -1 |
| 100 | `[[12, 6], [12, 12], [12, 12]]` | `-I*((5/9))^(1/4)` | -1 |
| 101 | `[[12, 6], [12, 12], [12, 16]]` | `(1)^(1/4)` | -1 |
| 102 | `[[12, 6], [12, 12], [16, 12]]` | `0` | -1 |
| 103 | `[[12, 6], [12, 12], [16, 16]]` | `0` | 1 |
| 104 | `[[12, 12], [12, 12], [12, 12]]` | `-((16/9))^(1/4)` | -1 |
| 105 | `[[12, 12], [12, 12], [12, 16]]` | `0` | -1 |
| 106 | `[[12, 12], [12, 12], [16, 12]]` | `0` | -1 |
| 107 | `[[12, 12], [12, 12], [16, 16]]` | `0` | 1 |


==> anc/galois/results/E8_exact_comparison.json <==
{
	"all_exact_magnitudes_and_phases_checked":true,
	"generated_sha256":"c02283f86e0e2595770be91f5b1424041020453231d554e99f82ad6ff65edc61",
	"cases":{
		"1":{
			"target_json_sha256":"58253fd7c5257e9f67ea3926af3966a475c18c0bedf797add0d27eb84af9c5d2",
			"unique_comparisons":105,
			"ordered_ratios":[
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0
			]
		},
		"7":{
			"target_json_sha256":"f097c50c1cd55ecb89c8f140c65582d806cbd995f92278c6895c04319526ea1d",
			"unique_comparisons":184,
			"ordered_ratios":[
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				-1,
				1,
				0,
				1,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				1,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				-1,
				1,
				0,
				1,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				1,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				1,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				-1,
				1,
				0,
				1,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				1,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				-1,
				1,
				0,
				1,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				1,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				1,
				0,
				1,
				1,
				-1,
				1,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				1,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				1,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				-1,
				1,
				0,
				1,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				1,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				1,
				0,
				1,
				1,
				-1,
				1,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				-1,
				1,
				0,
				1,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0
			]
		},
		"11":{
			"target_json_sha256":"9d2c44027e531fd4ddd78a7235dc2ddf9e6233ba14e3f54293283021ae78a303",
			"unique_comparisons":131,
			"ordered_ratios":[
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				1,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				1,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				1,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				0,
				1,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				1,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				1,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				-1,
				0,
				1,
				-1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				-1,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				-1,
				1,
				1,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0
			]
		},
		"13":{
			"target_json_sha256":"3662e4bdc6f5bf60e03e3286fc98602d5bb4c53178fe9d8214e0915d5af4a464",
			"unique_comparisons":181,
			"ordered_ratios":[
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				-1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				-1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				-1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				-1,
				-1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				-1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				1,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				-1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				-1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				-1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				-1,
				-1,
				-1,
				0,
				-1,
				-1,
				1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				1,
				1,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				1,
				1,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				-1,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				-1,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				-1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				1,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0,
				0
			]
		}
	},
	"method":"RootReduce of each exact target\/generated ratio; zero pairs checked exactly."
}

==> anc/galois/run_all.py <==
#!/usr/bin/env python3
"""Reproduce all seed transports, exact comparisons, and combined tables."""
import argparse
import json
from pathlib import Path
import shutil
import subprocess
import sys

BASE = Path(__file__).resolve().parent


def main():
    default = shutil.which('WolframKernel') or '/Applications/Wolfram.app/Contents/MacOS/WolframKernel'
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--kernel', default=default, help='Path to a licensed local Wolfram kernel')
    args = parser.parse_args()
    kernel = str(Path(args.kernel).expanduser().resolve())
    if not Path(kernel).is_file():
        parser.error('Wolfram kernel not found; pass --kernel /path/to/WolframKernel')
    try:
        import mpmath
    except ImportError:
        parser.error('Install the Python dependency with: python3 -m pip install -r requirements.txt')

    def python(name, *options):
        subprocess.run([sys.executable, str(BASE / name), *options], cwd=BASE, check=True)

    def wolfram(name):
        expression = 'Get[' + json.dumps(str(BASE / name), ensure_ascii=False) + ']'
        subprocess.run([kernel, '-noinit', '-noprompt', '-run', expression], cwd=BASE, check=True)

    python('e6_transport.py', '--kernel', kernel)
    python('e7_transport.py')
    wolfram('e7_transport.wl')
    python('e7_transport.py', '--report')
    python('e8_transport.py', 'generate')
    python('e8_transport.py', 'prepare-comparison')
    wolfram('e8_transport.wl')
    python('e8_transport.py', 'compare')
    python('assemble_tables.py', '--kernel', kernel)
    print('All six target cases passed. See representative_tables.md and representative_tables.tex.')


if __name__ == '__main__':
    main()


==> anc/prebootstrap/ExtendedFusionABBA.wl <==
(* ABBA squared-OPE bootstrap without Ising/Lee-Yang or reflection relations.
   Only the unchanged spectrum, chiral fusion, permutation-spin relation,
   identity normalization and quantum 6j cache enter the linear systems. *)
BeginPackage["ExtendedFusionABBA`"];
RunExtendedFusionABBA::usage = "RunExtendedFusionABBA[model, outputDirectory, options] solves E6 (1,12) or E8 (1,30) squared OPE coefficients from vacuum and absent-spectrum ABBA channels.";
ABBAPivotRankDiagnostics::usage = "ABBAPivotRankDiagnostics[m,tolerance] performs deterministic complete-pivot elimination after one global max-entry normalization, recording its numerical rank and pivots.";
Options[RunExtendedFusionABBA] = {
  "SolverPrecision" -> 50, "CheckingPrecision" -> 100, "GuardDigits" -> 20,
  "CacheConstructionGuardDigits" -> 20, "CacheFile" -> Automatic,
  "RecognitionTolerance" -> 10^-25, "RankTolerance" -> 10^-35,
  "Overwrite" -> False, "Verbose" -> True
};
Begin["`Private`"];
$packageDirectory = DirectoryName[$InputFileName];
fail[tag_, message_, data_: <||>] := Throw[
  Failure[tag, Join[<|"MessageTemplate" -> message|>, data]], "ExtendedFusionABBA"];
finiteQ[x_] := NumberQ[x] && FreeQ[x, Indeterminate | _DirectedInfinity];
hash[file_] := IntegerString[FileHash[file, "SHA256"], 16, 64];
label[x_] := ToString[x, InputForm];
number[x_, n_: 30] := If[TrueQ[Sign[x]===0], "0", StringReplace[
  ToString[N[x,n],InputForm], {RegularExpression["`{1,2}[-+0-9.]*"] -> "", "*^" -> "e"}]];

(* Round the exact stored binary value; never pad a low-precision OPE value. *)
decimal[x_, n_Integer] := Module[{r,d,e,m,sgn},
  If[TrueQ[Sign[x]===0], Return["0"]];
  r=Rationalize[x,0];sgn=If[r<0,"-",""];
  {d,e}=RealDigits[Abs[r],10,n+1];
  m=FromDigits[Take[d,n]]+Boole[Last[d]>=5];
  If[m==10^n,m=10^(n-1);e++];
  sgn<>ToString[m]<>"e"<>ToString[e-n]
];
writeCSV[file_,header_,rows_] := Module[{s},
  s=OpenWrite[file,CharacterEncoding->"UTF-8"];
  If[Head[s]=!=OutputStream,fail["WriteFailed","Could not open output.",<|"File"->file|>]];
  WriteString[s,StringRiffle[StringRiffle[#,","]& /@ Prepend[rows,header],"\n"],"\n"];
  Close[s];
];
recognize[z_, tol_, wp_] := Module[{one,c},
  one[v_] := If[TrueQ[Abs[v]<tol],0,RootApproximant[v]];
  c=Quiet[Check[RootReduce[one[Re[z]]+I one[Im[z]]],$Failed]];
  If[c===$Failed || !NumericQ[c] || Precision[c]=!=Infinity ||
      !TrueQ[Abs[N[c-Rationalize[z,0],wp]]<tol],
    fail["RecognitionFailed","Could not recognize an algebraic square within tolerance.",<|"Estimate"->z|>]];
  c
];

(* Independent, explicitly specified rank diagnostic. This copy is normalized
   once by max |m_ij|; the LeastSquares input below remains unscaled.
   Complete pivoting chooses the first row-major maximum in each trailing block.
   The threshold applies to elimination pivots, not singular values. *)
ABBAPivotRankDiagnostics[input_List, cutoff_] := Module[
  {a=input,nr,nc,scale,k,pos,pr,pc,pivot,pivotAbs,pivots={},rowOrder,colOrder,
   rank=0,growth=1,rejected=0,factor},
  If[!MatrixQ[a,finiteQ] || Length[a]===0 || Length[First[a]]===0 || !TrueQ[cutoff>0],
    Return[Failure["RankInput",<|"MessageTemplate"->"A nonempty finite numerical matrix and positive cutoff are required."|>]]];
  {nr,nc}=Dimensions[a];rowOrder=Range[nr];colOrder=Range[nc];
  scale=Max[Abs[Flatten[a]]];
  If[TrueQ[Sign[scale]===0],Return[<|"Rank"->0,"Scale"->0,"PivotMagnitudes"->{},
    "RowOrder"->rowOrder,"ColumnOrder"->colOrder,"LargestRejectedPivot"->0,"GrowthFactor"->0|>]];
  a=a/scale;
  Do[
    pivotAbs=Max[Abs[Flatten[a[[k;;,k;;]]]]];
    If[!TrueQ[pivotAbs>cutoff],rejected=pivotAbs;Break[]];
    pos=First[Position[Abs[a[[k;;,k;;]]],pivotAbs,{2},1]]+k-1;
    {pr,pc}=pos;
    If[pr=!=k,a[[{k,pr}]]=a[[{pr,k}]];rowOrder[[{k,pr}]]=rowOrder[[{pr,k}]]];
    If[pc=!=k,a[[All,{k,pc}]]=a[[All,{pc,k}]];colOrder[[{k,pc}]]=colOrder[[{pc,k}]]];
    pivot=a[[k,k]];AppendTo[pivots,Abs[pivot]];rank++;
    Do[factor=a[[j,k]]/pivot;
      If[k<nc,a[[j,k+1;;]]=a[[j,k+1;;]]-factor a[[k,k+1;;]]];
      a[[j,k]]=0,{j,k+1,nr}];
    growth=Max[growth,Max[Abs[Flatten[a]]]],{k,Min[nr,nc]}];
  <|"Rank"->rank,"Scale"->scale,"PivotMagnitudes"->pivots,
    "RowOrder"->rowOrder,"ColumnOrder"->colOrder,"LargestRejectedPivot"->rejected,
    "GrowthFactor"->growth|>
];

(* These labels are used ONLY after the ABBA solution, to describe its support. *)
sector["E6",{l_,lb_}] := Which[MemberQ[{0,3},l],"1",MemberQ[{3/2,7/2},l],"sigma",True,"epsilon"];
sector["E8",{l_,lb_}] := If[MemberQ[{0,5,9,14},l],"1","tau"];
extendedAllowed["E6",tri_] := MemberQ[
  {{"1","1","1"},{"1","epsilon","epsilon"},{"1","sigma","sigma"},{"epsilon","sigma","sigma"}},
  Sort[sector["E6",#]& /@ tri]];
extendedAllowed["E8",tri_] := Count[sector["E8",#]& /@ tri,"tau"] =!= 1;

RunExtendedFusionABBA[model_String, directory_String, OptionsPattern[]] := Catch[Module[
  {dir,codeDir,fn,cacheFile,cache,total,wp,requested,guard,construction,rankTol,tol,
   fields,pp,fusion,spin,allowed,needed,expected,canonical,squares=<||>,estimates=<||>,
   firstPair=<||>,rawMaxima=<||>,occurrences=<||>,pairReports={},maxFit=0,maxRelative=0,maxRecognition=0,maxOverlap=0,
   pairs,done=0,start=AbsoluteTime[],a,b,s,t,used,m,rhs,rank,sol,fit,relative,err,tri,
   exact,rows,tableRows,ordered,alphaRows,sixjRows,inputDir,manifest,settings,output,
   verbose,allSquares,rawForbidden,forbidden,permZeros,cacheBuild,report,labels,mBinary,solBinary,resBinary,scales,
   numeric,sourceFiles,files,fullTCount=0,fitCount=0,physicalCount=0,minReliable=Infinity,reliable,
   pivotDiag,pivotMinimum=Infinity,pivotGrowth=0,pairStream,cacheWasPresent,backward,maxBackward=0,denominator},
  If[!MemberQ[{"E6","E8"},model],fail["Model","Only E6 and E8 are supported."]];
  wp=OptionValue["SolverPrecision"];requested=OptionValue["CheckingPrecision"];
  guard=OptionValue["GuardDigits"];total=requested+guard;
  construction=OptionValue["CacheConstructionGuardDigits"];
  rankTol=OptionValue["RankTolerance"];tol=OptionValue["RecognitionTolerance"];
  verbose=TrueQ[OptionValue["Verbose"]];
  If[!And@@(IntegerQ /@ {wp,requested,guard,construction}) || wp<25 || requested<20 ||
      guard<0 || construction<10 || total<wp || !TrueQ[0<rankTol<tol<1/100] ||
      !TrueQ[rankTol>=10^(-wp+8)],fail["PrecisionOptions","Invalid precision or tolerance settings."]];
  dir=ExpandFileName[directory];
  If[FileExistsQ[FileNameJoin[{dir,"squares_exact.wl"}]] && !TrueQ[OptionValue["Overwrite"]],
    fail["OutputExists","Choose a fresh output directory or enable Overwrite."]];
  If[!DirectoryQ[dir],CreateDirectory[dir,CreateIntermediateDirectories->True]];
  codeDir=FileNameJoin[{$packageDirectory,"cache",model}];
  If[model==="E6",Global`$E6WorkflowDirectory=codeDir,Global`$E8WorkflowDirectory=codeDir];
  Block[{$Context="Global`",$ContextPath={"System`"}},Get[FileNameJoin[{codeDir,model<>"Cache.wl"}]]];
  fn[name_] := ToExpression["Global`"<>model<>name];
  cacheFile=Replace[OptionValue["CacheFile"],Automatic:>FileNameJoin[{dir,"sixj_wp"<>ToString[total]<>".wl"}]];
  If[!StringQ[cacheFile],fail["CacheFile","CacheFile must be a file path or Automatic."]];
  cacheFile=ExpandFileName[cacheFile];
  cacheWasPresent=FileExistsQ[cacheFile];
  If[!cacheWasPresent,
    cacheBuild=fn["CreateSixJCache"][0,1,cacheFile,"WorkingPrecision"->total,
      "GuardDigits"->construction,"UseParallel"->False,"Verbose"->verbose];
    If[FailureQ[cacheBuild],Throw[cacheBuild,"ExtendedFusionABBA"]]];
  cache=fn["LoadSixJCache"][cacheFile,total];
  If[FailureQ[cache],Throw[cache,"ExtendedFusionABBA"]];
  If[cache["Parameters"]["k"]=!=0 || cache["Parameters"]["kp"]=!=1,
    fail["CacheCase","This code requires the (k,kp)=(0,1) case."]];
  If[FailureQ[fn["UseSixJCache"][cache,wp]],fail["CacheActivation","Cannot activate cache."]];
  fields=cache["Fields"];pp=cache["Parameters"]["pp"];
  fusion[x_,y_] := Range[Abs[x-y],Min[x+y,pp-2-x-y]];
  spin[x_] := Together[(x[[1]]-x[[2]])(x[[1]]+x[[2]]+1-pp)/pp];
  If[!AllTrue[fields,IntegerQ[spin[#]]&],fail["Spin","Expected integer-spin local fields."]];
  allowed[{x_,y_,z_}] := MemberQ[fusion[x[[1]],y[[1]]],z[[1]]] && MemberQ[fusion[x[[2]],y[[2]]],z[[2]]];
  ordered=Tuples[fields,3];expected=Select[ordered,allowed];
  canonical=Union[Sort /@ expected];pairs=Tuples[fields,2];
  If[verbose,Print[model,": ",Length[canonical]," canonical squared unknowns; ",Length[pairs]," ordered ABBA systems. No extended fusion input."]];
  pairStream=OpenWrite[FileNameJoin[{dir,"pair_systems.wl"}],CharacterEncoding->"UTF-8"];
  If[Head[pairStream]=!=OutputStream,fail["WriteFailed","Could not open raw pair-system output."]];
  Do[
    {a,b}=pair;
    s=Select[fields,allowed[{a,b,#}]&];
    t=Tuples[Table[Intersection[fusion[a[[j]],a[[j]]],fusion[b[[j]],b[[j]]]],{j,2}]];
    used=Select[t,#==={0,0} || !MemberQ[fields,#]&];
    (* All chiral-allowed S in the physical spectrum are independent unknowns.
       No Ising/Lee-Yang, repeated-field zero, reflection, or parity filter. *)
    m=Table[(-1)^(spin[a]+spin[b]+spin[z])
      Global`QSixJ[a[[1]],b[[1]],z[[1]],b[[1]],a[[1]],n[[1]]]
      Global`QSixJ[a[[2]],b[[2]],z[[2]],b[[2]],a[[2]],n[[2]]],{n,used},{z,s}];
    rhs=Boole[#==={0,0}]& /@ used;
    rank=MatrixRank[m,Tolerance->rankTol];
    pivotDiag=ABBAPivotRankDiagnostics[m,rankTol];
    If[FailureQ[pivotDiag],Throw[pivotDiag,"ExtendedFusionABBA"]];
    If[rank=!=Length[s] || pivotDiag["Rank"]=!=Length[s],fail["UnderdeterminedABBA","ABBA subset did not uniquely determine every square.",
      <|"Pair"->pair,"Unknowns"->Length[s],"Rank"->rank,"CompletePivotRank"->pivotDiag["Rank"]|>]];
    pivotMinimum=Min[pivotMinimum,Min[pivotDiag["PivotMagnitudes"]]];
    pivotGrowth=Max[pivotGrowth,pivotDiag["GrowthFactor"]];
    (* Fit the UNCHOPPED matrix. Rank tolerance is used for rank detection only. *)
    sol=Quiet[Check[LeastSquares[m,rhs],$Failed]];
    If[!ListQ[sol] || Length[sol]=!=Length[s] || !AllTrue[sol,finiteQ],
      fail["LinearSolve","ABBA least-squares solve failed.",<|"Pair"->pair|>]];
    reliable=Min[fn["ReliableDigits"] /@ sol];minReliable=Min[minReliable,reliable];
    If[!TrueQ[reliable>=Ceiling[-Log[10,tol]]+3],
      fail["InsufficientSolvedPrecision","Solved squares lack a reliable margin over the recognition tolerance.",
        <|"Pair"->pair,"ReliableDigits"->reliable|>]];
    (* Diagnostics on the exact stored binary values avoid arbitrary-precision
       significance arithmetic turning a tiny residual into an apparent zero.
       This rationalization is NOT used to fit or recognize a coefficient. *)
    mBinary=Map[Rationalize[#,0]&,m,{2}];solBinary=Rationalize[#,0]& /@ sol;
    resBinary=Abs[mBinary.solBinary-rhs];
    scales=Abs[mBinary].Abs[solBinary]+Abs[rhs];
    fit=N[Max[resBinary],wp];
    relative=N[Max[MapThread[If[#2===0,#1,#1/#2]&,{resBinary,scales}]],wp];
    If[!TrueQ[fit<tol],fail["FitResidual","Unrounded ABBA fit exceeds tolerance.",<|"Pair"->pair,"Residual"->fit|>]];
    denominator=Max[Total /@ Abs[mBinary]] Max[Abs[solBinary]]+Max[Abs[rhs]];
    backward=N[If[denominator===0,Max[resBinary],Max[resBinary]/denominator],wp];
    If[!TrueQ[relative<tol] || !TrueQ[backward<tol],
      fail["BackwardError","Unrounded solution fails the backward-error check.",<|"Pair"->pair,"Componentwise"->relative,"Normwise"->backward|>]];
    maxBackward=Max[maxBackward,backward];
    Write[pairStream,<|"Pair"->pair,"SChannels"->s,"AllTChannels"->t,"FitTChannels"->used,
      "Matrix"->m,"RHS"->rhs,"RawSolution"->sol,"MatrixRank"->rank,
      "CompletePivotDiagnostics"->pivotDiag,"RankTolerance"->rankTol|>];
    maxFit=Max[maxFit,fit];maxRelative=Max[maxRelative,relative];
    Do[
      tri=Sort[{a,b,s[[i]]}];
      AssociateTo[rawMaxima,tri->Max[Lookup[rawMaxima,Key[tri],0],Abs[N[Rationalize[sol[[i]],0],wp]]]];
      AssociateTo[occurrences,tri->(Lookup[occurrences,Key[tri],0]+1)];
      If[KeyExistsQ[squares,tri],
        exact=squares[tri];maxOverlap=Max[maxOverlap,Abs[N[Rationalize[sol[[i]],0]-Rationalize[estimates[tri],0],wp]]],
        exact=recognize[sol[[i]],tol,wp];
        AssociateTo[squares,tri->exact];AssociateTo[estimates,tri->sol[[i]]];AssociateTo[firstPair,tri->pair]];
      err=Abs[N[exact-Rationalize[sol[[i]],0],wp]];maxRecognition=Max[maxRecognition,err];
      If[!TrueQ[err<tol],fail["InconsistentSquares","Different ABBA pairs disagree on a squared coefficient.",<|"Triple"->tri|>]],
      {i,Length[s]}];
    AppendTo[pairReports,<|"pair"->Map[label,pair,{2}],"unknowns"->Length[s],"rank"->rank,
      "equations_used"->Length[used],"all_t_channels"->Length[t],
      "s_channels"->Map[label,s,{2}],"fit_t_channels"->Map[label,used,{2}],
      "off_spectrum_fit_channels"->Count[used,Except[{0,0}]],
      "complete_pivot_rank"->pivotDiag["Rank"],"global_matrix_scale"->number[pivotDiag["Scale"],wp],
      "normalized_pivot_magnitudes"->(number[#,wp]& /@ pivotDiag["PivotMagnitudes"]),
      "minimum_normalized_pivot"->number[Min[pivotDiag["PivotMagnitudes"]],wp],
      "minimum_pivot_to_cutoff_ratio"->number[Min[pivotDiag["PivotMagnitudes"]]/rankTol,wp],
      "complete_pivot_row_order"->pivotDiag["RowOrder"],"complete_pivot_column_order"->pivotDiag["ColumnOrder"],
      "elimination_growth_factor"->number[pivotDiag["GrowthFactor"],wp],
      "max_normwise_backward_error"->number[backward,wp],
      "max_raw_fit_residual"->number[fit],"max_relative_fit_residual"->number[relative]|>];
    fullTCount+=Length[t];fitCount+=Length[used];physicalCount+=Length[t]-Length[used];done++;
    If[verbose && (Mod[done,Max[1,Length[fields]]]===0 || done===Length[pairs]),
      Print[model," ABBA ",done,"/",Length[pairs],"; elapsed ",Round[AbsoluteTime[]-start]," s"]],
    {pair,pairs}];
  Close[pairStream];
  If[Sort[Keys[squares]]=!=canonical,fail["SquareCoverage","Not all chiral-allowed triples were solved."]];
  (* Sector labels first enter here, AFTER all independent systems were solved. *)
  forbidden=Select[canonical,!extendedAllowed[model,#]&];
  permZeros=Select[canonical,Length[DeleteDuplicates[#]]<3 && OddQ[Total[spin /@ #]]&];
  rawForbidden=If[forbidden==={},0,Max[rawMaxima /@ forbidden]];
  allSquares=Association[Table[tri->If[allowed[tri],squares[Sort[tri]],0],{tri,ordered}]];
  output=<|"SchemaVersion"->1,"Kind"->"ExtendedFusionABBASquares","Model"->model,
    "Parameters"->cache["Parameters"],"Fields"->fields,"CanonicalSquares"->squares,
    "CanonicalRawEstimates"->estimates,"RawMaximumAcrossOccurrences"->rawMaxima,
    "OccurrenceCounts"->occurrences,"FirstDeterminingPair"->firstPair,"Squares"->allSquares,
    "SolverPrecision"->wp,"RecognitionTolerance"->tol,"RankTolerance"->rankTol,
    "CacheSHA256"->hash[cacheFile],"CacheConvention"->cache["Convention"],
    "Assumptions"->{"Fixed physical spectrum","Chiral fusion","Integer-spin permutation relation","Identity normalization","ABBA crossing"},
    "ExtendedFusionUsedInSolve"->False,"ReflectionRelationsUsed"->False,
    "PermutationZerosPreimposed"->False,"AlgebraicStatus"->"Numerically recognized candidates, not an exact symbolic proof"|>;
  Put[output,FileNameJoin[{dir,"squares_exact.wl"}]];
  rows=Table[<|"index"->i,"triple"->Map[label,canonical[[i]],{2}],
    "sectors"->(sector[model,#]& /@ canonical[[i]]),
    "extended_rule_allowed"->extendedAllowed[model,canonical[[i]]],
    "permutation_forced_zero"->MemberQ[permZeros,canonical[[i]]],
    "squared_ope"->ToString[squares[canonical[[i]]],InputForm],
    "squared_ope_radicals"->ToString[ToRadicals[squares[canonical[[i]]]],InputForm],
    "is_zero_candidate"->TrueQ[squares[canonical[[i]]]===0],
    "raw_estimate_real"->number[Re[estimates[canonical[[i]]]],wp],
    "raw_estimate_imag"->number[Im[estimates[canonical[[i]]]],wp],
    "raw_max_abs_across_all_occurrences"->number[rawMaxima[canonical[[i]]],wp],
    "number_of_raw_occurrences"->occurrences[canonical[[i]]],
    "zero_recognition_cutoff"->number[tol]|>,{i,Length[canonical]}];
  Export[FileNameJoin[{dir,"squares.json"}],rows,"RawJSON"];
  tableRows=Table["| "<>ToString[r["index"]]<>" | `"<>StringRiffle[("("<>StringRiffle[#,","]<>")")& /@ r["triple"]," "]<>
    "` | "<>StringRiffle[r["sectors"],", "]<>" | "<>If[r["extended_rule_allowed"],"allowed","forbidden"]<>
    " | `"<>r["squared_ope_radicals"]<>"` |",{r,rows}];
  Export[FileNameJoin[{dir,"squares.md"}],"# "<>model<>" squared OPE coefficients\n\n"<>
    "Canonical unordered triples in the spin labels (ell, ellbar). These are algebraic squares, not absolute squares.\n\n"<>
    "| No. | Triple | Sectors | Extended rule | Squared OPE candidate |\n|---:|---|---|---|---|\n"<>
    StringRiffle[tableRows,"\n"]<>"\n","Text"];
  inputDir=FileNameJoin[{dir,"verification_input"}];If[!DirectoryQ[inputDir],CreateDirectory[inputDir]];
  alphaRows=Table[numeric=N[allSquares[tri],total];
    If[!finiteQ[numeric] || fn["ReliableDigits"][numeric]<total,fail["SquarePrecision","Exact square did not evaluate to checking precision."]];
    Join[label /@ Flatten[tri],{decimal[Re[numeric],total],decimal[Im[numeric],total]}],{tri,ordered}];
  needed=fn["NeededSixJKeys"][];
  sixjRows=Table[numeric=fn["RoundNumber"][cache["SixJ"][key],total];
    Join[label /@ key,{decimal[Re[numeric],total],decimal[Im[numeric],total]}],{key,needed}];
  writeCSV[FileNameJoin[{inputDir,"squares.csv"}],{"l1","lb1","l2","lb2","l3","lb3","re","im"},alphaRows];
  writeCSV[FileNameJoin[{inputDir,"sixj.csv"}],{"l1","l2","l5","l3","l4","l6","re","im"},sixjRows];
  manifest=<|"schema_version"->1,"kind"->"ExtendedFusionABBAInput","model"->model,"pp"->pp,"k"->0,"kp"->1,
    "working_precision"->total,"requested_precision"->requested,"guard_digits"->guard,
    "arithmetic_precision"->total,"input_serialization_digits"->total,"source_cache_precision"->N[cache["MinimumPrecision"]],
    "alpha_file"->"squares.csv","sixj_file"->"sixj.csv",
    "alpha_sha256"->hash[FileNameJoin[{inputDir,"squares.csv"}]],"sixj_sha256"->hash[FileNameJoin[{inputDir,"sixj.csv"}]],
    "source_exact_sha256"->hash[FileNameJoin[{dir,"squares_exact.wl"}]],"source_cache_sha256"->hash[cacheFile],
    "squares_origin"->"Fresh numerical evaluation of ABBA-reconstructed algebraic squares without extended fusion input",
    "squared_not_absolute_squared"->True,"number_of_fields"->Length[fields],"number_of_square_entries"->Length[ordered],
    "number_of_6j_entries"->Length[needed]|>;
  Export[FileNameJoin[{inputDir,"manifest.json"}],manifest,"RawJSON"];
  report=<|"model"->model,"p"->1,"q"->pp,"status"->"squares_solved",
    "solver_precision"->wp,"requested_checking_precision"->requested,"checking_guard_digits"->guard,"checking_total_precision"->total,
    "rank_tolerance"->number[rankTol],
    "matrix_rank_semantics"->"MatrixRank raw unscaled matrix, Tolerance specifies numerical element uncertainty; no explicit Method",
    "independent_rank_method"->"Complete-pivot Gaussian elimination, one global max-entry normalization, first row-major maximum tie-breaking",
    "independent_rank_criterion"->"All column pivots must have absolute magnitude strictly greater than rank_tolerance after global normalization",
    "least_squares_method"->"Wolfram LeastSquares Method->Automatic on unscaled unchopped matrix",
    "least_squares_scaling"->"None supplied by this code; internal automatic backend unspecified",
    "minimum_normalized_pivot"->number[pivotMinimum,wp],
    "minimum_pivot_to_cutoff_ratio"->number[pivotMinimum/rankTol,wp],
    "maximum_elimination_growth_factor"->number[pivotGrowth,wp],
    "max_normwise_backward_error"->number[maxBackward,wp],
    "backward_error_limit"->number[tol],
    "componentwise_backward_error_definition"->"max_i |(M x-b)_i| / ((|M| |x|)_i+|b_i|); zero denominator gives raw residual",
    "normwise_backward_error_definition"->"||M x-b||_infinity / (||M||_infinity ||x||_infinity + ||b||_infinity)",
    "raw_pair_systems_file"->"pair_systems.wl","raw_pair_systems_sha256"->hash[FileNameJoin[{dir,"pair_systems.wl"}]],
    "cache_reused"->cacheWasPresent,"cache_sha256"->hash[cacheFile],
    "solver_source_sha256"->hash[FileNameJoin[{$packageDirectory,"ExtendedFusionABBA.wl"}]],
    "recognition_tolerance"->number[tol],
    "cache_reliable_digits"->N[cache["MinimumPrecision"]],"cache_construction_guard_digits"->cache["GuardDigits"],
    "quantum6j_working_precision"->cache["WorkingPrecision"]+cache["GuardDigits"],
    "ordered_abba_pairs"->Length[pairs],"full_rank_pairs"->Length[pairs],"independent_full_rank_pairs"->Length[pairs],"fit_equations"->fitCount,
    "all_abba_t_channels"->fullTCount,"remaining_physical_t_channels"->physicalCount,
    "canonical_chiral_allowed_triples"->Length[canonical],"ordered_chiral_allowed_triples"->Length[expected],
    "zero_canonical_squares"->Count[Values[squares],0],"nonzero_canonical_squares"->Count[Values[squares],Except[0]],
    "extended_forbidden_canonical_triples"->Length[forbidden],
    "extended_forbidden_ordered_triples"->Length[Select[expected,!extendedAllowed[model,#]&]],
    "all_extended_forbidden_zero_candidates"->AllTrue[forbidden,TrueQ[squares[#]===0]&],
    "permutation_forced_zero_canonical_triples"->Length[permZeros],
    "all_permutation_forced_zeros_recovered"->AllTrue[permZeros,TrueQ[squares[#]===0]&],
    "max_raw_forbidden_square"->number[rawForbidden,wp],"max_raw_fit_residual"->number[maxFit,wp],
    "max_relative_fit_residual"->number[maxRelative,wp],"max_recognition_error"->number[maxRecognition,wp],
    "max_overlap_difference"->number[maxOverlap,wp],"elapsed_seconds"->N[AbsoluteTime[]-start],
    "minimum_solved_reliable_digits"->N[minReliable],
    "wolfram_version"->$Version,"extended_fusion_used_in_solve"->False,"reflection_relations_used"->False,
    "rank_scope"->"Numerical full column rank at the recorded cutoff for each independent pair",
    "validation_status"->"Run check_abba.py on the generated 120-digit inputs"|>;
  Export[FileNameJoin[{dir,"solver_summary.json"}],report,"RawJSON"];
  Export[FileNameJoin[{dir,"pair_diagnostics.json"}],pairReports,"RawJSON"];
  If[verbose,Print[model," squared candidates saved; extended-forbidden candidates all zero: ",report["all_extended_forbidden_zero_candidates"]]];
  report
],"ExtendedFusionABBA"];
End[];
EndPackage[];


==> anc/prebootstrap/METHOD.md <==
# Method and numerical evidence

## Independent unknowns and equations

Let `A=(a,abar)` and `B=(b,bbar)` run over every physical field, including all 32 E8 fields. The physical E6 spectrum is the union of the Cartesian squares of `{0,3}`, `{3/2,7/2}`, and `{2,5}`; E8 uses `{0,5,9,14}` and `{3,6,8,11}`. The labels are chiral spins. The chiral fusion list at denominator q is

`fusion(a,b) = |a-b|, |a-b|+1, ..., min(a+b,q-2-a-b)`.

For each ordered pair `(A,B)`, introduce one independent unknown `beta[A,B,S]` for every physical S allowed by both chiral fusion lists. No sector test, reflection relation, strong parity identity, repeated-field zero rule, or precomputed OPE table filters this set. Equal squared coefficients from other ordered pairs are used only to check consistency after the independent pair solve; they do not reduce that pair's columns.

At p=1 the integer conformal spin is

`J(A)=(a-abar)(a+abar+1-q)/q`.

The permutation relation `alpha[B,A,S]=(-1)^(J(A)+J(B)+J(S)) alpha[A,B,S]` turns the ABBA s-channel product into this sign times beta. For every chirally allowed target `T=(t,tbar)`, define

`M[T,S] = (-1)^(J(A)+J(B)+J(S)) QSixJ[a,b,s,b,a,t] QSixJ[abar,bbar,sbar,bbar,abar,tbar]`.

The `QSixJ` ordering and square-root conventions are implemented by the bundled cache/vendor modules. The full target set is the Cartesian product of `fusion(a,a) intersect fusion(b,b)` and its barred counterpart. The fit uses **all** targets in this set that are either the identity `(0,0)` or absent from the physical spectrum:

- Identity: `sum_S M[0,S] beta[A,B,S] = 1`.
- Every target outside the physical spectrum: `sum_S M[T,S] beta[A,B,S] = 0`.

A target outside the physical spectrum supplies an equation with zero on the right-hand side (RHS). The spectrum restricts unknown S coefficients, while the larger chiral set supplies these additional T constraints.

## Two numerical rank checks

The numerical matrix is formed at 50-digit working precision from the fresh cache and kept unchopped. `MatrixRank[M,Tolerance->10^-35]` must equal the number of S columns. Wolfram describes this tolerance in terms of assumed uncertainty in numerical matrix elements; the calculation makes no assumption about an internal pivot method. This setting is distinct from the explicit pivot threshold defined below. See the [official MatrixRank documentation](https://reference.wolfram.com/language/ref/MatrixRank.html).

A second rank check makes the numerical elimination completely explicit:

1. Divide a copy of the matrix by its global maximum entry magnitude. No independent row or column balancing is applied.
2. At each step select the largest-magnitude entry in the remaining submatrix. Ties select the first entry in row-major order.
3. Swap its row and column to the current pivot position, and eliminate entries below it by Gaussian elimination.
4. Accept the pivot only when its absolute magnitude is **strictly greater** than `1e-35`; otherwise stop.
5. Require every S column to have an accepted pivot.

This threshold is a pivot threshold on the globally normalized elimination, not a singular-value criterion. All accepted pivot magnitudes, the initial scale, row/column permutations, maximum element growth, minimum accepted pivot, and minimum-pivot/cutoff ratio are recorded. The large observed margins support numerical rank stability; they are not an exact symbolic determinant certificate.

The linear solution is `LeastSquares[M,b]` on the original unscaled, unchopped matrix, with `Method -> Automatic`. The source supplies no solver pivot or scaling choice. Its internal numerical backend is left to Wolfram. The extra normalized matrix is used only for the independent rank diagnostic.

## Raw errors, recognition, and zero recovery

The complete raw matrix, RHS, and solved vector are saved before algebraic recognition. Diagnostics evaluate the exact stored binary numbers as rationals to avoid significance arithmetic hiding a small residual. This rationalization is for error measurement, not for fitting or identifying coefficients. Three checks must each be `<1e-25`:

- `max_i |(M x-b)_i|`;
- componentwise scaled error `max_i |(M x-b)_i| / ((|M| |x|)_i+|b_i|)`;
- normwise backward error `||M x-b||_inf / (||M||_inf ||x||_inf + ||b||_inf)`.

A zero denominator uses its raw residual. At least 28 reliable digits are also required in the solved estimates for the 25-digit recognition threshold.

For each real and imaginary component, magnitudes below `1e-25` are assigned candidate zero; otherwise `RootApproximant` proposes an algebraic value. `RootReduce` combines the components. The resulting complex candidate must be within `1e-25` of the original complex estimate. Subsequent independently solved occurrences of the same unordered triple must agree with that candidate at the same tolerance. A permutation can change alpha's sign but cannot change its algebraic square.

Both the first raw estimate and the maximum absolute raw estimate across **every** occurrence are recorded. Only after all pair systems finish does the program attach Ising/Lee–Yang sector labels, count forbidden triples, and classify additional zeros. Recognition is numerical: a small raw estimate and a recognized exact zero are evidence, not a proof of an exactly vanishing coefficient.

## Fresh 120-digit checks

The 6j cache is newly built at explicit working precision 140 and checked for at least 120 reliable digits before storage. In its reliability convention, values of magnitude at most one use absolute accuracy, and larger values use relative precision. This is a mixed absolute/relative guarantee; it is not a promise of 120 relative digits in tiny numerical components.

The recognized algebraic squares are reevaluated from their exact expressions at 120 digits. Both these values and cache values are serialized with 120 decimal significant digits per nonzero component. The Python checker uses 120 decimal digits once, and strict absolute residual `<1e-100`. It checks every ordered pair and every chirally allowed T channel:

- Identity and absent-spectrum targets: the unsquared equations above.
- Physical T with A=B: `sum_S M[T,S] beta[A,A,S] = beta[A,A,T]`.
- Physical T with A≠B and either relevant squared coefficient zero: the unsquared left side must vanish.
- Other physical T with A≠B: only the necessary relation `(sum_S M[T,S] beta[A,B,S])^2 = beta[A,A,T] beta[B,B,T]` is available from square-only data.

The last class does not determine the relative signs of the OPE coefficients. The checker therefore reports direct and squared-product residuals separately and records that full signed crossing was not checked. The high-precision checks reevaluate the algebraic candidates. They use the same fresh 6j construction as the fit and are not an independent derivation of the 6j formula.

## Scope

The unrestricted 144/1024 pair coverage, numerical ranks, raw zero estimates, and high-precision candidate checks establish the reported numerical experiment. They do not establish a symbolic rank certificate, exact bootstrap uniqueness, complete signed crossing, or a Galois transfer theorem. The separate exact Galois calculations in this ancillary have their own stated inputs and certification scope.


==> anc/prebootstrap/README.md <==
# Unrestricted E6 and E8 ABBA pre-bootstrap

This calculation reproduces the numerical experiment in Section 3.3 of the paper. It uses correlators with external fields ordered as A, B, B, A (ABBA) and solves every ordered pair `(A,B)` before imposing the Ising or Lee–Yang sector rule. The formal seeds are E6 at `(p,q)=(1,12)`, with 144 ordered pairs, and E8 at `(1,30)`, with 1024 ordered pairs. The unknowns are algebraic squares `beta[A,B,S] = alpha[A,B,S]^2`, not absolute squares.

The [signed-coefficient bootstrap](../bootstrap/README.md) assumes the extended sector rules. This separate calculation tests their emergence from the physical spectrum, chiral fusion, permutation relation, identity normalization, and ABBA associativity. Its inputs exclude previously solved OPE coefficients and the signed bootstrap's triplet classification.

The [method](METHOD.md) specifies the equations and numerical criteria. The [results summary](RESULTS.md) presents the recorded calculation, and the [source notes](SOURCE_NOTES.md) explain provenance and runtime requirements.

## Run from fresh caches

Install Python 3 and the dependency in `requirements.txt`, and supply a licensed Wolfram Language kernel (tested with Wolfram 14.3.0, Python 3.13.2, mpmath 1.4.1). From this directory:

```sh
python3 -m pip install -r requirements.txt
python3 run_extended_fusion.py --model E6 --output-dir /your/output/E6 --kernel /path/to/WolframKernel --solver-precision 50 --precision 100 --guard-digits 20 --cache-construction-guard 20
python3 audit_results.py /your/output/E6 --require-raw --output /your/output/E6/diagnostic_audit.json
python3 run_extended_fusion.py --model E8 --output-dir /your/output/E8 --kernel /path/to/WolframKernel --solver-precision 50 --precision 100 --guard-digits 20 --cache-construction-guard 20
python3 audit_results.py /your/output/E8 --require-raw --output /your/output/E8/diagnostic_audit.json
```

Each output directory must be new or empty. Omitting `--cache-file` creates a fresh cache there. The optional `--cache-file` uses a compatible existing cache and records that reuse. The audit requires fresh caches and the precision settings shown above, matching the recorded reference calculations. These commands run the two models serially. The [top-level driver](../reproduce_prebootstrap.py) runs both models and audits their outputs.

Precision is applied once at each stage:

| Stage | Precision and acceptance |
|---|---|
| Quantum 6j construction | Requested 140 digits: 120 retained plus 20 construction guard digits |
| Cached 6j data | At least 120 reliable digits under the cache's documented accuracy/precision convention |
| Unscaled linear systems and least squares | 50 digits |
| Numerical rank | `MatrixRank` tolerance `1e-35`, and a separately implemented normalized complete-pivot check at `1e-35` |
| Candidate recognition | Componentwise zero cutoff `1e-25`, followed by complex recognition error `< 1e-25` |
| Candidate reevaluation / decimal inputs / Python arithmetic | 120 digits = requested 100 + 20 guard digits |
| ABBA acceptance | Absolute residual strictly `< 1e-100`, with no relative tolerance |

Construction precision is the explicit `Quantum6j` working-precision argument, not a measurement of adaptive extra precision. Exact candidate reevaluation starts from recognized algebraic expressions; 50-digit estimates are not padded to 120 digits.

## Inspect the recorded results

The included reference calculations are dated September 19, 2026. To audit their saved evidence:

```sh
python3 audit_results.py reference_results/E6_p1_q12
python3 audit_results.py reference_results/E8_p1_q30
```

These commands check saved evidence without reevaluating 6j symbols or recomputing numerical rank. Each case directory contains:

- `solver_summary.json`: both numerical rank criteria, precision, cutoff, minimum pivot margin, fit/backward errors, source and raw-system hashes.
- `pair_diagnostics.json`: every ordered pair, every independent S unknown, all fitted vacuum/absent T labels, all normalized pivots, and row/column permutations.
- `squares_exact.wl`: the complete native exact candidate tensor, plus canonical raw estimates and recognition provenance.
- `squares.json`: every unordered chiral-allowed squared coefficient, first raw estimate, maximum raw magnitude over every ordered occurrence, and post-solve sector classification.
- `forbidden_zero_evidence.json`: all post-solve sector-forbidden rows, including their raw estimates.
- `input_manifest.json`: exact-candidate, native-cache, and serialized-input hashes and precision declarations.
- `verification_summary.json`: all-channel high-precision checks, category counts, and worst residuals.
- `diagnostic_audit.json`: saved structural audit result.

New runs also produce `pair_systems.wl`, containing one Wolfram association per ordered pair with the unscaled matrix, right-hand side, unrounded solution, and pivot diagnostics. Read it with `ReadList[path, Expression]`. The output includes the native 6j cache, numeric checker inputs, and logs. These larger files are generated by the reproduction commands; the included compact summaries record hashes of the cache, raw systems, and numeric inputs used for the reference calculations.

## Tests

```sh
python3 -m unittest discover -s tests -p 'test_*.py'
/path/to/WolframKernel -noinit -noprompt -run 'Get["/absolute/path/to/prebootstrap/tests/test_rank_diagnostics.wl"]'
```

The rank test prints its result and exits nonzero on failure. To save a result outside the package, set `abbaRankTestReport="/your/output/rank_tests.json";` before `Get` in the Wolfram expression. Tests cover independent/dependent columns, cutoff boundaries, scale invariance, pivot swaps, exact and approximate zero matrices, invalid inputs, all-channel support, strict tolerance, precision provenance, and tampered saved diagnostics. The [validation index](validation/README.md) describes the recorded test results and their source hashes.

Read [METHOD.md](METHOD.md) for equations, rank semantics, zero handling, and the limits of this numerical evidence. No signed OPE tensor or full general-quartet crossing claim follows from this square-only calculation.


==> anc/prebootstrap/RESULTS.md <==
# Unrestricted pre-bootstrap results — September 19, 2026

Both formal p=1 runs generated new 6j caches and passed every specified check. Each pair retained every chirally allowed physical S as an independent unknown. Ising/Lee–Yang sector labels were applied only after solving all pair systems.

| Quantity | E6 (1,12) | E8 (1,30) |
|---|---:|---:|
| Ordered pairs / full-rank pairs | 144 / 144 | 1024 / 1024 |
| Vacuum + absent-spectrum fit equations | 712 | 29472 |
| All ABBA channel tests | 912 | 34432 |
| Direct equations | 758 | 30952 |
| Necessary squared-product equations | 154 | 3480 |
| Failed tests | 0 | 0 |
| Canonical / ordered chiral-allowed triples | 75 / 320 | 1378 / 7200 |
| Forbidden canonical / ordered zero candidates | 2 / 4 | 90 / 432 |
| Additional sector-allowed canonical zeros | 0 | 85 |
| Minimum globally normalized accepted pivot | 1.000000E+0 | 9.211498E-1 |
| Minimum accepted pivot / rank cutoff | 1.000000E+35 | 9.211498E+34 |
| Maximum raw forbidden estimate, all occurrences | 1.360431E-58 | 1.888150E-58 |
| Maximum normwise backward error | 2.517186E-50 | 6.883636E-49 |
| Maximum direct residual at 120 digits | 3.485333E-120 | 3.678962E-120 |
| Maximum squared-product residual at 120 digits | 1.239229E-119 | 1.239229E-119 |

Precision: 140-digit explicit 6j construction, 120 reliable digits retained, 50-digit unscaled linear solve, and 120-digit candidate/checker arithmetic. The recognition cutoff is `1e-25`; both rank checks use their separately documented `1e-35` criteria; every high-precision residual must be strictly `<1e-100`.

The [reproduction commands](README.md#run-from-fresh-caches) generate the complete raw matrices, solutions and cache files. The included summaries record hashes of these files from the calculation reported here. Compact per-pair evidence, every canonical raw estimate, all-occurrence maxima, complete native exact candidate tensors, and full channel-category summaries are in [reference_results/E6_p1_q12](reference_results/E6_p1_q12) and [reference_results/E8_p1_q30](reference_results/E8_p1_q30). These numerical artifacts are byte-identical to the recorded outputs; [validation/artifact_consistency.json](validation/artifact_consistency.json) records the cross-checks.

Both complete raw-output audits and both compact-reference audits passed. The [rank tests](validation/rank_test_results.json) passed 16/16, including machine and arbitrary-precision zero matrices. The Python regression suite and exact tested source hashes are recorded in [validation/python_test_results.json](validation/python_test_results.json).

These are numerical full-rank and zero-recognition results followed by high-precision checks of algebraic candidates. They are not exact symbolic rank/zero certificates. Nonzero off-diagonal physical targets supply necessary squared-product tests; this square-only calculation does not establish full signed crossing. See [METHOD.md](METHOD.md).


==> anc/prebootstrap/SOURCE_NOTES.md <==
# Source provenance and validation

## Source ancestry

This calculation derives from the `ADE_extended_fusion_check/` source distribution. [source_origins.json](source_origins.json) identifies the original source paths and SHA-256 hashes. Those hashes describe the source versions before any changes included in this ancillary; the top-level manifest identifies the distributed files. Entries with no original hash identify code introduced for this ancillary.

The cache and quantum-6j vendor modules retain their original bytes. All module paths are resolved relative to the package. The unrestricted calculation uses no previously solved OPE tensor, extended-sector triplet classification, or reflection relation from the signed-coefficient bootstrap.

## Numerical diagnostics

The implementation uses unscaled 50-digit systems with `MatrixRank` and `LeastSquares`, alongside an explicit complete-pivot rank diagnostic. Each run records the unscaled matrices, right-hand sides, unrounded solutions, and pivot data. Compact JSON files record the complete S-channel lists, the fitted T-channel lists, pivot magnitudes, permutations, and cutoff margins.

Fit and backward-error checks use the exact stored binary values for error measurement. Algebraic recognition and overlap checks then compare independently solved occurrences of each squared coefficient. The output records the maximum raw magnitude across all occurrences. Ising/Lee–Yang sector labels and forbidden-zero counts are assigned after all unrestricted pair systems have been solved.

The checker validates its input precision metadata. The separate saved-result audit reconstructs channel coverage, checks the documented precision and threshold settings, and verifies rank diagnostics, residuals, and failure counts. The [method description](METHOD.md) gives the equations, acceptance criteria, and scope of this evidence.

## Recorded validation and reproduction

Both formal seeds were calculated from new caches for the September 19, 2026 validation. The exact candidate tensors and compact results are in [reference_results/](reference_results/). The commands in the [README](README.md) regenerate the larger raw matrices, cache values, and checker inputs. Numerical summaries retain their values and hash provenance.

The tested runtime is Wolfram Language 14.3.0 (Mac OS X x86, 64-bit), Python 3.13.2, and mpmath 1.4.1. [validation/README.md](validation/README.md) identifies the test reports, commands, and tested source hashes. Wolfram chooses the internal least-squares method automatically, so raw estimates may vary between software versions. The documented rank, recognition, and residual criteria determine whether a reproduced calculation passes.


==> anc/prebootstrap/audit_results.py <==
#!/usr/bin/env python3
"""Audit saved unrestricted ABBA diagnostics; this does not recompute 6j symbols."""
from __future__ import annotations
import argparse
from collections import Counter
from decimal import Decimal, InvalidOperation, localcontext
from fractions import Fraction
from hashlib import sha256
from itertools import product, permutations
import json
from pathlib import Path


def require(condition, message):
    if not condition:
        raise ValueError(message)


def decimal(value, name, *, nonnegative=True):
    """Read a diagnostic number without allowing NaN/Infinity or boolean values."""
    require(type(value) in (str, int, float), f'{name}: invalid numeric type')
    try:
        result = Decimal(str(value))
    except InvalidOperation as exc:
        raise ValueError(f'{name}: invalid decimal') from exc
    require(result.is_finite(), f'{name}: nonfinite value')
    require(not nonnegative or result >= 0, f'{name}: negative value')
    return result


def count(value, name):
    require(type(value) is int and value >= 0, f'{name}: expected nonnegative integer')
    return value


def printed_equal(a, b):
    """Compare duplicated diagnostic displays within one printed last place.

    This allowance applies only to duplicate diagnostic displays, never to a
    rank, zero-recognition, or residual acceptance boundary. Exact zero stays zero.
    """
    if not a or not b:
        return a == b
    with localcontext() as ctx:
        ctx.prec = 180
        rounding = max(Decimal(1).scaleb(a.as_tuple().exponent),
                       Decimal(1).scaleb(b.as_tuple().exponent))
        return abs(a-b) <= rounding


def read_json(path):
    def unique(items):
        result = {}
        for key, value in items:
            require(key not in result, f'Duplicate JSON key: {key}')
            result[key] = value
        return result
    def constant(value):
        raise ValueError(f'Nonfinite JSON constant: {value}')
    return json.loads(path.read_text(), object_pairs_hook=unique, parse_constant=constant)


def field(values):
    return tuple(Fraction(x) for x in values)


def fusion(a, b, q):
    low, high = abs(a-b), min(a+b, q-2-a-b)
    return {low+i for i in range(int(high-low)+1)}


def fields_for(model):
    blocks = ((0,3),(Fraction(3,2),Fraction(7,2)),(2,5)) if model == 'E6' else ((0,5,9,14),(3,6,8,11))
    return tuple(sorted(x for block in blocks for x in product(block, repeat=2)))


def audit(directory, require_raw=False):
    directory=Path(directory)
    solver=read_json(directory/'solver_summary.json')
    pairs=read_json(directory/'pair_diagnostics.json')
    squares=read_json(directory/'squares.json')
    check_path=directory/'verification'/'summary.json'
    if not check_path.exists(): check_path=directory/'verification_summary.json'
    check=read_json(check_path)
    model=solver['model']; require(model in ('E6','E8'),'Unsupported model')
    q=12 if model=='E6' else 30; fields=fields_for(model); physical=set(fields)
    rank_tol=decimal(solver['rank_tolerance'],'rank_tolerance')
    zero_tol=decimal(solver['recognition_tolerance'],'recognition_tolerance')
    require(rank_tol==Decimal('1e-35') and zero_tol==Decimal('1e-25'), 'Unexpected reference rank/recognition tolerance')
    require(decimal(solver['backward_error_limit'],'backward_error_limit')==zero_tol, 'Unexpected backward-error limit')
    require(solver['status']=='squares_solved' and solver['p']==1 and solver['q']==q, 'Unexpected solver case/status')
    for name, expected in (('solver_precision',50),('requested_checking_precision',100),
                           ('checking_guard_digits',20),('checking_total_precision',120),
                           ('cache_construction_guard_digits',20),('quantum6j_working_precision',140)):
        require(count(solver[name],name)==expected, f'Unexpected solver {name}')
    pair_map={tuple(map(field,r['pair'])):r for r in pairs}
    require(len(pair_map)==len(pairs)==len(fields)**2, 'Duplicate or missing ordered pairs')
    require(set(pair_map)==set(product(fields,repeat=2)), 'Ordered pair coverage differs')
    canonical_counts=Counter(); all_t=fit_t=0; min_pivot=Decimal('Infinity')
    for (a,b), r in pair_map.items():
        sources=[s for s in fields if all(s[j] in fusion(a[j],b[j],q) for j in (0,1))]
        targets=set(product(*(fusion(a[j],a[j],q)&fusion(b[j],b[j],q) for j in (0,1))))
        used={t for t in targets if t==(0,0) or t not in physical}
        require(list(map(field,r['s_channels']))==sources, f'{a,b}: source channels were filtered')
        require(set(map(field,r['fit_t_channels']))==used and len(r['fit_t_channels'])==len(used), f'{a,b}: vacuum or absent target omitted')
        require(r['unknowns']==r['rank']==r['complete_pivot_rank']==len(sources),f'{a,b}: rank is not full')
        for name in ('unknowns','rank','complete_pivot_rank','equations_used','all_t_channels','off_spectrum_fit_channels'):
            count(r[name],name)
        require(r['equations_used']==len(used) and r['all_t_channels']==len(targets),f'{a,b}: target counters differ')
        require(r['off_spectrum_fit_channels']==len(used)-1,f'{a,b}: off-spectrum count differs')
        pivots=[decimal(x,'normalized pivot') for x in r['normalized_pivot_magnitudes']]
        require(len(pivots)==len(sources) and all(x>rank_tol for x in pivots),f'{a,b}: pivot criterion fails')
        require(decimal(r['minimum_normalized_pivot'],'minimum pivot')==min(pivots),f'{a,b}: minimum pivot differs')
        require(decimal(r['global_matrix_scale'],'matrix scale')>0,f'{a,b}: zero matrix scale')
        require(decimal(r['elimination_growth_factor'],'growth factor')>=1,f'{a,b}: invalid growth factor')
        require(decimal(r['minimum_pivot_to_cutoff_ratio'],'pivot margin')>1,f'{a,b}: invalid pivot margin')
        for name in ('complete_pivot_row_order','complete_pivot_column_order'):
            for value in r[name]: count(value,name)
        require(sorted(r['complete_pivot_row_order'])==list(range(1,len(used)+1)),f'{a,b}: invalid row permutation')
        require(sorted(r['complete_pivot_column_order'])==list(range(1,len(sources)+1)),f'{a,b}: invalid column permutation')
        for name in ('max_raw_fit_residual','max_relative_fit_residual','max_normwise_backward_error'):
            require(decimal(r[name],name)<zero_tol,f'{a,b}: {name} exceeds fit threshold')
        min_pivot=min(min_pivot,min(pivots));all_t+=len(targets);fit_t+=len(used)
        canonical_counts.update(tuple(sorted((a,b,s))) for s in sources)
    rows={tuple(map(field,r['triple'])):r for r in squares}
    require(len(rows)==len(squares) and set(rows)==set(canonical_counts),'Canonical square coverage differs')
    forbidden=[]
    for tri,r in rows.items():
        require(r['number_of_raw_occurrences']==canonical_counts[tri]==len(set(permutations(tri))),f'{tri}: not every occurrence recorded')
        count(r['number_of_raw_occurrences'],'number_of_raw_occurrences')
        require(decimal(r['zero_recognition_cutoff'],'row cutoff')==zero_tol,'Row cutoff differs')
        raw_max=decimal(r['raw_max_abs_across_all_occurrences'],'raw occurrence maximum')
        decimal(r['raw_estimate_real'],'raw estimate real',nonnegative=False)
        decimal(r['raw_estimate_imag'],'raw estimate imaginary',nonnegative=False)
        require(type(r['is_zero_candidate']) is bool and r['is_zero_candidate']==(r['squared_ope']=='0'),'Inconsistent zero candidate')
        if r['is_zero_candidate']:
            require(raw_max<zero_tol,'Raw zero estimate exceeds recognition cutoff')
        sectors=[('1' if f[0] in (0,3) else 'sigma' if f[0] in (Fraction(3,2),Fraction(7,2)) else 'epsilon') if model=='E6' else ('1' if f[0] in (0,5,9,14) else 'tau') for f in tri]
        allowed=tuple(sorted(sectors)) in {('1','1','1'),('1','epsilon','epsilon'),('1','sigma','sigma'),('epsilon','sigma','sigma')} if model=='E6' else sectors.count('tau')!=1
        require(r['sectors']==sectors and r['extended_rule_allowed'] is allowed,f'{tri}: post-solve classification differs')
        if not allowed:
            forbidden.append(r)
            require(r['squared_ope']=='0' and r['is_zero_candidate'] is True,'Forbidden square is nonzero')
            require(raw_max<zero_tol,'Forbidden raw estimate exceeds recognition cutoff')
    expected_forbidden=2 if model=='E6' else 90
    require(len(forbidden)==expected_forbidden,'Forbidden canonical count differs')
    zero_rows=[r for r in squares if r['is_zero_candidate']]
    additional_zero=[r for r in zero_rows if r['extended_rule_allowed']]
    forbidden_ordered=sum(r['number_of_raw_occurrences'] for r in forbidden)
    for name, expected in (
        ('canonical_chiral_allowed_triples',len(rows)),
        ('ordered_chiral_allowed_triples',sum(canonical_counts.values())),
        ('zero_canonical_squares',len(zero_rows)),
        ('nonzero_canonical_squares',len(rows)-len(zero_rows)),
        ('extended_forbidden_canonical_triples',len(forbidden)),
        ('extended_forbidden_ordered_triples',forbidden_ordered),
        ('remaining_physical_t_channels',all_t-fit_t)):
        require(count(solver[name],name)==expected,f'Solver {name} differs')
    require(solver['all_extended_forbidden_zero_candidates'] is True,'Forbidden zero assertion failed')
    require(solver['extended_fusion_used_in_solve'] is False and solver['reflection_relations_used'] is False,'Unexpected solve assumptions')
    require(solver['ordered_abba_pairs']==solver['full_rank_pairs']==solver['independent_full_rank_pairs']==len(pairs),'Rank counters disagree')
    require(solver['all_abba_t_channels']==all_t and solver['fit_equations']==fit_t,'Aggregate target counters disagree')
    require(check['ordered_pairs_checked']==len(pairs) and check['channel_tests_checked']==all_t,'Checker omitted pairs or channels')
    require(check['schema_version']==1 and check['kind']=='ABBASquaredCoefficientCheck' and check['status']=='complete','Checker report is incomplete or has wrong schema')
    require(check['model']==model and check['pp']==q and check['k']==0 and check['kp']==1,'Checker model differs')
    for name in ('all_requested_tests_passed','all_abba_tests_passed','direct_abba_tests_passed',
                 'squared_product_tests_passed','input_integrity_passed'):
        require(check[name] is True,f'{name} failed')
    for name in ('failed_pairs','failed_direct_equations','failed_squared_product_equations'):
        require(count(check[name],name)==0,f'{name} is nonzero')
    require(check['failure_examples']==[] and check['failure_examples_truncated'] is False,'Failure examples contradict successful status')
    require(check['full_signed_crossing_checked'] is False,'Squared check misrepresented as signed crossing')
    atol=Decimal('1e-100')
    require(check['comparison_operator']=='<' and decimal(check['rtol'],'rtol')==0 and decimal(check['atol'],'atol')==atol,'Unexpected acceptance criterion')
    for name, expected in (('requested_precision',100),('guard_digits',20),('arithmetic_precision',120),
                           ('input_serialization_digits',120),('number_of_fields',len(fields)),
                           ('number_of_squared_coefficients',len(fields)**3),
                           ('number_of_6j_values',1408 if model=='E6' else 39792)):
        require(count(check[name],name)==expected,f'Unexpected checker {name}')
    require(decimal(solver['cache_reliable_digits'],'cache reliable digits')>=120,'Unexpected cache precision')
    require(solver['cache_reused'] is False,'Reference case did not generate a fresh cache')
    require(decimal(solver['minimum_normalized_pivot'],'summary minimum pivot')==min_pivot,'Summary minimum pivot differs')
    require(decimal(solver['minimum_pivot_to_cutoff_ratio'],'summary pivot margin')>1,'Invalid summary pivot margin')
    require(decimal(solver['max_raw_forbidden_square'],'forbidden maximum')==max(decimal(r['raw_max_abs_across_all_occurrences'],'raw maximum') for r in forbidden),'Forbidden maximum differs')
    for name in ('max_raw_fit_residual','max_relative_fit_residual','max_normwise_backward_error'):
        value=decimal(solver[name],name)
        require(value<zero_tol and printed_equal(value,max(decimal(r[name],name) for r in pairs)),f'Summary {name} differs')
    require(decimal(solver['maximum_elimination_growth_factor'],'summary growth')==max(decimal(r['elimination_growth_factor'],'growth') for r in pairs),'Summary growth differs')
    for name in ('max_recognition_error','max_overlap_difference'):
        require(decimal(solver[name],name)<zero_tol,f'{name} exceeds recognition threshold')
    require(decimal(solver['minimum_solved_reliable_digits'],'solve reliable digits')>=28,'Insufficient reliable digits in raw solution')

    # Reconstruct category counts independently, including every absent-spectrum T.
    categories=Counter()
    for a,b in product(fields,repeat=2):
        for t in product(*(fusion(a[j],a[j],q)&fusion(b[j],b[j],q) for j in (0,1))):
            if t==(0,0): category='identity'
            elif t not in physical: category='off_spectrum'
            elif a==b: category='physical_diagonal'
            elif rows[tuple(sorted((a,a,t)))]['is_zero_candidate'] or rows[tuple(sorted((b,b,t)))]['is_zero_candidate']:
                category='physical_offdiagonal_zero'
            else: category='physical_offdiagonal_squared'
            categories[category]+=1
    require(set(check['channel_categories'])==set(categories),'Checker category set differs')
    for name, expected in categories.items():
        category=check['channel_categories'][name]
        require(count(category['equations_checked'],name)==expected,f'{name}: equation count differs')
        require(count(category['failed_equations'],name)==0,f'{name}: failed equations')
        require(decimal(category['maximum_absolute_residual'],name)<atol,f'{name}: residual fails strict criterion')
    require(count(check['squared_product_equations_checked'],'squared count')==categories['physical_offdiagonal_squared'],'Squared equation count differs')
    require(count(check['direct_equations_checked'],'direct count')==all_t-categories['physical_offdiagonal_squared'],'Direct equation count differs')
    for name, category_names in (
        ('maximum_direct_absolute_residual',set(categories)-{'physical_offdiagonal_squared'}),
        ('maximum_solver_constraint_absolute_residual',{'identity','off_spectrum'}),
        ('maximum_squared_product_absolute_residual',{'physical_offdiagonal_squared'})):
        residual=decimal(check[name],name)
        require(residual<atol and residual==max(decimal(check['channel_categories'][c]['maximum_absolute_residual'],c) for c in category_names),f'{name}: category maximum differs')
    identity=check['identity_normalization']
    require(count(identity['entries_checked'],'identity entries')==3*len(fields)-2 and count(identity['failed_entries'],'identity failures')==0,'Identity normalization failed or incomplete')
    require(decimal(identity['maximum_absolute_residual'],'identity residual')<atol,'Identity normalization residual fails')
    extended=check['extended_fusion']
    for name, expected in (('chiral_allowed_ordered_triples',sum(canonical_counts.values())),
                           ('extra_forbidden_ordered_triples',forbidden_ordered),
                           ('extra_forbidden_canonical_triples',len(forbidden)),
                           ('extended_allowed_ordered_triples',sum(canonical_counts.values())-forbidden_ordered),
                           ('additional_exact_zero_canonical_triples',len(additional_zero)),
                           ('additional_exact_zero_ordered_triples',sum(r['number_of_raw_occurrences'] for r in additional_zero)),
                           ('violating_ordered_triples',0)):
        require(count(extended[name],name)==expected,f'Extended-fusion {name} differs')
    require(extended['classification_used_in_abba_computation'] is False and extended['forbidden_beta_strictly_below_tolerance'] is True,'Unexpected extended-fusion scope/result')
    require(extended['violating_examples']==[],'Forbidden-coefficient failure examples remain')
    require(decimal(extended['maximum_absolute_forbidden_beta'],'forbidden beta')<atol,'Forbidden beta exceeds strict checker tolerance')
    require(check['sixj_coverage']=='full_general_chiral_keys','Unexpected 6j coverage')
    for name in ('manifest_sha256','alpha_sha256','sixj_sha256'):
        digest=check['input_hashes'][name]
        require(type(digest) is str and len(digest)==64 and all(c in '0123456789abcdef' for c in digest),'Invalid input hash metadata')
    require(solver['raw_pair_systems_file']=='pair_systems.wl','Unexpected raw system filename')
    raw=directory/solver['raw_pair_systems_file']
    if require_raw: require(raw.is_file(),'Raw systems requested but missing')
    if raw.exists(): require(sha256(raw.read_bytes()).hexdigest()==solver['raw_pair_systems_sha256'],'Raw system hash differs')
    with localcontext() as ctx:
        ctx.prec=150
        margin=str(min_pivot/rank_tol)
    return dict(status='passed',model=model,ordered_pairs=len(pairs),full_rank_pairs=len(pairs),
                all_t_channels=all_t,fit_equations=fit_t,canonical_squares=len(rows),
                forbidden_canonical_zeros=len(forbidden),forbidden_ordered_zeros=sum(r['number_of_raw_occurrences'] for r in forbidden),
                minimum_normalized_pivot=str(min_pivot),minimum_pivot_to_cutoff_ratio=margin,
                all_occurrences_recorded=sum(canonical_counts.values()),raw_system_hash_verified=raw.exists(),
                scope='Saved diagnostics audited; no 6j evaluation, rank recomputation, or symbolic proof performed')


def main():
    p=argparse.ArgumentParser(description=__doc__)
    p.add_argument('directory',type=Path);p.add_argument('--require-raw',action='store_true');p.add_argument('--output',type=Path)
    args=p.parse_args()
    try: result=audit(args.directory,args.require_raw)
    except (ValueError,KeyError,OSError,TypeError,InvalidOperation) as exc:
        p.exit(1,f'Audit failed: {exc}\n')
    text=json.dumps(result,indent=2)+'\n'
    if args.output: args.output.write_text(text)
    print(text,end='')

if __name__=='__main__': main()


==> anc/prebootstrap/cache/E6/E6Cache.wl <==
(* E6 numerical 6j data: independent of the bootstrap solution. *)
If[!StringQ[$E6WorkflowDirectory], $E6WorkflowDirectory = DirectoryName[$InputFileName]];

ClearAll[E6Abort, E6FiniteNumberQ, E6ReliableDigits, E6RoundNumber,
  E6NumberString, E6WriteWL, E6FieldSpectrum, E6FusionRange,
  E6NeededSixJKeys, E6ValidateParameters, E6ValidateSixJCache,
  E6LoadSixJCache, E6UseSixJCache, E6CreateSixJCache,
  E6ImportLegacySixJCache, E6ComputeSixJ, E6HashFile];

$E6SixJConvention = "QuantumGroup6j_num_wp50.wl:ordered-phase-convention-v1";
E6Abort[tag_, message_, extra_: <||>] :=
  Throw[Failure[tag, Join[<|"MessageTemplate" -> message|>, extra]], "E6Workflow"];
E6FiniteNumberQ[z_] := NumberQ[z] && FreeQ[z, Indeterminate | _DirectedInfinity];
(* Absolute digits below unit scale, relative digits above it. No padding. *)
E6ReliableDigits[z_?E6FiniteNumberQ] := Which[
  Precision[z] === Infinity, Infinity,
  Abs[z] <= 1, Accuracy[z], True, Precision[z]];
E6RoundNumber[z_?E6FiniteNumberQ, wp_Integer] := Which[
  Precision[z] === Infinity, N[z, wp],
  Abs[z] <= 1, SetAccuracy[z, wp], True, SetPrecision[z, wp]];
E6NumberString[z_] := If[TrueQ[Sign[z] === 0], "0",
  StringReplace[ToString[z, InputForm], {
    RegularExpression["`{1,2}[0-9.]*"] -> "", "*^" -> "e"}]];
E6HashFile[file_] := IntegerString[FileHash[file, "SHA256"], 16, 64];

E6WriteWL[data_, file_String, overwrite_: False] := Catch[Module[{path, dir},
  path = ExpandFileName[file]; dir = DirectoryName[path];
  If[FileExistsQ[path] && !TrueQ[overwrite],
    E6Abort["OutputExists", "Output already exists; choose another name or set Overwrite -> True.", <|"File" -> path|>]];
  If[!DirectoryQ[dir], CreateDirectory[dir, CreateIntermediateDirectories -> True]];
  If[Quiet[Check[Put[data, path]; FileExistsQ[path], False]] =!= True,
    E6Abort["WriteFailed", "Could not save Wolfram data.", <|"File" -> path|>]];
  path
], "E6Workflow"];

E6FieldSpectrum[] := Sort[Join[Tuples[{0,3},2],Tuples[{3/2,7/2},2],Tuples[{2,5},2]]];
E6FusionRange[a_, b_, pp_: 12] := Range[Abs[a-b], Min[a+b, pp-a-b-2]];
E6NeededSixJKeys[] := E6NeededSixJKeys[] = Module[{labels, reaped, ss, tt},
  labels = Union[Flatten[E6FieldSpectrum[]]];
  reaped = Reap[Do[
    ss = Intersection[E6FusionRange[a,b], E6FusionRange[c,d], labels];
    tt = Intersection[E6FusionRange[a,d], E6FusionRange[b,c]];
    Do[Sow[{a,b,s,c,d,t}], {s,ss}, {t,tt}],
    {a,labels}, {b,labels}, {c,labels}, {d,labels}]][[2]];
  If[reaped === {}, {}, Union[First[reaped]]]
];

E6ValidateParameters[params_] := Module[{},
  If[!AssociationQ[params] || !And @@ (KeyExistsQ[params,#]& /@ {"pp","k","kp"}),
    E6Abort["Parameters", "Missing E6 model parameters."]];
  If[params["pp"] =!= 12 || !IntegerQ[params["k"]] ||
      !IntegerQ[params["kp"]] || !CoprimeQ[params["kp"],12],
    E6Abort["Parameters", "E6 requires pp=12, integer k, and integer kp coprime to 12."]];
  True
];

E6ValidateSixJCache[data_, requiredPrecision_: 0] := Catch[Module[
  {params, values, measured, recorded, keys, wp},
  If[!AssociationQ[data] || Lookup[data,"SchemaVersion",0] =!= 1 ||
      Lookup[data,"Kind",""] =!= "E6SixJCache",
    E6Abort["CacheSchema", "This is not an E6SixJCache file. Import an older cache with E6ImportLegacySixJCache first."]];
  params = Lookup[data,"Parameters",<||>]; E6ValidateParameters[params];
  If[Lookup[data,"Q",None] =!= Exp[I Pi(params["k"]+params["kp"]/12)] ||
      Lookup[data,"Theta",None] =!= Pi(params["k"]+params["kp"]/12),
    E6Abort["CacheParameters", "Stored q or theta does not match the model parameters."]];
  If[Lookup[data,"Convention",""] =!= $E6SixJConvention,
    E6Abort["Convention", "The 6j branch/ordering convention does not match this workflow."]];
  If[Lookup[data,"Fields",{}] =!= E6FieldSpectrum[], E6Abort["Spectrum", "Incorrect E6 spectrum."]];
  If[!AssociationQ[Lookup[data,"SixJ",None]], E6Abort["CacheValues", "Missing 6j association."]];
  keys = Keys[data["SixJ"]];
  If[Sort[keys] =!= E6NeededSixJKeys[],
    E6Abort["CacheCoverage", "The cache must contain exactly the required ordered 6j keys, including nonphysical T channels."]];
  values = Values[data["SixJ"]];
  If[!AllTrue[values,E6FiniteNumberQ], E6Abort["NonfiniteCache", "6j cache contains a nonfinite or symbolic entry."]];
  wp = Lookup[data,"WorkingPrecision",0];
  recorded = Lookup[data,"MinimumPrecision",0];
  measured = Min[E6ReliableDigits /@ values];
  If[!IntegerQ[wp] || wp < 20 || !NumericQ[recorded] || recorded <= 0 ||
      recorded > wp + 10^-6 || recorded > measured + 10^-6,
    E6Abort["CachePrecision", "Cache precision metadata exceeds the precision supported by its values.",
      <|"MeasuredDigits"->measured,"RecordedDigits"->recorded|>]];
  If[!NumericQ[requiredPrecision] || requiredPrecision < 0 || requiredPrecision > recorded,
    E6Abort["InsufficientCachePrecision", "The requested precision exceeds the reliable digits in this 6j cache. Build a higher-precision cache.",
      <|"RequestedDigits"->requiredPrecision,"AvailableDigits"->recorded|>]];
  data
], "E6Workflow"];

E6LoadSixJCache[file_String, requiredPrecision_: 0] := Catch[Module[{data},
  If[!FileExistsQ[file], E6Abort["MissingCache", "6j cache file does not exist.", <|"File"->file|>]];
  data = Quiet[Check[Get[file], $Failed]];
  E6ValidateSixJCache[data, requiredPrecision]
], "E6Workflow"];

E6UseSixJCache[data_Association, wp_Integer] := Catch[Module[{validated},
  validated = E6ValidateSixJCache[data, wp]; If[FailureQ[validated], Return[validated]];
  $E6ActiveSixJ = Map[E6RoundNumber[#,wp]&, data["SixJ"]];
  $E6ActiveSixJParameters = data["Parameters"];
  ClearAll[QSixJ];
  QSixJ[a_,b_,s_,c_,d_,t_] :=
    If[KeyExistsQ[$E6ActiveSixJ,{a,b,s,c,d,t}], $E6ActiveSixJ[{a,b,s,c,d,t}],
      E6Abort["MissingSixJ", "A bootstrap equation requested an uncached 6j symbol.", <|"Key"->{a,b,s,c,d,t}|>]];
  True
], "E6Workflow"];

(* Exposed helper for a bounded numerical regression test. *)
E6ComputeSixJ[key_List, qExact_, thetaExact_, wp_Integer, guard_Integer] := Module[{raw, digits},
  raw = Quantum6j[Sequence @@ key, qExact, thetaExact, WorkingPrecision -> wp+guard];
  If[!E6FiniteNumberQ[raw], Return[Failure["SixJEvaluation",<|"Key"->key|>]]];
  digits = E6ReliableDigits[raw];
  If[digits < wp, Return[Failure["SixJPrecision",<|"Key"->key,"AvailableDigits"->digits,"RequiredDigits"->wp|>]]];
  E6RoundNumber[raw,wp]
];

Options[E6CreateSixJCache] = {"WorkingPrecision"->120, "GuardDigits"->20,
  "UseParallel"->False, "Overwrite"->False, "Verbose"->True};
E6CreateSixJCache[k_Integer,kp_Integer,file_String,OptionsPattern[]] := Catch[Module[
  {wp,guard,parallel,params,qExact,thetaExact,keys,values,cache,saved,start,fn,package,verbose},
  wp=OptionValue["WorkingPrecision"]; guard=OptionValue["GuardDigits"];
  parallel=TrueQ[OptionValue["UseParallel"]]; verbose=TrueQ[OptionValue["Verbose"]];
  params=<|"pp"->12,"k"->k,"kp"->kp|>;
  E6ValidateParameters[params];
  If[!IntegerQ[wp] || wp<20 || !IntegerQ[guard] || guard<10,
    E6Abort["PrecisionOption", "WorkingPrecision must be an integer >=20 and GuardDigits >=10."]];
  If[FileExistsQ[file] && !TrueQ[OptionValue["Overwrite"]], E6Abort["OutputExists", "Cache output already exists."]];
  package=FileNameJoin[{$E6WorkflowDirectory,"vendor","QuantumGroup6j_num_wp50.wl"}];
  Get[package]; $QGGuardDigits=guard;
  qExact=Exp[I Pi (k+kp/12)]; thetaExact=Pi (k+kp/12);
  keys=E6NeededSixJKeys[]; start=AbsoluteTime[];
  If[verbose, Print["Computing ",Length[keys]," ordered 6j values at ",wp," reliable digits (",guard," guard digits)."]];
  If[parallel,
    If[Kernels[]==={},LaunchKernels[]];
    With[{path=package,gd=guard}, ParallelEvaluate[Get[path]; $QGGuardDigits=gd;]];
    DistributeDefinitions[E6ComputeSixJ,E6FiniteNumberQ,E6ReliableDigits,E6RoundNumber];
    values=With[{qq=qExact,tt=thetaExact,prec=wp,gd=guard},
      ParallelMap[E6ComputeSixJ[#,qq,tt,prec,gd]&,keys,Method->"CoarsestGrained"]],
    values=MapIndexed[Function[{key,index},Module[{value},
      value=E6ComputeSixJ[key,qExact,thetaExact,wp,guard];
      If[verbose && (Mod[First[index],2000]===0 || First[index]===Length[keys]),
        Print["6j cache ",First[index],"/",Length[keys],"; elapsed ",Round[AbsoluteTime[]-start]," s"]];
      value]],keys]];
  If[AnyTrue[values,FailureQ], E6Abort["CacheBuildFailed", "One or more 6j entries failed. Increase GuardDigits if precision was insufficient.",
      <|"Failures"->Take[Select[values,FailureQ],UpTo[10]]|>]];
  cache=<|"SchemaVersion"->1,"Kind"->"E6SixJCache","Parameters"->params,
    "Q"->qExact,"Theta"->thetaExact,"Convention"->$E6SixJConvention,
    "WorkingPrecision"->wp,"GuardDigits"->guard,
    "MinimumPrecision"->Floor[Min[wp,Min[E6ReliableDigits /@ values]]+10^-6],
    "PrecisionMeaning"->"Absolute accuracy for Abs[z]<=1; relative precision otherwise",
    "Fields"->E6FieldSpectrum[],"SixJ"->AssociationThread[keys,values],
    "BuildSeconds"->N[AbsoluteTime[]-start],"WolframVersion"->$Version,
    "GeneratorSHA256"->E6HashFile[package]|>;
  saved=E6WriteWL[cache,file,OptionValue["Overwrite"]];
  If[FailureQ[saved],Return[saved]];
  <|"Status"->"Saved","File"->saved,"NumberOfSixJEntries"->Length[keys],
    "WorkingPrecision"->wp,"BuildSeconds"->cache["BuildSeconds"]|>
], "E6Workflow"];

Options[E6ImportLegacySixJCache] = {"Overwrite"->False};
E6ImportLegacySixJCache[legacyFile_String,metadataFile_String,outFile_String,OptionsPattern[]] := Catch[Module[
  {meta,values,params,wp,measured,data,result},
  meta=Quiet[Check[Import[metadataFile,"RawJSON"],$Failed]];
  values=Quiet[Check[Get[legacyFile],$Failed]];
  If[!AssociationQ[meta] || !AssociationQ[values], E6Abort["LegacyImport", "Could not read the native legacy 6j association and metadata."]];
  params=Association@Table[name->Lookup[meta,name,Missing[name]],{name,{"pp","k","kp"}}]; E6ValidateParameters[params];
  If[StringReplace[Lookup[meta,"q_exact",""],Whitespace->""] =!=
      StringReplace[ToString[Exp[I Pi(params["k"]+params["kp"]/12)],InputForm],Whitespace->""] ||
      StringReplace[Lookup[meta,"theta_exact",""],Whitespace->""] =!=
      StringReplace[ToString[Pi(params["k"]+params["kp"]/12),InputForm],Whitespace->""],
    E6Abort["LegacyParameters", "Legacy q/theta metadata does not match k and kp."]];
  wp=Lookup[meta,"working_precision",0];
  If[!IntegerQ[wp] || wp<20 || !AllTrue[Values[values],E6FiniteNumberQ],
    E6Abort["LegacyImport", "Legacy precision or numeric values are invalid."]];
  measured=Floor[Min[wp,Min[E6ReliableDigits /@ Values[values]]]+10^-6];
  data=<|"SchemaVersion"->1,"Kind"->"E6SixJCache","Parameters"->params,
    "Q"->Exp[I Pi(params["k"]+params["kp"]/12)],
    "Theta"->Pi(params["k"]+params["kp"]/12),"Convention"->$E6SixJConvention,
    "WorkingPrecision"->wp,"GuardDigits"->Lookup[meta,"guard_digits",Missing["Unknown"]],
    "MinimumPrecision"->measured,"Fields"->E6FieldSpectrum[],"SixJ"->values,
    "PrecisionMeaning"->"Absolute accuracy for Abs[z]<=1; relative precision otherwise",
    "ImportedFrom"->ExpandFileName[legacyFile],"LegacyMetadata"->meta,
    "SourceSHA256"->E6HashFile[legacyFile]|>;
  result=E6ValidateSixJCache[data]; If[FailureQ[result],Return[result]];
  result=E6WriteWL[data,outFile,OptionValue["Overwrite"]]; If[FailureQ[result],Return[result]];
  <|"Status"->"Saved","File"->result,"MinimumPrecision"->measured,
    "Note"->"Imported values are unchanged; nominal precision is not promoted."|>
], "E6Workflow"];


==> anc/prebootstrap/cache/E6/vendor/QuantumGroup6j_num_wp50.wl <==
(* ::Package:: *)

(* U_q(sl2) quantum 6j-symbols, numerical version with adjustable working precision. *)

ClearAll[
  QGAtPrecision,
  QGIntegerPart, QGNormalizeSpin, QGNonNegativeIntegerQ,
  QGAdmissibleTripleQ, QGQNumber, QGQFactorial, QGFactorialProduct,
  QGSqrt, QGSqrtFactorial,
  QGDelta, QG6jTriples, QG6jLowerBounds, QG6jUpperBounds,
  QG6jDenominatorArgs, Quantum6j
];

$QGWorkingPrecision = 50;
$QGGuardDigits = 20;

(* All numerical entry points use this conversion.  Exact inputs are evaluated
   directly to wp digits.  Existing approximate inputs are promoted to wp;
   for genuinely accurate 50-digit results, q and theta should be constructed
   from exact expressions before they are passed to this package. *)
QGAtPrecision[x_, wp_: $QGWorkingPrecision] := If[
  Precision[x] === Infinity,
  N[x, wp],
  SetPrecision[x, wp]
];

QGIntegerPart[x_Integer] := x;
QGIntegerPart[x_?NumericQ] := IntegerPart[QGAtPrecision[x] + 1/10];
QGIntegerPart[x_] := x;

QGNormalizeSpin[x_?NumericQ] /;
    TrueQ[x >= 0 && Abs[QGAtPrecision[2 x] - Round[QGAtPrecision[2 x]]] < 1/4] :=
  Round[QGAtPrecision[2 x]]/2;
QGNormalizeSpin[x_] := x;

QGNonNegativeIntegerQ[x_] := TrueQ[
  (IntegerQ[x] && x >= 0) ||
  (NumericQ[x] &&
    Abs[QGAtPrecision[x] - Round[QGAtPrecision[x]]] < 1/4 &&
    Round[QGAtPrecision[x]] >= -1/2)
];

QGAdmissibleTripleQ[a_, b_, c_] := TrueQ[
  QGNonNegativeIntegerQ[a + b - c] &&
  QGNonNegativeIntegerQ[a - b + c] &&
  QGNonNegativeIntegerQ[-a + b + c]
];

QGQNumber::arg = "q-number argument `1` must be numeric or an exact integer.";
QGQNumber[n_, q_, wp_: $QGWorkingPrecision] := Module[
  {qq = QGAtPrecision[q, wp]},
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[(qq^n - qq^-n)/(qq - qq^-1), wp]
  ]
];

QGQFactorial::arg = "q-factorial argument `1` is not a non-negative integer.";
QGQFactorial[n_, q_, wp_: $QGWorkingPrecision] := Module[
  {m = QGIntegerPart[n]},
  If[!IntegerQ[m] || m < 0,
    Message[QGQFactorial::arg, n];
    Return[Indeterminate]
  ];
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[Product[QGQNumber[k, q, wp], {k, 1, m}], wp]
  ]
];

QGFactorialProduct[args_List, q_, wp_: $QGWorkingPrecision] := Block[
  {$MaxExtraPrecision = wp + $QGGuardDigits},
  N[Times @@ (QGQFactorial[#, q, wp] & /@ args), wp]
];

QGSqrt[n_, theta_, q_, wp_: $QGWorkingPrecision] := Module[
  {qq = QGAtPrecision[q, wp], th = QGAtPrecision[theta, wp]},
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[
      Exp[-I (n - 1) th/2] * Sqrt[1 - qq^(2 n)]/Sqrt[1 - qq^2],
      wp
    ]
  ]
];

QGSqrtFactorial[n_, theta_, q_, wp_: $QGWorkingPrecision] := Module[
  {qq = QGAtPrecision[q, wp], th = QGAtPrecision[theta, wp]},
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[
      Exp[-I n (n - 1) th/4] *
        Product[Sqrt[1 - qq^(2 k)]/Sqrt[1 - qq^2], {k, 1, n}],
      wp
    ]
  ]
];

QGDelta::badtri = "The triple (`1`, `2`, `3`) is not admissible.";
QGDelta[a_, b_, c_, theta_, q_, wp_: $QGWorkingPrecision] /;
    QGAdmissibleTripleQ[a, b, c] := Block[
  {$MaxExtraPrecision = wp + $QGGuardDigits},
  N[
    QGSqrtFactorial[a + b - c, theta, q, wp] *
      QGSqrtFactorial[a + c - b, theta, q, wp] *
      QGSqrtFactorial[b + c - a, theta, q, wp] /
      QGSqrtFactorial[a + b + c + 1, theta, q, wp],
    wp
  ]
];
QGDelta[a_, b_, c_, theta_, q_, wp_: $QGWorkingPrecision] :=
  (Message[QGDelta::badtri, a, b, c]; 0);

QG6jTriples[{a_, b_, ab_, c_, d_, bc_}] :=
  {{a, b, ab}, {c, d, ab}, {a, d, bc}, {b, c, bc}};

QG6jLowerBounds[{a_, b_, ab_, c_, d_, bc_}] :=
  {a + b + ab, c + d + ab, a + d + bc, b + c + bc};

QG6jUpperBounds[{a_, b_, ab_, c_, d_, bc_}] :=
  {a + b + c + d, a + c + ab + bc, b + d + ab + bc};

QG6jDenominatorArgs[{a_, b_, ab_, c_, d_, bc_}, z_] := Join[
  z - QG6jLowerBounds[{a, b, ab, c, d, bc}],
  QG6jUpperBounds[{a, b, ab, c, d, bc}] - z
];

Quantum6j::bad = "The six spins are not admissible for the U_q(sl2) 6j-symbol.";
Options[Quantum6j] = {WorkingPrecision -> $QGWorkingPrecision};

Quantum6j[la_, lb_, lab_, lc_, ld_, lbc_, q_, theta_, OptionsPattern[]] := Module[
  {wp = OptionValue[WorkingPrecision], qq, th, spins, a, b, ab, c, d, bc, zmin, zmax, sum},

  qq = QGAtPrecision[q, wp];
  th = QGAtPrecision[theta, wp];
  spins = QGNormalizeSpin /@ {la, lb, lab, lc, ld, lbc};
  {a, b, ab, c, d, bc} = spins;

  If[!AllTrue[QG6jTriples[spins], Apply[QGAdmissibleTripleQ]],
    Message[Quantum6j::bad];
    Return[0]
  ];

  zmin = Max @@ QG6jLowerBounds[spins];
  zmax = Min @@ QG6jUpperBounds[spins];

  If[!QGNonNegativeIntegerQ[zmin] || !QGNonNegativeIntegerQ[zmax] || zmin > zmax,
    Print[{la, lb, lab, lc, ld, lbc}];
    Message[Quantum6j::bad];
    Return[0]
  ];

  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    sum = Sum[
      (-1)^z QGQFactorial[z + 1, qq, wp] /
        QGFactorialProduct[QG6jDenominatorArgs[spins, z], qq, wp],
      {z, zmin, zmax}
    ];

    N[
      (-1)^(a + b + c + d) *
        QGSqrt[2 ab + 1, th, qq, wp] *
        QGSqrt[2 bc + 1, th, qq, wp] *
        Times @@
          (QGDelta[#[[1]], #[[2]], #[[3]], th, qq, wp] & /@
            QG6jTriples[spins]) *
        sum,
      wp
    ]
  ]
];


==> anc/prebootstrap/cache/E8/E8Cache.wl <==
(* E8 numerical 6j data: independent of the bootstrap solution. *)
If[!StringQ[$E8WorkflowDirectory], $E8WorkflowDirectory = DirectoryName[$InputFileName]];

ClearAll[E8Abort, E8FiniteNumberQ, E8ReliableDigits, E8RoundNumber,
  E8NumberString, E8WriteWL, E8FieldSpectrum, E8FusionRange,
  E8NeededSixJKeys, E8ValidateParameters, E8ValidateSixJCache,
  E8LoadSixJCache, E8UseSixJCache, E8CreateSixJCache,
  E8ImportLegacySixJCache, E8ComputeSixJ, E8HashFile];

$E8SixJConvention = "QuantumGroup6j_num_wp50.wl:ordered-phase-convention-v1";
E8Abort[tag_, message_, extra_: <||>] :=
  Throw[Failure[tag, Join[<|"MessageTemplate" -> message|>, extra]], "E8Workflow"];
E8FiniteNumberQ[z_] := NumberQ[z] && FreeQ[z, Indeterminate | _DirectedInfinity];
(* Absolute digits below unit scale, relative digits above it. No padding. *)
E8ReliableDigits[z_?E8FiniteNumberQ] := Which[
  Precision[z] === Infinity, Infinity,
  Abs[z] <= 1, Accuracy[z], True, Precision[z]];
E8RoundNumber[z_?E8FiniteNumberQ, wp_Integer] := Which[
  Precision[z] === Infinity, N[z, wp],
  Abs[z] <= 1, SetAccuracy[z, wp], True, SetPrecision[z, wp]];
E8NumberString[z_] := If[TrueQ[Sign[z] === 0], "0",
  StringReplace[ToString[z, InputForm], {
    RegularExpression["`{1,2}[0-9.]*"] -> "", "*^" -> "e"}]];
E8HashFile[file_] := IntegerString[FileHash[file, "SHA256"], 16, 64];

E8WriteWL[data_, file_String, overwrite_: False] := Catch[Module[{path, dir},
  path = ExpandFileName[file]; dir = DirectoryName[path];
  If[FileExistsQ[path] && !TrueQ[overwrite],
    E8Abort["OutputExists", "Output already exists; choose another name or set Overwrite -> True.", <|"File" -> path|>]];
  If[!DirectoryQ[dir], CreateDirectory[dir, CreateIntermediateDirectories -> True]];
  If[Quiet[Check[Put[data, path]; FileExistsQ[path], False]] =!= True,
    E8Abort["WriteFailed", "Could not save Wolfram data.", <|"File" -> path|>]];
  path
], "E8Workflow"];

E8FieldSpectrum[] := Sort[Join[Tuples[{0,5,9,14},2],Tuples[{3,6,8,11},2]]];
E8FusionRange[a_, b_, pp_: 30] := Range[Abs[a-b], Min[a+b, pp-a-b-2]];
E8NeededSixJKeys[] := E8NeededSixJKeys[] = Module[{labels, reaped, ss, tt},
  labels = Union[Flatten[E8FieldSpectrum[]]];
  reaped = Reap[Do[
    ss = Intersection[E8FusionRange[a,b], E8FusionRange[c,d], labels];
    tt = Intersection[E8FusionRange[a,d], E8FusionRange[b,c]];
    Do[Sow[{a,b,s,c,d,t}], {s,ss}, {t,tt}],
    {a,labels}, {b,labels}, {c,labels}, {d,labels}]][[2]];
  If[reaped === {}, {}, Union[First[reaped]]]
];

E8ValidateParameters[params_] := Module[{},
  If[!AssociationQ[params] || !And @@ (KeyExistsQ[params,#]& /@ {"pp","k","kp"}),
    E8Abort["Parameters", "Missing E8 model parameters."]];
  If[params["pp"] =!= 30 || !IntegerQ[params["k"]] ||
      !IntegerQ[params["kp"]] || !CoprimeQ[params["kp"],30],
    E8Abort["Parameters", "E8 requires pp=30, integer k, and integer kp coprime to 30."]];
  True
];

E8ValidateSixJCache[data_, requiredPrecision_: 0] := Catch[Module[
  {params, values, measured, recorded, keys, wp},
  If[!AssociationQ[data] || Lookup[data,"SchemaVersion",0] =!= 1 ||
      Lookup[data,"Kind",""] =!= "E8SixJCache",
    E8Abort["CacheSchema", "This is not an E8SixJCache file. Import an older cache with E8ImportLegacySixJCache first."]];
  params = Lookup[data,"Parameters",<||>]; E8ValidateParameters[params];
  If[Lookup[data,"Q",None] =!= Exp[I Pi(params["k"]+params["kp"]/30)] ||
      Lookup[data,"Theta",None] =!= Pi(params["k"]+params["kp"]/30),
    E8Abort["CacheParameters", "Stored q or theta does not match the model parameters."]];
  If[Lookup[data,"Convention",""] =!= $E8SixJConvention,
    E8Abort["Convention", "The 6j branch/ordering convention does not match this workflow."]];
  If[Lookup[data,"Fields",{}] =!= E8FieldSpectrum[], E8Abort["Spectrum", "Incorrect E8 spectrum."]];
  If[!AssociationQ[Lookup[data,"SixJ",None]], E8Abort["CacheValues", "Missing 6j association."]];
  keys = Keys[data["SixJ"]];
  If[Sort[keys] =!= E8NeededSixJKeys[],
    E8Abort["CacheCoverage", "The cache must contain exactly the required ordered 6j keys, including nonphysical T channels."]];
  values = Values[data["SixJ"]];
  If[!AllTrue[values,E8FiniteNumberQ], E8Abort["NonfiniteCache", "6j cache contains a nonfinite or symbolic entry."]];
  wp = Lookup[data,"WorkingPrecision",0];
  recorded = Lookup[data,"MinimumPrecision",0];
  measured = Min[E8ReliableDigits /@ values];
  If[!IntegerQ[wp] || wp < 20 || !NumericQ[recorded] || recorded <= 0 ||
      recorded > wp + 10^-6 || recorded > measured + 10^-6,
    E8Abort["CachePrecision", "Cache precision metadata exceeds the precision supported by its values.",
      <|"MeasuredDigits"->measured,"RecordedDigits"->recorded|>]];
  If[!NumericQ[requiredPrecision] || requiredPrecision < 0 || requiredPrecision > recorded,
    E8Abort["InsufficientCachePrecision", "The requested precision exceeds the reliable digits in this 6j cache. Build a higher-precision cache.",
      <|"RequestedDigits"->requiredPrecision,"AvailableDigits"->recorded|>]];
  data
], "E8Workflow"];

E8LoadSixJCache[file_String, requiredPrecision_: 0] := Catch[Module[{data},
  If[!FileExistsQ[file], E8Abort["MissingCache", "6j cache file does not exist.", <|"File"->file|>]];
  data = Quiet[Check[Get[file], $Failed]];
  E8ValidateSixJCache[data, requiredPrecision]
], "E8Workflow"];

E8UseSixJCache[data_Association, wp_Integer] := Catch[Module[{validated},
  validated = E8ValidateSixJCache[data, wp]; If[FailureQ[validated], Return[validated]];
  $E8ActiveSixJ = Map[E8RoundNumber[#,wp]&, data["SixJ"]];
  $E8ActiveSixJParameters = data["Parameters"];
  ClearAll[QSixJ];
  QSixJ[a_,b_,s_,c_,d_,t_] :=
    If[KeyExistsQ[$E8ActiveSixJ,{a,b,s,c,d,t}], $E8ActiveSixJ[{a,b,s,c,d,t}],
      E8Abort["MissingSixJ", "A bootstrap equation requested an uncached 6j symbol.", <|"Key"->{a,b,s,c,d,t}|>]];
  True
], "E8Workflow"];

(* Exposed helper for a bounded numerical regression test. *)
E8ComputeSixJ[key_List, qExact_, thetaExact_, wp_Integer, guard_Integer] := Module[{raw, digits},
  raw = Quantum6j[Sequence @@ key, qExact, thetaExact, WorkingPrecision -> wp+guard];
  If[!E8FiniteNumberQ[raw], Return[Failure["SixJEvaluation",<|"Key"->key|>]]];
  digits = E8ReliableDigits[raw];
  If[digits < wp, Return[Failure["SixJPrecision",<|"Key"->key,"AvailableDigits"->digits,"RequiredDigits"->wp|>]]];
  E8RoundNumber[raw,wp]
];

Options[E8CreateSixJCache] = {"WorkingPrecision"->120, "GuardDigits"->20,
  "UseParallel"->False, "Overwrite"->False, "Verbose"->True};
E8CreateSixJCache[k_Integer,kp_Integer,file_String,OptionsPattern[]] := Catch[Module[
  {wp,guard,parallel,params,qExact,thetaExact,keys,values,cache,saved,start,fn,package,verbose},
  wp=OptionValue["WorkingPrecision"]; guard=OptionValue["GuardDigits"];
  parallel=TrueQ[OptionValue["UseParallel"]]; verbose=TrueQ[OptionValue["Verbose"]];
  params=<|"pp"->30,"k"->k,"kp"->kp|>;
  E8ValidateParameters[params];
  If[!IntegerQ[wp] || wp<20 || !IntegerQ[guard] || guard<10,
    E8Abort["PrecisionOption", "WorkingPrecision must be an integer >=20 and GuardDigits >=10."]];
  If[FileExistsQ[file] && !TrueQ[OptionValue["Overwrite"]], E8Abort["OutputExists", "Cache output already exists."]];
  package=FileNameJoin[{$E8WorkflowDirectory,"vendor","QuantumGroup6j_num_wp50.wl"}];
  Get[package]; $QGGuardDigits=guard;
  qExact=Exp[I Pi (k+kp/30)]; thetaExact=Pi (k+kp/30);
  keys=E8NeededSixJKeys[]; start=AbsoluteTime[];
  If[verbose, Print["Computing ",Length[keys]," ordered 6j values at ",wp," reliable digits (",guard," guard digits)."]];
  If[parallel,
    If[Kernels[]==={},LaunchKernels[]];
    With[{path=package,gd=guard}, ParallelEvaluate[Get[path]; $QGGuardDigits=gd;]];
    DistributeDefinitions[E8ComputeSixJ,E8FiniteNumberQ,E8ReliableDigits,E8RoundNumber];
    values=With[{qq=qExact,tt=thetaExact,prec=wp,gd=guard},
      ParallelMap[E8ComputeSixJ[#,qq,tt,prec,gd]&,keys,Method->"CoarsestGrained"]],
    values=MapIndexed[Function[{key,index},Module[{value},
      value=E8ComputeSixJ[key,qExact,thetaExact,wp,guard];
      If[verbose && (Mod[First[index],2000]===0 || First[index]===Length[keys]),
        Print["6j cache ",First[index],"/",Length[keys],"; elapsed ",Round[AbsoluteTime[]-start]," s"]];
      value]],keys]];
  If[AnyTrue[values,FailureQ], E8Abort["CacheBuildFailed", "One or more 6j entries failed. Increase GuardDigits if precision was insufficient.",
      <|"Failures"->Take[Select[values,FailureQ],UpTo[10]]|>]];
  cache=<|"SchemaVersion"->1,"Kind"->"E8SixJCache","Parameters"->params,
    "Q"->qExact,"Theta"->thetaExact,"Convention"->$E8SixJConvention,
    "WorkingPrecision"->wp,"GuardDigits"->guard,
    "MinimumPrecision"->Floor[Min[wp,Min[E8ReliableDigits /@ values]]+10^-6],
    "PrecisionMeaning"->"Absolute accuracy for Abs[z]<=1; relative precision otherwise",
    "Fields"->E8FieldSpectrum[],"SixJ"->AssociationThread[keys,values],
    "BuildSeconds"->N[AbsoluteTime[]-start],"WolframVersion"->$Version,
    "GeneratorSHA256"->E8HashFile[package]|>;
  saved=E8WriteWL[cache,file,OptionValue["Overwrite"]];
  If[FailureQ[saved],Return[saved]];
  <|"Status"->"Saved","File"->saved,"NumberOfSixJEntries"->Length[keys],
    "WorkingPrecision"->wp,"BuildSeconds"->cache["BuildSeconds"]|>
], "E8Workflow"];

Options[E8ImportLegacySixJCache] = {"Overwrite"->False};
E8ImportLegacySixJCache[legacyFile_String,metadataFile_String,outFile_String,OptionsPattern[]] := Catch[Module[
  {meta,values,params,wp,measured,data,result},
  meta=Quiet[Check[Import[metadataFile,"RawJSON"],$Failed]];
  values=Quiet[Check[Get[legacyFile],$Failed]];
  If[!AssociationQ[meta] || !AssociationQ[values], E8Abort["LegacyImport", "Could not read the native legacy 6j association and metadata."]];
  params=Association@Table[name->Lookup[meta,name,Missing[name]],{name,{"pp","k","kp"}}]; E8ValidateParameters[params];
  If[StringReplace[Lookup[meta,"q_exact",""],Whitespace->""] =!=
      StringReplace[ToString[Exp[I Pi(params["k"]+params["kp"]/30)],InputForm],Whitespace->""] ||
      StringReplace[Lookup[meta,"theta_exact",""],Whitespace->""] =!=
      StringReplace[ToString[Pi(params["k"]+params["kp"]/30),InputForm],Whitespace->""],
    E8Abort["LegacyParameters", "Legacy q/theta metadata does not match k and kp."]];
  wp=Lookup[meta,"working_precision",0];
  If[!IntegerQ[wp] || wp<20 || !AllTrue[Values[values],E8FiniteNumberQ],
    E8Abort["LegacyImport", "Legacy precision or numeric values are invalid."]];
  measured=Floor[Min[wp,Min[E8ReliableDigits /@ Values[values]]]+10^-6];
  data=<|"SchemaVersion"->1,"Kind"->"E8SixJCache","Parameters"->params,
    "Q"->Exp[I Pi(params["k"]+params["kp"]/30)],
    "Theta"->Pi(params["k"]+params["kp"]/30),"Convention"->$E8SixJConvention,
    "WorkingPrecision"->wp,"GuardDigits"->Lookup[meta,"guard_digits",Missing["Unknown"]],
    "MinimumPrecision"->measured,"Fields"->E8FieldSpectrum[],"SixJ"->values,
    "PrecisionMeaning"->"Absolute accuracy for Abs[z]<=1; relative precision otherwise",
    "ImportedFrom"->ExpandFileName[legacyFile],"LegacyMetadata"->meta,
    "SourceSHA256"->E8HashFile[legacyFile]|>;
  result=E8ValidateSixJCache[data]; If[FailureQ[result],Return[result]];
  result=E8WriteWL[data,outFile,OptionValue["Overwrite"]]; If[FailureQ[result],Return[result]];
  <|"Status"->"Saved","File"->result,"MinimumPrecision"->measured,
    "Note"->"Imported values are unchanged; nominal precision is not promoted."|>
], "E8Workflow"];


==> anc/prebootstrap/cache/E8/vendor/QuantumGroup6j_num_wp50.wl <==
(* ::Package:: *)

(* U_q(sl2) quantum 6j-symbols, numerical version with adjustable working precision. *)

ClearAll[
  QGAtPrecision,
  QGIntegerPart, QGNormalizeSpin, QGNonNegativeIntegerQ,
  QGAdmissibleTripleQ, QGQNumber, QGQFactorial, QGFactorialProduct,
  QGSqrt, QGSqrtFactorial,
  QGDelta, QG6jTriples, QG6jLowerBounds, QG6jUpperBounds,
  QG6jDenominatorArgs, Quantum6j
];

$QGWorkingPrecision = 50;
$QGGuardDigits = 20;

(* All numerical entry points use this conversion.  Exact inputs are evaluated
   directly to wp digits.  Existing approximate inputs are promoted to wp;
   for genuinely accurate 50-digit results, q and theta should be constructed
   from exact expressions before they are passed to this package. *)
QGAtPrecision[x_, wp_: $QGWorkingPrecision] := If[
  Precision[x] === Infinity,
  N[x, wp],
  SetPrecision[x, wp]
];

QGIntegerPart[x_Integer] := x;
QGIntegerPart[x_?NumericQ] := IntegerPart[QGAtPrecision[x] + 1/10];
QGIntegerPart[x_] := x;

QGNormalizeSpin[x_?NumericQ] /;
    TrueQ[x >= 0 && Abs[QGAtPrecision[2 x] - Round[QGAtPrecision[2 x]]] < 1/4] :=
  Round[QGAtPrecision[2 x]]/2;
QGNormalizeSpin[x_] := x;

QGNonNegativeIntegerQ[x_] := TrueQ[
  (IntegerQ[x] && x >= 0) ||
  (NumericQ[x] &&
    Abs[QGAtPrecision[x] - Round[QGAtPrecision[x]]] < 1/4 &&
    Round[QGAtPrecision[x]] >= -1/2)
];

QGAdmissibleTripleQ[a_, b_, c_] := TrueQ[
  QGNonNegativeIntegerQ[a + b - c] &&
  QGNonNegativeIntegerQ[a - b + c] &&
  QGNonNegativeIntegerQ[-a + b + c]
];

QGQNumber::arg = "q-number argument `1` must be numeric or an exact integer.";
QGQNumber[n_, q_, wp_: $QGWorkingPrecision] := Module[
  {qq = QGAtPrecision[q, wp]},
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[(qq^n - qq^-n)/(qq - qq^-1), wp]
  ]
];

QGQFactorial::arg = "q-factorial argument `1` is not a non-negative integer.";
QGQFactorial[n_, q_, wp_: $QGWorkingPrecision] := Module[
  {m = QGIntegerPart[n]},
  If[!IntegerQ[m] || m < 0,
    Message[QGQFactorial::arg, n];
    Return[Indeterminate]
  ];
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[Product[QGQNumber[k, q, wp], {k, 1, m}], wp]
  ]
];

QGFactorialProduct[args_List, q_, wp_: $QGWorkingPrecision] := Block[
  {$MaxExtraPrecision = wp + $QGGuardDigits},
  N[Times @@ (QGQFactorial[#, q, wp] & /@ args), wp]
];

QGSqrt[n_, theta_, q_, wp_: $QGWorkingPrecision] := Module[
  {qq = QGAtPrecision[q, wp], th = QGAtPrecision[theta, wp]},
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[
      Exp[-I (n - 1) th/2] * Sqrt[1 - qq^(2 n)]/Sqrt[1 - qq^2],
      wp
    ]
  ]
];

QGSqrtFactorial[n_, theta_, q_, wp_: $QGWorkingPrecision] := Module[
  {qq = QGAtPrecision[q, wp], th = QGAtPrecision[theta, wp]},
  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    N[
      Exp[-I n (n - 1) th/4] *
        Product[Sqrt[1 - qq^(2 k)]/Sqrt[1 - qq^2], {k, 1, n}],
      wp
    ]
  ]
];

QGDelta::badtri = "The triple (`1`, `2`, `3`) is not admissible.";
QGDelta[a_, b_, c_, theta_, q_, wp_: $QGWorkingPrecision] /;
    QGAdmissibleTripleQ[a, b, c] := Block[
  {$MaxExtraPrecision = wp + $QGGuardDigits},
  N[
    QGSqrtFactorial[a + b - c, theta, q, wp] *
      QGSqrtFactorial[a + c - b, theta, q, wp] *
      QGSqrtFactorial[b + c - a, theta, q, wp] /
      QGSqrtFactorial[a + b + c + 1, theta, q, wp],
    wp
  ]
];
QGDelta[a_, b_, c_, theta_, q_, wp_: $QGWorkingPrecision] :=
  (Message[QGDelta::badtri, a, b, c]; 0);

QG6jTriples[{a_, b_, ab_, c_, d_, bc_}] :=
  {{a, b, ab}, {c, d, ab}, {a, d, bc}, {b, c, bc}};

QG6jLowerBounds[{a_, b_, ab_, c_, d_, bc_}] :=
  {a + b + ab, c + d + ab, a + d + bc, b + c + bc};

QG6jUpperBounds[{a_, b_, ab_, c_, d_, bc_}] :=
  {a + b + c + d, a + c + ab + bc, b + d + ab + bc};

QG6jDenominatorArgs[{a_, b_, ab_, c_, d_, bc_}, z_] := Join[
  z - QG6jLowerBounds[{a, b, ab, c, d, bc}],
  QG6jUpperBounds[{a, b, ab, c, d, bc}] - z
];

Quantum6j::bad = "The six spins are not admissible for the U_q(sl2) 6j-symbol.";
Options[Quantum6j] = {WorkingPrecision -> $QGWorkingPrecision};

Quantum6j[la_, lb_, lab_, lc_, ld_, lbc_, q_, theta_, OptionsPattern[]] := Module[
  {wp = OptionValue[WorkingPrecision], qq, th, spins, a, b, ab, c, d, bc, zmin, zmax, sum},

  qq = QGAtPrecision[q, wp];
  th = QGAtPrecision[theta, wp];
  spins = QGNormalizeSpin /@ {la, lb, lab, lc, ld, lbc};
  {a, b, ab, c, d, bc} = spins;

  If[!AllTrue[QG6jTriples[spins], Apply[QGAdmissibleTripleQ]],
    Message[Quantum6j::bad];
    Return[0]
  ];

  zmin = Max @@ QG6jLowerBounds[spins];
  zmax = Min @@ QG6jUpperBounds[spins];

  If[!QGNonNegativeIntegerQ[zmin] || !QGNonNegativeIntegerQ[zmax] || zmin > zmax,
    Print[{la, lb, lab, lc, ld, lbc}];
    Message[Quantum6j::bad];
    Return[0]
  ];

  Block[{$MaxExtraPrecision = wp + $QGGuardDigits},
    sum = Sum[
      (-1)^z QGQFactorial[z + 1, qq, wp] /
        QGFactorialProduct[QG6jDenominatorArgs[spins, z], qq, wp],
      {z, zmin, zmax}
    ];

    N[
      (-1)^(a + b + c + d) *
        QGSqrt[2 ab + 1, th, qq, wp] *
        QGSqrt[2 bc + 1, th, qq, wp] *
        Times @@
          (QGDelta[#[[1]], #[[2]], #[[3]], th, qq, wp] & /@
            QG6jTriples[spins]) *
        sum,
      wp
    ]
  ]
];


==> anc/prebootstrap/check_abba.py <==
#!/usr/bin/env python3
"""Check ABBA equations from squared OPE coefficients, then test sector support.

The input is beta[A,B,S] = alpha[A,B,S]**2, not a signed OPE tensor. No
extended-fusion rule is used in constructing channels or evaluating equations.
Off-diagonal physical channels with nonzero products are tested only after
squaring their equation; passing them does not establish signed crossing.
Spins use exact doubled labels internally. Arithmetic uses the declared total
precision exactly once, and every acceptance comparison is strict.
"""
from __future__ import annotations

import argparse
import csv
from decimal import Decimal, InvalidOperation
from fractions import Fraction
import hashlib
from itertools import product, permutations
import json
from pathlib import Path
import re
import time

import mpmath as mp


SQUARE_COLUMNS = ('l1', 'lb1', 'l2', 'lb2', 'l3', 'lb3', 're', 'im')
SIXJ_COLUMNS = ('l1', 'l2', 'l5', 'l3', 'l4', 'l6', 're', 'im')
LABEL_PATTERN = re.compile(r'-?\d+(?:/\d+)?\Z')
MODELS = {
    'E6': (12, tuple(sorted((*product((0, 6), repeat=2),
                            *product((3, 7), repeat=2),
                            *product((4, 10), repeat=2))))),
    'E8': (30, tuple(sorted((*product((0, 10, 18, 28), repeat=2),
                            *product((6, 12, 16, 22), repeat=2))))),
}
CATEGORIES = ('identity', 'off_spectrum', 'physical_diagonal',
              'physical_offdiagonal_zero', 'physical_offdiagonal_squared')


class InputError(ValueError):
    pass


def label(text):
    if not LABEL_PATTERN.fullmatch(text):
        raise InputError('spin labels must be exact integer/rational strings')
    try:
        doubled = 2 * Fraction(text)
    except (ValueError, ZeroDivisionError) as exc:
        raise InputError('invalid spin label') from exc
    if doubled.denominator != 1 or doubled < 0:
        raise InputError('spin labels must be nonnegative half-integers')
    return int(doubled)


def field_json(field):
    return [x // 2 if x % 2 == 0 else f'{x}/2' for x in field]


def fusion(a, b, pp):
    """SU(2)_(pp-2) fusion; a,b and returned labels are twice the spins."""
    return tuple(range(abs(a - b), min(a + b, 2*(pp - 2) - a - b) + 1, 2))


def spin(field, pp, p=1):
    left, right = (Fraction(x, 2) for x in field)
    result = (left - right) * ((left + right + 1)*p - pp) / pp
    if result.denominator != 1:
        raise InputError(f'noninteger conformal spin for {field}')
    return int(result)


def source_sign(a, b, s, pp):
    return -1 if (spin(a, pp) + spin(b, pp) + spin(s, pp)) % 2 else 1


def chiral_allowed(a, b, s, pp):
    return s[0] in fusion(a[0], b[0], pp) and s[1] in fusion(a[1], b[1], pp)


def pair_channels(a, b, pp, fields):
    sources = tuple(s for s in fields if chiral_allowed(a, b, s, pp))
    left = sorted(set(fusion(a[0], a[0], pp)) & set(fusion(b[0], b[0], pp)))
    right = sorted(set(fusion(a[1], a[1], pp)) & set(fusion(b[1], b[1], pp)))
    return sources, tuple(product(left, right))


def expected_square_keys(fields):
    return {a + b + s for a, b, s in product(fields, repeat=3)}


def expected_sixj_keys(model, abba_only=False):
    pp, fields = MODELS[model]
    labels = sorted({x for field in fields for x in field})
    keys = set()
    externals = ((a, b, b, a) for a, b in product(labels, repeat=2)) if abba_only else product(labels, repeat=4)
    for a, b, c, d in externals:
        sources = set(fusion(a, b, pp)) & set(fusion(c, d, pp)) & set(labels)
        targets = set(fusion(a, d, pp)) & set(fusion(b, c, pp))
        keys.update((a, b, s, c, d, t) for s, t in product(sources, targets))
    return keys


def sha256(path):
    return hashlib.sha256(Path(path).read_bytes()).hexdigest()


def component(text, digits):
    try:
        value = Decimal(text)
    except InvalidOperation as exc:
        raise InputError('invalid decimal numeric component') from exc
    if not value.is_finite():
        raise InputError('nonfinite numerical input')
    # Decimal.as_tuple is exact and does not use Decimal's ambient precision.
    significant = list(value.as_tuple().digits)
    while significant and significant[-1] == 0:
        significant.pop()
    if len(significant) > digits:
        raise InputError('undeclared extra nonzero serialization digits')
    result = mp.mpf(str(value))
    if not mp.isfinite(result):
        raise InputError('nonfinite numerical input')
    return result


def read_csv(path, header, expected, digits):
    result = {}
    with Path(path).open(newline='', encoding='utf-8') as stream:
        reader = csv.reader(stream)
        if tuple(next(reader, ())) != header:
            raise InputError(f'wrong CSV header: {path.name}')
        for row_number, row in enumerate(reader, 2):
            if len(row) != len(header):
                raise InputError(f'{path.name}:{row_number}: wrong column count')
            key = tuple(label(x) for x in row[:6])
            if key not in expected:
                raise InputError(f'{path.name}:{row_number}: unexpected key {key}')
            if key in result:
                raise InputError(f'{path.name}:{row_number}: duplicate key {key}')
            result[key] = mp.mpc(component(row[6], digits), component(row[7], digits))
    return result


def input_file(directory, name):
    if not isinstance(name, str):
        raise InputError('CSV filename must be a string')
    relative = Path(name)
    target = (directory / relative).resolve()
    if relative.is_absolute() or not target.is_relative_to(directory):
        raise InputError('input files must be inside input-dir')
    if not target.is_file():
        raise InputError(f'missing input file: {name}')
    return target


def load_bundle(directory, digits=None):
    directory = Path(directory).resolve()
    manifest_file = directory/'manifest.json'
    try:
        meta = json.loads(manifest_file.read_text())
    except (OSError, ValueError) as exc:
        raise InputError('cannot read manifest.json') from exc
    if not isinstance(meta, dict):
        raise InputError('manifest.json must contain an object')
    if type(meta.get('schema_version')) is not int or meta['schema_version'] != 1:
        raise InputError('unsupported or missing manifest schema_version')
    if meta.get('kind') != 'ExtendedFusionABBAInput':
        raise InputError('manifest kind must identify squared-coefficient ABBA input')
    if meta.get('squared_not_absolute_squared') is not True:
        raise InputError('input must contain algebraic squares, not absolute squares')
    model = meta.get('model')
    if not isinstance(model, str) or model not in MODELS:
        raise InputError('model must be E6 or E8')
    pp, fields = MODELS[model]
    if any(type(meta.get(key)) is not int for key in ('pp', 'k', 'kp')) or (meta['pp'], meta['k'], meta['kp']) != (pp, 0, 1):
        raise InputError('this checker is restricted to k=0, kp=1 and the model pp')
    requested, guard, wp = (meta.get(k) for k in ('requested_precision', 'guard_digits', 'working_precision'))
    if any(type(x) is not int for x in (requested, guard, wp)) or requested < 20 or guard < 0 or wp != requested + guard:
        raise InputError('inconsistent requested/guard/working precision')
    if digits is not None and digits != wp:
        raise InputError('--digits must match manifest working_precision')
    for key in ('arithmetic_precision', 'input_serialization_digits'):
        if type(meta.get(key)) is not int or meta[key] != wp:
            raise InputError(f'{key} is required and must equal the declared total precision')
    if 'sixj_precision' in meta and (type(meta['sixj_precision']) is not int or meta['sixj_precision'] != wp):
        raise InputError('sixj_precision must equal the declared total precision')
    cache_precision = meta.get('source_cache_precision')
    if type(cache_precision) not in (int, float):
        raise InputError('source_cache_precision is required and must be a finite number')
    reliable = Decimal(str(cache_precision))
    if not reliable.is_finite() or reliable < wp:
        raise InputError('source_cache_precision must be finite and at least working_precision')
    for key, expected in [('number_of_fields', len(fields)), ('number_of_alpha_entries', len(fields)**3),
                          ('number_of_square_entries', len(fields)**3)]:
        if key in meta and meta[key] != expected:
            raise InputError(f'incorrect {key}')
    paths = {'manifest': manifest_file,
             'alpha': input_file(directory, meta.get('alpha_file')),
             'sixj': input_file(directory, meta.get('sixj_file'))}
    hashes = {name+'_sha256': sha256(path) for name, path in paths.items()}
    for name in ('alpha', 'sixj'):
        if hashes[name+'_sha256'] != meta.get(name+'_sha256'):
            raise InputError(f'{name} SHA-256 mismatch')
    mp.mp.dps = wp
    squares = read_csv(paths['alpha'], SQUARE_COLUMNS, expected_square_keys(fields), wp)
    if len(squares) != len(fields)**3:
        raise InputError('missing squared OPE keys')
    full_keys, abba_keys = expected_sixj_keys(model), expected_sixj_keys(model, True)
    sixj = read_csv(paths['sixj'], SIXJ_COLUMNS, full_keys, wp)
    if set(sixj) == full_keys:
        coverage = 'full_general_chiral_keys'
    elif set(sixj) == abba_keys:
        coverage = 'complete_abba_chiral_keys'
    else:
        raise InputError('6j keys must be the complete general set or complete ABBA set')
    if 'number_of_6j_entries' in meta and meta['number_of_6j_entries'] != len(sixj):
        raise InputError('incorrect number_of_6j_entries')
    for key, value in squares.items():
        if not chiral_allowed(key[:2], key[2:4], key[4:], pp) and value != 0:
            raise InputError(f'nonzero chiral-forbidden structural entry {key}')
    return meta, fields, squares, sixj, paths, hashes, coverage


def target_test(a, b, target, lhs, squares, physical):
    if target == (0, 0):
        return 'identity', lhs, mp.mpf(1)
    if not physical:
        return 'off_spectrum', lhs, mp.mpf(0)
    first = squares[a+a+target]
    if a == b:
        return 'physical_diagonal', lhs, first
    second = squares[b+b+target]
    if first == 0 or second == 0:
        return 'physical_offdiagonal_zero', lhs, mp.mpf(0)
    return 'physical_offdiagonal_squared', lhs*lhs, first*second


def check_pair(a, b, pp, fields, squares, sixj):
    """Yield every T equation, retaining zero equations and off-spectrum pairs."""
    sources, targets = pair_channels(a, b, pp, fields)
    terms = [(s, source_sign(a, b, s, pp)*squares[a+b+s]) for s in sources if squares[a+b+s] != 0]
    physical = set(fields)
    for target in targets:
        lhs = mp.mpc(0)
        for s, coefficient in terms:
            fl = sixj[(a[0], b[0], s[0], b[0], a[0], target[0])]
            fr = sixj[(a[1], b[1], s[1], b[1], a[1], target[1])]
            lhs += coefficient * fl * fr
        category, tested_lhs, rhs = target_test(a, b, target, lhs, squares, target in physical)
        residual = abs(tested_lhs-rhs)
        if not mp.isfinite(residual):
            raise ArithmeticError('nonfinite ABBA result')
        yield category, target, lhs, tested_lhs, rhs, residual


def sector(field, model):
    if model == 'E6':
        return '1' if field[0] in (0, 6) else 'sigma' if field[0] in (3, 7) else 'epsilon'
    return '1' if field[0] in (0, 10, 18, 28) else 'tau'


def extended_allowed(a, b, c, model):
    x, y, z = (sector(f, model) for f in (a, b, c))
    if x == '1':
        return y == z
    if y == '1':
        return x == z
    if model == 'E8':
        return z in ('1', 'tau')
    if x == y == 'sigma':
        return z in ('1', 'epsilon')
    if x == y == 'epsilon':
        return z == '1'
    return z == 'sigma'


def number(value, digits):
    return mp.nstr(value, digits, strip_zeros=False) if value != 0 else '0'


def complex_json(value, digits):
    return {'re': number(mp.re(value), digits), 'im': number(mp.im(value), digits)}


def extended_report(model, fields, squares, atol, digits):
    """Post-computation classification: no coefficients are changed or masked."""
    pp = MODELS[model][0]
    forbidden, forbidden_canonical = [], set()
    allowed, exact_zero, numerical_zero = [], [], []
    for a, b, c in product(fields, repeat=3):
        if not chiral_allowed(a, b, c, pp):
            continue
        key = a+b+c
        if extended_allowed(a, b, c, model):
            allowed.append(key)
            if squares[key] == 0:
                exact_zero.append((a, b, c))
            if abs(squares[key]) < atol:
                numerical_zero.append((a, b, c))
        else:
            forbidden.append(key)
            forbidden_canonical.add(tuple(sorted((a, b, c))))
    maximum = max((abs(squares[key]) for key in forbidden), default=mp.mpf(0))
    failures = [key for key in forbidden if abs(squares[key]) >= atol]
    return {'chiral_allowed_ordered_triples': len(allowed)+len(forbidden),
            'extra_forbidden_ordered_triples': len(forbidden),
            'extra_forbidden_canonical_triples': len(forbidden_canonical),
            'maximum_absolute_forbidden_beta': number(maximum, digits),
            'forbidden_beta_strictly_below_tolerance': not failures,
            'violating_ordered_triples': len(failures),
            'violating_examples': [[field_json(key[:2]), field_json(key[2:4]), field_json(key[4:])] for key in failures[:20]],
            'extended_allowed_ordered_triples': len(allowed),
            'additional_exact_zero_ordered_triples': len(exact_zero),
            'additional_exact_zero_canonical_triples': len({tuple(sorted(t)) for t in exact_zero}),
            'additional_below_tolerance_ordered_triples': len(numerical_zero),
            'additional_zeros_are_failures': False,
            'comparison': 'abs(beta) < atol; beta is the squared coefficient',
            'classification_used_in_abba_computation': False}


def verify(meta, fields, squares, sixj, atol):
    wp, pp = meta['working_precision'], meta['pp']
    stats = {c: {'equations_checked': 0, 'failed_equations': 0, 'maximum_absolute_residual': mp.mpf(0), 'worst_equation': None} for c in CATEGORIES}
    pairs_failed = 0
    failures = []
    for a, b in product(fields, repeat=2):
        failed_pair = False
        for category, target, lhs, tested_lhs, rhs, residual in check_pair(a, b, pp, fields, squares, sixj):
            current = stats[category]
            current['equations_checked'] += 1
            detail = None
            if residual > current['maximum_absolute_residual'] or residual >= atol:
                detail = {'A': field_json(a), 'B': field_json(b), 'T': field_json(target),
                          'category': category, 'abba_lhs': complex_json(lhs, wp),
                          'tested_lhs': complex_json(tested_lhs, wp), 'rhs': complex_json(rhs, wp),
                          'absolute_residual': number(residual, wp)}
            if residual > current['maximum_absolute_residual']:
                current['maximum_absolute_residual'] = residual
                current['worst_equation'] = detail
            if residual >= atol:
                current['failed_equations'] += 1
                failed_pair = True
                if len(failures) < 20:
                    failures.append(detail)
        pairs_failed += int(failed_pair)
    identity_keys = set()
    for field in fields:
        identity_keys.update(a+b+c for a, b, c in set(permutations(((0, 0), field, field))))
    identity_residual = max((abs(squares[key]-1) for key in identity_keys), default=mp.mpf(0))
    identity_failures = sum(abs(squares[key]-1) >= atol for key in identity_keys)
    direct = tuple(c for c in CATEGORIES if c != 'physical_offdiagonal_squared')
    direct_count = sum(stats[c]['equations_checked'] for c in direct)
    direct_failed = sum(stats[c]['failed_equations'] for c in direct)
    direct_max = max(stats[c]['maximum_absolute_residual'] for c in direct)
    solver_max = max(stats[c]['maximum_absolute_residual'] for c in ('identity', 'off_spectrum'))
    squared = stats['physical_offdiagonal_squared']
    extended = extended_report(meta['model'], fields, squares, atol, wp)
    result = {'ordered_pairs_checked': len(fields)**2, 'failed_pairs': pairs_failed,
              'channel_tests_checked': direct_count+squared['equations_checked'],
              'direct_equations_checked': direct_count, 'failed_direct_equations': direct_failed,
              'maximum_direct_absolute_residual': number(direct_max, wp),
              'maximum_solver_constraint_absolute_residual': number(solver_max, wp),
              'squared_product_equations_checked': squared['equations_checked'],
              'failed_squared_product_equations': squared['failed_equations'],
              'maximum_squared_product_absolute_residual': number(squared['maximum_absolute_residual'], wp),
              'direct_abba_tests_passed': direct_failed == 0,
              'squared_product_tests_passed': squared['failed_equations'] == 0,
              'identity_normalization': {'entries_checked': len(identity_keys), 'failed_entries': identity_failures,
                                         'maximum_absolute_residual': number(identity_residual, wp)},
              'extended_fusion': extended, 'failure_examples': failures,
              'failure_examples_truncated': direct_failed+squared['failed_equations'] > len(failures),
              'full_signed_crossing_checked': False}
    result['all_abba_tests_passed'] = direct_failed == 0 and squared['failed_equations'] == 0 and identity_failures == 0
    result['all_requested_tests_passed'] = result['all_abba_tests_passed'] and extended['forbidden_beta_strictly_below_tolerance']
    for current in stats.values():
        current['maximum_absolute_residual'] = number(current['maximum_absolute_residual'], wp)
    result['channel_categories'] = stats
    return result


def markdown(summary):
    if summary['status'] == 'error':
        return '# ABBA squared-coefficient check\n\nInput/run error: '+summary['error']+'\n'
    lines = ['# ABBA squared-coefficient check', '',
             f"Model: {summary['model']}; k=0, kp=1. Arithmetic: {summary['arithmetic_precision']} decimal digits.", '',
             f"Strict tolerance: {summary['atol']}. Ordered pairs: {summary['ordered_pairs_checked']}.", '',
             '| Channel test | Count | Failures | Maximum absolute residual |',
             '|---|---:|---:|---:|']
    for name, stats in summary['channel_categories'].items():
        lines.append(f"| {name} | {stats['equations_checked']} | {stats['failed_equations']} | {stats['maximum_absolute_residual']} |")
    ext = summary['extended_fusion']
    lines += ['', f"ABBA/normalization tests passed: **{summary['all_abba_tests_passed']}**.", '',
              f"Post-computation extended-fusion test: {ext['extra_forbidden_ordered_triples']} extra-forbidden ordered triples, "
              f"{ext['extra_forbidden_canonical_triples']} canonical multisets; maximum |beta| = {ext['maximum_absolute_forbidden_beta']}. "
              f"Pass: **{ext['forbidden_beta_strictly_below_tolerance']}**.", '',
              f"Additional exact zeros in the extended-allowed set: {ext['additional_exact_zero_ordered_triples']} ordered triples. They are not failures.", '',
              'The input is beta = alpha squared. Nonzero off-diagonal physical products are checked only through LHS squared; '
              'these necessary tests do not establish consistent signs or full signed crossing. Extended-fusion labels are applied only after all ABBA equations have been evaluated.', '']
    return '\n'.join(lines)


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--input-dir', type=Path, required=True)
    parser.add_argument('--output-dir', type=Path, required=True)
    parser.add_argument('--digits', type=int, default=None)
    parser.add_argument('--atol', default='1e-100')
    args = parser.parse_args(argv)
    if args.input_dir.resolve() == args.output_dir.resolve():
        parser.error('output-dir must differ from input-dir')
    args.output_dir.mkdir(parents=True, exist_ok=True)
    started = time.monotonic()
    summary = {'schema_version': 1, 'kind': 'ABBASquaredCoefficientCheck', 'status': 'error',
               'full_signed_crossing_checked': False, 'all_requested_tests_passed': False}
    try:
        meta, fields, squares, sixj, paths, hashes, coverage = load_bundle(args.input_dir, args.digits)
        atol = component(args.atol, meta['working_precision'])
        if atol <= 0:
            raise InputError('--atol must be finite and positive')
        summary.update(verify(meta, fields, squares, sixj, atol))
        if any(sha256(path) != hashes[name+'_sha256'] for name, path in paths.items()):
            raise InputError('input file changed during verification')
        summary.update(status='complete', input_integrity_passed=True, model=meta['model'], pp=meta['pp'], k=0, kp=1,
                       number_of_fields=len(fields), number_of_squared_coefficients=len(squares), number_of_6j_values=len(sixj),
                       requested_precision=meta['requested_precision'], guard_digits=meta['guard_digits'],
                       arithmetic_precision=meta['working_precision'], input_serialization_digits=meta['working_precision'],
                       atol=number(atol, meta['working_precision']), comparison_operator='<', rtol='0',
                       input_hashes=hashes, sixj_coverage=coverage,
                       scope='ABBA tests from squared OPE candidates; not full signed crossing, not an independent 6j evaluation, and not a symbolic proof.')
    except (InputError, ArithmeticError, OSError, ValueError, KeyError) as exc:
        summary.update(status='error', input_integrity_passed=False, all_requested_tests_passed=False,
                       error=f'{type(exc).__name__}: {exc}')
    summary['elapsed_seconds'] = round(time.monotonic()-started, 3)
    (args.output_dir/'summary.json').write_text(json.dumps(summary, indent=2)+'\n')
    (args.output_dir/'summary.md').write_text(markdown(summary))
    print('Summary:', args.output_dir/'summary.json')
    print('All requested tests passed:', summary['all_requested_tests_passed'])
    return 0 if summary['status'] == 'complete' and summary['all_requested_tests_passed'] else 1


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/prebootstrap/reference_results/E6_p1_q12/diagnostic_audit.json <==
{
  "status": "passed",
  "model": "E6",
  "ordered_pairs": 144,
  "full_rank_pairs": 144,
  "all_t_channels": 912,
  "fit_equations": 712,
  "canonical_squares": 75,
  "forbidden_canonical_zeros": 2,
  "forbidden_ordered_zeros": 4,
  "minimum_normalized_pivot": "1",
  "minimum_pivot_to_cutoff_ratio": "1E+35",
  "all_occurrences_recorded": 320,
  "raw_system_hash_verified": false,
  "scope": "Saved diagnostics audited; no 6j evaluation, rank recomputation, or symbolic proof performed"
}


==> anc/prebootstrap/reference_results/E6_p1_q12/forbidden_zero_evidence.json <==
[
  {
    "index": 53,
    "triple": [
      [
        "2",
        "2"
      ],
      [
        "2",
        "2"
      ],
      [
        "2",
        "2"
      ]
    ],
    "sectors": [
      "epsilon",
      "epsilon",
      "epsilon"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.360431313380557528877765292090553669264330079331816829779910809499886047064e-58",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.36043131338055752887776529209055366926433007933181682978004024901415264239863e-58",
    "number_of_raw_occurrences": 1,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 58,
    "triple": [
      [
        "2",
        "2"
      ],
      [
        "3",
        "3"
      ],
      [
        "3",
        "3"
      ]
    ],
    "sectors": [
      "epsilon",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.36043131338055705956677558687069661420650397510110313640866100512126488141339e-58",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.36043131338055752887776529209055366926433007933181682978004024901415264239863e-58",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  }
]


==> anc/prebootstrap/reference_results/E6_p1_q12/input_manifest.json <==
{
	"schema_version":1,
	"kind":"ExtendedFusionABBAInput",
	"model":"E6",
	"pp":12,
	"k":0,
	"kp":1,
	"working_precision":120,
	"requested_precision":100,
	"guard_digits":20,
	"arithmetic_precision":120,
	"input_serialization_digits":120,
	"source_cache_precision":1.2e2,
	"alpha_file":"squares.csv",
	"sixj_file":"sixj.csv",
	"alpha_sha256":"9d406d1309ffbc4ff591b541e22af0f1dd31cd919be3414139031ef87887f4b6",
	"sixj_sha256":"fd3183e016eb19ae0d7453a3b87680698fea0dbabea478f4c64a5b2b6cc9adc2",
	"source_exact_sha256":"e0071366e3547fedde885332b59c2aa9ae939eb883c6bee776f19d9db2838ad0",
	"source_cache_sha256":"64f4449b20884ab7eee07d99e6767fb3f0c5799c95eded29875b2d458f85cf63",
	"squares_origin":"Fresh numerical evaluation of ABBA-reconstructed algebraic squares without extended fusion input",
	"squared_not_absolute_squared":true,
	"number_of_fields":12,
	"number_of_square_entries":1728,
	"number_of_6j_entries":1408
}

==> anc/prebootstrap/reference_results/E6_p1_q12/pair_diagnostics.json <==
[
	{
		"pair":[
			[
				"0",
				"0"
			],
			[
				"0",
				"0"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"0",
				"0"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"0",
				"0"
			],
			[
				"0",
				"3"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"0",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"0",
				"0"
			],
			[
				"3\/2",
				"3\/2"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"0",
				"0"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"0",
				"0"
			],
			[
				"2",
				"2"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"2",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"0",
				"0"
			],
			[
				"2",
				"5"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"2",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"0",
				"0"
			],
			[
				"3",
				"0"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3",
				"0"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"0",
				"0"
			],
			[
				"3",
				"3"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"0",
				"0"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"7\/2",
				"3\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"0",
				"0"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"0",
				"0"
			],
			[
				"5",
				"2"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"5",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"0",
				"0"
			],
			[
				"5",
				"5"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"5",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"0",
				"3"
			],
			[
				"0",
				"0"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"0",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"0",
				"3"
			],
			[
				"0",
				"3"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"0",
				"4"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"0",
				"3"
			],
			[
				"3\/2",
				"3\/2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"0",
				"3"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"0",
				"3"
			],
			[
				"2",
				"2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"2",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"0",
				"4"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"0",
				"3"
			],
			[
				"2",
				"5"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"2",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"0",
				"3"
			],
			[
				"3",
				"0"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"0",
				"3"
			],
			[
				"3",
				"3"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"3",
				"0"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"0",
				"4"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"0",
				"3"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"0",
				"3"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"0",
				"3"
			],
			[
				"5",
				"2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"5",
				"2"
			],
			[
				"5",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"0",
				"4"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"0",
				"3"
			],
			[
				"5",
				"5"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"5",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"0",
				"0"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"0",
				"3"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"3\/2"
			]
		],
		"unknowns":5,
		"rank":5,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"3"
			],
			[
				"2",
				"2"
			],
			[
				"3",
				"0"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":5,
		"global_matrix_scale":"0.48803387171258486235163089433724824462853683587358708537035876720674512662425",
		"normalized_pivot_magnitudes":[
			"1.",
			"1.23966873771080211007368048493904086333303741584184098852939392320744741549108",
			"1.23966873771080211007368048493904086333303741584184098852939392320744741549108",
			"1.2547744556067118583629406713753098051890555825226589402435",
			"1.366025403784438646763723170752936183471402626905190314028"
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			5,
			6,
			9,
			8,
			1,
			2,
			7,
			4,
			3,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			5,
			4,
			2,
			1,
			3
		],
		"elimination_growth_factor":"1.366025403784438646763723170752936183471402626905190314028",
		"max_normwise_backward_error":"4.8094322172879235040968320049154785524396903071225002091106499066e-51",
		"max_raw_fit_residual":"1.5069645941063062342631485039699322473331627573e-50",
		"max_relative_fit_residual":"2.3298092776706178341954660093349642764058308833e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"0",
				"3"
			],
			[
				"2",
				"2"
			],
			[
				"2",
				"5"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.49398070393112768952516822602293641394786818634721422850492386329394043145086",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.01218528582385991187080299417558459234328467552850757636104829665141479064886",
			"1.06438048870936248483799207016372066450998688480774481071134393658150992018012",
			"1.5529142706151245740933930257442899700944134079195830828838"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			6,
			3,
			1,
			9,
			5,
			2,
			7,
			8,
			4,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			4,
			1,
			2,
			3
		],
		"elimination_growth_factor":"1.5529142706151245740933930257442899700944134079195830828838",
		"max_normwise_backward_error":"5.7355486079319767545805865712001363794144342463071720795537902936e-51",
		"max_raw_fit_residual":"1.4085030306172485471704285941825124886802490714e-50",
		"max_relative_fit_residual":"2.2391323058318819244422689207159016890651826727e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"2",
				"2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.48171652200114259058717217508331847551512587822805438955097165125254995215791",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.11247665460179982697606230228490743952659028263702371624125616078433483970443",
			"1.15470053837925152901829756100391491129520350254025375203720985102457821533582",
			"1.38393979906939000543360443496769626037122802606208833022858062974060274001853"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			7,
			5,
			2,
			1,
			3,
			6,
			4,
			8,
			9,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			3,
			4,
			2,
			1
		],
		"elimination_growth_factor":"1.38393979906939000543360443496769626037122802606208833022858062974060274001853",
		"max_normwise_backward_error":"1.06639354097975920321097658029846764771631526803701073565801329445e-50",
		"max_raw_fit_residual":"2.9134413348199857732259409125722926741559954702e-50",
		"max_relative_fit_residual":"2.0484304126540751557287679886142342607670188689e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"2",
				"5"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3",
				"0"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3",
				"3"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.48171652200114259058717217508331847551512587822805438955097165125254995215791",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.11247665460179982697606230228490743952659028263702371624125616078433483970443",
			"1.15470053837925152901829756100391491129520350254025375203720985102457821533582",
			"1.38393979906939000543360443496769626037122802606208833022858062974060274001853"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			7,
			5,
			2,
			1,
			3,
			6,
			4,
			8,
			9,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			2,
			1,
			3,
			4
		],
		"elimination_growth_factor":"1.38393979906939000543360443496769626037122802606208833022858062974060274001853",
		"max_normwise_backward_error":"1.06639354097975920321097658029846764771631526803701073565801329445e-50",
		"max_raw_fit_residual":"2.9134413348199857732259409125722926741559954702e-50",
		"max_relative_fit_residual":"2.0484304126540751557287679886142342607670188689e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"3",
				"0"
			],
			[
				"3",
				"3"
			],
			[
				"5",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.49398070393112768952516822602293641394786818634721422850492386329394043145086",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.01218528582385991187080299417558459234328467552850757636104829665141479064886",
			"1.06438048870936248483799207016372066450998688480774481071134393658150992018012",
			"1.5529142706151245740933930257442899700944134079195830828838"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			6,
			3,
			1,
			9,
			5,
			2,
			7,
			8,
			4,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			1,
			4,
			3,
			2
		],
		"elimination_growth_factor":"1.5529142706151245740933930257442899700944134079195830828838",
		"max_normwise_backward_error":"5.7355486079319767545805865712001363794144342463071720795537902936e-51",
		"max_raw_fit_residual":"1.4085030306172485471704285941825124886802490714e-50",
		"max_relative_fit_residual":"2.2391323058318819244422689207159016890651826727e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"unknowns":5,
		"rank":5,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"2",
				"5"
			],
			[
				"3",
				"3"
			],
			[
				"5",
				"2"
			],
			[
				"5",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":5,
		"global_matrix_scale":"0.48803387171258486235163089433724824462853683587358708537035876720674512662425",
		"normalized_pivot_magnitudes":[
			"1.",
			"1.23966873771080211007368048493904086333303741584184098852939392320744741549108",
			"1.23966873771080211007368048493904086333303741584184098852939392320744741549108",
			"1.2547744556067118583629406713753098051890555825226589402435",
			"1.366025403784438646763723170752936183471402626905190314028"
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			5,
			6,
			9,
			8,
			1,
			2,
			7,
			4,
			3,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			1,
			2,
			4,
			5,
			3
		],
		"elimination_growth_factor":"1.366025403784438646763723170752936183471402626905190314028",
		"max_normwise_backward_error":"4.8094322172879235040968320049154785524396903071225002091106499066e-51",
		"max_raw_fit_residual":"1.5069645941063062342631485039699322473331627573e-50",
		"max_relative_fit_residual":"2.3298092776706178341954660093349642764058308833e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"5",
				"2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"5",
				"5"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"0",
				"0"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"0",
				"3"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"3\/2",
				"3\/2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"0",
				"3"
			],
			[
				"2",
				"2"
			],
			[
				"2",
				"5"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.49398070393112768952516822602293641394786818634721422850492386329394043145086",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.01218528582385991187080299417558459234328467552850757636104829665141479064886",
			"1.06438048870936248483799207016372066450998688480774481071134393658150992018012",
			"1.5529142706151245740933930257442899700944134079195830828838"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			6,
			3,
			1,
			9,
			5,
			2,
			7,
			8,
			4,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			4,
			1,
			2,
			3
		],
		"elimination_growth_factor":"1.5529142706151245740933930257442899700944134079195830828838",
		"max_normwise_backward_error":"5.7355486079319767545805865712001363794144342463071720795537902936e-51",
		"max_raw_fit_residual":"1.4085030306172485471704285941825124886802490714e-50",
		"max_relative_fit_residual":"2.2391323058318819244422689207159016890651826727e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"unknowns":5,
		"rank":5,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"3"
			],
			[
				"2",
				"2"
			],
			[
				"3",
				"0"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":5,
		"global_matrix_scale":"0.48803387171258486235163089433724824462853683587358708537053798630128867793919",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.23966873771080211007368048493904086333303741584184098852878693717202644265652",
			"1.23966873771080211007368048493904086333303741584184098852878693717202644265652",
			"1.25477445560671185836294067137530980518905558252265894024285647992774985802671",
			"1.3660254037844386467637231707529361834714026269051903140277"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			5,
			6,
			9,
			8,
			1,
			2,
			7,
			4,
			3,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			5,
			4,
			2,
			1,
			3
		],
		"elimination_growth_factor":"1.3660254037844386467637231707529361834714026269051903140277",
		"max_normwise_backward_error":"4.809432217287923504096832004915478552439690307122525476860371711e-51",
		"max_raw_fit_residual":"1.5069645941063062342631485039699322473331627573e-50",
		"max_relative_fit_residual":"2.3298092776706178341954660093349642764058308833e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"2",
				"2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.48171652200114259058717217508331847551512587822805438955097165125254995215791",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.11247665460179982697606230228490743952659028263702371624126800979108912405251",
			"1.15470053837925152901829756100391491129520350254025375203720465296795534460589",
			"1.38393979906939000543360443496769626037122802606208833022863818614270215588683"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			7,
			5,
			11,
			1,
			2,
			6,
			4,
			8,
			9,
			10,
			3,
			12
		],
		"complete_pivot_column_order":[
			4,
			3,
			1,
			2
		],
		"elimination_growth_factor":"1.38393979906939000543360443496769626037122802606208833022863818614270215588683",
		"max_normwise_backward_error":"6.0942186256400400314435144935991305753641155968545253704158233103e-51",
		"max_raw_fit_residual":"1.6649714917681164857336218831083707128944708885e-50",
		"max_relative_fit_residual":"2.0484304126540751557287679886142342607670188689e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"2",
				"5"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"3",
				"0"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"3",
				"3"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.48171652200114259058717217508331847551512587822805438955097165125254995215791",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.11247665460179982697606230228490743952659028263702371624126800979108912405251",
			"1.15470053837925152901829756100391491129520350254025375203720465296795534460589",
			"1.38393979906939000543360443496769626037122802606208833022863818614270215588683"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			7,
			5,
			11,
			1,
			2,
			6,
			4,
			8,
			9,
			10,
			3,
			12
		],
		"complete_pivot_column_order":[
			1,
			2,
			4,
			3
		],
		"elimination_growth_factor":"1.38393979906939000543360443496769626037122802606208833022863818614270215588683",
		"max_normwise_backward_error":"6.0942186256400400314435144935991305753641155968545253704158233103e-51",
		"max_raw_fit_residual":"1.6649714917681164857336218831083707128944708885e-50",
		"max_relative_fit_residual":"2.0484304126540751557287679886142342607670188689e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"unknowns":5,
		"rank":5,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"2",
				"5"
			],
			[
				"3",
				"3"
			],
			[
				"5",
				"2"
			],
			[
				"5",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":5,
		"global_matrix_scale":"0.48803387171258486235163089433724824462853683587358708537053798630128867793919",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.23966873771080211007368048493904086333303741584184098852878693717202644265652",
			"1.23966873771080211007368048493904086333303741584184098852878693717202644265652",
			"1.25477445560671185836294067137530980518905558252265894024285647992774985802671",
			"1.3660254037844386467637231707529361834714026269051903140277"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			5,
			6,
			9,
			8,
			1,
			2,
			7,
			4,
			3,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			1,
			2,
			4,
			5,
			3
		],
		"elimination_growth_factor":"1.3660254037844386467637231707529361834714026269051903140277",
		"max_normwise_backward_error":"4.809432217287923504096832004915478552439690307122525476860371711e-51",
		"max_raw_fit_residual":"1.5069645941063062342631485039699322473331627573e-50",
		"max_relative_fit_residual":"2.3298092776706178341954660093349642764058308833e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"3",
				"0"
			],
			[
				"3",
				"3"
			],
			[
				"5",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.49398070393112768952516822602293641394786818634721422850492386329394043145086",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.01218528582385991187080299417558459234328467552850757636104829665141479064886",
			"1.06438048870936248483799207016372066450998688480774481071134393658150992018012",
			"1.5529142706151245740933930257442899700944134079195830828838"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			6,
			3,
			1,
			9,
			5,
			2,
			7,
			8,
			4,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			1,
			4,
			3,
			2
		],
		"elimination_growth_factor":"1.5529142706151245740933930257442899700944134079195830828838",
		"max_normwise_backward_error":"5.7355486079319767545805865712001363794144342463071720795537902936e-51",
		"max_raw_fit_residual":"1.4085030306172485471704285941825124886802490714e-50",
		"max_relative_fit_residual":"2.2391323058318819244422689207159016890651826727e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"5",
				"2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"5",
				"5"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"7\/2",
				"3\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"2",
				"2"
			],
			[
				"0",
				"0"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"2",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"2",
				"2"
			],
			[
				"0",
				"3"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"2",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"0",
				"4"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"2",
				"2"
			],
			[
				"3\/2",
				"3\/2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.48171652200114259058717217508331847551512587822805438955097165125254995215791",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.11247665460179982697606230228490743952659028263702371624125616078433483970443",
			"1.15470053837925152901829756100391491129520350254025375203720985102457821533582",
			"1.38393979906939000543360443496769626037122802606208833022858062974060274001853"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			7,
			5,
			2,
			1,
			3,
			6,
			4,
			8,
			9,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			3,
			4,
			2,
			1
		],
		"elimination_growth_factor":"1.38393979906939000543360443496769626037122802606208833022858062974060274001853",
		"max_normwise_backward_error":"1.06639354097975920321097658029846764771631526803701073565801329445e-50",
		"max_raw_fit_residual":"2.9134413348199857732259409125722926741559954702e-50",
		"max_relative_fit_residual":"2.0484304126540751557287679886142342607670188689e-50"
	},
	{
		"pair":[
			[
				"2",
				"2"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.48171652200114259058717217508331847551512587822805438955097165125254995215791",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.11247665460179982697606230228490743952659028263702371624126800979108912405251",
			"1.15470053837925152901829756100391491129520350254025375203720465296795534460589",
			"1.38393979906939000543360443496769626037122802606208833022863818614270215588683"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			7,
			5,
			11,
			1,
			2,
			6,
			4,
			8,
			9,
			10,
			3,
			12
		],
		"complete_pivot_column_order":[
			4,
			3,
			1,
			2
		],
		"elimination_growth_factor":"1.38393979906939000543360443496769626037122802606208833022863818614270215588683",
		"max_normwise_backward_error":"6.0942186256400400314435144935991305753641155968545253704158233103e-51",
		"max_raw_fit_residual":"1.6649714917681164857336218831083707128944708885e-50",
		"max_relative_fit_residual":"2.0484304126540751557287679886142342607670188689e-50"
	},
	{
		"pair":[
			[
				"2",
				"2"
			],
			[
				"2",
				"2"
			]
		],
		"unknowns":5,
		"rank":5,
		"equations_used":21,
		"all_t_channels":25,
		"s_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"3"
			],
			[
				"2",
				"2"
			],
			[
				"3",
				"0"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"0",
				"4"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"1",
				"4"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"2",
				"4"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			],
			[
				"3",
				"4"
			],
			[
				"4",
				"0"
			],
			[
				"4",
				"1"
			],
			[
				"4",
				"2"
			],
			[
				"4",
				"3"
			],
			[
				"4",
				"4"
			]
		],
		"off_spectrum_fit_channels":20,
		"complete_pivot_rank":5,
		"global_matrix_scale":"0.32816939922353552499475098839134427411143966759124801866767296026486165976415",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000003",
			"1.29558378198270960751524796750326242607933625211687812669767054413996278717157",
			"1.21000066741211121823499665344259338977624091285425387964910804521873009492357",
			"1.5773502691896257645091487805019574556476017512701268760185",
			"1.5236033621142735571332723870068128366068184312406974127325"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000003",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			12,
			10,
			13,
			15,
			1,
			6,
			7,
			8,
			9,
			2,
			11,
			5,
			3,
			14,
			4,
			16,
			17,
			18,
			19,
			20,
			21
		],
		"complete_pivot_column_order":[
			2,
			3,
			1,
			4,
			5
		],
		"elimination_growth_factor":"1.5773502691896257645091487805019574556476017512701268760185",
		"max_normwise_backward_error":"2.51718590139696176693471218117868753296584604165434415984858365409e-50",
		"max_raw_fit_residual":"8.5999002529841576574695024236862911684776927607e-50",
		"max_relative_fit_residual":"9.3935036210361437846531366985299766714256163622e-50"
	},
	{
		"pair":[
			[
				"2",
				"2"
			],
			[
				"2",
				"5"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"0",
				"3"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			],
			[
				"4",
				"0"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"2",
				"2"
			],
			[
				"3",
				"0"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"5",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			],
			[
				"4",
				"0"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"2",
				"2"
			],
			[
				"3",
				"3"
			]
		],
		"unknowns":5,
		"rank":5,
		"equations_used":21,
		"all_t_channels":25,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"2",
				"5"
			],
			[
				"3",
				"3"
			],
			[
				"5",
				"2"
			],
			[
				"5",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"0",
				"4"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"1",
				"4"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"2",
				"4"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			],
			[
				"3",
				"4"
			],
			[
				"4",
				"0"
			],
			[
				"4",
				"1"
			],
			[
				"4",
				"2"
			],
			[
				"4",
				"3"
			],
			[
				"4",
				"4"
			]
		],
		"off_spectrum_fit_channels":20,
		"complete_pivot_rank":5,
		"global_matrix_scale":"0.32816939922353552499475098839134427411143966759124801866767296026486165976415",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000003",
			"1.29558378198270960751524796750326242607933625211687812669767054413996278717157",
			"1.21000066741211121823499665344259338977624091285425387964910804521873009492357",
			"1.5773502691896257645091487805019574556476017512701268760185",
			"1.5236033621142735571332723870068128366068184312406974127325"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000003",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			12,
			10,
			13,
			15,
			1,
			6,
			7,
			8,
			9,
			2,
			11,
			5,
			3,
			14,
			4,
			16,
			17,
			18,
			19,
			20,
			21
		],
		"complete_pivot_column_order":[
			4,
			3,
			5,
			2,
			1
		],
		"elimination_growth_factor":"1.5773502691896257645091487805019574556476017512701268760185",
		"max_normwise_backward_error":"2.51718590139696176693471179317640285576274884678102408762125867638e-50",
		"max_raw_fit_residual":"8.599900252984157657469501098086563193639626346e-50",
		"max_relative_fit_residual":"9.3935036210361437846531368940762223819338901351e-50"
	},
	{
		"pair":[
			[
				"2",
				"2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.48171652200114259058717217508331847551512587822805438955097165125254995215791",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.11247665460179982697606230228490743952659028263702371624126800979108912405251",
			"1.15470053837925152901829756100391491129520350254025375203720465296795534460589",
			"1.38393979906939000543360443496769626037122802606208833022863818614270215588683"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			7,
			5,
			11,
			1,
			2,
			6,
			4,
			8,
			9,
			10,
			3,
			12
		],
		"complete_pivot_column_order":[
			1,
			2,
			4,
			3
		],
		"elimination_growth_factor":"1.38393979906939000543360443496769626037122802606208833022863818614270215588683",
		"max_normwise_backward_error":"6.0942186256400400314435144935991305753641155968545253704158233103e-51",
		"max_raw_fit_residual":"1.6649714917681164857336218831083707128944708885e-50",
		"max_relative_fit_residual":"2.0484304126540751557287679886142342607670188689e-50"
	},
	{
		"pair":[
			[
				"2",
				"2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.48171652200114259058717217508331847551512587822805438955097165125254995215791",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.11247665460179982697606230228490743952659028263702371624125616078433483970443",
			"1.15470053837925152901829756100391491129520350254025375203720985102457821533582",
			"1.38393979906939000543360443496769626037122802606208833022858062974060274001853"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			7,
			5,
			2,
			1,
			3,
			6,
			4,
			8,
			9,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			2,
			1,
			3,
			4
		],
		"elimination_growth_factor":"1.38393979906939000543360443496769626037122802606208833022858062974060274001853",
		"max_normwise_backward_error":"1.06639354097975920321097658029846764771631526803701073565801329445e-50",
		"max_raw_fit_residual":"2.9134413348199857732259409125722926741559954702e-50",
		"max_relative_fit_residual":"2.0484304126540751557287679886142342607670188689e-50"
	},
	{
		"pair":[
			[
				"2",
				"2"
			],
			[
				"5",
				"2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"3",
				"0"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"0",
				"4"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"2",
				"2"
			],
			[
				"5",
				"5"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"2",
				"5"
			],
			[
				"0",
				"0"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"2",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"2",
				"5"
			],
			[
				"0",
				"3"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"2",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"2",
				"5"
			],
			[
				"3\/2",
				"3\/2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"2",
				"5"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"2",
				"5"
			],
			[
				"2",
				"2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"0",
				"3"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			],
			[
				"4",
				"0"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"2",
				"5"
			],
			[
				"2",
				"5"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"0",
				"0"
			],
			[
				"3",
				"0"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			],
			[
				"4",
				"0"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"2",
				"5"
			],
			[
				"3",
				"0"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"2",
				"5"
			],
			[
				"5",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			],
			[
				"4",
				"0"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"2",
				"5"
			],
			[
				"3",
				"3"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"5",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			],
			[
				"4",
				"0"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"2",
				"5"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"2",
				"5"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"2",
				"5"
			],
			[
				"5",
				"2"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"2",
				"5"
			],
			[
				"5",
				"5"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3",
				"0"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"3",
				"0"
			],
			[
				"0",
				"0"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3",
				"0"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"3",
				"0"
			],
			[
				"0",
				"3"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"3",
				"0"
			],
			[
				"3\/2",
				"3\/2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"3",
				"0"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"3",
				"0"
			],
			[
				"2",
				"2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"5",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			],
			[
				"4",
				"0"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"3",
				"0"
			],
			[
				"2",
				"5"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"2",
				"5"
			],
			[
				"5",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			],
			[
				"4",
				"0"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"3",
				"0"
			],
			[
				"3",
				"0"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"0",
				"0"
			],
			[
				"3",
				"0"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			],
			[
				"4",
				"0"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"3",
				"0"
			],
			[
				"3",
				"3"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"0",
				"3"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			],
			[
				"4",
				"0"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"3",
				"0"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"3",
				"0"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"3",
				"0"
			],
			[
				"5",
				"2"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"2",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"3",
				"0"
			],
			[
				"5",
				"5"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"2",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"3",
				"3"
			],
			[
				"0",
				"0"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"3",
				"3"
			],
			[
				"0",
				"3"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"3",
				"0"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"0",
				"4"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"3",
				"3"
			],
			[
				"3\/2",
				"3\/2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.48171652200114259058717217508331847551512587822805438955097165125254995215791",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.11247665460179982697606230228490743952659028263702371624125616078433483970443",
			"1.15470053837925152901829756100391491129520350254025375203720985102457821533582",
			"1.38393979906939000543360443496769626037122802606208833022858062974060274001853"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			7,
			5,
			2,
			1,
			3,
			6,
			4,
			8,
			9,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			2,
			1,
			3,
			4
		],
		"elimination_growth_factor":"1.38393979906939000543360443496769626037122802606208833022858062974060274001853",
		"max_normwise_backward_error":"1.06639354097975920321097658029846764771631526803701073565801329445e-50",
		"max_raw_fit_residual":"2.9134413348199857732259409125722926741559954702e-50",
		"max_relative_fit_residual":"2.0484304126540751557287679886142342607670188689e-50"
	},
	{
		"pair":[
			[
				"3",
				"3"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.48171652200114259058717217508331847551512587822805438955097165125254995215791",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.11247665460179982697606230228490743952659028263702371624126800979108912405251",
			"1.15470053837925152901829756100391491129520350254025375203720465296795534460589",
			"1.38393979906939000543360443496769626037122802606208833022863818614270215588683"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			7,
			5,
			11,
			1,
			2,
			6,
			4,
			8,
			9,
			10,
			3,
			12
		],
		"complete_pivot_column_order":[
			1,
			2,
			4,
			3
		],
		"elimination_growth_factor":"1.38393979906939000543360443496769626037122802606208833022863818614270215588683",
		"max_normwise_backward_error":"6.0942186256400400314435144935991305753641155968545253704158233103e-51",
		"max_raw_fit_residual":"1.6649714917681164857336218831083707128944708885e-50",
		"max_relative_fit_residual":"2.0484304126540751557287679886142342607670188689e-50"
	},
	{
		"pair":[
			[
				"3",
				"3"
			],
			[
				"2",
				"2"
			]
		],
		"unknowns":5,
		"rank":5,
		"equations_used":21,
		"all_t_channels":25,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"2",
				"5"
			],
			[
				"3",
				"3"
			],
			[
				"5",
				"2"
			],
			[
				"5",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"0",
				"4"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"1",
				"4"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"2",
				"4"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			],
			[
				"3",
				"4"
			],
			[
				"4",
				"0"
			],
			[
				"4",
				"1"
			],
			[
				"4",
				"2"
			],
			[
				"4",
				"3"
			],
			[
				"4",
				"4"
			]
		],
		"off_spectrum_fit_channels":20,
		"complete_pivot_rank":5,
		"global_matrix_scale":"0.32816939922353552499475098839134427411143966759124801866767296026486165976415",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000003",
			"1.29558378198270960751524796750326242607933625211687812669767054413996278717157",
			"1.21000066741211121823499665344259338977624091285425387964910804521873009492357",
			"1.5773502691896257645091487805019574556476017512701268760185",
			"1.5236033621142735571332723870068128366068184312406974127325"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000003",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			12,
			10,
			13,
			15,
			1,
			6,
			7,
			8,
			9,
			2,
			11,
			5,
			3,
			14,
			4,
			16,
			17,
			18,
			19,
			20,
			21
		],
		"complete_pivot_column_order":[
			4,
			3,
			5,
			2,
			1
		],
		"elimination_growth_factor":"1.5773502691896257645091487805019574556476017512701268760185",
		"max_normwise_backward_error":"2.51718590139696176693471179317640285576274884678102408762125867638e-50",
		"max_raw_fit_residual":"8.599900252984157657469501098086563193639626346e-50",
		"max_relative_fit_residual":"9.3935036210361437846531368940762223819338901351e-50"
	},
	{
		"pair":[
			[
				"3",
				"3"
			],
			[
				"2",
				"5"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"5",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			],
			[
				"4",
				"0"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"3",
				"3"
			],
			[
				"3",
				"0"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"0",
				"3"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			],
			[
				"4",
				"0"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"3",
				"3"
			],
			[
				"3",
				"3"
			]
		],
		"unknowns":5,
		"rank":5,
		"equations_used":21,
		"all_t_channels":25,
		"s_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"3"
			],
			[
				"2",
				"2"
			],
			[
				"3",
				"0"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"0",
				"4"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"1",
				"4"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"2",
				"4"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			],
			[
				"3",
				"4"
			],
			[
				"4",
				"0"
			],
			[
				"4",
				"1"
			],
			[
				"4",
				"2"
			],
			[
				"4",
				"3"
			],
			[
				"4",
				"4"
			]
		],
		"off_spectrum_fit_channels":20,
		"complete_pivot_rank":5,
		"global_matrix_scale":"0.32816939922353552499475098839134427411143966759124801866767296026486165976415",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000003",
			"1.29558378198270960751524796750326242607933625211687812669767054413996278717157",
			"1.21000066741211121823499665344259338977624091285425387964910804521873009492357",
			"1.5773502691896257645091487805019574556476017512701268760185",
			"1.5236033621142735571332723870068128366068184312406974127325"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000003",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			12,
			10,
			13,
			15,
			1,
			6,
			7,
			8,
			9,
			2,
			11,
			5,
			3,
			14,
			4,
			16,
			17,
			18,
			19,
			20,
			21
		],
		"complete_pivot_column_order":[
			2,
			3,
			1,
			4,
			5
		],
		"elimination_growth_factor":"1.5773502691896257645091487805019574556476017512701268760185",
		"max_normwise_backward_error":"2.51718590139696176693471218117868753296584604165434415984858365409e-50",
		"max_raw_fit_residual":"8.5999002529841576574695024236862911684776927607e-50",
		"max_relative_fit_residual":"9.3935036210361437846531366985299766714256163622e-50"
	},
	{
		"pair":[
			[
				"3",
				"3"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.48171652200114259058717217508331847551512587822805438955097165125254995215791",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.11247665460179982697606230228490743952659028263702371624126800979108912405251",
			"1.15470053837925152901829756100391491129520350254025375203720465296795534460589",
			"1.38393979906939000543360443496769626037122802606208833022863818614270215588683"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			7,
			5,
			11,
			1,
			2,
			6,
			4,
			8,
			9,
			10,
			3,
			12
		],
		"complete_pivot_column_order":[
			4,
			3,
			1,
			2
		],
		"elimination_growth_factor":"1.38393979906939000543360443496769626037122802606208833022863818614270215588683",
		"max_normwise_backward_error":"6.0942186256400400314435144935991305753641155968545253704158233103e-51",
		"max_raw_fit_residual":"1.6649714917681164857336218831083707128944708885e-50",
		"max_relative_fit_residual":"2.0484304126540751557287679886142342607670188689e-50"
	},
	{
		"pair":[
			[
				"3",
				"3"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.48171652200114259058717217508331847551512587822805438955097165125254995215791",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.11247665460179982697606230228490743952659028263702371624125616078433483970443",
			"1.15470053837925152901829756100391491129520350254025375203720985102457821533582",
			"1.38393979906939000543360443496769626037122802606208833022858062974060274001853"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			7,
			5,
			2,
			1,
			3,
			6,
			4,
			8,
			9,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			3,
			4,
			2,
			1
		],
		"elimination_growth_factor":"1.38393979906939000543360443496769626037122802606208833022858062974060274001853",
		"max_normwise_backward_error":"1.06639354097975920321097658029846764771631526803701073565801329445e-50",
		"max_raw_fit_residual":"2.9134413348199857732259409125722926741559954702e-50",
		"max_relative_fit_residual":"2.0484304126540751557287679886142342607670188689e-50"
	},
	{
		"pair":[
			[
				"3",
				"3"
			],
			[
				"5",
				"2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"2",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"0",
				"4"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"3",
				"3"
			],
			[
				"5",
				"5"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"2",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"0",
				"0"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"7\/2",
				"3\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"0",
				"3"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"3\/2",
				"3\/2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"3",
				"0"
			],
			[
				"3",
				"3"
			],
			[
				"5",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.49398070393112768952516822602293641394786818634721422850492386329394043145086",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.01218528582385991187080299417558459234328467552850757636104829665141479064886",
			"1.06438048870936248483799207016372066450998688480774481071134393658150992018012",
			"1.5529142706151245740933930257442899700944134079195830828838"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			6,
			3,
			1,
			9,
			5,
			2,
			7,
			8,
			4,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			1,
			4,
			3,
			2
		],
		"elimination_growth_factor":"1.5529142706151245740933930257442899700944134079195830828838",
		"max_normwise_backward_error":"5.7355486079319767545805865712001363794144342463071720795537902936e-51",
		"max_raw_fit_residual":"1.4085030306172485471704285941825124886802490714e-50",
		"max_relative_fit_residual":"2.2391323058318819244422689207159016890651826727e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"unknowns":5,
		"rank":5,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"2",
				"5"
			],
			[
				"3",
				"3"
			],
			[
				"5",
				"2"
			],
			[
				"5",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":5,
		"global_matrix_scale":"0.48803387171258486235163089433724824462853683587358708537053798630128867793919",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.23966873771080211007368048493904086333303741584184098852878693717202644265652",
			"1.23966873771080211007368048493904086333303741584184098852878693717202644265652",
			"1.25477445560671185836294067137530980518905558252265894024285647992774985802671",
			"1.3660254037844386467637231707529361834714026269051903140277"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			5,
			6,
			9,
			8,
			1,
			2,
			7,
			4,
			3,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			1,
			2,
			4,
			5,
			3
		],
		"elimination_growth_factor":"1.3660254037844386467637231707529361834714026269051903140277",
		"max_normwise_backward_error":"4.809432217287923504096832004915478552439690307122525476860371711e-51",
		"max_raw_fit_residual":"1.5069645941063062342631485039699322473331627573e-50",
		"max_relative_fit_residual":"2.3298092776706178341954660093349642764058308833e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"2",
				"2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.48171652200114259058717217508331847551512587822805438955097165125254995215791",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.11247665460179982697606230228490743952659028263702371624126800979108912405251",
			"1.15470053837925152901829756100391491129520350254025375203720465296795534460589",
			"1.38393979906939000543360443496769626037122802606208833022863818614270215588683"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			7,
			5,
			11,
			1,
			2,
			6,
			4,
			8,
			9,
			10,
			3,
			12
		],
		"complete_pivot_column_order":[
			1,
			2,
			4,
			3
		],
		"elimination_growth_factor":"1.38393979906939000543360443496769626037122802606208833022863818614270215588683",
		"max_normwise_backward_error":"6.0942186256400400314435144935991305753641155968545253704158233103e-51",
		"max_raw_fit_residual":"1.6649714917681164857336218831083707128944708885e-50",
		"max_relative_fit_residual":"2.0484304126540751557287679886142342607670188689e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"2",
				"5"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"3",
				"0"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"3",
				"3"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.48171652200114259058717217508331847551512587822805438955097165125254995215791",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.11247665460179982697606230228490743952659028263702371624126800979108912405251",
			"1.15470053837925152901829756100391491129520350254025375203720465296795534460589",
			"1.38393979906939000543360443496769626037122802606208833022863818614270215588683"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			7,
			5,
			11,
			1,
			2,
			6,
			4,
			8,
			9,
			10,
			3,
			12
		],
		"complete_pivot_column_order":[
			4,
			3,
			1,
			2
		],
		"elimination_growth_factor":"1.38393979906939000543360443496769626037122802606208833022863818614270215588683",
		"max_normwise_backward_error":"6.0942186256400400314435144935991305753641155968545253704158233103e-51",
		"max_raw_fit_residual":"1.6649714917681164857336218831083707128944708885e-50",
		"max_relative_fit_residual":"2.0484304126540751557287679886142342607670188689e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"unknowns":5,
		"rank":5,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"3"
			],
			[
				"2",
				"2"
			],
			[
				"3",
				"0"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":5,
		"global_matrix_scale":"0.48803387171258486235163089433724824462853683587358708537053798630128867793919",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.23966873771080211007368048493904086333303741584184098852878693717202644265652",
			"1.23966873771080211007368048493904086333303741584184098852878693717202644265652",
			"1.25477445560671185836294067137530980518905558252265894024285647992774985802671",
			"1.3660254037844386467637231707529361834714026269051903140277"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			5,
			6,
			9,
			8,
			1,
			2,
			7,
			4,
			3,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			5,
			4,
			2,
			1,
			3
		],
		"elimination_growth_factor":"1.3660254037844386467637231707529361834714026269051903140277",
		"max_normwise_backward_error":"4.809432217287923504096832004915478552439690307122525476860371711e-51",
		"max_raw_fit_residual":"1.5069645941063062342631485039699322473331627573e-50",
		"max_relative_fit_residual":"2.3298092776706178341954660093349642764058308833e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"0",
				"3"
			],
			[
				"2",
				"2"
			],
			[
				"2",
				"5"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.49398070393112768952516822602293641394786818634721422850492386329394043145086",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.01218528582385991187080299417558459234328467552850757636104829665141479064886",
			"1.06438048870936248483799207016372066450998688480774481071134393658150992018012",
			"1.5529142706151245740933930257442899700944134079195830828838"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			6,
			3,
			1,
			9,
			5,
			2,
			7,
			8,
			4,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			4,
			1,
			2,
			3
		],
		"elimination_growth_factor":"1.5529142706151245740933930257442899700944134079195830828838",
		"max_normwise_backward_error":"5.7355486079319767545805865712001363794144342463071720795537902936e-51",
		"max_raw_fit_residual":"1.4085030306172485471704285941825124886802490714e-50",
		"max_relative_fit_residual":"2.2391323058318819244422689207159016890651826727e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"5",
				"2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"5",
				"5"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"7\/2",
				"7\/2"
			],
			[
				"0",
				"0"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"7\/2",
				"7\/2"
			],
			[
				"0",
				"3"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"7\/2"
			],
			[
				"3\/2",
				"3\/2"
			]
		],
		"unknowns":5,
		"rank":5,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"2",
				"5"
			],
			[
				"3",
				"3"
			],
			[
				"5",
				"2"
			],
			[
				"5",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":5,
		"global_matrix_scale":"0.48803387171258486235163089433724824462853683587358708537035876720674512662425",
		"normalized_pivot_magnitudes":[
			"1.",
			"1.23966873771080211007368048493904086333303741584184098852939392320744741549108",
			"1.23966873771080211007368048493904086333303741584184098852939392320744741549108",
			"1.2547744556067118583629406713753098051890555825226589402435",
			"1.366025403784438646763723170752936183471402626905190314028"
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			5,
			6,
			9,
			8,
			1,
			2,
			7,
			4,
			3,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			1,
			2,
			4,
			5,
			3
		],
		"elimination_growth_factor":"1.366025403784438646763723170752936183471402626905190314028",
		"max_normwise_backward_error":"4.8094322172879235040968320049154785524396903071225002091106499066e-51",
		"max_raw_fit_residual":"1.5069645941063062342631485039699322473331627573e-50",
		"max_relative_fit_residual":"2.3298092776706178341954660093349642764058308833e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"7\/2"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"3",
				"0"
			],
			[
				"3",
				"3"
			],
			[
				"5",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.49398070393112768952516822602293641394786818634721422850492386329394043145086",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.01218528582385991187080299417558459234328467552850757636104829665141479064886",
			"1.06438048870936248483799207016372066450998688480774481071134393658150992018012",
			"1.5529142706151245740933930257442899700944134079195830828838"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			6,
			3,
			1,
			9,
			5,
			2,
			7,
			8,
			4,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			1,
			4,
			3,
			2
		],
		"elimination_growth_factor":"1.5529142706151245740933930257442899700944134079195830828838",
		"max_normwise_backward_error":"5.7355486079319767545805865712001363794144342463071720795537902936e-51",
		"max_raw_fit_residual":"1.4085030306172485471704285941825124886802490714e-50",
		"max_relative_fit_residual":"2.2391323058318819244422689207159016890651826727e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"7\/2"
			],
			[
				"2",
				"2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.48171652200114259058717217508331847551512587822805438955097165125254995215791",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.11247665460179982697606230228490743952659028263702371624125616078433483970443",
			"1.15470053837925152901829756100391491129520350254025375203720985102457821533582",
			"1.38393979906939000543360443496769626037122802606208833022858062974060274001853"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			7,
			5,
			2,
			1,
			3,
			6,
			4,
			8,
			9,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			2,
			1,
			3,
			4
		],
		"elimination_growth_factor":"1.38393979906939000543360443496769626037122802606208833022858062974060274001853",
		"max_normwise_backward_error":"1.06639354097975920321097658029846764771631526803701073565801329445e-50",
		"max_raw_fit_residual":"2.9134413348199857732259409125722926741559954702e-50",
		"max_relative_fit_residual":"2.0484304126540751557287679886142342607670188689e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"7\/2"
			],
			[
				"2",
				"5"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"7\/2"
			],
			[
				"3",
				"0"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"1",
				"0"
			],
			[
				"2",
				"0"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"7\/2"
			],
			[
				"3",
				"3"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.48171652200114259058717217508331847551512587822805438955097165125254995215791",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.11247665460179982697606230228490743952659028263702371624125616078433483970443",
			"1.15470053837925152901829756100391491129520350254025375203720985102457821533582",
			"1.38393979906939000543360443496769626037122802606208833022858062974060274001853"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			7,
			5,
			2,
			1,
			3,
			6,
			4,
			8,
			9,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			3,
			4,
			2,
			1
		],
		"elimination_growth_factor":"1.38393979906939000543360443496769626037122802606208833022858062974060274001853",
		"max_normwise_backward_error":"1.06639354097975920321097658029846764771631526803701073565801329445e-50",
		"max_raw_fit_residual":"2.9134413348199857732259409125722926741559954702e-50",
		"max_relative_fit_residual":"2.0484304126540751557287679886142342607670188689e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"unknowns":4,
		"rank":4,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"0",
				"3"
			],
			[
				"2",
				"2"
			],
			[
				"2",
				"5"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":4,
		"global_matrix_scale":"0.49398070393112768952516822602293641394786818634721422850492386329394043145086",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.01218528582385991187080299417558459234328467552850757636104829665141479064886",
			"1.06438048870936248483799207016372066450998688480774481071134393658150992018012",
			"1.5529142706151245740933930257442899700944134079195830828838"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			6,
			3,
			1,
			9,
			5,
			2,
			7,
			8,
			4,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			4,
			1,
			2,
			3
		],
		"elimination_growth_factor":"1.5529142706151245740933930257442899700944134079195830828838",
		"max_normwise_backward_error":"5.7355486079319767545805865712001363794144342463071720795537902936e-51",
		"max_raw_fit_residual":"1.4085030306172485471704285941825124886802490714e-50",
		"max_relative_fit_residual":"2.2391323058318819244422689207159016890651826727e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"7\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"unknowns":5,
		"rank":5,
		"equations_used":12,
		"all_t_channels":16,
		"s_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"3"
			],
			[
				"2",
				"2"
			],
			[
				"3",
				"0"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"1",
				"0"
			],
			[
				"1",
				"1"
			],
			[
				"1",
				"2"
			],
			[
				"1",
				"3"
			],
			[
				"2",
				"0"
			],
			[
				"2",
				"1"
			],
			[
				"2",
				"3"
			],
			[
				"3",
				"1"
			],
			[
				"3",
				"2"
			]
		],
		"off_spectrum_fit_channels":11,
		"complete_pivot_rank":5,
		"global_matrix_scale":"0.48803387171258486235163089433724824462853683587358708537035876720674512662425",
		"normalized_pivot_magnitudes":[
			"1.",
			"1.23966873771080211007368048493904086333303741584184098852939392320744741549108",
			"1.23966873771080211007368048493904086333303741584184098852939392320744741549108",
			"1.2547744556067118583629406713753098051890555825226589402435",
			"1.366025403784438646763723170752936183471402626905190314028"
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			5,
			6,
			9,
			8,
			1,
			2,
			7,
			4,
			3,
			10,
			11,
			12
		],
		"complete_pivot_column_order":[
			5,
			4,
			2,
			1,
			3
		],
		"elimination_growth_factor":"1.366025403784438646763723170752936183471402626905190314028",
		"max_normwise_backward_error":"4.8094322172879235040968320049154785524396903071225002091106499066e-51",
		"max_raw_fit_residual":"1.5069645941063062342631485039699322473331627573e-50",
		"max_relative_fit_residual":"2.3298092776706178341954660093349642764058308833e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"7\/2"
			],
			[
				"5",
				"2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"7\/2",
				"7\/2"
			],
			[
				"5",
				"5"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"5",
				"2"
			],
			[
				"0",
				"0"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"5",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"5",
				"2"
			],
			[
				"0",
				"3"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"5",
				"2"
			],
			[
				"5",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"0",
				"4"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"5",
				"2"
			],
			[
				"3\/2",
				"3\/2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"5",
				"2"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"5",
				"2"
			],
			[
				"2",
				"2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"3",
				"0"
			],
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"0",
				"4"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"5",
				"2"
			],
			[
				"2",
				"5"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"5",
				"2"
			],
			[
				"3",
				"0"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"2",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"5",
				"2"
			],
			[
				"3",
				"3"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"2",
				"2"
			],
			[
				"2",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"0",
				"4"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"5",
				"2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"5",
				"2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":3,
		"all_t_channels":4,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			]
		],
		"off_spectrum_fit_channels":2,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.68125003863321328038878848807566177795442020509825060623940526522903475469758",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
			"1.1985270233024233676042607179202116871167963122892510441885962065656111649035"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000001",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			2,
			1,
			3
		],
		"complete_pivot_column_order":[
			1,
			2
		],
		"elimination_growth_factor":"1.1985270233024233676042607179202116871167963122892510441885962065656111649035",
		"max_normwise_backward_error":"1.13088131467430328054047547017897403074513589869203475580255925771e-50",
		"max_raw_fit_residual":"2.619204824650703998574741129743299597310784791e-50",
		"max_relative_fit_residual":"1.4181763923395640277224637711369308329693867252e-50"
	},
	{
		"pair":[
			[
				"5",
				"2"
			],
			[
				"5",
				"2"
			]
		],
		"unknowns":2,
		"rank":2,
		"equations_used":4,
		"all_t_channels":5,
		"s_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			],
			[
				"0",
				"1"
			],
			[
				"0",
				"2"
			],
			[
				"0",
				"4"
			]
		],
		"off_spectrum_fit_channels":3,
		"complete_pivot_rank":2,
		"global_matrix_scale":"0.5176380902050415246977976752480966566981378026398610276280064146301139494976",
		"normalized_pivot_magnitudes":[
			"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
			"1.36602540378443864676372317075293618347140262690519031402790348972596650845442"
		],
		"minimum_normalized_pivot":"1.00000000000000000000000000000000000000000000000000000000000000000000000000002",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1,
			3,
			2,
			4
		],
		"complete_pivot_column_order":[
			2,
			1
		],
		"elimination_growth_factor":"1.36602540378443864676372317075293618347140262690519031402790348972596650845442",
		"max_normwise_backward_error":"1.18276947392532601715675791246595412921930833620693039643305119138e-50",
		"max_raw_fit_residual":"2.6608633541157045013959716628550799610052428945e-50",
		"max_relative_fit_residual":"1.7827905302538935882631627889261543470154997363e-50"
	},
	{
		"pair":[
			[
				"5",
				"2"
			],
			[
				"5",
				"5"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"0",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"5",
				"5"
			],
			[
				"0",
				"0"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"5",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"5",
				"5"
			],
			[
				"0",
				"3"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"5",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"5",
				"5"
			],
			[
				"3\/2",
				"3\/2"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"7\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"5",
				"5"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"7\/2",
				"3\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"5",
				"5"
			],
			[
				"2",
				"2"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"5",
				"5"
			],
			[
				"2",
				"5"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3",
				"0"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"5",
				"5"
			],
			[
				"3",
				"0"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"2",
				"5"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"5",
				"5"
			],
			[
				"3",
				"3"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"2",
				"2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"5",
				"5"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3\/2",
				"7\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"5",
				"5"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"3\/2",
				"3\/2"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"5",
				"5"
			],
			[
				"5",
				"2"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"0",
				"3"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	},
	{
		"pair":[
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			]
		],
		"unknowns":1,
		"rank":1,
		"equations_used":1,
		"all_t_channels":1,
		"s_channels":[
			[
				"0",
				"0"
			]
		],
		"fit_t_channels":[
			[
				"0",
				"0"
			]
		],
		"off_spectrum_fit_channels":0,
		"complete_pivot_rank":1,
		"global_matrix_scale":"1.",
		"normalized_pivot_magnitudes":[
			"1."
		],
		"minimum_normalized_pivot":"1.",
		"minimum_pivot_to_cutoff_ratio":"1.e35",
		"complete_pivot_row_order":[
			1
		],
		"complete_pivot_column_order":[
			1
		],
		"elimination_growth_factor":"1.",
		"max_normwise_backward_error":"0",
		"max_raw_fit_residual":"0",
		"max_relative_fit_residual":"0"
	}
]

==> anc/prebootstrap/reference_results/E6_p1_q12/solver_summary.json <==
{
	"model":"E6",
	"p":1,
	"q":12,
	"status":"squares_solved",
	"solver_precision":50,
	"requested_checking_precision":100,
	"checking_guard_digits":20,
	"checking_total_precision":120,
	"rank_tolerance":"1.e-35",
	"matrix_rank_semantics":"MatrixRank raw unscaled matrix, Tolerance specifies numerical element uncertainty; no explicit Method",
	"independent_rank_method":"Complete-pivot Gaussian elimination, one global max-entry normalization, first row-major maximum tie-breaking",
	"independent_rank_criterion":"All column pivots must have absolute magnitude strictly greater than rank_tolerance after global normalization",
	"least_squares_method":"Wolfram LeastSquares Method->Automatic on unscaled unchopped matrix",
	"least_squares_scaling":"None supplied by this code; internal automatic backend unspecified",
	"minimum_normalized_pivot":"1.",
	"minimum_pivot_to_cutoff_ratio":"1.e35",
	"maximum_elimination_growth_factor":"1.5773502691896257645091487805019574556476017512701268760185",
	"max_normwise_backward_error":"2.51718590139696176693471218117868753296584604165434415984858365409e-50",
	"backward_error_limit":"1.e-25",
	"componentwise_backward_error_definition":"max_i |(M x-b)_i| \/ ((|M| |x|)_i+|b_i|); zero denominator gives raw residual",
	"normwise_backward_error_definition":"||M x-b||_infinity \/ (||M||_infinity ||x||_infinity + ||b||_infinity)",
	"raw_pair_systems_file":"pair_systems.wl",
	"raw_pair_systems_sha256":"edb7c1a4a452a544b6ffca1aaf32b332daf191db8ac28d70d4555ca8aca510c4",
	"cache_reused":false,
	"cache_sha256":"64f4449b20884ab7eee07d99e6767fb3f0c5799c95eded29875b2d458f85cf63",
	"solver_source_sha256":"30c549215e9e22dd814918de6957475572accbde4a110ca2835bc28703c20846",
	"recognition_tolerance":"1.e-25",
	"cache_reliable_digits":1.2e2,
	"cache_construction_guard_digits":20,
	"quantum6j_working_precision":140,
	"ordered_abba_pairs":144,
	"full_rank_pairs":144,
	"independent_full_rank_pairs":144,
	"fit_equations":712,
	"all_abba_t_channels":912,
	"remaining_physical_t_channels":200,
	"canonical_chiral_allowed_triples":75,
	"ordered_chiral_allowed_triples":320,
	"zero_canonical_squares":2,
	"nonzero_canonical_squares":73,
	"extended_forbidden_canonical_triples":2,
	"extended_forbidden_ordered_triples":4,
	"all_extended_forbidden_zero_candidates":true,
	"permutation_forced_zero_canonical_triples":0,
	"all_permutation_forced_zeros_recovered":true,
	"max_raw_forbidden_square":"1.36043131338055752887776529209055366926433007933181682978004024901415264239863e-58",
	"max_raw_fit_residual":"8.59990025298415765746950242368629116847769276063208685952032033258e-50",
	"max_relative_fit_residual":"9.39350362103614378465313689407622238193389013516156978803418691825e-50",
	"max_recognition_error":"2.859283843333951225327771682329396813996269230689024810345288803496e-49",
	"max_overlap_difference":"3.349859393501521375367860254619767038128004013342568071461991639822e-49",
	"elapsed_seconds":1.5876753e1,
	"minimum_solved_reliable_digits":4.875722121307415e1,
	"wolfram_version":"14.3.0 for Mac OS X x86 (64-bit) (July 8, 2025)",
	"extended_fusion_used_in_solve":false,
	"reflection_relations_used":false,
	"rank_scope":"Numerical full column rank at the recorded cutoff for each independent pair",
	"validation_status":"Run check_abba.py on the generated 120-digit inputs"
}

==> anc/prebootstrap/reference_results/E6_p1_q12/squares.json <==
[
	{
		"index":1,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"0",
				"0"
			],
			[
				"0",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":2,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"0",
				"3"
			],
			[
				"0",
				"3"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":3,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"3\/2"
			]
		],
		"sectors":[
			"1",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":4,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"sectors":[
			"1",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":5,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"2",
				"2"
			],
			[
				"2",
				"2"
			]
		],
		"sectors":[
			"1",
			"epsilon",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":6,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"2",
				"5"
			],
			[
				"2",
				"5"
			]
		],
		"sectors":[
			"1",
			"epsilon",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":7,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"3",
				"0"
			],
			[
				"3",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":8,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"3",
				"3"
			],
			[
				"3",
				"3"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":9,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"sectors":[
			"1",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":10,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"7\/2",
				"7\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"sectors":[
			"1",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":11,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"5",
				"2"
			],
			[
				"5",
				"2"
			]
		],
		"sectors":[
			"1",
			"epsilon",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":12,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"1",
			"epsilon",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":13,
		"triple":[
			[
				"0",
				"3"
			],
			[
				"0",
				"3"
			],
			[
				"0",
				"3"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-Sqrt[2]",
		"squared_ope_radicals":"-Sqrt[2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.41421356237309504880168872420969807856967187537694807317667973799073247843963",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.41421356237309504880168872420969807856967187537689901562166298097572846960488",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":14,
		"triple":[
			[
				"0",
				"3"
			],
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"3\/2"
			]
		],
		"sectors":[
			"1",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-(1\/Sqrt[2])",
		"squared_ope_radicals":"-(1\/Sqrt[2])",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.70710678118654752440084436210484903928483593768847403658833986899536623923542",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.70710678118654752440084436210484903928483593768849856536584824750286824365967",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":15,
		"triple":[
			[
				"0",
				"3"
			],
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"sectors":[
			"1",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[3\/2]",
		"squared_ope_radicals":"Sqrt[3\/2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.22474487139158904909864203735294569598297374032833506421634628362548018873867",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.22474487139158904909864203735294569598297374032837576046832574886553807826369",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":16,
		"triple":[
			[
				"0",
				"3"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"3\/2",
				"7\/2"
			]
		],
		"sectors":[
			"1",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-(1\/Sqrt[2])",
		"squared_ope_radicals":"-(1\/Sqrt[2])",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.70710678118654752440084436210484903928483593768847403658833986899536623923318",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.70710678118654752440084436210484903928483593768849856536584824750286824365967",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":17,
		"triple":[
			[
				"0",
				"3"
			],
			[
				"2",
				"2"
			],
			[
				"2",
				"2"
			]
		],
		"sectors":[
			"1",
			"epsilon",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-Sqrt[2]",
		"squared_ope_radicals":"-Sqrt[2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.41421356237309504880168872420969807856967187537694807317667973799073247846174",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.41421356237309504880168872420969807856967187537723400156101313311326525563034",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":18,
		"triple":[
			[
				"0",
				"3"
			],
			[
				"2",
				"2"
			],
			[
				"2",
				"5"
			]
		],
		"sectors":[
			"1",
			"epsilon",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.99999999999999999999999999999999999999999999999999999999999999999999999999801",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":19,
		"triple":[
			[
				"0",
				"3"
			],
			[
				"3",
				"0"
			],
			[
				"3",
				"3"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":20,
		"triple":[
			[
				"0",
				"3"
			],
			[
				"3",
				"3"
			],
			[
				"3",
				"3"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-Sqrt[2]",
		"squared_ope_radicals":"-Sqrt[2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.41421356237309504880168872420969807856967187537694807317667973799073247843963",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.41421356237309504880168872420969807856967187537723400156101313311326525563034",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":21,
		"triple":[
			[
				"0",
				"3"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"sectors":[
			"1",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-(1\/Sqrt[2])",
		"squared_ope_radicals":"-(1\/Sqrt[2])",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.70710678118654752440084436210484903928483593768847403658833986899536623923542",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.70710678118654752440084436210484903928483593768849856536584824750286824365967",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":22,
		"triple":[
			[
				"0",
				"3"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"sectors":[
			"1",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[3\/2]",
		"squared_ope_radicals":"Sqrt[3\/2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.22474487139158904909864203735294569598297374032833506421634628362548018873867",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.22474487139158904909864203735294569598297374032837576046832574886553807826369",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":23,
		"triple":[
			[
				"0",
				"3"
			],
			[
				"7\/2",
				"7\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"sectors":[
			"1",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-(1\/Sqrt[2])",
		"squared_ope_radicals":"-(1\/Sqrt[2])",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.70710678118654752440084436210484903928483593768847403658833986899536623923318",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.70710678118654752440084436210484903928483593768849856536584824750286824365967",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":24,
		"triple":[
			[
				"0",
				"3"
			],
			[
				"5",
				"2"
			],
			[
				"5",
				"2"
			]
		],
		"sectors":[
			"1",
			"epsilon",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-Sqrt[2]",
		"squared_ope_radicals":"-Sqrt[2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.41421356237309504880168872420969807856967187537694807317667973799073247846174",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.41421356237309504880168872420969807856967187537689901562166298097572846960488",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":25,
		"triple":[
			[
				"0",
				"3"
			],
			[
				"5",
				"2"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"1",
			"epsilon",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.99999999999999999999999999999999999999999999999999999999999999999999999999801",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":26,
		"triple":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"3\/2"
			],
			[
				"2",
				"2"
			]
		],
		"sectors":[
			"sigma",
			"sigma",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/2",
		"squared_ope_radicals":"3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.50000000000000000000000000000000000000000000000000000000039945011933818526322",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":27,
		"triple":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"3\/2"
			],
			[
				"3",
				"0"
			]
		],
		"sectors":[
			"sigma",
			"sigma",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-(1\/Sqrt[2])",
		"squared_ope_radicals":"-(1\/Sqrt[2])",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.70710678118654752440084436210484903928483593768847403658847748662411451522569",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.70710678118654752440084436210484903928483593768849856536584824750286824365967",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":28,
		"triple":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"3\/2"
			],
			[
				"3",
				"3"
			]
		],
		"sectors":[
			"sigma",
			"sigma",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000020482940234074781975",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":29,
		"triple":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"2",
				"2"
			]
		],
		"sectors":[
			"sigma",
			"sigma",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[3]",
		"squared_ope_radicals":"-1\/2*Sqrt[3]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.86602540378443864676372317075293618347140262690519031402790348972596650846273",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.86602540378443864676372317075293618347140262690518223839731392645029570725699",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":30,
		"triple":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"2",
				"5"
			]
		],
		"sectors":[
			"sigma",
			"sigma",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-Sqrt[3\/2]",
		"squared_ope_radicals":"-Sqrt[3\/2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.22474487139158904909864203735294569598297374032833506421634628362548018872098",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.22474487139158904909864203735294569598297374032837576046832574886553807826369",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":31,
		"triple":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"3",
				"3"
			]
		],
		"sectors":[
			"sigma",
			"sigma",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[3]",
		"squared_ope_radicals":"-1\/2*Sqrt[3]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.86602540378443864676372317075293618347140262690519031402790348972596650846931",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.86602540378443864676372317075293618347140262690518223839731392645029570725699",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":32,
		"triple":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"2",
				"2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"sectors":[
			"sigma",
			"epsilon",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[3]",
		"squared_ope_radicals":"-1\/2*Sqrt[3]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.86602540378443864676372317075293618347140262690519031402788723019279396399731",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.86602540378443864676372317075293618347140262690518223839731392645029570725699",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":33,
		"triple":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"2",
				"2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"sectors":[
			"sigma",
			"epsilon",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000004343471583610763127",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":34,
		"triple":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"2",
				"5"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"sectors":[
			"sigma",
			"epsilon",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/Sqrt[2]",
		"squared_ope_radicals":"1\/Sqrt[2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.70710678118654752440084436210484903928483593768847403658833986899536623923318",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.70710678118654752440084436210484903928483593768849856536584824750286824365967",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":35,
		"triple":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3",
				"0"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"sectors":[
			"sigma",
			"1",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[3\/2]",
		"squared_ope_radicals":"Sqrt[3\/2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.22474487139158904909864203735294569598297374032833506421634628362548018873867",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.22474487139158904909864203735294569598297374032837576046832574886553807826369",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":36,
		"triple":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3",
				"3"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"sectors":[
			"sigma",
			"1",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[3]",
		"squared_ope_radicals":"-1\/2*Sqrt[3]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.8660254037844386467637231707529361834714026269051903140278872301927939639949",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.86602540378443864676372317075293618347140262690518223839731392645029570725699",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":37,
		"triple":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"3",
				"3"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"sectors":[
			"sigma",
			"1",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/2",
		"squared_ope_radicals":"3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.50000000000000000000000000000000000000000000000000000000002465982412797524283",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":38,
		"triple":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"5",
				"2"
			]
		],
		"sectors":[
			"sigma",
			"sigma",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-Sqrt[3\/2]",
		"squared_ope_radicals":"-Sqrt[3\/2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.22474487139158904909864203735294569598297374032833506421634628362548018873867",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.22474487139158904909864203735294569598297374032837576046832574886553807826369",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":39,
		"triple":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			],
			[
				"5",
				"2"
			]
		],
		"sectors":[
			"sigma",
			"sigma",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/Sqrt[2]",
		"squared_ope_radicals":"1\/Sqrt[2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.70710678118654752440084436210484903928483593768847403658847748662411451523267",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.70710678118654752440084436210484903928483593768849856536584824750286824365967",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":40,
		"triple":[
			[
				"3\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"sigma",
			"sigma",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.00000000000000000000000000000000000000000000000000000000030213976083946654082",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":41,
		"triple":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"2",
				"2"
			]
		],
		"sectors":[
			"sigma",
			"sigma",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/2",
		"squared_ope_radicals":"3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.50000000000000000000000000000000000000000000000000000000000000000000000000001",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":42,
		"triple":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"3",
				"0"
			]
		],
		"sectors":[
			"sigma",
			"sigma",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-(1\/Sqrt[2])",
		"squared_ope_radicals":"-(1\/Sqrt[2])",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.70710678118654752440084436210484903928483593768847403658833986899536623923106",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.70710678118654752440084436210484903928483593768849856536584824750286824365967",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":43,
		"triple":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"3\/2",
				"7\/2"
			],
			[
				"3",
				"3"
			]
		],
		"sectors":[
			"sigma",
			"sigma",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000000000000000000000001",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":44,
		"triple":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"2",
				"2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"sectors":[
			"sigma",
			"epsilon",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000000000000000000000482",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":45,
		"triple":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"2",
				"2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"sectors":[
			"sigma",
			"epsilon",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[3]",
		"squared_ope_radicals":"-1\/2*Sqrt[3]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.86602540378443864676372317075293618347140262690519031402790348972596650846842",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.86602540378443864676372317075293618347140262690518223839731392645029570725699",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":46,
		"triple":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"2",
				"5"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"sectors":[
			"sigma",
			"epsilon",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/Sqrt[2]",
		"squared_ope_radicals":"1\/Sqrt[2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.70710678118654752440084436210484903928483593768847403658833986899536623923318",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.70710678118654752440084436210484903928483593768849856536584824750286824365967",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":47,
		"triple":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"3",
				"0"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"sectors":[
			"sigma",
			"1",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[3\/2]",
		"squared_ope_radicals":"Sqrt[3\/2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.22474487139158904909864203735294569598297374032833506421634628362548018873867",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.22474487139158904909864203735294569598297374032837576046832574886553807826369",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":48,
		"triple":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"3",
				"3"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"sectors":[
			"sigma",
			"1",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/2",
		"squared_ope_radicals":"3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.50000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":49,
		"triple":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"3",
				"3"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"sectors":[
			"sigma",
			"1",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[3]",
		"squared_ope_radicals":"-1\/2*Sqrt[3]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.86602540378443864676372317075293618347140262690519031402790348972596650844567",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.86602540378443864676372317075293618347140262690518223839731392645029570725699",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":50,
		"triple":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"5",
				"2"
			]
		],
		"sectors":[
			"sigma",
			"sigma",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/Sqrt[2]",
		"squared_ope_radicals":"1\/Sqrt[2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.70710678118654752440084436210484903928483593768847403658833986899536623921895",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.70710678118654752440084436210484903928483593768849856536584824750286824365967",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":51,
		"triple":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"sigma",
			"sigma",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.99999999999999999999999999999999999999999999999999999999999999999999999995283",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":52,
		"triple":[
			[
				"3\/2",
				"7\/2"
			],
			[
				"7\/2",
				"7\/2"
			],
			[
				"5",
				"2"
			]
		],
		"sectors":[
			"sigma",
			"sigma",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-Sqrt[3\/2]",
		"squared_ope_radicals":"-Sqrt[3\/2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.22474487139158904909864203735294569598297374032833506421634628362548018873867",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.22474487139158904909864203735294569598297374032837576046832574886553807826369",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":53,
		"triple":[
			[
				"2",
				"2"
			],
			[
				"2",
				"2"
			],
			[
				"2",
				"2"
			]
		],
		"sectors":[
			"epsilon",
			"epsilon",
			"epsilon"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.360431313380557528877765292090553669264330079331816829779910809499886047064e-58",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.36043131338055752887776529209055366926433007933181682978004024901415264239863e-58",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":54,
		"triple":[
			[
				"2",
				"2"
			],
			[
				"2",
				"2"
			],
			[
				"3",
				"0"
			]
		],
		"sectors":[
			"epsilon",
			"epsilon",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-Sqrt[2]",
		"squared_ope_radicals":"-Sqrt[2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.41421356237309504880168872420969807856967187537694807317657499302969744123707",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.41421356237309504880168872420969807856967187537723400156101313311326525563034",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":55,
		"triple":[
			[
				"2",
				"2"
			],
			[
				"2",
				"2"
			],
			[
				"3",
				"3"
			]
		],
		"sectors":[
			"epsilon",
			"epsilon",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"2",
		"squared_ope_radicals":"2",
		"is_zero_candidate":false,
		"raw_estimate_real":"2.00000000000000000000000000000000000000000000000000000000004646089609891387594",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":56,
		"triple":[
			[
				"2",
				"2"
			],
			[
				"2",
				"5"
			],
			[
				"3",
				"3"
			]
		],
		"sectors":[
			"epsilon",
			"epsilon",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[2]",
		"squared_ope_radicals":"Sqrt[2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.41421356237309504880168872420969807856967187537694807317667973799073247843963",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.41421356237309504880168872420969807856967187537723400156101313311326525563034",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":57,
		"triple":[
			[
				"2",
				"2"
			],
			[
				"3",
				"0"
			],
			[
				"5",
				"2"
			]
		],
		"sectors":[
			"epsilon",
			"1",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.99999999999999999999999999999999999999999999999999999999999999999999999999801",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":58,
		"triple":[
			[
				"2",
				"2"
			],
			[
				"3",
				"3"
			],
			[
				"3",
				"3"
			]
		],
		"sectors":[
			"epsilon",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.36043131338055705956677558687069661420650397510110313640866100512126488141339e-58",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.36043131338055752887776529209055366926433007933181682978004024901415264239863e-58",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":59,
		"triple":[
			[
				"2",
				"2"
			],
			[
				"3",
				"3"
			],
			[
				"5",
				"2"
			]
		],
		"sectors":[
			"epsilon",
			"1",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[2]",
		"squared_ope_radicals":"Sqrt[2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.41421356237309504880168872420969807856967187537694807317657499302969744137856",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.41421356237309504880168872420969807856967187537723400156101313311326525563034",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":60,
		"triple":[
			[
				"2",
				"2"
			],
			[
				"3",
				"3"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"epsilon",
			"1",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.00000000000000000000000000000000000000000000000000000000012052676834190945009",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":61,
		"triple":[
			[
				"2",
				"2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"sectors":[
			"epsilon",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/2",
		"squared_ope_radicals":"3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.50000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":62,
		"triple":[
			[
				"2",
				"2"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"sectors":[
			"epsilon",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[3]",
		"squared_ope_radicals":"-1\/2*Sqrt[3]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.86602540378443864676372317075293618347140262690519031402790348972596650844567",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.86602540378443864676372317075293618347140262690518223839731392645029570725699",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":63,
		"triple":[
			[
				"2",
				"2"
			],
			[
				"7\/2",
				"7\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"sectors":[
			"epsilon",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/2",
		"squared_ope_radicals":"3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.50000000000000000000000000000000000000000000000000000000002465982412797524283",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":64,
		"triple":[
			[
				"2",
				"5"
			],
			[
				"2",
				"5"
			],
			[
				"3",
				"0"
			]
		],
		"sectors":[
			"epsilon",
			"epsilon",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-Sqrt[2]",
		"squared_ope_radicals":"-Sqrt[2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.41421356237309504880168872420969807856967187537694807317667973799073247843963",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.41421356237309504880168872420969807856967187537689901562166298097572846960488",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":65,
		"triple":[
			[
				"2",
				"5"
			],
			[
				"3",
				"0"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"epsilon",
			"1",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.99999999999999999999999999999999999999999999999999999999999999999999999999801",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":66,
		"triple":[
			[
				"2",
				"5"
			],
			[
				"3",
				"3"
			],
			[
				"5",
				"2"
			]
		],
		"sectors":[
			"epsilon",
			"1",
			"epsilon"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.99999999999999999999999999999999999999999999999999999999999999999999999999801",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":67,
		"triple":[
			[
				"2",
				"5"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"sectors":[
			"epsilon",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-Sqrt[3\/2]",
		"squared_ope_radicals":"-Sqrt[3\/2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.22474487139158904909864203735294569598297374032833506421634628362548018873867",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.22474487139158904909864203735294569598297374032837576046832574886553807826369",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":68,
		"triple":[
			[
				"3",
				"0"
			],
			[
				"3",
				"0"
			],
			[
				"3",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-Sqrt[2]",
		"squared_ope_radicals":"-Sqrt[2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.41421356237309504880168872420969807856967187537694807317667973799073247843963",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.41421356237309504880168872420969807856967187537689901562166298097572846960488",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":69,
		"triple":[
			[
				"3",
				"0"
			],
			[
				"3",
				"3"
			],
			[
				"3",
				"3"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-Sqrt[2]",
		"squared_ope_radicals":"-Sqrt[2]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.41421356237309504880168872420969807856967187537694807317667973799073247843963",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.41421356237309504880168872420969807856967187537723400156101313311326525563034",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":70,
		"triple":[
			[
				"3",
				"0"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"sectors":[
			"1",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-(1\/Sqrt[2])",
		"squared_ope_radicals":"-(1\/Sqrt[2])",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.70710678118654752440084436210484903928483593768847403658833986899536623923318",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.70710678118654752440084436210484903928483593768849856536584824750286824365967",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":71,
		"triple":[
			[
				"3",
				"0"
			],
			[
				"7\/2",
				"7\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"sectors":[
			"1",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-(1\/Sqrt[2])",
		"squared_ope_radicals":"-(1\/Sqrt[2])",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.70710678118654752440084436210484903928483593768847403658833986899536623923318",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.70710678118654752440084436210484903928483593768849856536584824750286824365967",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":72,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"3"
			],
			[
				"3",
				"3"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"2",
		"squared_ope_radicals":"2",
		"is_zero_candidate":false,
		"raw_estimate_real":"2.00000000000000000000000000000000000000000000000000000000004646089609891387594",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":73,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"3\/2"
			]
		],
		"sectors":[
			"1",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000000000000000000000482",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":74,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"7\/2",
				"3\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"sectors":[
			"1",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[3]",
		"squared_ope_radicals":"-1\/2*Sqrt[3]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.86602540378443864676372317075293618347140262690519031402790348972596650846842",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.86602540378443864676372317075293618347140262690518223839731392645029570725699",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":75,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"7\/2",
				"7\/2"
			],
			[
				"7\/2",
				"7\/2"
			]
		],
		"sectors":[
			"1",
			"sigma",
			"sigma"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000004343471583610763127",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	}
]

==> anc/prebootstrap/reference_results/E6_p1_q12/squares.md <==
# E6 squared OPE coefficients

Canonical unordered triples in the spin labels (ell, ellbar). These are algebraic squares, not absolute squares.

| No. | Triple | Sectors | Extended rule | Squared OPE candidate |
|---:|---|---|---|---|
| 1 | `(0,0) (0,0) (0,0)` | 1, 1, 1 | allowed | `1` |
| 2 | `(0,0) (0,3) (0,3)` | 1, 1, 1 | allowed | `1` |
| 3 | `(0,0) (3/2,3/2) (3/2,3/2)` | 1, sigma, sigma | allowed | `1` |
| 4 | `(0,0) (3/2,7/2) (3/2,7/2)` | 1, sigma, sigma | allowed | `1` |
| 5 | `(0,0) (2,2) (2,2)` | 1, epsilon, epsilon | allowed | `1` |
| 6 | `(0,0) (2,5) (2,5)` | 1, epsilon, epsilon | allowed | `1` |
| 7 | `(0,0) (3,0) (3,0)` | 1, 1, 1 | allowed | `1` |
| 8 | `(0,0) (3,3) (3,3)` | 1, 1, 1 | allowed | `1` |
| 9 | `(0,0) (7/2,3/2) (7/2,3/2)` | 1, sigma, sigma | allowed | `1` |
| 10 | `(0,0) (7/2,7/2) (7/2,7/2)` | 1, sigma, sigma | allowed | `1` |
| 11 | `(0,0) (5,2) (5,2)` | 1, epsilon, epsilon | allowed | `1` |
| 12 | `(0,0) (5,5) (5,5)` | 1, epsilon, epsilon | allowed | `1` |
| 13 | `(0,3) (0,3) (0,3)` | 1, 1, 1 | allowed | `-Sqrt[2]` |
| 14 | `(0,3) (3/2,3/2) (3/2,3/2)` | 1, sigma, sigma | allowed | `-(1/Sqrt[2])` |
| 15 | `(0,3) (3/2,3/2) (3/2,7/2)` | 1, sigma, sigma | allowed | `Sqrt[3/2]` |
| 16 | `(0,3) (3/2,7/2) (3/2,7/2)` | 1, sigma, sigma | allowed | `-(1/Sqrt[2])` |
| 17 | `(0,3) (2,2) (2,2)` | 1, epsilon, epsilon | allowed | `-Sqrt[2]` |
| 18 | `(0,3) (2,2) (2,5)` | 1, epsilon, epsilon | allowed | `-1` |
| 19 | `(0,3) (3,0) (3,3)` | 1, 1, 1 | allowed | `1` |
| 20 | `(0,3) (3,3) (3,3)` | 1, 1, 1 | allowed | `-Sqrt[2]` |
| 21 | `(0,3) (7/2,3/2) (7/2,3/2)` | 1, sigma, sigma | allowed | `-(1/Sqrt[2])` |
| 22 | `(0,3) (7/2,3/2) (7/2,7/2)` | 1, sigma, sigma | allowed | `Sqrt[3/2]` |
| 23 | `(0,3) (7/2,7/2) (7/2,7/2)` | 1, sigma, sigma | allowed | `-(1/Sqrt[2])` |
| 24 | `(0,3) (5,2) (5,2)` | 1, epsilon, epsilon | allowed | `-Sqrt[2]` |
| 25 | `(0,3) (5,2) (5,5)` | 1, epsilon, epsilon | allowed | `-1` |
| 26 | `(3/2,3/2) (3/2,3/2) (2,2)` | sigma, sigma, epsilon | allowed | `3/2` |
| 27 | `(3/2,3/2) (3/2,3/2) (3,0)` | sigma, sigma, 1 | allowed | `-(1/Sqrt[2])` |
| 28 | `(3/2,3/2) (3/2,3/2) (3,3)` | sigma, sigma, 1 | allowed | `1/2` |
| 29 | `(3/2,3/2) (3/2,7/2) (2,2)` | sigma, sigma, epsilon | allowed | `-1/2*Sqrt[3]` |
| 30 | `(3/2,3/2) (3/2,7/2) (2,5)` | sigma, sigma, epsilon | allowed | `-Sqrt[3/2]` |
| 31 | `(3/2,3/2) (3/2,7/2) (3,3)` | sigma, sigma, 1 | allowed | `-1/2*Sqrt[3]` |
| 32 | `(3/2,3/2) (2,2) (7/2,3/2)` | sigma, epsilon, sigma | allowed | `-1/2*Sqrt[3]` |
| 33 | `(3/2,3/2) (2,2) (7/2,7/2)` | sigma, epsilon, sigma | allowed | `1/2` |
| 34 | `(3/2,3/2) (2,5) (7/2,7/2)` | sigma, epsilon, sigma | allowed | `1/Sqrt[2]` |
| 35 | `(3/2,3/2) (3,0) (7/2,3/2)` | sigma, 1, sigma | allowed | `Sqrt[3/2]` |
| 36 | `(3/2,3/2) (3,3) (7/2,3/2)` | sigma, 1, sigma | allowed | `-1/2*Sqrt[3]` |
| 37 | `(3/2,3/2) (3,3) (7/2,7/2)` | sigma, 1, sigma | allowed | `3/2` |
| 38 | `(3/2,3/2) (7/2,3/2) (5,2)` | sigma, sigma, epsilon | allowed | `-Sqrt[3/2]` |
| 39 | `(3/2,3/2) (7/2,7/2) (5,2)` | sigma, sigma, epsilon | allowed | `1/Sqrt[2]` |
| 40 | `(3/2,3/2) (7/2,7/2) (5,5)` | sigma, sigma, epsilon | allowed | `1` |
| 41 | `(3/2,7/2) (3/2,7/2) (2,2)` | sigma, sigma, epsilon | allowed | `3/2` |
| 42 | `(3/2,7/2) (3/2,7/2) (3,0)` | sigma, sigma, 1 | allowed | `-(1/Sqrt[2])` |
| 43 | `(3/2,7/2) (3/2,7/2) (3,3)` | sigma, sigma, 1 | allowed | `1/2` |
| 44 | `(3/2,7/2) (2,2) (7/2,3/2)` | sigma, epsilon, sigma | allowed | `1/2` |
| 45 | `(3/2,7/2) (2,2) (7/2,7/2)` | sigma, epsilon, sigma | allowed | `-1/2*Sqrt[3]` |
| 46 | `(3/2,7/2) (2,5) (7/2,3/2)` | sigma, epsilon, sigma | allowed | `1/Sqrt[2]` |
| 47 | `(3/2,7/2) (3,0) (7/2,7/2)` | sigma, 1, sigma | allowed | `Sqrt[3/2]` |
| 48 | `(3/2,7/2) (3,3) (7/2,3/2)` | sigma, 1, sigma | allowed | `3/2` |
| 49 | `(3/2,7/2) (3,3) (7/2,7/2)` | sigma, 1, sigma | allowed | `-1/2*Sqrt[3]` |
| 50 | `(3/2,7/2) (7/2,3/2) (5,2)` | sigma, sigma, epsilon | allowed | `1/Sqrt[2]` |
| 51 | `(3/2,7/2) (7/2,3/2) (5,5)` | sigma, sigma, epsilon | allowed | `1` |
| 52 | `(3/2,7/2) (7/2,7/2) (5,2)` | sigma, sigma, epsilon | allowed | `-Sqrt[3/2]` |
| 53 | `(2,2) (2,2) (2,2)` | epsilon, epsilon, epsilon | forbidden | `0` |
| 54 | `(2,2) (2,2) (3,0)` | epsilon, epsilon, 1 | allowed | `-Sqrt[2]` |
| 55 | `(2,2) (2,2) (3,3)` | epsilon, epsilon, 1 | allowed | `2` |
| 56 | `(2,2) (2,5) (3,3)` | epsilon, epsilon, 1 | allowed | `Sqrt[2]` |
| 57 | `(2,2) (3,0) (5,2)` | epsilon, 1, epsilon | allowed | `-1` |
| 58 | `(2,2) (3,3) (3,3)` | epsilon, 1, 1 | forbidden | `0` |
| 59 | `(2,2) (3,3) (5,2)` | epsilon, 1, epsilon | allowed | `Sqrt[2]` |
| 60 | `(2,2) (3,3) (5,5)` | epsilon, 1, epsilon | allowed | `1` |
| 61 | `(2,2) (7/2,3/2) (7/2,3/2)` | epsilon, sigma, sigma | allowed | `3/2` |
| 62 | `(2,2) (7/2,3/2) (7/2,7/2)` | epsilon, sigma, sigma | allowed | `-1/2*Sqrt[3]` |
| 63 | `(2,2) (7/2,7/2) (7/2,7/2)` | epsilon, sigma, sigma | allowed | `3/2` |
| 64 | `(2,5) (2,5) (3,0)` | epsilon, epsilon, 1 | allowed | `-Sqrt[2]` |
| 65 | `(2,5) (3,0) (5,5)` | epsilon, 1, epsilon | allowed | `-1` |
| 66 | `(2,5) (3,3) (5,2)` | epsilon, 1, epsilon | allowed | `1` |
| 67 | `(2,5) (7/2,3/2) (7/2,7/2)` | epsilon, sigma, sigma | allowed | `-Sqrt[3/2]` |
| 68 | `(3,0) (3,0) (3,0)` | 1, 1, 1 | allowed | `-Sqrt[2]` |
| 69 | `(3,0) (3,3) (3,3)` | 1, 1, 1 | allowed | `-Sqrt[2]` |
| 70 | `(3,0) (7/2,3/2) (7/2,3/2)` | 1, sigma, sigma | allowed | `-(1/Sqrt[2])` |
| 71 | `(3,0) (7/2,7/2) (7/2,7/2)` | 1, sigma, sigma | allowed | `-(1/Sqrt[2])` |
| 72 | `(3,3) (3,3) (3,3)` | 1, 1, 1 | allowed | `2` |
| 73 | `(3,3) (7/2,3/2) (7/2,3/2)` | 1, sigma, sigma | allowed | `1/2` |
| 74 | `(3,3) (7/2,3/2) (7/2,7/2)` | 1, sigma, sigma | allowed | `-1/2*Sqrt[3]` |
| 75 | `(3,3) (7/2,7/2) (7/2,7/2)` | 1, sigma, sigma | allowed | `1/2` |


==> anc/prebootstrap/reference_results/E6_p1_q12/squares_exact.wl <==
<|"SchemaVersion" -> 1, "Kind" -> "ExtendedFusionABBASquares", 
 "Model" -> "E6", "Parameters" -> <|"pp" -> 12, "k" -> 0, "kp" -> 1|>, 
 "Fields" -> {{0, 0}, {0, 3}, {3/2, 3/2}, {3/2, 7/2}, {2, 2}, {2, 5}, {3, 0}, 
   {3, 3}, {7/2, 3/2}, {7/2, 7/2}, {5, 2}, {5, 5}}, 
 "CanonicalSquares" -> <|{{0, 0}, {0, 0}, {0, 0}} -> 1, 
   {{0, 0}, {0, 3}, {0, 3}} -> 1, {{0, 0}, {3/2, 3/2}, {3/2, 3/2}} -> 1, 
   {{0, 0}, {3/2, 7/2}, {3/2, 7/2}} -> 1, {{0, 0}, {2, 2}, {2, 2}} -> 1, 
   {{0, 0}, {2, 5}, {2, 5}} -> 1, {{0, 0}, {3, 0}, {3, 0}} -> 1, 
   {{0, 0}, {3, 3}, {3, 3}} -> 1, {{0, 0}, {7/2, 3/2}, {7/2, 3/2}} -> 1, 
   {{0, 0}, {7/2, 7/2}, {7/2, 7/2}} -> 1, {{0, 0}, {5, 2}, {5, 2}} -> 1, 
   {{0, 0}, {5, 5}, {5, 5}} -> 1, {{0, 3}, {0, 3}, {0, 3}} -> -Sqrt[2], 
   {{0, 3}, {3/2, 3/2}, {3/2, 3/2}} -> -(1/Sqrt[2]), 
   {{0, 3}, {3/2, 3/2}, {3/2, 7/2}} -> Sqrt[3/2], 
   {{0, 3}, {3/2, 7/2}, {3/2, 7/2}} -> -(1/Sqrt[2]), 
   {{0, 3}, {2, 2}, {2, 2}} -> -Sqrt[2], {{0, 3}, {2, 2}, {2, 5}} -> -1, 
   {{0, 3}, {3, 0}, {3, 3}} -> 1, {{0, 3}, {3, 3}, {3, 3}} -> -Sqrt[2], 
   {{0, 3}, {7/2, 3/2}, {7/2, 3/2}} -> -(1/Sqrt[2]), 
   {{0, 3}, {7/2, 3/2}, {7/2, 7/2}} -> Sqrt[3/2], 
   {{0, 3}, {7/2, 7/2}, {7/2, 7/2}} -> -(1/Sqrt[2]), 
   {{0, 3}, {5, 2}, {5, 2}} -> -Sqrt[2], {{0, 3}, {5, 2}, {5, 5}} -> -1, 
   {{3/2, 3/2}, {3/2, 3/2}, {2, 2}} -> 3/2, 
   {{3/2, 3/2}, {3/2, 3/2}, {3, 0}} -> -(1/Sqrt[2]), 
   {{3/2, 3/2}, {3/2, 3/2}, {3, 3}} -> 1/2, 
   {{3/2, 3/2}, {3/2, 7/2}, {2, 2}} -> -1/2*Sqrt[3], 
   {{3/2, 3/2}, {3/2, 7/2}, {2, 5}} -> -Sqrt[3/2], 
   {{3/2, 3/2}, {3/2, 7/2}, {3, 3}} -> -1/2*Sqrt[3], 
   {{3/2, 3/2}, {2, 2}, {7/2, 3/2}} -> -1/2*Sqrt[3], 
   {{3/2, 3/2}, {2, 2}, {7/2, 7/2}} -> 1/2, 
   {{3/2, 3/2}, {2, 5}, {7/2, 7/2}} -> 1/Sqrt[2], 
   {{3/2, 3/2}, {3, 0}, {7/2, 3/2}} -> Sqrt[3/2], 
   {{3/2, 3/2}, {3, 3}, {7/2, 3/2}} -> -1/2*Sqrt[3], 
   {{3/2, 3/2}, {3, 3}, {7/2, 7/2}} -> 3/2, 
   {{3/2, 3/2}, {7/2, 3/2}, {5, 2}} -> -Sqrt[3/2], 
   {{3/2, 3/2}, {7/2, 7/2}, {5, 2}} -> 1/Sqrt[2], 
   {{3/2, 3/2}, {7/2, 7/2}, {5, 5}} -> 1, {{3/2, 7/2}, {3/2, 7/2}, {2, 2}} -> 
    3/2, {{3/2, 7/2}, {3/2, 7/2}, {3, 0}} -> -(1/Sqrt[2]), 
   {{3/2, 7/2}, {3/2, 7/2}, {3, 3}} -> 1/2, 
   {{3/2, 7/2}, {2, 2}, {7/2, 3/2}} -> 1/2, 
   {{3/2, 7/2}, {2, 2}, {7/2, 7/2}} -> -1/2*Sqrt[3], 
   {{3/2, 7/2}, {2, 5}, {7/2, 3/2}} -> 1/Sqrt[2], 
   {{3/2, 7/2}, {3, 0}, {7/2, 7/2}} -> Sqrt[3/2], 
   {{3/2, 7/2}, {3, 3}, {7/2, 3/2}} -> 3/2, 
   {{3/2, 7/2}, {3, 3}, {7/2, 7/2}} -> -1/2*Sqrt[3], 
   {{3/2, 7/2}, {7/2, 3/2}, {5, 2}} -> 1/Sqrt[2], 
   {{3/2, 7/2}, {7/2, 3/2}, {5, 5}} -> 1, {{3/2, 7/2}, {7/2, 7/2}, {5, 2}} -> 
    -Sqrt[3/2], {{2, 2}, {2, 2}, {2, 2}} -> 0, {{2, 2}, {2, 2}, {3, 0}} -> 
    -Sqrt[2], {{2, 2}, {2, 2}, {3, 3}} -> 2, {{2, 2}, {2, 5}, {3, 3}} -> 
    Sqrt[2], {{2, 2}, {3, 0}, {5, 2}} -> -1, {{2, 2}, {3, 3}, {3, 3}} -> 0, 
   {{2, 2}, {3, 3}, {5, 2}} -> Sqrt[2], {{2, 2}, {3, 3}, {5, 5}} -> 1, 
   {{2, 2}, {7/2, 3/2}, {7/2, 3/2}} -> 3/2, 
   {{2, 2}, {7/2, 3/2}, {7/2, 7/2}} -> -1/2*Sqrt[3], 
   {{2, 2}, {7/2, 7/2}, {7/2, 7/2}} -> 3/2, {{2, 5}, {2, 5}, {3, 0}} -> 
    -Sqrt[2], {{2, 5}, {3, 0}, {5, 5}} -> -1, {{2, 5}, {3, 3}, {5, 2}} -> 1, 
   {{2, 5}, {7/2, 3/2}, {7/2, 7/2}} -> -Sqrt[3/2], 
   {{3, 0}, {3, 0}, {3, 0}} -> -Sqrt[2], {{3, 0}, {3, 3}, {3, 3}} -> 
    -Sqrt[2], {{3, 0}, {7/2, 3/2}, {7/2, 3/2}} -> -(1/Sqrt[2]), 
   {{3, 0}, {7/2, 7/2}, {7/2, 7/2}} -> -(1/Sqrt[2]), 
   {{3, 3}, {3, 3}, {3, 3}} -> 2, {{3, 3}, {7/2, 3/2}, {7/2, 3/2}} -> 1/2, 
   {{3, 3}, {7/2, 3/2}, {7/2, 7/2}} -> -1/2*Sqrt[3], 
   {{3, 3}, {7/2, 7/2}, {7/2, 7/2}} -> 1/2|>, 
 "CanonicalRawEstimates" -> <|{{0, 0}, {0, 0}, {0, 0}} -> 1.`49.5, 
   {{0, 0}, {0, 3}, {0, 3}} -> 1.`49.69897000433602, 
   {{0, 0}, {3/2, 3/2}, {3/2, 3/2}} -> 1.`49.5, 
   {{0, 0}, {3/2, 7/2}, {3/2, 7/2}} -> 1.`49.69897000433602, 
   {{0, 0}, {2, 2}, {2, 2}} -> 1.`49.5, {{0, 0}, {2, 5}, {2, 5}} -> 
    1.`49.69897000433602, {{0, 0}, {3, 0}, {3, 0}} -> 1.`49.69897000433602, 
   {{0, 0}, {3, 3}, {3, 3}} -> 1.`49.5, {{0, 0}, {7/2, 3/2}, {7/2, 3/2}} -> 
    1.`49.69897000433602, {{0, 0}, {7/2, 7/2}, {7/2, 7/2}} -> 1.`49.5, 
   {{0, 0}, {5, 2}, {5, 2}} -> 1.`49.69897000433602, 
   {{0, 0}, {5, 5}, {5, 5}} -> 1.`49.5, {{0, 3}, {0, 3}, {0, 3}} -> 
    -1.4142135623730950488016887242096980785696718753769480731766797379907324\
7843963`49.32495060104149, {{0, 3}, {3/2, 3/2}, {3/2, 3/2}} -> 
    -0.7071067811865475244008443621048490392848359376884740365883398689953662\
3923542`49.33765956817349, {{0, 3}, {3/2, 3/2}, {3/2, 7/2}} -> 1.224744871391\
58904909864203735294569598297374032833506421634628362548018873867`49.33765956\
817349, {{0, 3}, {3/2, 7/2}, {3/2, 7/2}} -> -0.707106781186547524400844362104\
84903928483593768847403658833986899536623923318`49.33765956817349, 
   {{0, 3}, {2, 2}, {2, 2}} -> -1.4142135623730950488016887242096980785696718\
7537694807317667973799073247846174`49.32495060104149, 
   {{0, 3}, {2, 2}, {2, 5}} -> -0.9999999999999999999999999999999999999999999\
9999999999999999999999999999999801`49.32495060104149, 
   {{0, 3}, {3, 0}, {3, 3}} -> 1.`49.69897000433602, 
   {{0, 3}, {3, 3}, {3, 3}} -> -1.4142135623730950488016887242096980785696718\
7537694807317667973799073247843963`49.32495060104149, 
   {{0, 3}, {7/2, 3/2}, {7/2, 3/2}} -> -0.70710678118654752440084436210484903\
928483593768847403658833986899536623923542`49.33765956817349, 
   {{0, 3}, {7/2, 3/2}, {7/2, 7/2}} -> 1.224744871391589049098642037352945695\
98297374032833506421634628362548018873867`49.33765956817349, 
   {{0, 3}, {7/2, 7/2}, {7/2, 7/2}} -> -0.70710678118654752440084436210484903\
928483593768847403658833986899536623923318`49.33765956817349, 
   {{0, 3}, {5, 2}, {5, 2}} -> -1.4142135623730950488016887242096980785696718\
7537694807317667973799073247846174`49.32495060104149, 
   {{0, 3}, {5, 2}, {5, 5}} -> -0.9999999999999999999999999999999999999999999\
9999999999999999999999999999999801`49.32495060104149, 
   {{3/2, 3/2}, {3/2, 3/2}, {2, 2}} -> 1.500000000000000000000000000000000000\
00000000000000000000039945011933818526322`48.93587497584967, 
   {{3/2, 3/2}, {3/2, 3/2}, {3, 0}} -> -0.70710678118654752440084436210484903\
928483593768847403658847748662411451522569`48.93587497584967, 
   {{3/2, 3/2}, {3/2, 3/2}, {3, 3}} -> 0.500000000000000000000000000000000000\
00000000000000000000020482940234074781975`48.93587497584967, 
   {{3/2, 3/2}, {3/2, 7/2}, {2, 2}} -> -0.86602540378443864676372317075293618\
347140262690519031402790348972596650846273`48.97650745897066, 
   {{3/2, 3/2}, {3/2, 7/2}, {2, 5}} -> -1.22474487139158904909864203735294569\
598297374032833506421634628362548018872098`48.97650745897066, 
   {{3/2, 3/2}, {3/2, 7/2}, {3, 3}} -> -0.86602540378443864676372317075293618\
347140262690519031402790348972596650846931`48.97650745897066, 
   {{3/2, 3/2}, {2, 2}, {7/2, 3/2}} -> -0.86602540378443864676372317075293618\
347140262690519031402788723019279396399731`49.05190514730857, 
   {{3/2, 3/2}, {2, 2}, {7/2, 7/2}} -> 0.500000000000000000000000000000000000\
00000000000000000000004343471583610763127`49.05190514730857, 
   {{3/2, 3/2}, {2, 5}, {7/2, 7/2}} -> 0.707106781186547524400844362104849039\
28483593768847403658833986899536623923318`49.33765956817349, 
   {{3/2, 3/2}, {3, 0}, {7/2, 3/2}} -> 1.224744871391589049098642037352945695\
98297374032833506421634628362548018873867`49.33765956817349, 
   {{3/2, 3/2}, {3, 3}, {7/2, 3/2}} -> -0.86602540378443864676372317075293618\
34714026269051903140278872301927939639949`49.05190514730857, 
   {{3/2, 3/2}, {3, 3}, {7/2, 7/2}} -> 1.500000000000000000000000000000000000\
00000000000000000000002465982412797524283`49.05190514730857, 
   {{3/2, 3/2}, {7/2, 3/2}, {5, 2}} -> -1.22474487139158904909864203735294569\
598297374032833506421634628362548018873867`48.97650745897066, 
   {{3/2, 3/2}, {7/2, 7/2}, {5, 2}} -> 0.707106781186547524400844362104849039\
28483593768847403658847748662411451523267`48.93587497584967, 
   {{3/2, 3/2}, {7/2, 7/2}, {5, 5}} -> 1.000000000000000000000000000000000000\
00000000000000000000030213976083946654082`48.93587497584967, 
   {{3/2, 7/2}, {3/2, 7/2}, {2, 2}} -> 1.500000000000000000000000000000000000\
00000000000000000000000000000000000000001`48.93587497584967, 
   {{3/2, 7/2}, {3/2, 7/2}, {3, 0}} -> -0.70710678118654752440084436210484903\
928483593768847403658833986899536623923106`48.93587497584967, 
   {{3/2, 7/2}, {3/2, 7/2}, {3, 3}} -> 0.500000000000000000000000000000000000\
00000000000000000000000000000000000000001`48.93587497584967, 
   {{3/2, 7/2}, {2, 2}, {7/2, 3/2}} -> 0.500000000000000000000000000000000000\
00000000000000000000000000000000000000482`49.05190514730857, 
   {{3/2, 7/2}, {2, 2}, {7/2, 7/2}} -> -0.86602540378443864676372317075293618\
347140262690519031402790348972596650846842`49.05190514730857, 
   {{3/2, 7/2}, {2, 5}, {7/2, 3/2}} -> 0.707106781186547524400844362104849039\
28483593768847403658833986899536623923318`49.33765956817349, 
   {{3/2, 7/2}, {3, 0}, {7/2, 7/2}} -> 1.224744871391589049098642037352945695\
98297374032833506421634628362548018873867`49.33765956817349, 
   {{3/2, 7/2}, {3, 3}, {7/2, 3/2}} -> 1.500000000000000000000000000000000000\
00000000000000000000000000000000000003537`49.05190514730857, 
   {{3/2, 7/2}, {3, 3}, {7/2, 7/2}} -> -0.86602540378443864676372317075293618\
347140262690519031402790348972596650844567`49.05190514730857, 
   {{3/2, 7/2}, {7/2, 3/2}, {5, 2}} -> 0.707106781186547524400844362104849039\
28483593768847403658833986899536623921895`48.93587497584967, 
   {{3/2, 7/2}, {7/2, 3/2}, {5, 5}} -> 0.999999999999999999999999999999999999\
99999999999999999999999999999999999995283`48.93587497584967, 
   {{3/2, 7/2}, {7/2, 7/2}, {5, 2}} -> -1.22474487139158904909864203735294569\
598297374032833506421634628362548018873867`48.97650745897066, 
   {{2, 2}, {2, 2}, {2, 2}} -> 1.36043131338055752887776529209055366926433007\
9331816829779910809499886047064`48.75722121307415*^-58, 
   {{2, 2}, {2, 2}, {3, 0}} -> -1.4142135623730950488016887242096980785696718\
7537694807317657499302969744123707`48.75722121307415, 
   {{2, 2}, {2, 2}, {3, 3}} -> 2.00000000000000000000000000000000000000000000\
000000000000004646089609891387594`48.75722121307415, 
   {{2, 2}, {2, 5}, {3, 3}} -> 1.41421356237309504880168872420969807856967187\
537694807317667973799073247843963`49.32495060104149, 
   {{2, 2}, {3, 0}, {5, 2}} -> -0.9999999999999999999999999999999999999999999\
9999999999999999999999999999999801`49.32495060104149, 
   {{2, 2}, {3, 3}, {3, 3}} -> 1.36043131338055705956677558687069661420650397\
510110313640866100512126488141339`48.75722121307415*^-58, 
   {{2, 2}, {3, 3}, {5, 2}} -> 1.41421356237309504880168872420969807856967187\
537694807317657499302969744137856`48.75722121307415, 
   {{2, 2}, {3, 3}, {5, 5}} -> 1.00000000000000000000000000000000000000000000\
000000000000012052676834190945009`48.75722121307415, 
   {{2, 2}, {7/2, 3/2}, {7/2, 3/2}} -> 1.500000000000000000000000000000000000\
00000000000000000000000000000000000003537`49.05190514730857, 
   {{2, 2}, {7/2, 3/2}, {7/2, 7/2}} -> -0.86602540378443864676372317075293618\
347140262690519031402790348972596650844567`49.05190514730857, 
   {{2, 2}, {7/2, 7/2}, {7/2, 7/2}} -> 1.500000000000000000000000000000000000\
00000000000000000000002465982412797524283`49.05190514730857, 
   {{2, 5}, {2, 5}, {3, 0}} -> -1.4142135623730950488016887242096980785696718\
7537694807317667973799073247843963`49.32495060104149, 
   {{2, 5}, {3, 0}, {5, 5}} -> -0.9999999999999999999999999999999999999999999\
9999999999999999999999999999999801`49.32495060104149, 
   {{2, 5}, {3, 3}, {5, 2}} -> 0.99999999999999999999999999999999999999999999\
999999999999999999999999999999801`49.32495060104149, 
   {{2, 5}, {7/2, 3/2}, {7/2, 7/2}} -> -1.22474487139158904909864203735294569\
598297374032833506421634628362548018873867`49.33765956817349, 
   {{3, 0}, {3, 0}, {3, 0}} -> -1.4142135623730950488016887242096980785696718\
7537694807317667973799073247843963`49.32495060104149, 
   {{3, 0}, {3, 3}, {3, 3}} -> -1.4142135623730950488016887242096980785696718\
7537694807317667973799073247843963`49.32495060104149, 
   {{3, 0}, {7/2, 3/2}, {7/2, 3/2}} -> -0.70710678118654752440084436210484903\
928483593768847403658833986899536623923318`49.33765956817349, 
   {{3, 0}, {7/2, 7/2}, {7/2, 7/2}} -> -0.70710678118654752440084436210484903\
928483593768847403658833986899536623923318`49.33765956817349, 
   {{3, 3}, {3, 3}, {3, 3}} -> 2.00000000000000000000000000000000000000000000\
000000000000004646089609891387594`48.75722121307415, 
   {{3, 3}, {7/2, 3/2}, {7/2, 3/2}} -> 0.500000000000000000000000000000000000\
00000000000000000000000000000000000000482`49.05190514730857, 
   {{3, 3}, {7/2, 3/2}, {7/2, 7/2}} -> -0.86602540378443864676372317075293618\
347140262690519031402790348972596650846842`49.05190514730857, 
   {{3, 3}, {7/2, 7/2}, {7/2, 7/2}} -> 0.500000000000000000000000000000000000\
00000000000000000000004343471583610763127`49.05190514730857|>, 
 "RawMaximumAcrossOccurrences" -> <|{{0, 0}, {0, 0}, {0, 0}} -> 1.`50., 
   {{0, 0}, {0, 3}, {0, 3}} -> 1.`50., {{0, 0}, {3/2, 3/2}, {3/2, 3/2}} -> 
    1.`50., {{0, 0}, {3/2, 7/2}, {3/2, 7/2}} -> 1.`50., 
   {{0, 0}, {2, 2}, {2, 2}} -> 1.`50., {{0, 0}, {2, 5}, {2, 5}} -> 1.`50., 
   {{0, 0}, {3, 0}, {3, 0}} -> 1.`50., {{0, 0}, {3, 3}, {3, 3}} -> 1.`50., 
   {{0, 0}, {7/2, 3/2}, {7/2, 3/2}} -> 1.`50., 
   {{0, 0}, {7/2, 7/2}, {7/2, 7/2}} -> 1.`50., {{0, 0}, {5, 2}, {5, 2}} -> 
    1.`50., {{0, 0}, {5, 5}, {5, 5}} -> 1.`50., {{0, 3}, {0, 3}, {0, 3}} -> 1\
.4142135623730950488016887242096980785696718753768990156216629809757284696048\
8`50., {{0, 3}, {3/2, 3/2}, {3/2, 3/2}} -> 0.70710678118654752440084436210484\
903928483593768849856536584824750286824365967`50., 
   {{0, 3}, {3/2, 3/2}, {3/2, 7/2}} -> 1.224744871391589049098642037352945695\
98297374032837576046832574886553807826369`50., 
   {{0, 3}, {3/2, 7/2}, {3/2, 7/2}} -> 0.707106781186547524400844362104849039\
28483593768849856536584824750286824365967`50., {{0, 3}, {2, 2}, {2, 2}} -> 1.\
41421356237309504880168872420969807856967187537723400156101313311326525563034`\
50., {{0, 3}, {2, 2}, {2, 5}} -> 1.`50., {{0, 3}, {3, 0}, {3, 3}} -> 1.`50., 
   {{0, 3}, {3, 3}, {3, 3}} -> 1.41421356237309504880168872420969807856967187\
537723400156101313311326525563034`50., {{0, 3}, {7/2, 3/2}, {7/2, 3/2}} -> 0.\
70710678118654752440084436210484903928483593768849856536584824750286824365967`\
50., {{0, 3}, {7/2, 3/2}, {7/2, 7/2}} -> 1.2247448713915890490986420373529456\
9598297374032837576046832574886553807826369`50., 
   {{0, 3}, {7/2, 7/2}, {7/2, 7/2}} -> 0.707106781186547524400844362104849039\
28483593768849856536584824750286824365967`50., {{0, 3}, {5, 2}, {5, 2}} -> 1.\
41421356237309504880168872420969807856967187537689901562166298097572846960488`\
50., {{0, 3}, {5, 2}, {5, 5}} -> 1.`50., {{3/2, 3/2}, {3/2, 3/2}, {2, 2}} -> 
    1.5`50., {{3/2, 3/2}, {3/2, 3/2}, {3, 0}} -> 0.70710678118654752440084436\
210484903928483593768849856536584824750286824365967`50., 
   {{3/2, 3/2}, {3/2, 3/2}, {3, 3}} -> 0.5`50., 
   {{3/2, 3/2}, {3/2, 7/2}, {2, 2}} -> 0.866025403784438646763723170752936183\
47140262690518223839731392645029570725699`50., 
   {{3/2, 3/2}, {3/2, 7/2}, {2, 5}} -> 1.224744871391589049098642037352945695\
98297374032837576046832574886553807826369`50., 
   {{3/2, 3/2}, {3/2, 7/2}, {3, 3}} -> 0.866025403784438646763723170752936183\
47140262690518223839731392645029570725699`50., 
   {{3/2, 3/2}, {2, 2}, {7/2, 3/2}} -> 0.866025403784438646763723170752936183\
47140262690518223839731392645029570725699`50., 
   {{3/2, 3/2}, {2, 2}, {7/2, 7/2}} -> 0.5`50., 
   {{3/2, 3/2}, {2, 5}, {7/2, 7/2}} -> 0.707106781186547524400844362104849039\
28483593768849856536584824750286824365967`50., 
   {{3/2, 3/2}, {3, 0}, {7/2, 3/2}} -> 1.224744871391589049098642037352945695\
98297374032837576046832574886553807826369`50., 
   {{3/2, 3/2}, {3, 3}, {7/2, 3/2}} -> 0.866025403784438646763723170752936183\
47140262690518223839731392645029570725699`50., 
   {{3/2, 3/2}, {3, 3}, {7/2, 7/2}} -> 1.5`50., 
   {{3/2, 3/2}, {7/2, 3/2}, {5, 2}} -> 1.224744871391589049098642037352945695\
98297374032837576046832574886553807826369`50., 
   {{3/2, 3/2}, {7/2, 7/2}, {5, 2}} -> 0.707106781186547524400844362104849039\
28483593768849856536584824750286824365967`50., 
   {{3/2, 3/2}, {7/2, 7/2}, {5, 5}} -> 1.`50., 
   {{3/2, 7/2}, {3/2, 7/2}, {2, 2}} -> 1.5`50., 
   {{3/2, 7/2}, {3/2, 7/2}, {3, 0}} -> 0.707106781186547524400844362104849039\
28483593768849856536584824750286824365967`50., 
   {{3/2, 7/2}, {3/2, 7/2}, {3, 3}} -> 0.5`50., 
   {{3/2, 7/2}, {2, 2}, {7/2, 3/2}} -> 0.5`50., 
   {{3/2, 7/2}, {2, 2}, {7/2, 7/2}} -> 0.866025403784438646763723170752936183\
47140262690518223839731392645029570725699`50., 
   {{3/2, 7/2}, {2, 5}, {7/2, 3/2}} -> 0.707106781186547524400844362104849039\
28483593768849856536584824750286824365967`50., 
   {{3/2, 7/2}, {3, 0}, {7/2, 7/2}} -> 1.224744871391589049098642037352945695\
98297374032837576046832574886553807826369`50., 
   {{3/2, 7/2}, {3, 3}, {7/2, 3/2}} -> 1.5`50., 
   {{3/2, 7/2}, {3, 3}, {7/2, 7/2}} -> 0.866025403784438646763723170752936183\
47140262690518223839731392645029570725699`50., 
   {{3/2, 7/2}, {7/2, 3/2}, {5, 2}} -> 0.707106781186547524400844362104849039\
28483593768849856536584824750286824365967`50., 
   {{3/2, 7/2}, {7/2, 3/2}, {5, 5}} -> 1.`50., 
   {{3/2, 7/2}, {7/2, 7/2}, {5, 2}} -> 1.224744871391589049098642037352945695\
98297374032837576046832574886553807826369`50., {{2, 2}, {2, 2}, {2, 2}} -> 1.\
36043131338055752887776529209055366926433007933181682978004024901415264239863`\
50.*^-58, {{2, 2}, {2, 2}, {3, 0}} -> 1.4142135623730950488016887242096980785\
6967187537723400156101313311326525563034`50., {{2, 2}, {2, 2}, {3, 3}} -> 
    2.`50., {{2, 2}, {2, 5}, {3, 3}} -> 1.41421356237309504880168872420969807\
856967187537723400156101313311326525563034`50., {{2, 2}, {3, 0}, {5, 2}} -> 
    1.`50., {{2, 2}, {3, 3}, {3, 3}} -> 1.36043131338055752887776529209055366\
926433007933181682978004024901415264239863`50.*^-58, 
   {{2, 2}, {3, 3}, {5, 2}} -> 1.41421356237309504880168872420969807856967187\
537723400156101313311326525563034`50., {{2, 2}, {3, 3}, {5, 5}} -> 1.`50., 
   {{2, 2}, {7/2, 3/2}, {7/2, 3/2}} -> 1.5`50., 
   {{2, 2}, {7/2, 3/2}, {7/2, 7/2}} -> 0.866025403784438646763723170752936183\
47140262690518223839731392645029570725699`50., 
   {{2, 2}, {7/2, 7/2}, {7/2, 7/2}} -> 1.5`50., {{2, 5}, {2, 5}, {3, 0}} -> 1\
.4142135623730950488016887242096980785696718753768990156216629809757284696048\
8`50., {{2, 5}, {3, 0}, {5, 5}} -> 1.`50., {{2, 5}, {3, 3}, {5, 2}} -> 
    1.`50., {{2, 5}, {7/2, 3/2}, {7/2, 7/2}} -> 1.224744871391589049098642037\
35294569598297374032837576046832574886553807826369`50., 
   {{3, 0}, {3, 0}, {3, 0}} -> 1.41421356237309504880168872420969807856967187\
537689901562166298097572846960488`50., {{3, 0}, {3, 3}, {3, 3}} -> 1.41421356\
237309504880168872420969807856967187537723400156101313311326525563034`50., 
   {{3, 0}, {7/2, 3/2}, {7/2, 3/2}} -> 0.707106781186547524400844362104849039\
28483593768849856536584824750286824365967`50., 
   {{3, 0}, {7/2, 7/2}, {7/2, 7/2}} -> 0.707106781186547524400844362104849039\
28483593768849856536584824750286824365967`50., {{3, 3}, {3, 3}, {3, 3}} -> 
    2.`50., {{3, 3}, {7/2, 3/2}, {7/2, 3/2}} -> 0.5`50., 
   {{3, 3}, {7/2, 3/2}, {7/2, 7/2}} -> 0.866025403784438646763723170752936183\
47140262690518223839731392645029570725699`50., 
   {{3, 3}, {7/2, 7/2}, {7/2, 7/2}} -> 0.5`50.|>, 
 "OccurrenceCounts" -> <|{{0, 0}, {0, 0}, {0, 0}} -> 1, 
   {{0, 0}, {0, 3}, {0, 3}} -> 3, {{0, 0}, {3/2, 3/2}, {3/2, 3/2}} -> 3, 
   {{0, 0}, {3/2, 7/2}, {3/2, 7/2}} -> 3, {{0, 0}, {2, 2}, {2, 2}} -> 3, 
   {{0, 0}, {2, 5}, {2, 5}} -> 3, {{0, 0}, {3, 0}, {3, 0}} -> 3, 
   {{0, 0}, {3, 3}, {3, 3}} -> 3, {{0, 0}, {7/2, 3/2}, {7/2, 3/2}} -> 3, 
   {{0, 0}, {7/2, 7/2}, {7/2, 7/2}} -> 3, {{0, 0}, {5, 2}, {5, 2}} -> 3, 
   {{0, 0}, {5, 5}, {5, 5}} -> 3, {{0, 3}, {0, 3}, {0, 3}} -> 1, 
   {{0, 3}, {3/2, 3/2}, {3/2, 3/2}} -> 3, {{0, 3}, {3/2, 3/2}, {3/2, 7/2}} -> 
    6, {{0, 3}, {3/2, 7/2}, {3/2, 7/2}} -> 3, {{0, 3}, {2, 2}, {2, 2}} -> 3, 
   {{0, 3}, {2, 2}, {2, 5}} -> 6, {{0, 3}, {3, 0}, {3, 3}} -> 6, 
   {{0, 3}, {3, 3}, {3, 3}} -> 3, {{0, 3}, {7/2, 3/2}, {7/2, 3/2}} -> 3, 
   {{0, 3}, {7/2, 3/2}, {7/2, 7/2}} -> 6, {{0, 3}, {7/2, 7/2}, {7/2, 7/2}} -> 
    3, {{0, 3}, {5, 2}, {5, 2}} -> 3, {{0, 3}, {5, 2}, {5, 5}} -> 6, 
   {{3/2, 3/2}, {3/2, 3/2}, {2, 2}} -> 3, {{3/2, 3/2}, {3/2, 3/2}, {3, 0}} -> 
    3, {{3/2, 3/2}, {3/2, 3/2}, {3, 3}} -> 3, 
   {{3/2, 3/2}, {3/2, 7/2}, {2, 2}} -> 6, {{3/2, 3/2}, {3/2, 7/2}, {2, 5}} -> 
    6, {{3/2, 3/2}, {3/2, 7/2}, {3, 3}} -> 6, 
   {{3/2, 3/2}, {2, 2}, {7/2, 3/2}} -> 6, {{3/2, 3/2}, {2, 2}, {7/2, 7/2}} -> 
    6, {{3/2, 3/2}, {2, 5}, {7/2, 7/2}} -> 6, 
   {{3/2, 3/2}, {3, 0}, {7/2, 3/2}} -> 6, {{3/2, 3/2}, {3, 3}, {7/2, 3/2}} -> 
    6, {{3/2, 3/2}, {3, 3}, {7/2, 7/2}} -> 6, 
   {{3/2, 3/2}, {7/2, 3/2}, {5, 2}} -> 6, {{3/2, 3/2}, {7/2, 7/2}, {5, 2}} -> 
    6, {{3/2, 3/2}, {7/2, 7/2}, {5, 5}} -> 6, 
   {{3/2, 7/2}, {3/2, 7/2}, {2, 2}} -> 3, {{3/2, 7/2}, {3/2, 7/2}, {3, 0}} -> 
    3, {{3/2, 7/2}, {3/2, 7/2}, {3, 3}} -> 3, 
   {{3/2, 7/2}, {2, 2}, {7/2, 3/2}} -> 6, {{3/2, 7/2}, {2, 2}, {7/2, 7/2}} -> 
    6, {{3/2, 7/2}, {2, 5}, {7/2, 3/2}} -> 6, 
   {{3/2, 7/2}, {3, 0}, {7/2, 7/2}} -> 6, {{3/2, 7/2}, {3, 3}, {7/2, 3/2}} -> 
    6, {{3/2, 7/2}, {3, 3}, {7/2, 7/2}} -> 6, 
   {{3/2, 7/2}, {7/2, 3/2}, {5, 2}} -> 6, {{3/2, 7/2}, {7/2, 3/2}, {5, 5}} -> 
    6, {{3/2, 7/2}, {7/2, 7/2}, {5, 2}} -> 6, {{2, 2}, {2, 2}, {2, 2}} -> 1, 
   {{2, 2}, {2, 2}, {3, 0}} -> 3, {{2, 2}, {2, 2}, {3, 3}} -> 3, 
   {{2, 2}, {2, 5}, {3, 3}} -> 6, {{2, 2}, {3, 0}, {5, 2}} -> 6, 
   {{2, 2}, {3, 3}, {3, 3}} -> 3, {{2, 2}, {3, 3}, {5, 2}} -> 6, 
   {{2, 2}, {3, 3}, {5, 5}} -> 6, {{2, 2}, {7/2, 3/2}, {7/2, 3/2}} -> 3, 
   {{2, 2}, {7/2, 3/2}, {7/2, 7/2}} -> 6, {{2, 2}, {7/2, 7/2}, {7/2, 7/2}} -> 
    3, {{2, 5}, {2, 5}, {3, 0}} -> 3, {{2, 5}, {3, 0}, {5, 5}} -> 6, 
   {{2, 5}, {3, 3}, {5, 2}} -> 6, {{2, 5}, {7/2, 3/2}, {7/2, 7/2}} -> 6, 
   {{3, 0}, {3, 0}, {3, 0}} -> 1, {{3, 0}, {3, 3}, {3, 3}} -> 3, 
   {{3, 0}, {7/2, 3/2}, {7/2, 3/2}} -> 3, {{3, 0}, {7/2, 7/2}, {7/2, 7/2}} -> 
    3, {{3, 3}, {3, 3}, {3, 3}} -> 1, {{3, 3}, {7/2, 3/2}, {7/2, 3/2}} -> 3, 
   {{3, 3}, {7/2, 3/2}, {7/2, 7/2}} -> 6, {{3, 3}, {7/2, 7/2}, {7/2, 7/2}} -> 
    3|>, "FirstDeterminingPair" -> 
  <|{{0, 0}, {0, 0}, {0, 0}} -> {{0, 0}, {0, 0}}, 
   {{0, 0}, {0, 3}, {0, 3}} -> {{0, 0}, {0, 3}}, 
   {{0, 0}, {3/2, 3/2}, {3/2, 3/2}} -> {{0, 0}, {3/2, 3/2}}, 
   {{0, 0}, {3/2, 7/2}, {3/2, 7/2}} -> {{0, 0}, {3/2, 7/2}}, 
   {{0, 0}, {2, 2}, {2, 2}} -> {{0, 0}, {2, 2}}, {{0, 0}, {2, 5}, {2, 5}} -> 
    {{0, 0}, {2, 5}}, {{0, 0}, {3, 0}, {3, 0}} -> {{0, 0}, {3, 0}}, 
   {{0, 0}, {3, 3}, {3, 3}} -> {{0, 0}, {3, 3}}, 
   {{0, 0}, {7/2, 3/2}, {7/2, 3/2}} -> {{0, 0}, {7/2, 3/2}}, 
   {{0, 0}, {7/2, 7/2}, {7/2, 7/2}} -> {{0, 0}, {7/2, 7/2}}, 
   {{0, 0}, {5, 2}, {5, 2}} -> {{0, 0}, {5, 2}}, {{0, 0}, {5, 5}, {5, 5}} -> 
    {{0, 0}, {5, 5}}, {{0, 3}, {0, 3}, {0, 3}} -> {{0, 3}, {0, 3}}, 
   {{0, 3}, {3/2, 3/2}, {3/2, 3/2}} -> {{0, 3}, {3/2, 3/2}}, 
   {{0, 3}, {3/2, 3/2}, {3/2, 7/2}} -> {{0, 3}, {3/2, 3/2}}, 
   {{0, 3}, {3/2, 7/2}, {3/2, 7/2}} -> {{0, 3}, {3/2, 7/2}}, 
   {{0, 3}, {2, 2}, {2, 2}} -> {{0, 3}, {2, 2}}, {{0, 3}, {2, 2}, {2, 5}} -> 
    {{0, 3}, {2, 2}}, {{0, 3}, {3, 0}, {3, 3}} -> {{0, 3}, {3, 0}}, 
   {{0, 3}, {3, 3}, {3, 3}} -> {{0, 3}, {3, 3}}, 
   {{0, 3}, {7/2, 3/2}, {7/2, 3/2}} -> {{0, 3}, {7/2, 3/2}}, 
   {{0, 3}, {7/2, 3/2}, {7/2, 7/2}} -> {{0, 3}, {7/2, 3/2}}, 
   {{0, 3}, {7/2, 7/2}, {7/2, 7/2}} -> {{0, 3}, {7/2, 7/2}}, 
   {{0, 3}, {5, 2}, {5, 2}} -> {{0, 3}, {5, 2}}, {{0, 3}, {5, 2}, {5, 5}} -> 
    {{0, 3}, {5, 2}}, {{3/2, 3/2}, {3/2, 3/2}, {2, 2}} -> 
    {{3/2, 3/2}, {3/2, 3/2}}, {{3/2, 3/2}, {3/2, 3/2}, {3, 0}} -> 
    {{3/2, 3/2}, {3/2, 3/2}}, {{3/2, 3/2}, {3/2, 3/2}, {3, 3}} -> 
    {{3/2, 3/2}, {3/2, 3/2}}, {{3/2, 3/2}, {3/2, 7/2}, {2, 2}} -> 
    {{3/2, 3/2}, {3/2, 7/2}}, {{3/2, 3/2}, {3/2, 7/2}, {2, 5}} -> 
    {{3/2, 3/2}, {3/2, 7/2}}, {{3/2, 3/2}, {3/2, 7/2}, {3, 3}} -> 
    {{3/2, 3/2}, {3/2, 7/2}}, {{3/2, 3/2}, {2, 2}, {7/2, 3/2}} -> 
    {{3/2, 3/2}, {2, 2}}, {{3/2, 3/2}, {2, 2}, {7/2, 7/2}} -> 
    {{3/2, 3/2}, {2, 2}}, {{3/2, 3/2}, {2, 5}, {7/2, 7/2}} -> 
    {{3/2, 3/2}, {2, 5}}, {{3/2, 3/2}, {3, 0}, {7/2, 3/2}} -> 
    {{3/2, 3/2}, {3, 0}}, {{3/2, 3/2}, {3, 3}, {7/2, 3/2}} -> 
    {{3/2, 3/2}, {3, 3}}, {{3/2, 3/2}, {3, 3}, {7/2, 7/2}} -> 
    {{3/2, 3/2}, {3, 3}}, {{3/2, 3/2}, {7/2, 3/2}, {5, 2}} -> 
    {{3/2, 3/2}, {7/2, 3/2}}, {{3/2, 3/2}, {7/2, 7/2}, {5, 2}} -> 
    {{3/2, 3/2}, {7/2, 7/2}}, {{3/2, 3/2}, {7/2, 7/2}, {5, 5}} -> 
    {{3/2, 3/2}, {7/2, 7/2}}, {{3/2, 7/2}, {3/2, 7/2}, {2, 2}} -> 
    {{3/2, 7/2}, {3/2, 7/2}}, {{3/2, 7/2}, {3/2, 7/2}, {3, 0}} -> 
    {{3/2, 7/2}, {3/2, 7/2}}, {{3/2, 7/2}, {3/2, 7/2}, {3, 3}} -> 
    {{3/2, 7/2}, {3/2, 7/2}}, {{3/2, 7/2}, {2, 2}, {7/2, 3/2}} -> 
    {{3/2, 7/2}, {2, 2}}, {{3/2, 7/2}, {2, 2}, {7/2, 7/2}} -> 
    {{3/2, 7/2}, {2, 2}}, {{3/2, 7/2}, {2, 5}, {7/2, 3/2}} -> 
    {{3/2, 7/2}, {2, 5}}, {{3/2, 7/2}, {3, 0}, {7/2, 7/2}} -> 
    {{3/2, 7/2}, {3, 0}}, {{3/2, 7/2}, {3, 3}, {7/2, 3/2}} -> 
    {{3/2, 7/2}, {3, 3}}, {{3/2, 7/2}, {3, 3}, {7/2, 7/2}} -> 
    {{3/2, 7/2}, {3, 3}}, {{3/2, 7/2}, {7/2, 3/2}, {5, 2}} -> 
    {{3/2, 7/2}, {7/2, 3/2}}, {{3/2, 7/2}, {7/2, 3/2}, {5, 5}} -> 
    {{3/2, 7/2}, {7/2, 3/2}}, {{3/2, 7/2}, {7/2, 7/2}, {5, 2}} -> 
    {{3/2, 7/2}, {7/2, 7/2}}, {{2, 2}, {2, 2}, {2, 2}} -> {{2, 2}, {2, 2}}, 
   {{2, 2}, {2, 2}, {3, 0}} -> {{2, 2}, {2, 2}}, {{2, 2}, {2, 2}, {3, 3}} -> 
    {{2, 2}, {2, 2}}, {{2, 2}, {2, 5}, {3, 3}} -> {{2, 2}, {2, 5}}, 
   {{2, 2}, {3, 0}, {5, 2}} -> {{2, 2}, {3, 0}}, {{2, 2}, {3, 3}, {3, 3}} -> 
    {{2, 2}, {3, 3}}, {{2, 2}, {3, 3}, {5, 2}} -> {{2, 2}, {3, 3}}, 
   {{2, 2}, {3, 3}, {5, 5}} -> {{2, 2}, {3, 3}}, 
   {{2, 2}, {7/2, 3/2}, {7/2, 3/2}} -> {{2, 2}, {7/2, 3/2}}, 
   {{2, 2}, {7/2, 3/2}, {7/2, 7/2}} -> {{2, 2}, {7/2, 3/2}}, 
   {{2, 2}, {7/2, 7/2}, {7/2, 7/2}} -> {{2, 2}, {7/2, 7/2}}, 
   {{2, 5}, {2, 5}, {3, 0}} -> {{2, 5}, {2, 5}}, {{2, 5}, {3, 0}, {5, 5}} -> 
    {{2, 5}, {3, 0}}, {{2, 5}, {3, 3}, {5, 2}} -> {{2, 5}, {3, 3}}, 
   {{2, 5}, {7/2, 3/2}, {7/2, 7/2}} -> {{2, 5}, {7/2, 3/2}}, 
   {{3, 0}, {3, 0}, {3, 0}} -> {{3, 0}, {3, 0}}, {{3, 0}, {3, 3}, {3, 3}} -> 
    {{3, 0}, {3, 3}}, {{3, 0}, {7/2, 3/2}, {7/2, 3/2}} -> 
    {{3, 0}, {7/2, 3/2}}, {{3, 0}, {7/2, 7/2}, {7/2, 7/2}} -> 
    {{3, 0}, {7/2, 7/2}}, {{3, 3}, {3, 3}, {3, 3}} -> {{3, 3}, {3, 3}}, 
   {{3, 3}, {7/2, 3/2}, {7/2, 3/2}} -> {{3, 3}, {7/2, 3/2}}, 
   {{3, 3}, {7/2, 3/2}, {7/2, 7/2}} -> {{3, 3}, {7/2, 3/2}}, 
   {{3, 3}, {7/2, 7/2}, {7/2, 7/2}} -> {{3, 3}, {7/2, 7/2}}|>, 
 "Squares" -> <|{{0, 0}, {0, 0}, {0, 0}} -> 1, {{0, 0}, {0, 0}, {0, 3}} -> 0, 
   {{0, 0}, {0, 0}, {3/2, 3/2}} -> 0, {{0, 0}, {0, 0}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {0, 0}, {2, 2}} -> 0, {{0, 0}, {0, 0}, {2, 5}} -> 0, 
   {{0, 0}, {0, 0}, {3, 0}} -> 0, {{0, 0}, {0, 0}, {3, 3}} -> 0, 
   {{0, 0}, {0, 0}, {7/2, 3/2}} -> 0, {{0, 0}, {0, 0}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {0, 0}, {5, 2}} -> 0, {{0, 0}, {0, 0}, {5, 5}} -> 0, 
   {{0, 0}, {0, 3}, {0, 0}} -> 0, {{0, 0}, {0, 3}, {0, 3}} -> 1, 
   {{0, 0}, {0, 3}, {3/2, 3/2}} -> 0, {{0, 0}, {0, 3}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {0, 3}, {2, 2}} -> 0, {{0, 0}, {0, 3}, {2, 5}} -> 0, 
   {{0, 0}, {0, 3}, {3, 0}} -> 0, {{0, 0}, {0, 3}, {3, 3}} -> 0, 
   {{0, 0}, {0, 3}, {7/2, 3/2}} -> 0, {{0, 0}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {0, 3}, {5, 2}} -> 0, {{0, 0}, {0, 3}, {5, 5}} -> 0, 
   {{0, 0}, {3/2, 3/2}, {0, 0}} -> 0, {{0, 0}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{0, 0}, {3/2, 3/2}, {3/2, 3/2}} -> 1, {{0, 0}, {3/2, 3/2}, {3/2, 7/2}} -> 
    0, {{0, 0}, {3/2, 3/2}, {2, 2}} -> 0, {{0, 0}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{0, 0}, {3/2, 3/2}, {3, 0}} -> 0, {{0, 0}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{0, 0}, {3/2, 3/2}, {7/2, 3/2}} -> 0, {{0, 0}, {3/2, 3/2}, {7/2, 7/2}} -> 
    0, {{0, 0}, {3/2, 3/2}, {5, 2}} -> 0, {{0, 0}, {3/2, 3/2}, {5, 5}} -> 0, 
   {{0, 0}, {3/2, 7/2}, {0, 0}} -> 0, {{0, 0}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{0, 0}, {3/2, 7/2}, {3/2, 3/2}} -> 0, {{0, 0}, {3/2, 7/2}, {3/2, 7/2}} -> 
    1, {{0, 0}, {3/2, 7/2}, {2, 2}} -> 0, {{0, 0}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{0, 0}, {3/2, 7/2}, {3, 0}} -> 0, {{0, 0}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{0, 0}, {3/2, 7/2}, {7/2, 3/2}} -> 0, {{0, 0}, {3/2, 7/2}, {7/2, 7/2}} -> 
    0, {{0, 0}, {3/2, 7/2}, {5, 2}} -> 0, {{0, 0}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{0, 0}, {2, 2}, {0, 0}} -> 0, {{0, 0}, {2, 2}, {0, 3}} -> 0, 
   {{0, 0}, {2, 2}, {3/2, 3/2}} -> 0, {{0, 0}, {2, 2}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {2, 2}, {2, 2}} -> 1, {{0, 0}, {2, 2}, {2, 5}} -> 0, 
   {{0, 0}, {2, 2}, {3, 0}} -> 0, {{0, 0}, {2, 2}, {3, 3}} -> 0, 
   {{0, 0}, {2, 2}, {7/2, 3/2}} -> 0, {{0, 0}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {2, 2}, {5, 2}} -> 0, {{0, 0}, {2, 2}, {5, 5}} -> 0, 
   {{0, 0}, {2, 5}, {0, 0}} -> 0, {{0, 0}, {2, 5}, {0, 3}} -> 0, 
   {{0, 0}, {2, 5}, {3/2, 3/2}} -> 0, {{0, 0}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {2, 5}, {2, 2}} -> 0, {{0, 0}, {2, 5}, {2, 5}} -> 1, 
   {{0, 0}, {2, 5}, {3, 0}} -> 0, {{0, 0}, {2, 5}, {3, 3}} -> 0, 
   {{0, 0}, {2, 5}, {7/2, 3/2}} -> 0, {{0, 0}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {2, 5}, {5, 2}} -> 0, {{0, 0}, {2, 5}, {5, 5}} -> 0, 
   {{0, 0}, {3, 0}, {0, 0}} -> 0, {{0, 0}, {3, 0}, {0, 3}} -> 0, 
   {{0, 0}, {3, 0}, {3/2, 3/2}} -> 0, {{0, 0}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {3, 0}, {2, 2}} -> 0, {{0, 0}, {3, 0}, {2, 5}} -> 0, 
   {{0, 0}, {3, 0}, {3, 0}} -> 1, {{0, 0}, {3, 0}, {3, 3}} -> 0, 
   {{0, 0}, {3, 0}, {7/2, 3/2}} -> 0, {{0, 0}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {3, 0}, {5, 2}} -> 0, {{0, 0}, {3, 0}, {5, 5}} -> 0, 
   {{0, 0}, {3, 3}, {0, 0}} -> 0, {{0, 0}, {3, 3}, {0, 3}} -> 0, 
   {{0, 0}, {3, 3}, {3/2, 3/2}} -> 0, {{0, 0}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {3, 3}, {2, 2}} -> 0, {{0, 0}, {3, 3}, {2, 5}} -> 0, 
   {{0, 0}, {3, 3}, {3, 0}} -> 0, {{0, 0}, {3, 3}, {3, 3}} -> 1, 
   {{0, 0}, {3, 3}, {7/2, 3/2}} -> 0, {{0, 0}, {3, 3}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {3, 3}, {5, 2}} -> 0, {{0, 0}, {3, 3}, {5, 5}} -> 0, 
   {{0, 0}, {7/2, 3/2}, {0, 0}} -> 0, {{0, 0}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{0, 0}, {7/2, 3/2}, {3/2, 3/2}} -> 0, {{0, 0}, {7/2, 3/2}, {3/2, 7/2}} -> 
    0, {{0, 0}, {7/2, 3/2}, {2, 2}} -> 0, {{0, 0}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{0, 0}, {7/2, 3/2}, {3, 0}} -> 0, {{0, 0}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{0, 0}, {7/2, 3/2}, {7/2, 3/2}} -> 1, {{0, 0}, {7/2, 3/2}, {7/2, 7/2}} -> 
    0, {{0, 0}, {7/2, 3/2}, {5, 2}} -> 0, {{0, 0}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{0, 0}, {7/2, 7/2}, {0, 0}} -> 0, {{0, 0}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{0, 0}, {7/2, 7/2}, {3/2, 3/2}} -> 0, {{0, 0}, {7/2, 7/2}, {3/2, 7/2}} -> 
    0, {{0, 0}, {7/2, 7/2}, {2, 2}} -> 0, {{0, 0}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{0, 0}, {7/2, 7/2}, {3, 0}} -> 0, {{0, 0}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{0, 0}, {7/2, 7/2}, {7/2, 3/2}} -> 0, {{0, 0}, {7/2, 7/2}, {7/2, 7/2}} -> 
    1, {{0, 0}, {7/2, 7/2}, {5, 2}} -> 0, {{0, 0}, {7/2, 7/2}, {5, 5}} -> 0, 
   {{0, 0}, {5, 2}, {0, 0}} -> 0, {{0, 0}, {5, 2}, {0, 3}} -> 0, 
   {{0, 0}, {5, 2}, {3/2, 3/2}} -> 0, {{0, 0}, {5, 2}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {5, 2}, {2, 2}} -> 0, {{0, 0}, {5, 2}, {2, 5}} -> 0, 
   {{0, 0}, {5, 2}, {3, 0}} -> 0, {{0, 0}, {5, 2}, {3, 3}} -> 0, 
   {{0, 0}, {5, 2}, {7/2, 3/2}} -> 0, {{0, 0}, {5, 2}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {5, 2}, {5, 2}} -> 1, {{0, 0}, {5, 2}, {5, 5}} -> 0, 
   {{0, 0}, {5, 5}, {0, 0}} -> 0, {{0, 0}, {5, 5}, {0, 3}} -> 0, 
   {{0, 0}, {5, 5}, {3/2, 3/2}} -> 0, {{0, 0}, {5, 5}, {3/2, 7/2}} -> 0, 
   {{0, 0}, {5, 5}, {2, 2}} -> 0, {{0, 0}, {5, 5}, {2, 5}} -> 0, 
   {{0, 0}, {5, 5}, {3, 0}} -> 0, {{0, 0}, {5, 5}, {3, 3}} -> 0, 
   {{0, 0}, {5, 5}, {7/2, 3/2}} -> 0, {{0, 0}, {5, 5}, {7/2, 7/2}} -> 0, 
   {{0, 0}, {5, 5}, {5, 2}} -> 0, {{0, 0}, {5, 5}, {5, 5}} -> 1, 
   {{0, 3}, {0, 0}, {0, 0}} -> 0, {{0, 3}, {0, 0}, {0, 3}} -> 1, 
   {{0, 3}, {0, 0}, {3/2, 3/2}} -> 0, {{0, 3}, {0, 0}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {0, 0}, {2, 2}} -> 0, {{0, 3}, {0, 0}, {2, 5}} -> 0, 
   {{0, 3}, {0, 0}, {3, 0}} -> 0, {{0, 3}, {0, 0}, {3, 3}} -> 0, 
   {{0, 3}, {0, 0}, {7/2, 3/2}} -> 0, {{0, 3}, {0, 0}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {0, 0}, {5, 2}} -> 0, {{0, 3}, {0, 0}, {5, 5}} -> 0, 
   {{0, 3}, {0, 3}, {0, 0}} -> 1, {{0, 3}, {0, 3}, {0, 3}} -> -Sqrt[2], 
   {{0, 3}, {0, 3}, {3/2, 3/2}} -> 0, {{0, 3}, {0, 3}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {0, 3}, {2, 2}} -> 0, {{0, 3}, {0, 3}, {2, 5}} -> 0, 
   {{0, 3}, {0, 3}, {3, 0}} -> 0, {{0, 3}, {0, 3}, {3, 3}} -> 0, 
   {{0, 3}, {0, 3}, {7/2, 3/2}} -> 0, {{0, 3}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {0, 3}, {5, 2}} -> 0, {{0, 3}, {0, 3}, {5, 5}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {0, 0}} -> 0, {{0, 3}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {3/2, 3/2}} -> -(1/Sqrt[2]), 
   {{0, 3}, {3/2, 3/2}, {3/2, 7/2}} -> Sqrt[3/2], 
   {{0, 3}, {3/2, 3/2}, {2, 2}} -> 0, {{0, 3}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {3, 0}} -> 0, {{0, 3}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{0, 3}, {3/2, 3/2}, {7/2, 3/2}} -> 0, {{0, 3}, {3/2, 3/2}, {7/2, 7/2}} -> 
    0, {{0, 3}, {3/2, 3/2}, {5, 2}} -> 0, {{0, 3}, {3/2, 3/2}, {5, 5}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {0, 0}} -> 0, {{0, 3}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {3/2, 3/2}} -> Sqrt[3/2], 
   {{0, 3}, {3/2, 7/2}, {3/2, 7/2}} -> -(1/Sqrt[2]), 
   {{0, 3}, {3/2, 7/2}, {2, 2}} -> 0, {{0, 3}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {3, 0}} -> 0, {{0, 3}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{0, 3}, {3/2, 7/2}, {7/2, 3/2}} -> 0, {{0, 3}, {3/2, 7/2}, {7/2, 7/2}} -> 
    0, {{0, 3}, {3/2, 7/2}, {5, 2}} -> 0, {{0, 3}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{0, 3}, {2, 2}, {0, 0}} -> 0, {{0, 3}, {2, 2}, {0, 3}} -> 0, 
   {{0, 3}, {2, 2}, {3/2, 3/2}} -> 0, {{0, 3}, {2, 2}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {2, 2}, {2, 2}} -> -Sqrt[2], {{0, 3}, {2, 2}, {2, 5}} -> -1, 
   {{0, 3}, {2, 2}, {3, 0}} -> 0, {{0, 3}, {2, 2}, {3, 3}} -> 0, 
   {{0, 3}, {2, 2}, {7/2, 3/2}} -> 0, {{0, 3}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {2, 2}, {5, 2}} -> 0, {{0, 3}, {2, 2}, {5, 5}} -> 0, 
   {{0, 3}, {2, 5}, {0, 0}} -> 0, {{0, 3}, {2, 5}, {0, 3}} -> 0, 
   {{0, 3}, {2, 5}, {3/2, 3/2}} -> 0, {{0, 3}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {2, 5}, {2, 2}} -> -1, {{0, 3}, {2, 5}, {2, 5}} -> 0, 
   {{0, 3}, {2, 5}, {3, 0}} -> 0, {{0, 3}, {2, 5}, {3, 3}} -> 0, 
   {{0, 3}, {2, 5}, {7/2, 3/2}} -> 0, {{0, 3}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {2, 5}, {5, 2}} -> 0, {{0, 3}, {2, 5}, {5, 5}} -> 0, 
   {{0, 3}, {3, 0}, {0, 0}} -> 0, {{0, 3}, {3, 0}, {0, 3}} -> 0, 
   {{0, 3}, {3, 0}, {3/2, 3/2}} -> 0, {{0, 3}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {3, 0}, {2, 2}} -> 0, {{0, 3}, {3, 0}, {2, 5}} -> 0, 
   {{0, 3}, {3, 0}, {3, 0}} -> 0, {{0, 3}, {3, 0}, {3, 3}} -> 1, 
   {{0, 3}, {3, 0}, {7/2, 3/2}} -> 0, {{0, 3}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {3, 0}, {5, 2}} -> 0, {{0, 3}, {3, 0}, {5, 5}} -> 0, 
   {{0, 3}, {3, 3}, {0, 0}} -> 0, {{0, 3}, {3, 3}, {0, 3}} -> 0, 
   {{0, 3}, {3, 3}, {3/2, 3/2}} -> 0, {{0, 3}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {3, 3}, {2, 2}} -> 0, {{0, 3}, {3, 3}, {2, 5}} -> 0, 
   {{0, 3}, {3, 3}, {3, 0}} -> 1, {{0, 3}, {3, 3}, {3, 3}} -> -Sqrt[2], 
   {{0, 3}, {3, 3}, {7/2, 3/2}} -> 0, {{0, 3}, {3, 3}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {3, 3}, {5, 2}} -> 0, {{0, 3}, {3, 3}, {5, 5}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {0, 0}} -> 0, {{0, 3}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {3/2, 3/2}} -> 0, {{0, 3}, {7/2, 3/2}, {3/2, 7/2}} -> 
    0, {{0, 3}, {7/2, 3/2}, {2, 2}} -> 0, {{0, 3}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {3, 0}} -> 0, {{0, 3}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{0, 3}, {7/2, 3/2}, {7/2, 3/2}} -> -(1/Sqrt[2]), 
   {{0, 3}, {7/2, 3/2}, {7/2, 7/2}} -> Sqrt[3/2], 
   {{0, 3}, {7/2, 3/2}, {5, 2}} -> 0, {{0, 3}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {0, 0}} -> 0, {{0, 3}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {3/2, 3/2}} -> 0, {{0, 3}, {7/2, 7/2}, {3/2, 7/2}} -> 
    0, {{0, 3}, {7/2, 7/2}, {2, 2}} -> 0, {{0, 3}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {3, 0}} -> 0, {{0, 3}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{0, 3}, {7/2, 7/2}, {7/2, 3/2}} -> Sqrt[3/2], 
   {{0, 3}, {7/2, 7/2}, {7/2, 7/2}} -> -(1/Sqrt[2]), 
   {{0, 3}, {7/2, 7/2}, {5, 2}} -> 0, {{0, 3}, {7/2, 7/2}, {5, 5}} -> 0, 
   {{0, 3}, {5, 2}, {0, 0}} -> 0, {{0, 3}, {5, 2}, {0, 3}} -> 0, 
   {{0, 3}, {5, 2}, {3/2, 3/2}} -> 0, {{0, 3}, {5, 2}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {5, 2}, {2, 2}} -> 0, {{0, 3}, {5, 2}, {2, 5}} -> 0, 
   {{0, 3}, {5, 2}, {3, 0}} -> 0, {{0, 3}, {5, 2}, {3, 3}} -> 0, 
   {{0, 3}, {5, 2}, {7/2, 3/2}} -> 0, {{0, 3}, {5, 2}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {5, 2}, {5, 2}} -> -Sqrt[2], {{0, 3}, {5, 2}, {5, 5}} -> -1, 
   {{0, 3}, {5, 5}, {0, 0}} -> 0, {{0, 3}, {5, 5}, {0, 3}} -> 0, 
   {{0, 3}, {5, 5}, {3/2, 3/2}} -> 0, {{0, 3}, {5, 5}, {3/2, 7/2}} -> 0, 
   {{0, 3}, {5, 5}, {2, 2}} -> 0, {{0, 3}, {5, 5}, {2, 5}} -> 0, 
   {{0, 3}, {5, 5}, {3, 0}} -> 0, {{0, 3}, {5, 5}, {3, 3}} -> 0, 
   {{0, 3}, {5, 5}, {7/2, 3/2}} -> 0, {{0, 3}, {5, 5}, {7/2, 7/2}} -> 0, 
   {{0, 3}, {5, 5}, {5, 2}} -> -1, {{0, 3}, {5, 5}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {0, 0}, {0, 0}} -> 0, {{3/2, 3/2}, {0, 0}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {0, 0}, {3/2, 3/2}} -> 1, {{3/2, 3/2}, {0, 0}, {3/2, 7/2}} -> 
    0, {{3/2, 3/2}, {0, 0}, {2, 2}} -> 0, {{3/2, 3/2}, {0, 0}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {0, 0}, {3, 0}} -> 0, {{3/2, 3/2}, {0, 0}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {0, 0}, {7/2, 3/2}} -> 0, {{3/2, 3/2}, {0, 0}, {7/2, 7/2}} -> 
    0, {{3/2, 3/2}, {0, 0}, {5, 2}} -> 0, {{3/2, 3/2}, {0, 0}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {0, 3}, {0, 0}} -> 0, {{3/2, 3/2}, {0, 3}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {0, 3}, {3/2, 3/2}} -> -(1/Sqrt[2]), 
   {{3/2, 3/2}, {0, 3}, {3/2, 7/2}} -> Sqrt[3/2], 
   {{3/2, 3/2}, {0, 3}, {2, 2}} -> 0, {{3/2, 3/2}, {0, 3}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {0, 3}, {3, 0}} -> 0, {{3/2, 3/2}, {0, 3}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {0, 3}, {7/2, 3/2}} -> 0, {{3/2, 3/2}, {0, 3}, {7/2, 7/2}} -> 
    0, {{3/2, 3/2}, {0, 3}, {5, 2}} -> 0, {{3/2, 3/2}, {0, 3}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {0, 0}} -> 1, {{3/2, 3/2}, {3/2, 3/2}, {0, 3}} -> 
    -(1/Sqrt[2]), {{3/2, 3/2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {2, 2}} -> 3/2, 
   {{3/2, 3/2}, {3/2, 3/2}, {2, 5}} -> 0, {{3/2, 3/2}, {3/2, 3/2}, {3, 0}} -> 
    -(1/Sqrt[2]), {{3/2, 3/2}, {3/2, 3/2}, {3, 3}} -> 1/2, 
   {{3/2, 3/2}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 3/2}, {5, 2}} -> 0, {{3/2, 3/2}, {3/2, 3/2}, {5, 5}} -> 
    0, {{3/2, 3/2}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {0, 3}} -> Sqrt[3/2], 
   {{3/2, 3/2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {2, 2}} -> -1/2*Sqrt[3], 
   {{3/2, 3/2}, {3/2, 7/2}, {2, 5}} -> -Sqrt[3/2], 
   {{3/2, 3/2}, {3/2, 7/2}, {3, 0}} -> 0, {{3/2, 3/2}, {3/2, 7/2}, {3, 3}} -> 
    -1/2*Sqrt[3], {{3/2, 3/2}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3/2, 7/2}, {5, 2}} -> 0, {{3/2, 3/2}, {3/2, 7/2}, {5, 5}} -> 
    0, {{3/2, 3/2}, {2, 2}, {0, 0}} -> 0, {{3/2, 3/2}, {2, 2}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {2, 2}, {3/2, 3/2}} -> 3/2, 
   {{3/2, 3/2}, {2, 2}, {3/2, 7/2}} -> -1/2*Sqrt[3], 
   {{3/2, 3/2}, {2, 2}, {2, 2}} -> 0, {{3/2, 3/2}, {2, 2}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {2, 2}, {3, 0}} -> 0, {{3/2, 3/2}, {2, 2}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {2, 2}, {7/2, 3/2}} -> -1/2*Sqrt[3], 
   {{3/2, 3/2}, {2, 2}, {7/2, 7/2}} -> 1/2, {{3/2, 3/2}, {2, 2}, {5, 2}} -> 
    0, {{3/2, 3/2}, {2, 2}, {5, 5}} -> 0, {{3/2, 3/2}, {2, 5}, {0, 0}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {0, 3}} -> 0, {{3/2, 3/2}, {2, 5}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {3/2, 7/2}} -> -Sqrt[3/2], 
   {{3/2, 3/2}, {2, 5}, {2, 2}} -> 0, {{3/2, 3/2}, {2, 5}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {3, 0}} -> 0, {{3/2, 3/2}, {2, 5}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {7/2, 3/2}} -> 0, {{3/2, 3/2}, {2, 5}, {7/2, 7/2}} -> 
    1/Sqrt[2], {{3/2, 3/2}, {2, 5}, {5, 2}} -> 0, 
   {{3/2, 3/2}, {2, 5}, {5, 5}} -> 0, {{3/2, 3/2}, {3, 0}, {0, 0}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {0, 3}} -> 0, {{3/2, 3/2}, {3, 0}, {3/2, 3/2}} -> 
    -(1/Sqrt[2]), {{3/2, 3/2}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {2, 2}} -> 0, {{3/2, 3/2}, {3, 0}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {3, 0}} -> 0, {{3/2, 3/2}, {3, 0}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {7/2, 3/2}} -> Sqrt[3/2], 
   {{3/2, 3/2}, {3, 0}, {7/2, 7/2}} -> 0, {{3/2, 3/2}, {3, 0}, {5, 2}} -> 0, 
   {{3/2, 3/2}, {3, 0}, {5, 5}} -> 0, {{3/2, 3/2}, {3, 3}, {0, 0}} -> 0, 
   {{3/2, 3/2}, {3, 3}, {0, 3}} -> 0, {{3/2, 3/2}, {3, 3}, {3/2, 3/2}} -> 
    1/2, {{3/2, 3/2}, {3, 3}, {3/2, 7/2}} -> -1/2*Sqrt[3], 
   {{3/2, 3/2}, {3, 3}, {2, 2}} -> 0, {{3/2, 3/2}, {3, 3}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {3, 3}, {3, 0}} -> 0, {{3/2, 3/2}, {3, 3}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {3, 3}, {7/2, 3/2}} -> -1/2*Sqrt[3], 
   {{3/2, 3/2}, {3, 3}, {7/2, 7/2}} -> 3/2, {{3/2, 3/2}, {3, 3}, {5, 2}} -> 
    0, {{3/2, 3/2}, {3, 3}, {5, 5}} -> 0, {{3/2, 3/2}, {7/2, 3/2}, {0, 0}} -> 
    0, {{3/2, 3/2}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {2, 2}} -> -1/2*Sqrt[3], 
   {{3/2, 3/2}, {7/2, 3/2}, {2, 5}} -> 0, {{3/2, 3/2}, {7/2, 3/2}, {3, 0}} -> 
    Sqrt[3/2], {{3/2, 3/2}, {7/2, 3/2}, {3, 3}} -> -1/2*Sqrt[3], 
   {{3/2, 3/2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 3/2}, {5, 2}} -> -Sqrt[3/2], 
   {{3/2, 3/2}, {7/2, 3/2}, {5, 5}} -> 0, {{3/2, 3/2}, {7/2, 7/2}, {0, 0}} -> 
    0, {{3/2, 3/2}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {2, 2}} -> 1/2, 
   {{3/2, 3/2}, {7/2, 7/2}, {2, 5}} -> 1/Sqrt[2], 
   {{3/2, 3/2}, {7/2, 7/2}, {3, 0}} -> 0, {{3/2, 3/2}, {7/2, 7/2}, {3, 3}} -> 
    3/2, {{3/2, 3/2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 3/2}, {7/2, 7/2}, {5, 2}} -> 1/Sqrt[2], 
   {{3/2, 3/2}, {7/2, 7/2}, {5, 5}} -> 1, {{3/2, 3/2}, {5, 2}, {0, 0}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {0, 3}} -> 0, {{3/2, 3/2}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {3/2, 7/2}} -> 0, {{3/2, 3/2}, {5, 2}, {2, 2}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {2, 5}} -> 0, {{3/2, 3/2}, {5, 2}, {3, 0}} -> 0, 
   {{3/2, 3/2}, {5, 2}, {3, 3}} -> 0, {{3/2, 3/2}, {5, 2}, {7/2, 3/2}} -> 
    -Sqrt[3/2], {{3/2, 3/2}, {5, 2}, {7/2, 7/2}} -> 1/Sqrt[2], 
   {{3/2, 3/2}, {5, 2}, {5, 2}} -> 0, {{3/2, 3/2}, {5, 2}, {5, 5}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {0, 0}} -> 0, {{3/2, 3/2}, {5, 5}, {0, 3}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {3/2, 3/2}} -> 0, {{3/2, 3/2}, {5, 5}, {3/2, 7/2}} -> 
    0, {{3/2, 3/2}, {5, 5}, {2, 2}} -> 0, {{3/2, 3/2}, {5, 5}, {2, 5}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {3, 0}} -> 0, {{3/2, 3/2}, {5, 5}, {3, 3}} -> 0, 
   {{3/2, 3/2}, {5, 5}, {7/2, 3/2}} -> 0, {{3/2, 3/2}, {5, 5}, {7/2, 7/2}} -> 
    1, {{3/2, 3/2}, {5, 5}, {5, 2}} -> 0, {{3/2, 3/2}, {5, 5}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {0, 0}} -> 0, {{3/2, 7/2}, {0, 0}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {3/2, 3/2}} -> 0, {{3/2, 7/2}, {0, 0}, {3/2, 7/2}} -> 
    1, {{3/2, 7/2}, {0, 0}, {2, 2}} -> 0, {{3/2, 7/2}, {0, 0}, {2, 5}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {3, 0}} -> 0, {{3/2, 7/2}, {0, 0}, {3, 3}} -> 0, 
   {{3/2, 7/2}, {0, 0}, {7/2, 3/2}} -> 0, {{3/2, 7/2}, {0, 0}, {7/2, 7/2}} -> 
    0, {{3/2, 7/2}, {0, 0}, {5, 2}} -> 0, {{3/2, 7/2}, {0, 0}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {0, 0}} -> 0, {{3/2, 7/2}, {0, 3}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {3/2, 3/2}} -> Sqrt[3/2], 
   {{3/2, 7/2}, {0, 3}, {3/2, 7/2}} -> -(1/Sqrt[2]), 
   {{3/2, 7/2}, {0, 3}, {2, 2}} -> 0, {{3/2, 7/2}, {0, 3}, {2, 5}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {3, 0}} -> 0, {{3/2, 7/2}, {0, 3}, {3, 3}} -> 0, 
   {{3/2, 7/2}, {0, 3}, {7/2, 3/2}} -> 0, {{3/2, 7/2}, {0, 3}, {7/2, 7/2}} -> 
    0, {{3/2, 7/2}, {0, 3}, {5, 2}} -> 0, {{3/2, 7/2}, {0, 3}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {0, 0}} -> 0, {{3/2, 7/2}, {3/2, 3/2}, {0, 3}} -> 
    Sqrt[3/2], {{3/2, 7/2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {2, 2}} -> -1/2*Sqrt[3], 
   {{3/2, 7/2}, {3/2, 3/2}, {2, 5}} -> -Sqrt[3/2], 
   {{3/2, 7/2}, {3/2, 3/2}, {3, 0}} -> 0, {{3/2, 7/2}, {3/2, 3/2}, {3, 3}} -> 
    -1/2*Sqrt[3], {{3/2, 7/2}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 3/2}, {5, 2}} -> 0, {{3/2, 7/2}, {3/2, 3/2}, {5, 5}} -> 
    0, {{3/2, 7/2}, {3/2, 7/2}, {0, 0}} -> 1, 
   {{3/2, 7/2}, {3/2, 7/2}, {0, 3}} -> -(1/Sqrt[2]), 
   {{3/2, 7/2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 7/2}, {2, 2}} -> 3/2, 
   {{3/2, 7/2}, {3/2, 7/2}, {2, 5}} -> 0, {{3/2, 7/2}, {3/2, 7/2}, {3, 0}} -> 
    -(1/Sqrt[2]), {{3/2, 7/2}, {3/2, 7/2}, {3, 3}} -> 1/2, 
   {{3/2, 7/2}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {3/2, 7/2}, {5, 2}} -> 0, {{3/2, 7/2}, {3/2, 7/2}, {5, 5}} -> 
    0, {{3/2, 7/2}, {2, 2}, {0, 0}} -> 0, {{3/2, 7/2}, {2, 2}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {2, 2}, {3/2, 3/2}} -> -1/2*Sqrt[3], 
   {{3/2, 7/2}, {2, 2}, {3/2, 7/2}} -> 3/2, {{3/2, 7/2}, {2, 2}, {2, 2}} -> 
    0, {{3/2, 7/2}, {2, 2}, {2, 5}} -> 0, {{3/2, 7/2}, {2, 2}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {2, 2}, {3, 3}} -> 0, {{3/2, 7/2}, {2, 2}, {7/2, 3/2}} -> 
    1/2, {{3/2, 7/2}, {2, 2}, {7/2, 7/2}} -> -1/2*Sqrt[3], 
   {{3/2, 7/2}, {2, 2}, {5, 2}} -> 0, {{3/2, 7/2}, {2, 2}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {0, 0}} -> 0, {{3/2, 7/2}, {2, 5}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {3/2, 3/2}} -> -Sqrt[3/2], 
   {{3/2, 7/2}, {2, 5}, {3/2, 7/2}} -> 0, {{3/2, 7/2}, {2, 5}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {2, 5}} -> 0, {{3/2, 7/2}, {2, 5}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {3, 3}} -> 0, {{3/2, 7/2}, {2, 5}, {7/2, 3/2}} -> 
    1/Sqrt[2], {{3/2, 7/2}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {2, 5}, {5, 2}} -> 0, {{3/2, 7/2}, {2, 5}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {0, 0}} -> 0, {{3/2, 7/2}, {3, 0}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {3/2, 3/2}} -> 0, {{3/2, 7/2}, {3, 0}, {3/2, 7/2}} -> 
    -(1/Sqrt[2]), {{3/2, 7/2}, {3, 0}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {2, 5}} -> 0, {{3/2, 7/2}, {3, 0}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {3, 3}} -> 0, {{3/2, 7/2}, {3, 0}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {3, 0}, {7/2, 7/2}} -> Sqrt[3/2], 
   {{3/2, 7/2}, {3, 0}, {5, 2}} -> 0, {{3/2, 7/2}, {3, 0}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {3, 3}, {0, 0}} -> 0, {{3/2, 7/2}, {3, 3}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {3, 3}, {3/2, 3/2}} -> -1/2*Sqrt[3], 
   {{3/2, 7/2}, {3, 3}, {3/2, 7/2}} -> 1/2, {{3/2, 7/2}, {3, 3}, {2, 2}} -> 
    0, {{3/2, 7/2}, {3, 3}, {2, 5}} -> 0, {{3/2, 7/2}, {3, 3}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {3, 3}, {3, 3}} -> 0, {{3/2, 7/2}, {3, 3}, {7/2, 3/2}} -> 
    3/2, {{3/2, 7/2}, {3, 3}, {7/2, 7/2}} -> -1/2*Sqrt[3], 
   {{3/2, 7/2}, {3, 3}, {5, 2}} -> 0, {{3/2, 7/2}, {3, 3}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {0, 0}} -> 0, {{3/2, 7/2}, {7/2, 3/2}, {0, 3}} -> 
    0, {{3/2, 7/2}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {2, 2}} -> 1/2, 
   {{3/2, 7/2}, {7/2, 3/2}, {2, 5}} -> 1/Sqrt[2], 
   {{3/2, 7/2}, {7/2, 3/2}, {3, 0}} -> 0, {{3/2, 7/2}, {7/2, 3/2}, {3, 3}} -> 
    3/2, {{3/2, 7/2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 3/2}, {5, 2}} -> 1/Sqrt[2], 
   {{3/2, 7/2}, {7/2, 3/2}, {5, 5}} -> 1, {{3/2, 7/2}, {7/2, 7/2}, {0, 0}} -> 
    0, {{3/2, 7/2}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {2, 2}} -> -1/2*Sqrt[3], 
   {{3/2, 7/2}, {7/2, 7/2}, {2, 5}} -> 0, {{3/2, 7/2}, {7/2, 7/2}, {3, 0}} -> 
    Sqrt[3/2], {{3/2, 7/2}, {7/2, 7/2}, {3, 3}} -> -1/2*Sqrt[3], 
   {{3/2, 7/2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{3/2, 7/2}, {7/2, 7/2}, {5, 2}} -> -Sqrt[3/2], 
   {{3/2, 7/2}, {7/2, 7/2}, {5, 5}} -> 0, {{3/2, 7/2}, {5, 2}, {0, 0}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {0, 3}} -> 0, {{3/2, 7/2}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {3/2, 7/2}} -> 0, {{3/2, 7/2}, {5, 2}, {2, 2}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {2, 5}} -> 0, {{3/2, 7/2}, {5, 2}, {3, 0}} -> 0, 
   {{3/2, 7/2}, {5, 2}, {3, 3}} -> 0, {{3/2, 7/2}, {5, 2}, {7/2, 3/2}} -> 
    1/Sqrt[2], {{3/2, 7/2}, {5, 2}, {7/2, 7/2}} -> -Sqrt[3/2], 
   {{3/2, 7/2}, {5, 2}, {5, 2}} -> 0, {{3/2, 7/2}, {5, 2}, {5, 5}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {0, 0}} -> 0, {{3/2, 7/2}, {5, 5}, {0, 3}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {3/2, 3/2}} -> 0, {{3/2, 7/2}, {5, 5}, {3/2, 7/2}} -> 
    0, {{3/2, 7/2}, {5, 5}, {2, 2}} -> 0, {{3/2, 7/2}, {5, 5}, {2, 5}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {3, 0}} -> 0, {{3/2, 7/2}, {5, 5}, {3, 3}} -> 0, 
   {{3/2, 7/2}, {5, 5}, {7/2, 3/2}} -> 1, {{3/2, 7/2}, {5, 5}, {7/2, 7/2}} -> 
    0, {{3/2, 7/2}, {5, 5}, {5, 2}} -> 0, {{3/2, 7/2}, {5, 5}, {5, 5}} -> 0, 
   {{2, 2}, {0, 0}, {0, 0}} -> 0, {{2, 2}, {0, 0}, {0, 3}} -> 0, 
   {{2, 2}, {0, 0}, {3/2, 3/2}} -> 0, {{2, 2}, {0, 0}, {3/2, 7/2}} -> 0, 
   {{2, 2}, {0, 0}, {2, 2}} -> 1, {{2, 2}, {0, 0}, {2, 5}} -> 0, 
   {{2, 2}, {0, 0}, {3, 0}} -> 0, {{2, 2}, {0, 0}, {3, 3}} -> 0, 
   {{2, 2}, {0, 0}, {7/2, 3/2}} -> 0, {{2, 2}, {0, 0}, {7/2, 7/2}} -> 0, 
   {{2, 2}, {0, 0}, {5, 2}} -> 0, {{2, 2}, {0, 0}, {5, 5}} -> 0, 
   {{2, 2}, {0, 3}, {0, 0}} -> 0, {{2, 2}, {0, 3}, {0, 3}} -> 0, 
   {{2, 2}, {0, 3}, {3/2, 3/2}} -> 0, {{2, 2}, {0, 3}, {3/2, 7/2}} -> 0, 
   {{2, 2}, {0, 3}, {2, 2}} -> -Sqrt[2], {{2, 2}, {0, 3}, {2, 5}} -> -1, 
   {{2, 2}, {0, 3}, {3, 0}} -> 0, {{2, 2}, {0, 3}, {3, 3}} -> 0, 
   {{2, 2}, {0, 3}, {7/2, 3/2}} -> 0, {{2, 2}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{2, 2}, {0, 3}, {5, 2}} -> 0, {{2, 2}, {0, 3}, {5, 5}} -> 0, 
   {{2, 2}, {3/2, 3/2}, {0, 0}} -> 0, {{2, 2}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{2, 2}, {3/2, 3/2}, {3/2, 3/2}} -> 3/2, 
   {{2, 2}, {3/2, 3/2}, {3/2, 7/2}} -> -1/2*Sqrt[3], 
   {{2, 2}, {3/2, 3/2}, {2, 2}} -> 0, {{2, 2}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{2, 2}, {3/2, 3/2}, {3, 0}} -> 0, {{2, 2}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{2, 2}, {3/2, 3/2}, {7/2, 3/2}} -> -1/2*Sqrt[3], 
   {{2, 2}, {3/2, 3/2}, {7/2, 7/2}} -> 1/2, {{2, 2}, {3/2, 3/2}, {5, 2}} -> 
    0, {{2, 2}, {3/2, 3/2}, {5, 5}} -> 0, {{2, 2}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{2, 2}, {3/2, 7/2}, {0, 3}} -> 0, {{2, 2}, {3/2, 7/2}, {3/2, 3/2}} -> 
    -1/2*Sqrt[3], {{2, 2}, {3/2, 7/2}, {3/2, 7/2}} -> 3/2, 
   {{2, 2}, {3/2, 7/2}, {2, 2}} -> 0, {{2, 2}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{2, 2}, {3/2, 7/2}, {3, 0}} -> 0, {{2, 2}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{2, 2}, {3/2, 7/2}, {7/2, 3/2}} -> 1/2, 
   {{2, 2}, {3/2, 7/2}, {7/2, 7/2}} -> -1/2*Sqrt[3], 
   {{2, 2}, {3/2, 7/2}, {5, 2}} -> 0, {{2, 2}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{2, 2}, {2, 2}, {0, 0}} -> 1, {{2, 2}, {2, 2}, {0, 3}} -> -Sqrt[2], 
   {{2, 2}, {2, 2}, {3/2, 3/2}} -> 0, {{2, 2}, {2, 2}, {3/2, 7/2}} -> 0, 
   {{2, 2}, {2, 2}, {2, 2}} -> 0, {{2, 2}, {2, 2}, {2, 5}} -> 0, 
   {{2, 2}, {2, 2}, {3, 0}} -> -Sqrt[2], {{2, 2}, {2, 2}, {3, 3}} -> 2, 
   {{2, 2}, {2, 2}, {7/2, 3/2}} -> 0, {{2, 2}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{2, 2}, {2, 2}, {5, 2}} -> 0, {{2, 2}, {2, 2}, {5, 5}} -> 0, 
   {{2, 2}, {2, 5}, {0, 0}} -> 0, {{2, 2}, {2, 5}, {0, 3}} -> -1, 
   {{2, 2}, {2, 5}, {3/2, 3/2}} -> 0, {{2, 2}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{2, 2}, {2, 5}, {2, 2}} -> 0, {{2, 2}, {2, 5}, {2, 5}} -> 0, 
   {{2, 2}, {2, 5}, {3, 0}} -> 0, {{2, 2}, {2, 5}, {3, 3}} -> Sqrt[2], 
   {{2, 2}, {2, 5}, {7/2, 3/2}} -> 0, {{2, 2}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{2, 2}, {2, 5}, {5, 2}} -> 0, {{2, 2}, {2, 5}, {5, 5}} -> 0, 
   {{2, 2}, {3, 0}, {0, 0}} -> 0, {{2, 2}, {3, 0}, {0, 3}} -> 0, 
   {{2, 2}, {3, 0}, {3/2, 3/2}} -> 0, {{2, 2}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{2, 2}, {3, 0}, {2, 2}} -> -Sqrt[2], {{2, 2}, {3, 0}, {2, 5}} -> 0, 
   {{2, 2}, {3, 0}, {3, 0}} -> 0, {{2, 2}, {3, 0}, {3, 3}} -> 0, 
   {{2, 2}, {3, 0}, {7/2, 3/2}} -> 0, {{2, 2}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{2, 2}, {3, 0}, {5, 2}} -> -1, {{2, 2}, {3, 0}, {5, 5}} -> 0, 
   {{2, 2}, {3, 3}, {0, 0}} -> 0, {{2, 2}, {3, 3}, {0, 3}} -> 0, 
   {{2, 2}, {3, 3}, {3/2, 3/2}} -> 0, {{2, 2}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{2, 2}, {3, 3}, {2, 2}} -> 2, {{2, 2}, {3, 3}, {2, 5}} -> Sqrt[2], 
   {{2, 2}, {3, 3}, {3, 0}} -> 0, {{2, 2}, {3, 3}, {3, 3}} -> 0, 
   {{2, 2}, {3, 3}, {7/2, 3/2}} -> 0, {{2, 2}, {3, 3}, {7/2, 7/2}} -> 0, 
   {{2, 2}, {3, 3}, {5, 2}} -> Sqrt[2], {{2, 2}, {3, 3}, {5, 5}} -> 1, 
   {{2, 2}, {7/2, 3/2}, {0, 0}} -> 0, {{2, 2}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{2, 2}, {7/2, 3/2}, {3/2, 3/2}} -> -1/2*Sqrt[3], 
   {{2, 2}, {7/2, 3/2}, {3/2, 7/2}} -> 1/2, {{2, 2}, {7/2, 3/2}, {2, 2}} -> 
    0, {{2, 2}, {7/2, 3/2}, {2, 5}} -> 0, {{2, 2}, {7/2, 3/2}, {3, 0}} -> 0, 
   {{2, 2}, {7/2, 3/2}, {3, 3}} -> 0, {{2, 2}, {7/2, 3/2}, {7/2, 3/2}} -> 
    3/2, {{2, 2}, {7/2, 3/2}, {7/2, 7/2}} -> -1/2*Sqrt[3], 
   {{2, 2}, {7/2, 3/2}, {5, 2}} -> 0, {{2, 2}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{2, 2}, {7/2, 7/2}, {0, 0}} -> 0, {{2, 2}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{2, 2}, {7/2, 7/2}, {3/2, 3/2}} -> 1/2, 
   {{2, 2}, {7/2, 7/2}, {3/2, 7/2}} -> -1/2*Sqrt[3], 
   {{2, 2}, {7/2, 7/2}, {2, 2}} -> 0, {{2, 2}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{2, 2}, {7/2, 7/2}, {3, 0}} -> 0, {{2, 2}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{2, 2}, {7/2, 7/2}, {7/2, 3/2}} -> -1/2*Sqrt[3], 
   {{2, 2}, {7/2, 7/2}, {7/2, 7/2}} -> 3/2, {{2, 2}, {7/2, 7/2}, {5, 2}} -> 
    0, {{2, 2}, {7/2, 7/2}, {5, 5}} -> 0, {{2, 2}, {5, 2}, {0, 0}} -> 0, 
   {{2, 2}, {5, 2}, {0, 3}} -> 0, {{2, 2}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{2, 2}, {5, 2}, {3/2, 7/2}} -> 0, {{2, 2}, {5, 2}, {2, 2}} -> 0, 
   {{2, 2}, {5, 2}, {2, 5}} -> 0, {{2, 2}, {5, 2}, {3, 0}} -> -1, 
   {{2, 2}, {5, 2}, {3, 3}} -> Sqrt[2], {{2, 2}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{2, 2}, {5, 2}, {7/2, 7/2}} -> 0, {{2, 2}, {5, 2}, {5, 2}} -> 0, 
   {{2, 2}, {5, 2}, {5, 5}} -> 0, {{2, 2}, {5, 5}, {0, 0}} -> 0, 
   {{2, 2}, {5, 5}, {0, 3}} -> 0, {{2, 2}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{2, 2}, {5, 5}, {3/2, 7/2}} -> 0, {{2, 2}, {5, 5}, {2, 2}} -> 0, 
   {{2, 2}, {5, 5}, {2, 5}} -> 0, {{2, 2}, {5, 5}, {3, 0}} -> 0, 
   {{2, 2}, {5, 5}, {3, 3}} -> 1, {{2, 2}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{2, 2}, {5, 5}, {7/2, 7/2}} -> 0, {{2, 2}, {5, 5}, {5, 2}} -> 0, 
   {{2, 2}, {5, 5}, {5, 5}} -> 0, {{2, 5}, {0, 0}, {0, 0}} -> 0, 
   {{2, 5}, {0, 0}, {0, 3}} -> 0, {{2, 5}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {0, 0}, {3/2, 7/2}} -> 0, {{2, 5}, {0, 0}, {2, 2}} -> 0, 
   {{2, 5}, {0, 0}, {2, 5}} -> 1, {{2, 5}, {0, 0}, {3, 0}} -> 0, 
   {{2, 5}, {0, 0}, {3, 3}} -> 0, {{2, 5}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {0, 0}, {7/2, 7/2}} -> 0, {{2, 5}, {0, 0}, {5, 2}} -> 0, 
   {{2, 5}, {0, 0}, {5, 5}} -> 0, {{2, 5}, {0, 3}, {0, 0}} -> 0, 
   {{2, 5}, {0, 3}, {0, 3}} -> 0, {{2, 5}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {0, 3}, {3/2, 7/2}} -> 0, {{2, 5}, {0, 3}, {2, 2}} -> -1, 
   {{2, 5}, {0, 3}, {2, 5}} -> 0, {{2, 5}, {0, 3}, {3, 0}} -> 0, 
   {{2, 5}, {0, 3}, {3, 3}} -> 0, {{2, 5}, {0, 3}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {0, 3}, {7/2, 7/2}} -> 0, {{2, 5}, {0, 3}, {5, 2}} -> 0, 
   {{2, 5}, {0, 3}, {5, 5}} -> 0, {{2, 5}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {0, 3}} -> 0, {{2, 5}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {3/2, 7/2}} -> -Sqrt[3/2], 
   {{2, 5}, {3/2, 3/2}, {2, 2}} -> 0, {{2, 5}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {3, 0}} -> 0, {{2, 5}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {7/2, 3/2}} -> 0, {{2, 5}, {3/2, 3/2}, {7/2, 7/2}} -> 
    1/Sqrt[2], {{2, 5}, {3/2, 3/2}, {5, 2}} -> 0, 
   {{2, 5}, {3/2, 3/2}, {5, 5}} -> 0, {{2, 5}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {0, 3}} -> 0, {{2, 5}, {3/2, 7/2}, {3/2, 3/2}} -> 
    -Sqrt[3/2], {{2, 5}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {2, 2}} -> 0, {{2, 5}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {3, 0}} -> 0, {{2, 5}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {7/2, 3/2}} -> 1/Sqrt[2], 
   {{2, 5}, {3/2, 7/2}, {7/2, 7/2}} -> 0, {{2, 5}, {3/2, 7/2}, {5, 2}} -> 0, 
   {{2, 5}, {3/2, 7/2}, {5, 5}} -> 0, {{2, 5}, {2, 2}, {0, 0}} -> 0, 
   {{2, 5}, {2, 2}, {0, 3}} -> -1, {{2, 5}, {2, 2}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {2, 2}, {3/2, 7/2}} -> 0, {{2, 5}, {2, 2}, {2, 2}} -> 0, 
   {{2, 5}, {2, 2}, {2, 5}} -> 0, {{2, 5}, {2, 2}, {3, 0}} -> 0, 
   {{2, 5}, {2, 2}, {3, 3}} -> Sqrt[2], {{2, 5}, {2, 2}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {2, 2}, {7/2, 7/2}} -> 0, {{2, 5}, {2, 2}, {5, 2}} -> 0, 
   {{2, 5}, {2, 2}, {5, 5}} -> 0, {{2, 5}, {2, 5}, {0, 0}} -> 1, 
   {{2, 5}, {2, 5}, {0, 3}} -> 0, {{2, 5}, {2, 5}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {2, 5}, {3/2, 7/2}} -> 0, {{2, 5}, {2, 5}, {2, 2}} -> 0, 
   {{2, 5}, {2, 5}, {2, 5}} -> 0, {{2, 5}, {2, 5}, {3, 0}} -> -Sqrt[2], 
   {{2, 5}, {2, 5}, {3, 3}} -> 0, {{2, 5}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {2, 5}, {7/2, 7/2}} -> 0, {{2, 5}, {2, 5}, {5, 2}} -> 0, 
   {{2, 5}, {2, 5}, {5, 5}} -> 0, {{2, 5}, {3, 0}, {0, 0}} -> 0, 
   {{2, 5}, {3, 0}, {0, 3}} -> 0, {{2, 5}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {3, 0}, {3/2, 7/2}} -> 0, {{2, 5}, {3, 0}, {2, 2}} -> 0, 
   {{2, 5}, {3, 0}, {2, 5}} -> -Sqrt[2], {{2, 5}, {3, 0}, {3, 0}} -> 0, 
   {{2, 5}, {3, 0}, {3, 3}} -> 0, {{2, 5}, {3, 0}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {3, 0}, {7/2, 7/2}} -> 0, {{2, 5}, {3, 0}, {5, 2}} -> 0, 
   {{2, 5}, {3, 0}, {5, 5}} -> -1, {{2, 5}, {3, 3}, {0, 0}} -> 0, 
   {{2, 5}, {3, 3}, {0, 3}} -> 0, {{2, 5}, {3, 3}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {3, 3}, {3/2, 7/2}} -> 0, {{2, 5}, {3, 3}, {2, 2}} -> Sqrt[2], 
   {{2, 5}, {3, 3}, {2, 5}} -> 0, {{2, 5}, {3, 3}, {3, 0}} -> 0, 
   {{2, 5}, {3, 3}, {3, 3}} -> 0, {{2, 5}, {3, 3}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {3, 3}, {7/2, 7/2}} -> 0, {{2, 5}, {3, 3}, {5, 2}} -> 1, 
   {{2, 5}, {3, 3}, {5, 5}} -> 0, {{2, 5}, {7/2, 3/2}, {0, 0}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {0, 3}} -> 0, {{2, 5}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {3/2, 7/2}} -> 1/Sqrt[2], 
   {{2, 5}, {7/2, 3/2}, {2, 2}} -> 0, {{2, 5}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {3, 0}} -> 0, {{2, 5}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {7/2, 3/2}} -> 0, {{2, 5}, {7/2, 3/2}, {7/2, 7/2}} -> 
    -Sqrt[3/2], {{2, 5}, {7/2, 3/2}, {5, 2}} -> 0, 
   {{2, 5}, {7/2, 3/2}, {5, 5}} -> 0, {{2, 5}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {0, 3}} -> 0, {{2, 5}, {7/2, 7/2}, {3/2, 3/2}} -> 
    1/Sqrt[2], {{2, 5}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {2, 2}} -> 0, {{2, 5}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {3, 0}} -> 0, {{2, 5}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {7/2, 3/2}} -> -Sqrt[3/2], 
   {{2, 5}, {7/2, 7/2}, {7/2, 7/2}} -> 0, {{2, 5}, {7/2, 7/2}, {5, 2}} -> 0, 
   {{2, 5}, {7/2, 7/2}, {5, 5}} -> 0, {{2, 5}, {5, 2}, {0, 0}} -> 0, 
   {{2, 5}, {5, 2}, {0, 3}} -> 0, {{2, 5}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {5, 2}, {3/2, 7/2}} -> 0, {{2, 5}, {5, 2}, {2, 2}} -> 0, 
   {{2, 5}, {5, 2}, {2, 5}} -> 0, {{2, 5}, {5, 2}, {3, 0}} -> 0, 
   {{2, 5}, {5, 2}, {3, 3}} -> 1, {{2, 5}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {5, 2}, {7/2, 7/2}} -> 0, {{2, 5}, {5, 2}, {5, 2}} -> 0, 
   {{2, 5}, {5, 2}, {5, 5}} -> 0, {{2, 5}, {5, 5}, {0, 0}} -> 0, 
   {{2, 5}, {5, 5}, {0, 3}} -> 0, {{2, 5}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{2, 5}, {5, 5}, {3/2, 7/2}} -> 0, {{2, 5}, {5, 5}, {2, 2}} -> 0, 
   {{2, 5}, {5, 5}, {2, 5}} -> 0, {{2, 5}, {5, 5}, {3, 0}} -> -1, 
   {{2, 5}, {5, 5}, {3, 3}} -> 0, {{2, 5}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{2, 5}, {5, 5}, {7/2, 7/2}} -> 0, {{2, 5}, {5, 5}, {5, 2}} -> 0, 
   {{2, 5}, {5, 5}, {5, 5}} -> 0, {{3, 0}, {0, 0}, {0, 0}} -> 0, 
   {{3, 0}, {0, 0}, {0, 3}} -> 0, {{3, 0}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {0, 0}, {3/2, 7/2}} -> 0, {{3, 0}, {0, 0}, {2, 2}} -> 0, 
   {{3, 0}, {0, 0}, {2, 5}} -> 0, {{3, 0}, {0, 0}, {3, 0}} -> 1, 
   {{3, 0}, {0, 0}, {3, 3}} -> 0, {{3, 0}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {0, 0}, {7/2, 7/2}} -> 0, {{3, 0}, {0, 0}, {5, 2}} -> 0, 
   {{3, 0}, {0, 0}, {5, 5}} -> 0, {{3, 0}, {0, 3}, {0, 0}} -> 0, 
   {{3, 0}, {0, 3}, {0, 3}} -> 0, {{3, 0}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {0, 3}, {3/2, 7/2}} -> 0, {{3, 0}, {0, 3}, {2, 2}} -> 0, 
   {{3, 0}, {0, 3}, {2, 5}} -> 0, {{3, 0}, {0, 3}, {3, 0}} -> 0, 
   {{3, 0}, {0, 3}, {3, 3}} -> 1, {{3, 0}, {0, 3}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {0, 3}, {7/2, 7/2}} -> 0, {{3, 0}, {0, 3}, {5, 2}} -> 0, 
   {{3, 0}, {0, 3}, {5, 5}} -> 0, {{3, 0}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {0, 3}} -> 0, {{3, 0}, {3/2, 3/2}, {3/2, 3/2}} -> 
    -(1/Sqrt[2]), {{3, 0}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {2, 2}} -> 0, {{3, 0}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {3, 0}} -> 0, {{3, 0}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {7/2, 3/2}} -> Sqrt[3/2], 
   {{3, 0}, {3/2, 3/2}, {7/2, 7/2}} -> 0, {{3, 0}, {3/2, 3/2}, {5, 2}} -> 0, 
   {{3, 0}, {3/2, 3/2}, {5, 5}} -> 0, {{3, 0}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {0, 3}} -> 0, {{3, 0}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {3/2, 7/2}} -> -(1/Sqrt[2]), 
   {{3, 0}, {3/2, 7/2}, {2, 2}} -> 0, {{3, 0}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {3, 0}} -> 0, {{3, 0}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {7/2, 3/2}} -> 0, {{3, 0}, {3/2, 7/2}, {7/2, 7/2}} -> 
    Sqrt[3/2], {{3, 0}, {3/2, 7/2}, {5, 2}} -> 0, 
   {{3, 0}, {3/2, 7/2}, {5, 5}} -> 0, {{3, 0}, {2, 2}, {0, 0}} -> 0, 
   {{3, 0}, {2, 2}, {0, 3}} -> 0, {{3, 0}, {2, 2}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {2, 2}, {3/2, 7/2}} -> 0, {{3, 0}, {2, 2}, {2, 2}} -> -Sqrt[2], 
   {{3, 0}, {2, 2}, {2, 5}} -> 0, {{3, 0}, {2, 2}, {3, 0}} -> 0, 
   {{3, 0}, {2, 2}, {3, 3}} -> 0, {{3, 0}, {2, 2}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {2, 2}, {7/2, 7/2}} -> 0, {{3, 0}, {2, 2}, {5, 2}} -> -1, 
   {{3, 0}, {2, 2}, {5, 5}} -> 0, {{3, 0}, {2, 5}, {0, 0}} -> 0, 
   {{3, 0}, {2, 5}, {0, 3}} -> 0, {{3, 0}, {2, 5}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {2, 5}, {3/2, 7/2}} -> 0, {{3, 0}, {2, 5}, {2, 2}} -> 0, 
   {{3, 0}, {2, 5}, {2, 5}} -> -Sqrt[2], {{3, 0}, {2, 5}, {3, 0}} -> 0, 
   {{3, 0}, {2, 5}, {3, 3}} -> 0, {{3, 0}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {2, 5}, {7/2, 7/2}} -> 0, {{3, 0}, {2, 5}, {5, 2}} -> 0, 
   {{3, 0}, {2, 5}, {5, 5}} -> -1, {{3, 0}, {3, 0}, {0, 0}} -> 1, 
   {{3, 0}, {3, 0}, {0, 3}} -> 0, {{3, 0}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {3, 0}, {3/2, 7/2}} -> 0, {{3, 0}, {3, 0}, {2, 2}} -> 0, 
   {{3, 0}, {3, 0}, {2, 5}} -> 0, {{3, 0}, {3, 0}, {3, 0}} -> -Sqrt[2], 
   {{3, 0}, {3, 0}, {3, 3}} -> 0, {{3, 0}, {3, 0}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {3, 0}, {7/2, 7/2}} -> 0, {{3, 0}, {3, 0}, {5, 2}} -> 0, 
   {{3, 0}, {3, 0}, {5, 5}} -> 0, {{3, 0}, {3, 3}, {0, 0}} -> 0, 
   {{3, 0}, {3, 3}, {0, 3}} -> 1, {{3, 0}, {3, 3}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {3, 3}, {3/2, 7/2}} -> 0, {{3, 0}, {3, 3}, {2, 2}} -> 0, 
   {{3, 0}, {3, 3}, {2, 5}} -> 0, {{3, 0}, {3, 3}, {3, 0}} -> 0, 
   {{3, 0}, {3, 3}, {3, 3}} -> -Sqrt[2], {{3, 0}, {3, 3}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {3, 3}, {7/2, 7/2}} -> 0, {{3, 0}, {3, 3}, {5, 2}} -> 0, 
   {{3, 0}, {3, 3}, {5, 5}} -> 0, {{3, 0}, {7/2, 3/2}, {0, 0}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {0, 3}} -> 0, {{3, 0}, {7/2, 3/2}, {3/2, 3/2}} -> 
    Sqrt[3/2], {{3, 0}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {2, 2}} -> 0, {{3, 0}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {3, 0}} -> 0, {{3, 0}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {7/2, 3/2}} -> -(1/Sqrt[2]), 
   {{3, 0}, {7/2, 3/2}, {7/2, 7/2}} -> 0, {{3, 0}, {7/2, 3/2}, {5, 2}} -> 0, 
   {{3, 0}, {7/2, 3/2}, {5, 5}} -> 0, {{3, 0}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {0, 3}} -> 0, {{3, 0}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {3/2, 7/2}} -> Sqrt[3/2], 
   {{3, 0}, {7/2, 7/2}, {2, 2}} -> 0, {{3, 0}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {3, 0}} -> 0, {{3, 0}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {7/2, 3/2}} -> 0, {{3, 0}, {7/2, 7/2}, {7/2, 7/2}} -> 
    -(1/Sqrt[2]), {{3, 0}, {7/2, 7/2}, {5, 2}} -> 0, 
   {{3, 0}, {7/2, 7/2}, {5, 5}} -> 0, {{3, 0}, {5, 2}, {0, 0}} -> 0, 
   {{3, 0}, {5, 2}, {0, 3}} -> 0, {{3, 0}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {5, 2}, {3/2, 7/2}} -> 0, {{3, 0}, {5, 2}, {2, 2}} -> -1, 
   {{3, 0}, {5, 2}, {2, 5}} -> 0, {{3, 0}, {5, 2}, {3, 0}} -> 0, 
   {{3, 0}, {5, 2}, {3, 3}} -> 0, {{3, 0}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {5, 2}, {7/2, 7/2}} -> 0, {{3, 0}, {5, 2}, {5, 2}} -> 0, 
   {{3, 0}, {5, 2}, {5, 5}} -> 0, {{3, 0}, {5, 5}, {0, 0}} -> 0, 
   {{3, 0}, {5, 5}, {0, 3}} -> 0, {{3, 0}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{3, 0}, {5, 5}, {3/2, 7/2}} -> 0, {{3, 0}, {5, 5}, {2, 2}} -> 0, 
   {{3, 0}, {5, 5}, {2, 5}} -> -1, {{3, 0}, {5, 5}, {3, 0}} -> 0, 
   {{3, 0}, {5, 5}, {3, 3}} -> 0, {{3, 0}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{3, 0}, {5, 5}, {7/2, 7/2}} -> 0, {{3, 0}, {5, 5}, {5, 2}} -> 0, 
   {{3, 0}, {5, 5}, {5, 5}} -> 0, {{3, 3}, {0, 0}, {0, 0}} -> 0, 
   {{3, 3}, {0, 0}, {0, 3}} -> 0, {{3, 3}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {0, 0}, {3/2, 7/2}} -> 0, {{3, 3}, {0, 0}, {2, 2}} -> 0, 
   {{3, 3}, {0, 0}, {2, 5}} -> 0, {{3, 3}, {0, 0}, {3, 0}} -> 0, 
   {{3, 3}, {0, 0}, {3, 3}} -> 1, {{3, 3}, {0, 0}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {0, 0}, {7/2, 7/2}} -> 0, {{3, 3}, {0, 0}, {5, 2}} -> 0, 
   {{3, 3}, {0, 0}, {5, 5}} -> 0, {{3, 3}, {0, 3}, {0, 0}} -> 0, 
   {{3, 3}, {0, 3}, {0, 3}} -> 0, {{3, 3}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {0, 3}, {3/2, 7/2}} -> 0, {{3, 3}, {0, 3}, {2, 2}} -> 0, 
   {{3, 3}, {0, 3}, {2, 5}} -> 0, {{3, 3}, {0, 3}, {3, 0}} -> 1, 
   {{3, 3}, {0, 3}, {3, 3}} -> -Sqrt[2], {{3, 3}, {0, 3}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {0, 3}, {7/2, 7/2}} -> 0, {{3, 3}, {0, 3}, {5, 2}} -> 0, 
   {{3, 3}, {0, 3}, {5, 5}} -> 0, {{3, 3}, {3/2, 3/2}, {0, 0}} -> 0, 
   {{3, 3}, {3/2, 3/2}, {0, 3}} -> 0, {{3, 3}, {3/2, 3/2}, {3/2, 3/2}} -> 
    1/2, {{3, 3}, {3/2, 3/2}, {3/2, 7/2}} -> -1/2*Sqrt[3], 
   {{3, 3}, {3/2, 3/2}, {2, 2}} -> 0, {{3, 3}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{3, 3}, {3/2, 3/2}, {3, 0}} -> 0, {{3, 3}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{3, 3}, {3/2, 3/2}, {7/2, 3/2}} -> -1/2*Sqrt[3], 
   {{3, 3}, {3/2, 3/2}, {7/2, 7/2}} -> 3/2, {{3, 3}, {3/2, 3/2}, {5, 2}} -> 
    0, {{3, 3}, {3/2, 3/2}, {5, 5}} -> 0, {{3, 3}, {3/2, 7/2}, {0, 0}} -> 0, 
   {{3, 3}, {3/2, 7/2}, {0, 3}} -> 0, {{3, 3}, {3/2, 7/2}, {3/2, 3/2}} -> 
    -1/2*Sqrt[3], {{3, 3}, {3/2, 7/2}, {3/2, 7/2}} -> 1/2, 
   {{3, 3}, {3/2, 7/2}, {2, 2}} -> 0, {{3, 3}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{3, 3}, {3/2, 7/2}, {3, 0}} -> 0, {{3, 3}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{3, 3}, {3/2, 7/2}, {7/2, 3/2}} -> 3/2, 
   {{3, 3}, {3/2, 7/2}, {7/2, 7/2}} -> -1/2*Sqrt[3], 
   {{3, 3}, {3/2, 7/2}, {5, 2}} -> 0, {{3, 3}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{3, 3}, {2, 2}, {0, 0}} -> 0, {{3, 3}, {2, 2}, {0, 3}} -> 0, 
   {{3, 3}, {2, 2}, {3/2, 3/2}} -> 0, {{3, 3}, {2, 2}, {3/2, 7/2}} -> 0, 
   {{3, 3}, {2, 2}, {2, 2}} -> 2, {{3, 3}, {2, 2}, {2, 5}} -> Sqrt[2], 
   {{3, 3}, {2, 2}, {3, 0}} -> 0, {{3, 3}, {2, 2}, {3, 3}} -> 0, 
   {{3, 3}, {2, 2}, {7/2, 3/2}} -> 0, {{3, 3}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{3, 3}, {2, 2}, {5, 2}} -> Sqrt[2], {{3, 3}, {2, 2}, {5, 5}} -> 1, 
   {{3, 3}, {2, 5}, {0, 0}} -> 0, {{3, 3}, {2, 5}, {0, 3}} -> 0, 
   {{3, 3}, {2, 5}, {3/2, 3/2}} -> 0, {{3, 3}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{3, 3}, {2, 5}, {2, 2}} -> Sqrt[2], {{3, 3}, {2, 5}, {2, 5}} -> 0, 
   {{3, 3}, {2, 5}, {3, 0}} -> 0, {{3, 3}, {2, 5}, {3, 3}} -> 0, 
   {{3, 3}, {2, 5}, {7/2, 3/2}} -> 0, {{3, 3}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{3, 3}, {2, 5}, {5, 2}} -> 1, {{3, 3}, {2, 5}, {5, 5}} -> 0, 
   {{3, 3}, {3, 0}, {0, 0}} -> 0, {{3, 3}, {3, 0}, {0, 3}} -> 1, 
   {{3, 3}, {3, 0}, {3/2, 3/2}} -> 0, {{3, 3}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{3, 3}, {3, 0}, {2, 2}} -> 0, {{3, 3}, {3, 0}, {2, 5}} -> 0, 
   {{3, 3}, {3, 0}, {3, 0}} -> 0, {{3, 3}, {3, 0}, {3, 3}} -> -Sqrt[2], 
   {{3, 3}, {3, 0}, {7/2, 3/2}} -> 0, {{3, 3}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{3, 3}, {3, 0}, {5, 2}} -> 0, {{3, 3}, {3, 0}, {5, 5}} -> 0, 
   {{3, 3}, {3, 3}, {0, 0}} -> 1, {{3, 3}, {3, 3}, {0, 3}} -> -Sqrt[2], 
   {{3, 3}, {3, 3}, {3/2, 3/2}} -> 0, {{3, 3}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{3, 3}, {3, 3}, {2, 2}} -> 0, {{3, 3}, {3, 3}, {2, 5}} -> 0, 
   {{3, 3}, {3, 3}, {3, 0}} -> -Sqrt[2], {{3, 3}, {3, 3}, {3, 3}} -> 2, 
   {{3, 3}, {3, 3}, {7/2, 3/2}} -> 0, {{3, 3}, {3, 3}, {7/2, 7/2}} -> 0, 
   {{3, 3}, {3, 3}, {5, 2}} -> 0, {{3, 3}, {3, 3}, {5, 5}} -> 0, 
   {{3, 3}, {7/2, 3/2}, {0, 0}} -> 0, {{3, 3}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{3, 3}, {7/2, 3/2}, {3/2, 3/2}} -> -1/2*Sqrt[3], 
   {{3, 3}, {7/2, 3/2}, {3/2, 7/2}} -> 3/2, {{3, 3}, {7/2, 3/2}, {2, 2}} -> 
    0, {{3, 3}, {7/2, 3/2}, {2, 5}} -> 0, {{3, 3}, {7/2, 3/2}, {3, 0}} -> 0, 
   {{3, 3}, {7/2, 3/2}, {3, 3}} -> 0, {{3, 3}, {7/2, 3/2}, {7/2, 3/2}} -> 
    1/2, {{3, 3}, {7/2, 3/2}, {7/2, 7/2}} -> -1/2*Sqrt[3], 
   {{3, 3}, {7/2, 3/2}, {5, 2}} -> 0, {{3, 3}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{3, 3}, {7/2, 7/2}, {0, 0}} -> 0, {{3, 3}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{3, 3}, {7/2, 7/2}, {3/2, 3/2}} -> 3/2, 
   {{3, 3}, {7/2, 7/2}, {3/2, 7/2}} -> -1/2*Sqrt[3], 
   {{3, 3}, {7/2, 7/2}, {2, 2}} -> 0, {{3, 3}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{3, 3}, {7/2, 7/2}, {3, 0}} -> 0, {{3, 3}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{3, 3}, {7/2, 7/2}, {7/2, 3/2}} -> -1/2*Sqrt[3], 
   {{3, 3}, {7/2, 7/2}, {7/2, 7/2}} -> 1/2, {{3, 3}, {7/2, 7/2}, {5, 2}} -> 
    0, {{3, 3}, {7/2, 7/2}, {5, 5}} -> 0, {{3, 3}, {5, 2}, {0, 0}} -> 0, 
   {{3, 3}, {5, 2}, {0, 3}} -> 0, {{3, 3}, {5, 2}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {5, 2}, {3/2, 7/2}} -> 0, {{3, 3}, {5, 2}, {2, 2}} -> Sqrt[2], 
   {{3, 3}, {5, 2}, {2, 5}} -> 1, {{3, 3}, {5, 2}, {3, 0}} -> 0, 
   {{3, 3}, {5, 2}, {3, 3}} -> 0, {{3, 3}, {5, 2}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {5, 2}, {7/2, 7/2}} -> 0, {{3, 3}, {5, 2}, {5, 2}} -> 0, 
   {{3, 3}, {5, 2}, {5, 5}} -> 0, {{3, 3}, {5, 5}, {0, 0}} -> 0, 
   {{3, 3}, {5, 5}, {0, 3}} -> 0, {{3, 3}, {5, 5}, {3/2, 3/2}} -> 0, 
   {{3, 3}, {5, 5}, {3/2, 7/2}} -> 0, {{3, 3}, {5, 5}, {2, 2}} -> 1, 
   {{3, 3}, {5, 5}, {2, 5}} -> 0, {{3, 3}, {5, 5}, {3, 0}} -> 0, 
   {{3, 3}, {5, 5}, {3, 3}} -> 0, {{3, 3}, {5, 5}, {7/2, 3/2}} -> 0, 
   {{3, 3}, {5, 5}, {7/2, 7/2}} -> 0, {{3, 3}, {5, 5}, {5, 2}} -> 0, 
   {{3, 3}, {5, 5}, {5, 5}} -> 0, {{7/2, 3/2}, {0, 0}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {0, 3}} -> 0, {{7/2, 3/2}, {0, 0}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {3/2, 7/2}} -> 0, {{7/2, 3/2}, {0, 0}, {2, 2}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {2, 5}} -> 0, {{7/2, 3/2}, {0, 0}, {3, 0}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {3, 3}} -> 0, {{7/2, 3/2}, {0, 0}, {7/2, 3/2}} -> 1, 
   {{7/2, 3/2}, {0, 0}, {7/2, 7/2}} -> 0, {{7/2, 3/2}, {0, 0}, {5, 2}} -> 0, 
   {{7/2, 3/2}, {0, 0}, {5, 5}} -> 0, {{7/2, 3/2}, {0, 3}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {0, 3}} -> 0, {{7/2, 3/2}, {0, 3}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {3/2, 7/2}} -> 0, {{7/2, 3/2}, {0, 3}, {2, 2}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {2, 5}} -> 0, {{7/2, 3/2}, {0, 3}, {3, 0}} -> 0, 
   {{7/2, 3/2}, {0, 3}, {3, 3}} -> 0, {{7/2, 3/2}, {0, 3}, {7/2, 3/2}} -> 
    -(1/Sqrt[2]), {{7/2, 3/2}, {0, 3}, {7/2, 7/2}} -> Sqrt[3/2], 
   {{7/2, 3/2}, {0, 3}, {5, 2}} -> 0, {{7/2, 3/2}, {0, 3}, {5, 5}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {0, 0}} -> 0, {{7/2, 3/2}, {3/2, 3/2}, {0, 3}} -> 
    0, {{7/2, 3/2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {2, 2}} -> -1/2*Sqrt[3], 
   {{7/2, 3/2}, {3/2, 3/2}, {2, 5}} -> 0, {{7/2, 3/2}, {3/2, 3/2}, {3, 0}} -> 
    Sqrt[3/2], {{7/2, 3/2}, {3/2, 3/2}, {3, 3}} -> -1/2*Sqrt[3], 
   {{7/2, 3/2}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 3/2}, {5, 2}} -> -Sqrt[3/2], 
   {{7/2, 3/2}, {3/2, 3/2}, {5, 5}} -> 0, {{7/2, 3/2}, {3/2, 7/2}, {0, 0}} -> 
    0, {{7/2, 3/2}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {2, 2}} -> 1/2, 
   {{7/2, 3/2}, {3/2, 7/2}, {2, 5}} -> 1/Sqrt[2], 
   {{7/2, 3/2}, {3/2, 7/2}, {3, 0}} -> 0, {{7/2, 3/2}, {3/2, 7/2}, {3, 3}} -> 
    3/2, {{7/2, 3/2}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3/2, 7/2}, {5, 2}} -> 1/Sqrt[2], 
   {{7/2, 3/2}, {3/2, 7/2}, {5, 5}} -> 1, {{7/2, 3/2}, {2, 2}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {2, 2}, {0, 3}} -> 0, {{7/2, 3/2}, {2, 2}, {3/2, 3/2}} -> 
    -1/2*Sqrt[3], {{7/2, 3/2}, {2, 2}, {3/2, 7/2}} -> 1/2, 
   {{7/2, 3/2}, {2, 2}, {2, 2}} -> 0, {{7/2, 3/2}, {2, 2}, {2, 5}} -> 0, 
   {{7/2, 3/2}, {2, 2}, {3, 0}} -> 0, {{7/2, 3/2}, {2, 2}, {3, 3}} -> 0, 
   {{7/2, 3/2}, {2, 2}, {7/2, 3/2}} -> 3/2, 
   {{7/2, 3/2}, {2, 2}, {7/2, 7/2}} -> -1/2*Sqrt[3], 
   {{7/2, 3/2}, {2, 2}, {5, 2}} -> 0, {{7/2, 3/2}, {2, 2}, {5, 5}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {0, 0}} -> 0, {{7/2, 3/2}, {2, 5}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {3/2, 3/2}} -> 0, {{7/2, 3/2}, {2, 5}, {3/2, 7/2}} -> 
    1/Sqrt[2], {{7/2, 3/2}, {2, 5}, {2, 2}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {2, 5}} -> 0, {{7/2, 3/2}, {2, 5}, {3, 0}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {3, 3}} -> 0, {{7/2, 3/2}, {2, 5}, {7/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {2, 5}, {7/2, 7/2}} -> -Sqrt[3/2], 
   {{7/2, 3/2}, {2, 5}, {5, 2}} -> 0, {{7/2, 3/2}, {2, 5}, {5, 5}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {0, 0}} -> 0, {{7/2, 3/2}, {3, 0}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {3/2, 3/2}} -> Sqrt[3/2], 
   {{7/2, 3/2}, {3, 0}, {3/2, 7/2}} -> 0, {{7/2, 3/2}, {3, 0}, {2, 2}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {2, 5}} -> 0, {{7/2, 3/2}, {3, 0}, {3, 0}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {3, 3}} -> 0, {{7/2, 3/2}, {3, 0}, {7/2, 3/2}} -> 
    -(1/Sqrt[2]), {{7/2, 3/2}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {3, 0}, {5, 2}} -> 0, {{7/2, 3/2}, {3, 0}, {5, 5}} -> 0, 
   {{7/2, 3/2}, {3, 3}, {0, 0}} -> 0, {{7/2, 3/2}, {3, 3}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {3, 3}, {3/2, 3/2}} -> -1/2*Sqrt[3], 
   {{7/2, 3/2}, {3, 3}, {3/2, 7/2}} -> 3/2, {{7/2, 3/2}, {3, 3}, {2, 2}} -> 
    0, {{7/2, 3/2}, {3, 3}, {2, 5}} -> 0, {{7/2, 3/2}, {3, 3}, {3, 0}} -> 0, 
   {{7/2, 3/2}, {3, 3}, {3, 3}} -> 0, {{7/2, 3/2}, {3, 3}, {7/2, 3/2}} -> 
    1/2, {{7/2, 3/2}, {3, 3}, {7/2, 7/2}} -> -1/2*Sqrt[3], 
   {{7/2, 3/2}, {3, 3}, {5, 2}} -> 0, {{7/2, 3/2}, {3, 3}, {5, 5}} -> 0, 
   {{7/2, 3/2}, {7/2, 3/2}, {0, 0}} -> 1, {{7/2, 3/2}, {7/2, 3/2}, {0, 3}} -> 
    -(1/Sqrt[2]), {{7/2, 3/2}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 3/2}, {2, 2}} -> 3/2, 
   {{7/2, 3/2}, {7/2, 3/2}, {2, 5}} -> 0, {{7/2, 3/2}, {7/2, 3/2}, {3, 0}} -> 
    -(1/Sqrt[2]), {{7/2, 3/2}, {7/2, 3/2}, {3, 3}} -> 1/2, 
   {{7/2, 3/2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 3/2}, {5, 2}} -> 0, {{7/2, 3/2}, {7/2, 3/2}, {5, 5}} -> 
    0, {{7/2, 3/2}, {7/2, 7/2}, {0, 0}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {0, 3}} -> Sqrt[3/2], 
   {{7/2, 3/2}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {2, 2}} -> -1/2*Sqrt[3], 
   {{7/2, 3/2}, {7/2, 7/2}, {2, 5}} -> -Sqrt[3/2], 
   {{7/2, 3/2}, {7/2, 7/2}, {3, 0}} -> 0, {{7/2, 3/2}, {7/2, 7/2}, {3, 3}} -> 
    -1/2*Sqrt[3], {{7/2, 3/2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 3/2}, {7/2, 7/2}, {5, 2}} -> 0, {{7/2, 3/2}, {7/2, 7/2}, {5, 5}} -> 
    0, {{7/2, 3/2}, {5, 2}, {0, 0}} -> 0, {{7/2, 3/2}, {5, 2}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {5, 2}, {3/2, 3/2}} -> -Sqrt[3/2], 
   {{7/2, 3/2}, {5, 2}, {3/2, 7/2}} -> 1/Sqrt[2], 
   {{7/2, 3/2}, {5, 2}, {2, 2}} -> 0, {{7/2, 3/2}, {5, 2}, {2, 5}} -> 0, 
   {{7/2, 3/2}, {5, 2}, {3, 0}} -> 0, {{7/2, 3/2}, {5, 2}, {3, 3}} -> 0, 
   {{7/2, 3/2}, {5, 2}, {7/2, 3/2}} -> 0, {{7/2, 3/2}, {5, 2}, {7/2, 7/2}} -> 
    0, {{7/2, 3/2}, {5, 2}, {5, 2}} -> 0, {{7/2, 3/2}, {5, 2}, {5, 5}} -> 0, 
   {{7/2, 3/2}, {5, 5}, {0, 0}} -> 0, {{7/2, 3/2}, {5, 5}, {0, 3}} -> 0, 
   {{7/2, 3/2}, {5, 5}, {3/2, 3/2}} -> 0, {{7/2, 3/2}, {5, 5}, {3/2, 7/2}} -> 
    1, {{7/2, 3/2}, {5, 5}, {2, 2}} -> 0, {{7/2, 3/2}, {5, 5}, {2, 5}} -> 0, 
   {{7/2, 3/2}, {5, 5}, {3, 0}} -> 0, {{7/2, 3/2}, {5, 5}, {3, 3}} -> 0, 
   {{7/2, 3/2}, {5, 5}, {7/2, 3/2}} -> 0, {{7/2, 3/2}, {5, 5}, {7/2, 7/2}} -> 
    0, {{7/2, 3/2}, {5, 5}, {5, 2}} -> 0, {{7/2, 3/2}, {5, 5}, {5, 5}} -> 0, 
   {{7/2, 7/2}, {0, 0}, {0, 0}} -> 0, {{7/2, 7/2}, {0, 0}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {0, 0}, {3/2, 3/2}} -> 0, {{7/2, 7/2}, {0, 0}, {3/2, 7/2}} -> 
    0, {{7/2, 7/2}, {0, 0}, {2, 2}} -> 0, {{7/2, 7/2}, {0, 0}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {0, 0}, {3, 0}} -> 0, {{7/2, 7/2}, {0, 0}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {0, 0}, {7/2, 3/2}} -> 0, {{7/2, 7/2}, {0, 0}, {7/2, 7/2}} -> 
    1, {{7/2, 7/2}, {0, 0}, {5, 2}} -> 0, {{7/2, 7/2}, {0, 0}, {5, 5}} -> 0, 
   {{7/2, 7/2}, {0, 3}, {0, 0}} -> 0, {{7/2, 7/2}, {0, 3}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {0, 3}, {3/2, 3/2}} -> 0, {{7/2, 7/2}, {0, 3}, {3/2, 7/2}} -> 
    0, {{7/2, 7/2}, {0, 3}, {2, 2}} -> 0, {{7/2, 7/2}, {0, 3}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {0, 3}, {3, 0}} -> 0, {{7/2, 7/2}, {0, 3}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {0, 3}, {7/2, 3/2}} -> Sqrt[3/2], 
   {{7/2, 7/2}, {0, 3}, {7/2, 7/2}} -> -(1/Sqrt[2]), 
   {{7/2, 7/2}, {0, 3}, {5, 2}} -> 0, {{7/2, 7/2}, {0, 3}, {5, 5}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {0, 0}} -> 0, {{7/2, 7/2}, {3/2, 3/2}, {0, 3}} -> 
    0, {{7/2, 7/2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {2, 2}} -> 1/2, 
   {{7/2, 7/2}, {3/2, 3/2}, {2, 5}} -> 1/Sqrt[2], 
   {{7/2, 7/2}, {3/2, 3/2}, {3, 0}} -> 0, {{7/2, 7/2}, {3/2, 3/2}, {3, 3}} -> 
    3/2, {{7/2, 7/2}, {3/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 3/2}, {5, 2}} -> 1/Sqrt[2], 
   {{7/2, 7/2}, {3/2, 3/2}, {5, 5}} -> 1, {{7/2, 7/2}, {3/2, 7/2}, {0, 0}} -> 
    0, {{7/2, 7/2}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {2, 2}} -> -1/2*Sqrt[3], 
   {{7/2, 7/2}, {3/2, 7/2}, {2, 5}} -> 0, {{7/2, 7/2}, {3/2, 7/2}, {3, 0}} -> 
    Sqrt[3/2], {{7/2, 7/2}, {3/2, 7/2}, {3, 3}} -> -1/2*Sqrt[3], 
   {{7/2, 7/2}, {3/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {3/2, 7/2}, {5, 2}} -> -Sqrt[3/2], 
   {{7/2, 7/2}, {3/2, 7/2}, {5, 5}} -> 0, {{7/2, 7/2}, {2, 2}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {2, 2}, {0, 3}} -> 0, {{7/2, 7/2}, {2, 2}, {3/2, 3/2}} -> 
    1/2, {{7/2, 7/2}, {2, 2}, {3/2, 7/2}} -> -1/2*Sqrt[3], 
   {{7/2, 7/2}, {2, 2}, {2, 2}} -> 0, {{7/2, 7/2}, {2, 2}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {2, 2}, {3, 0}} -> 0, {{7/2, 7/2}, {2, 2}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {2, 2}, {7/2, 3/2}} -> -1/2*Sqrt[3], 
   {{7/2, 7/2}, {2, 2}, {7/2, 7/2}} -> 3/2, {{7/2, 7/2}, {2, 2}, {5, 2}} -> 
    0, {{7/2, 7/2}, {2, 2}, {5, 5}} -> 0, {{7/2, 7/2}, {2, 5}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {0, 3}} -> 0, {{7/2, 7/2}, {2, 5}, {3/2, 3/2}} -> 
    1/Sqrt[2], {{7/2, 7/2}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {2, 2}} -> 0, {{7/2, 7/2}, {2, 5}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {3, 0}} -> 0, {{7/2, 7/2}, {2, 5}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {7/2, 3/2}} -> -Sqrt[3/2], 
   {{7/2, 7/2}, {2, 5}, {7/2, 7/2}} -> 0, {{7/2, 7/2}, {2, 5}, {5, 2}} -> 0, 
   {{7/2, 7/2}, {2, 5}, {5, 5}} -> 0, {{7/2, 7/2}, {3, 0}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {0, 3}} -> 0, {{7/2, 7/2}, {3, 0}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {3/2, 7/2}} -> Sqrt[3/2], 
   {{7/2, 7/2}, {3, 0}, {2, 2}} -> 0, {{7/2, 7/2}, {3, 0}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {3, 0}} -> 0, {{7/2, 7/2}, {3, 0}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {7/2, 3/2}} -> 0, {{7/2, 7/2}, {3, 0}, {7/2, 7/2}} -> 
    -(1/Sqrt[2]), {{7/2, 7/2}, {3, 0}, {5, 2}} -> 0, 
   {{7/2, 7/2}, {3, 0}, {5, 5}} -> 0, {{7/2, 7/2}, {3, 3}, {0, 0}} -> 0, 
   {{7/2, 7/2}, {3, 3}, {0, 3}} -> 0, {{7/2, 7/2}, {3, 3}, {3/2, 3/2}} -> 
    3/2, {{7/2, 7/2}, {3, 3}, {3/2, 7/2}} -> -1/2*Sqrt[3], 
   {{7/2, 7/2}, {3, 3}, {2, 2}} -> 0, {{7/2, 7/2}, {3, 3}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {3, 3}, {3, 0}} -> 0, {{7/2, 7/2}, {3, 3}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {3, 3}, {7/2, 3/2}} -> -1/2*Sqrt[3], 
   {{7/2, 7/2}, {3, 3}, {7/2, 7/2}} -> 1/2, {{7/2, 7/2}, {3, 3}, {5, 2}} -> 
    0, {{7/2, 7/2}, {3, 3}, {5, 5}} -> 0, {{7/2, 7/2}, {7/2, 3/2}, {0, 0}} -> 
    0, {{7/2, 7/2}, {7/2, 3/2}, {0, 3}} -> Sqrt[3/2], 
   {{7/2, 7/2}, {7/2, 3/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {2, 2}} -> -1/2*Sqrt[3], 
   {{7/2, 7/2}, {7/2, 3/2}, {2, 5}} -> -Sqrt[3/2], 
   {{7/2, 7/2}, {7/2, 3/2}, {3, 0}} -> 0, {{7/2, 7/2}, {7/2, 3/2}, {3, 3}} -> 
    -1/2*Sqrt[3], {{7/2, 7/2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 3/2}, {5, 2}} -> 0, {{7/2, 7/2}, {7/2, 3/2}, {5, 5}} -> 
    0, {{7/2, 7/2}, {7/2, 7/2}, {0, 0}} -> 1, 
   {{7/2, 7/2}, {7/2, 7/2}, {0, 3}} -> -(1/Sqrt[2]), 
   {{7/2, 7/2}, {7/2, 7/2}, {3/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 7/2}, {3/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 7/2}, {2, 2}} -> 3/2, 
   {{7/2, 7/2}, {7/2, 7/2}, {2, 5}} -> 0, {{7/2, 7/2}, {7/2, 7/2}, {3, 0}} -> 
    -(1/Sqrt[2]), {{7/2, 7/2}, {7/2, 7/2}, {3, 3}} -> 1/2, 
   {{7/2, 7/2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 7/2}, {7/2, 7/2}} -> 0, 
   {{7/2, 7/2}, {7/2, 7/2}, {5, 2}} -> 0, {{7/2, 7/2}, {7/2, 7/2}, {5, 5}} -> 
    0, {{7/2, 7/2}, {5, 2}, {0, 0}} -> 0, {{7/2, 7/2}, {5, 2}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {5, 2}, {3/2, 3/2}} -> 1/Sqrt[2], 
   {{7/2, 7/2}, {5, 2}, {3/2, 7/2}} -> -Sqrt[3/2], 
   {{7/2, 7/2}, {5, 2}, {2, 2}} -> 0, {{7/2, 7/2}, {5, 2}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {5, 2}, {3, 0}} -> 0, {{7/2, 7/2}, {5, 2}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {5, 2}, {7/2, 3/2}} -> 0, {{7/2, 7/2}, {5, 2}, {7/2, 7/2}} -> 
    0, {{7/2, 7/2}, {5, 2}, {5, 2}} -> 0, {{7/2, 7/2}, {5, 2}, {5, 5}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {0, 0}} -> 0, {{7/2, 7/2}, {5, 5}, {0, 3}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {3/2, 3/2}} -> 1, {{7/2, 7/2}, {5, 5}, {3/2, 7/2}} -> 
    0, {{7/2, 7/2}, {5, 5}, {2, 2}} -> 0, {{7/2, 7/2}, {5, 5}, {2, 5}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {3, 0}} -> 0, {{7/2, 7/2}, {5, 5}, {3, 3}} -> 0, 
   {{7/2, 7/2}, {5, 5}, {7/2, 3/2}} -> 0, {{7/2, 7/2}, {5, 5}, {7/2, 7/2}} -> 
    0, {{7/2, 7/2}, {5, 5}, {5, 2}} -> 0, {{7/2, 7/2}, {5, 5}, {5, 5}} -> 0, 
   {{5, 2}, {0, 0}, {0, 0}} -> 0, {{5, 2}, {0, 0}, {0, 3}} -> 0, 
   {{5, 2}, {0, 0}, {3/2, 3/2}} -> 0, {{5, 2}, {0, 0}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {0, 0}, {2, 2}} -> 0, {{5, 2}, {0, 0}, {2, 5}} -> 0, 
   {{5, 2}, {0, 0}, {3, 0}} -> 0, {{5, 2}, {0, 0}, {3, 3}} -> 0, 
   {{5, 2}, {0, 0}, {7/2, 3/2}} -> 0, {{5, 2}, {0, 0}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {0, 0}, {5, 2}} -> 1, {{5, 2}, {0, 0}, {5, 5}} -> 0, 
   {{5, 2}, {0, 3}, {0, 0}} -> 0, {{5, 2}, {0, 3}, {0, 3}} -> 0, 
   {{5, 2}, {0, 3}, {3/2, 3/2}} -> 0, {{5, 2}, {0, 3}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {0, 3}, {2, 2}} -> 0, {{5, 2}, {0, 3}, {2, 5}} -> 0, 
   {{5, 2}, {0, 3}, {3, 0}} -> 0, {{5, 2}, {0, 3}, {3, 3}} -> 0, 
   {{5, 2}, {0, 3}, {7/2, 3/2}} -> 0, {{5, 2}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {0, 3}, {5, 2}} -> -Sqrt[2], {{5, 2}, {0, 3}, {5, 5}} -> -1, 
   {{5, 2}, {3/2, 3/2}, {0, 0}} -> 0, {{5, 2}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{5, 2}, {3/2, 3/2}, {3/2, 3/2}} -> 0, {{5, 2}, {3/2, 3/2}, {3/2, 7/2}} -> 
    0, {{5, 2}, {3/2, 3/2}, {2, 2}} -> 0, {{5, 2}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{5, 2}, {3/2, 3/2}, {3, 0}} -> 0, {{5, 2}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{5, 2}, {3/2, 3/2}, {7/2, 3/2}} -> -Sqrt[3/2], 
   {{5, 2}, {3/2, 3/2}, {7/2, 7/2}} -> 1/Sqrt[2], 
   {{5, 2}, {3/2, 3/2}, {5, 2}} -> 0, {{5, 2}, {3/2, 3/2}, {5, 5}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {0, 0}} -> 0, {{5, 2}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {3/2, 3/2}} -> 0, {{5, 2}, {3/2, 7/2}, {3/2, 7/2}} -> 
    0, {{5, 2}, {3/2, 7/2}, {2, 2}} -> 0, {{5, 2}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {3, 0}} -> 0, {{5, 2}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{5, 2}, {3/2, 7/2}, {7/2, 3/2}} -> 1/Sqrt[2], 
   {{5, 2}, {3/2, 7/2}, {7/2, 7/2}} -> -Sqrt[3/2], 
   {{5, 2}, {3/2, 7/2}, {5, 2}} -> 0, {{5, 2}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{5, 2}, {2, 2}, {0, 0}} -> 0, {{5, 2}, {2, 2}, {0, 3}} -> 0, 
   {{5, 2}, {2, 2}, {3/2, 3/2}} -> 0, {{5, 2}, {2, 2}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {2, 2}, {2, 2}} -> 0, {{5, 2}, {2, 2}, {2, 5}} -> 0, 
   {{5, 2}, {2, 2}, {3, 0}} -> -1, {{5, 2}, {2, 2}, {3, 3}} -> Sqrt[2], 
   {{5, 2}, {2, 2}, {7/2, 3/2}} -> 0, {{5, 2}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {2, 2}, {5, 2}} -> 0, {{5, 2}, {2, 2}, {5, 5}} -> 0, 
   {{5, 2}, {2, 5}, {0, 0}} -> 0, {{5, 2}, {2, 5}, {0, 3}} -> 0, 
   {{5, 2}, {2, 5}, {3/2, 3/2}} -> 0, {{5, 2}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {2, 5}, {2, 2}} -> 0, {{5, 2}, {2, 5}, {2, 5}} -> 0, 
   {{5, 2}, {2, 5}, {3, 0}} -> 0, {{5, 2}, {2, 5}, {3, 3}} -> 1, 
   {{5, 2}, {2, 5}, {7/2, 3/2}} -> 0, {{5, 2}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {2, 5}, {5, 2}} -> 0, {{5, 2}, {2, 5}, {5, 5}} -> 0, 
   {{5, 2}, {3, 0}, {0, 0}} -> 0, {{5, 2}, {3, 0}, {0, 3}} -> 0, 
   {{5, 2}, {3, 0}, {3/2, 3/2}} -> 0, {{5, 2}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {3, 0}, {2, 2}} -> -1, {{5, 2}, {3, 0}, {2, 5}} -> 0, 
   {{5, 2}, {3, 0}, {3, 0}} -> 0, {{5, 2}, {3, 0}, {3, 3}} -> 0, 
   {{5, 2}, {3, 0}, {7/2, 3/2}} -> 0, {{5, 2}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {3, 0}, {5, 2}} -> 0, {{5, 2}, {3, 0}, {5, 5}} -> 0, 
   {{5, 2}, {3, 3}, {0, 0}} -> 0, {{5, 2}, {3, 3}, {0, 3}} -> 0, 
   {{5, 2}, {3, 3}, {3/2, 3/2}} -> 0, {{5, 2}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {3, 3}, {2, 2}} -> Sqrt[2], {{5, 2}, {3, 3}, {2, 5}} -> 1, 
   {{5, 2}, {3, 3}, {3, 0}} -> 0, {{5, 2}, {3, 3}, {3, 3}} -> 0, 
   {{5, 2}, {3, 3}, {7/2, 3/2}} -> 0, {{5, 2}, {3, 3}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {3, 3}, {5, 2}} -> 0, {{5, 2}, {3, 3}, {5, 5}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {0, 0}} -> 0, {{5, 2}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {3/2, 3/2}} -> -Sqrt[3/2], 
   {{5, 2}, {7/2, 3/2}, {3/2, 7/2}} -> 1/Sqrt[2], 
   {{5, 2}, {7/2, 3/2}, {2, 2}} -> 0, {{5, 2}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {3, 0}} -> 0, {{5, 2}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{5, 2}, {7/2, 3/2}, {7/2, 3/2}} -> 0, {{5, 2}, {7/2, 3/2}, {7/2, 7/2}} -> 
    0, {{5, 2}, {7/2, 3/2}, {5, 2}} -> 0, {{5, 2}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {0, 0}} -> 0, {{5, 2}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {3/2, 3/2}} -> 1/Sqrt[2], 
   {{5, 2}, {7/2, 7/2}, {3/2, 7/2}} -> -Sqrt[3/2], 
   {{5, 2}, {7/2, 7/2}, {2, 2}} -> 0, {{5, 2}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {3, 0}} -> 0, {{5, 2}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{5, 2}, {7/2, 7/2}, {7/2, 3/2}} -> 0, {{5, 2}, {7/2, 7/2}, {7/2, 7/2}} -> 
    0, {{5, 2}, {7/2, 7/2}, {5, 2}} -> 0, {{5, 2}, {7/2, 7/2}, {5, 5}} -> 0, 
   {{5, 2}, {5, 2}, {0, 0}} -> 1, {{5, 2}, {5, 2}, {0, 3}} -> -Sqrt[2], 
   {{5, 2}, {5, 2}, {3/2, 3/2}} -> 0, {{5, 2}, {5, 2}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {5, 2}, {2, 2}} -> 0, {{5, 2}, {5, 2}, {2, 5}} -> 0, 
   {{5, 2}, {5, 2}, {3, 0}} -> 0, {{5, 2}, {5, 2}, {3, 3}} -> 0, 
   {{5, 2}, {5, 2}, {7/2, 3/2}} -> 0, {{5, 2}, {5, 2}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {5, 2}, {5, 2}} -> 0, {{5, 2}, {5, 2}, {5, 5}} -> 0, 
   {{5, 2}, {5, 5}, {0, 0}} -> 0, {{5, 2}, {5, 5}, {0, 3}} -> -1, 
   {{5, 2}, {5, 5}, {3/2, 3/2}} -> 0, {{5, 2}, {5, 5}, {3/2, 7/2}} -> 0, 
   {{5, 2}, {5, 5}, {2, 2}} -> 0, {{5, 2}, {5, 5}, {2, 5}} -> 0, 
   {{5, 2}, {5, 5}, {3, 0}} -> 0, {{5, 2}, {5, 5}, {3, 3}} -> 0, 
   {{5, 2}, {5, 5}, {7/2, 3/2}} -> 0, {{5, 2}, {5, 5}, {7/2, 7/2}} -> 0, 
   {{5, 2}, {5, 5}, {5, 2}} -> 0, {{5, 2}, {5, 5}, {5, 5}} -> 0, 
   {{5, 5}, {0, 0}, {0, 0}} -> 0, {{5, 5}, {0, 0}, {0, 3}} -> 0, 
   {{5, 5}, {0, 0}, {3/2, 3/2}} -> 0, {{5, 5}, {0, 0}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {0, 0}, {2, 2}} -> 0, {{5, 5}, {0, 0}, {2, 5}} -> 0, 
   {{5, 5}, {0, 0}, {3, 0}} -> 0, {{5, 5}, {0, 0}, {3, 3}} -> 0, 
   {{5, 5}, {0, 0}, {7/2, 3/2}} -> 0, {{5, 5}, {0, 0}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {0, 0}, {5, 2}} -> 0, {{5, 5}, {0, 0}, {5, 5}} -> 1, 
   {{5, 5}, {0, 3}, {0, 0}} -> 0, {{5, 5}, {0, 3}, {0, 3}} -> 0, 
   {{5, 5}, {0, 3}, {3/2, 3/2}} -> 0, {{5, 5}, {0, 3}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {0, 3}, {2, 2}} -> 0, {{5, 5}, {0, 3}, {2, 5}} -> 0, 
   {{5, 5}, {0, 3}, {3, 0}} -> 0, {{5, 5}, {0, 3}, {3, 3}} -> 0, 
   {{5, 5}, {0, 3}, {7/2, 3/2}} -> 0, {{5, 5}, {0, 3}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {0, 3}, {5, 2}} -> -1, {{5, 5}, {0, 3}, {5, 5}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {0, 0}} -> 0, {{5, 5}, {3/2, 3/2}, {0, 3}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {3/2, 3/2}} -> 0, {{5, 5}, {3/2, 3/2}, {3/2, 7/2}} -> 
    0, {{5, 5}, {3/2, 3/2}, {2, 2}} -> 0, {{5, 5}, {3/2, 3/2}, {2, 5}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {3, 0}} -> 0, {{5, 5}, {3/2, 3/2}, {3, 3}} -> 0, 
   {{5, 5}, {3/2, 3/2}, {7/2, 3/2}} -> 0, {{5, 5}, {3/2, 3/2}, {7/2, 7/2}} -> 
    1, {{5, 5}, {3/2, 3/2}, {5, 2}} -> 0, {{5, 5}, {3/2, 3/2}, {5, 5}} -> 0, 
   {{5, 5}, {3/2, 7/2}, {0, 0}} -> 0, {{5, 5}, {3/2, 7/2}, {0, 3}} -> 0, 
   {{5, 5}, {3/2, 7/2}, {3/2, 3/2}} -> 0, {{5, 5}, {3/2, 7/2}, {3/2, 7/2}} -> 
    0, {{5, 5}, {3/2, 7/2}, {2, 2}} -> 0, {{5, 5}, {3/2, 7/2}, {2, 5}} -> 0, 
   {{5, 5}, {3/2, 7/2}, {3, 0}} -> 0, {{5, 5}, {3/2, 7/2}, {3, 3}} -> 0, 
   {{5, 5}, {3/2, 7/2}, {7/2, 3/2}} -> 1, {{5, 5}, {3/2, 7/2}, {7/2, 7/2}} -> 
    0, {{5, 5}, {3/2, 7/2}, {5, 2}} -> 0, {{5, 5}, {3/2, 7/2}, {5, 5}} -> 0, 
   {{5, 5}, {2, 2}, {0, 0}} -> 0, {{5, 5}, {2, 2}, {0, 3}} -> 0, 
   {{5, 5}, {2, 2}, {3/2, 3/2}} -> 0, {{5, 5}, {2, 2}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {2, 2}, {2, 2}} -> 0, {{5, 5}, {2, 2}, {2, 5}} -> 0, 
   {{5, 5}, {2, 2}, {3, 0}} -> 0, {{5, 5}, {2, 2}, {3, 3}} -> 1, 
   {{5, 5}, {2, 2}, {7/2, 3/2}} -> 0, {{5, 5}, {2, 2}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {2, 2}, {5, 2}} -> 0, {{5, 5}, {2, 2}, {5, 5}} -> 0, 
   {{5, 5}, {2, 5}, {0, 0}} -> 0, {{5, 5}, {2, 5}, {0, 3}} -> 0, 
   {{5, 5}, {2, 5}, {3/2, 3/2}} -> 0, {{5, 5}, {2, 5}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {2, 5}, {2, 2}} -> 0, {{5, 5}, {2, 5}, {2, 5}} -> 0, 
   {{5, 5}, {2, 5}, {3, 0}} -> -1, {{5, 5}, {2, 5}, {3, 3}} -> 0, 
   {{5, 5}, {2, 5}, {7/2, 3/2}} -> 0, {{5, 5}, {2, 5}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {2, 5}, {5, 2}} -> 0, {{5, 5}, {2, 5}, {5, 5}} -> 0, 
   {{5, 5}, {3, 0}, {0, 0}} -> 0, {{5, 5}, {3, 0}, {0, 3}} -> 0, 
   {{5, 5}, {3, 0}, {3/2, 3/2}} -> 0, {{5, 5}, {3, 0}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {3, 0}, {2, 2}} -> 0, {{5, 5}, {3, 0}, {2, 5}} -> -1, 
   {{5, 5}, {3, 0}, {3, 0}} -> 0, {{5, 5}, {3, 0}, {3, 3}} -> 0, 
   {{5, 5}, {3, 0}, {7/2, 3/2}} -> 0, {{5, 5}, {3, 0}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {3, 0}, {5, 2}} -> 0, {{5, 5}, {3, 0}, {5, 5}} -> 0, 
   {{5, 5}, {3, 3}, {0, 0}} -> 0, {{5, 5}, {3, 3}, {0, 3}} -> 0, 
   {{5, 5}, {3, 3}, {3/2, 3/2}} -> 0, {{5, 5}, {3, 3}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {3, 3}, {2, 2}} -> 1, {{5, 5}, {3, 3}, {2, 5}} -> 0, 
   {{5, 5}, {3, 3}, {3, 0}} -> 0, {{5, 5}, {3, 3}, {3, 3}} -> 0, 
   {{5, 5}, {3, 3}, {7/2, 3/2}} -> 0, {{5, 5}, {3, 3}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {3, 3}, {5, 2}} -> 0, {{5, 5}, {3, 3}, {5, 5}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {0, 0}} -> 0, {{5, 5}, {7/2, 3/2}, {0, 3}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {3/2, 3/2}} -> 0, {{5, 5}, {7/2, 3/2}, {3/2, 7/2}} -> 
    1, {{5, 5}, {7/2, 3/2}, {2, 2}} -> 0, {{5, 5}, {7/2, 3/2}, {2, 5}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {3, 0}} -> 0, {{5, 5}, {7/2, 3/2}, {3, 3}} -> 0, 
   {{5, 5}, {7/2, 3/2}, {7/2, 3/2}} -> 0, {{5, 5}, {7/2, 3/2}, {7/2, 7/2}} -> 
    0, {{5, 5}, {7/2, 3/2}, {5, 2}} -> 0, {{5, 5}, {7/2, 3/2}, {5, 5}} -> 0, 
   {{5, 5}, {7/2, 7/2}, {0, 0}} -> 0, {{5, 5}, {7/2, 7/2}, {0, 3}} -> 0, 
   {{5, 5}, {7/2, 7/2}, {3/2, 3/2}} -> 1, {{5, 5}, {7/2, 7/2}, {3/2, 7/2}} -> 
    0, {{5, 5}, {7/2, 7/2}, {2, 2}} -> 0, {{5, 5}, {7/2, 7/2}, {2, 5}} -> 0, 
   {{5, 5}, {7/2, 7/2}, {3, 0}} -> 0, {{5, 5}, {7/2, 7/2}, {3, 3}} -> 0, 
   {{5, 5}, {7/2, 7/2}, {7/2, 3/2}} -> 0, {{5, 5}, {7/2, 7/2}, {7/2, 7/2}} -> 
    0, {{5, 5}, {7/2, 7/2}, {5, 2}} -> 0, {{5, 5}, {7/2, 7/2}, {5, 5}} -> 0, 
   {{5, 5}, {5, 2}, {0, 0}} -> 0, {{5, 5}, {5, 2}, {0, 3}} -> -1, 
   {{5, 5}, {5, 2}, {3/2, 3/2}} -> 0, {{5, 5}, {5, 2}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {5, 2}, {2, 2}} -> 0, {{5, 5}, {5, 2}, {2, 5}} -> 0, 
   {{5, 5}, {5, 2}, {3, 0}} -> 0, {{5, 5}, {5, 2}, {3, 3}} -> 0, 
   {{5, 5}, {5, 2}, {7/2, 3/2}} -> 0, {{5, 5}, {5, 2}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {5, 2}, {5, 2}} -> 0, {{5, 5}, {5, 2}, {5, 5}} -> 0, 
   {{5, 5}, {5, 5}, {0, 0}} -> 1, {{5, 5}, {5, 5}, {0, 3}} -> 0, 
   {{5, 5}, {5, 5}, {3/2, 3/2}} -> 0, {{5, 5}, {5, 5}, {3/2, 7/2}} -> 0, 
   {{5, 5}, {5, 5}, {2, 2}} -> 0, {{5, 5}, {5, 5}, {2, 5}} -> 0, 
   {{5, 5}, {5, 5}, {3, 0}} -> 0, {{5, 5}, {5, 5}, {3, 3}} -> 0, 
   {{5, 5}, {5, 5}, {7/2, 3/2}} -> 0, {{5, 5}, {5, 5}, {7/2, 7/2}} -> 0, 
   {{5, 5}, {5, 5}, {5, 2}} -> 0, {{5, 5}, {5, 5}, {5, 5}} -> 0|>, 
 "SolverPrecision" -> 50, "RecognitionTolerance" -> 
  1/10000000000000000000000000, "RankTolerance" -> 
  1/100000000000000000000000000000000000, 
 "CacheSHA256" -> 
  "64f4449b20884ab7eee07d99e6767fb3f0c5799c95eded29875b2d458f85cf63", 
 "CacheConvention" -> 
  "QuantumGroup6j_num_wp50.wl:ordered-phase-convention-v1", 
 "Assumptions" -> {"Fixed physical spectrum", "Chiral fusion", 
   "Integer-spin permutation relation", "Identity normalization", 
   "ABBA crossing"}, "ExtendedFusionUsedInSolve" -> False, 
 "ReflectionRelationsUsed" -> False, "PermutationZerosPreimposed" -> False, 
 "AlgebraicStatus" -> 
  "Numerically recognized candidates, not an exact symbolic proof"|>


==> anc/prebootstrap/reference_results/E6_p1_q12/verification_summary.json <==
{
  "schema_version": 1,
  "kind": "ABBASquaredCoefficientCheck",
  "status": "complete",
  "full_signed_crossing_checked": false,
  "all_requested_tests_passed": true,
  "ordered_pairs_checked": 144,
  "failed_pairs": 0,
  "channel_tests_checked": 912,
  "direct_equations_checked": 758,
  "failed_direct_equations": 0,
  "maximum_direct_absolute_residual": "3.48533272336438644553622756995771666281319727284391177893898664720997471328791736837641401084931313721725178825679902079e-120",
  "maximum_solver_constraint_absolute_residual": "3.48533272336438644553622756995771666281319727284391177893898664720997471328791736837641401084931313721725178825679902079e-120",
  "squared_product_equations_checked": 154,
  "failed_squared_product_equations": 0,
  "maximum_squared_product_absolute_residual": "1.23922941275178184730176980265163259122247014145561307695608414123021323139125950875605831496864467101057841360241742961e-119",
  "direct_abba_tests_passed": true,
  "squared_product_tests_passed": true,
  "identity_normalization": {
    "entries_checked": 34,
    "failed_entries": 0,
    "maximum_absolute_residual": "0"
  },
  "extended_fusion": {
    "chiral_allowed_ordered_triples": 320,
    "extra_forbidden_ordered_triples": 4,
    "extra_forbidden_canonical_triples": 2,
    "maximum_absolute_forbidden_beta": "0",
    "forbidden_beta_strictly_below_tolerance": true,
    "violating_ordered_triples": 0,
    "violating_examples": [],
    "extended_allowed_ordered_triples": 316,
    "additional_exact_zero_ordered_triples": 0,
    "additional_exact_zero_canonical_triples": 0,
    "additional_below_tolerance_ordered_triples": 0,
    "additional_zeros_are_failures": false,
    "comparison": "abs(beta) < atol; beta is the squared coefficient",
    "classification_used_in_abba_computation": false
  },
  "failure_examples": [],
  "failure_examples_truncated": false,
  "all_abba_tests_passed": true,
  "channel_categories": {
    "identity": {
      "equations_checked": 144,
      "failed_equations": 0,
      "maximum_absolute_residual": "3.48533272336438644553622756995771666281319727284391177893898664720997471328791736837641401084931313721725178825679902079e-120",
      "worst_equation": {
        "A": [
          0,
          3
        ],
        "B": [
          0,
          3
        ],
        "T": [
          0,
          0
        ],
        "category": "identity",
        "abba_lhs": {
          "re": "1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "im": "0"
        },
        "tested_lhs": {
          "re": "1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "im": "0"
        },
        "rhs": {
          "re": "1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "im": "0"
        },
        "absolute_residual": "3.48533272336438644553622756995771666281319727284391177893898664720997471328791736837641401084931313721725178825679902079e-120"
      }
    },
    "off_spectrum": {
      "equations_checked": 568,
      "failed_equations": 0,
      "maximum_absolute_residual": "2.63820324199109807335728336892632719615721182458323877711353850379088363714154856356270227210121619414361420083327148101e-120",
      "worst_equation": {
        "A": [
          2,
          2
        ],
        "B": [
          3,
          3
        ],
        "T": [
          1,
          3
        ],
        "category": "off_spectrum",
        "abba_lhs": {
          "re": "2.63820324199109807335728336892632719615721182458323877711353850379088363714154856356270227210121619414361420083327148101e-120",
          "im": "0"
        },
        "tested_lhs": {
          "re": "2.63820324199109807335728336892632719615721182458323877711353850379088363714154856356270227210121619414361420083327148101e-120",
          "im": "0"
        },
        "rhs": {
          "re": "0",
          "im": "0"
        },
        "absolute_residual": "2.63820324199109807335728336892632719615721182458323877711353850379088363714154856356270227210121619414361420083327148101e-120"
      }
    },
    "physical_diagonal": {
      "equations_checked": 28,
      "failed_equations": 0,
      "maximum_absolute_residual": "3.09807353187945461825442450662908147805617535363903269239021035307553307847814877189014578742161167752644603400604357403e-120",
      "worst_equation": {
        "A": [
          2,
          2
        ],
        "B": [
          2,
          2
        ],
        "T": [
          3,
          3
        ],
        "category": "physical_diagonal",
        "abba_lhs": {
          "re": "2.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "im": "0"
        },
        "tested_lhs": {
          "re": "2.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "im": "0"
        },
        "rhs": {
          "re": "2.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "im": "0"
        },
        "absolute_residual": "3.09807353187945461825442450662908147805617535363903269239021035307553307847814877189014578742161167752644603400604357403e-120"
      }
    },
    "physical_offdiagonal_zero": {
      "equations_checked": 18,
      "failed_equations": 0,
      "maximum_absolute_residual": "1.93629595742465913640901531664317592378510959602439543274388147067220817404884298243134111713850729845402877125377723377e-120",
      "worst_equation": {
        "A": [
          2,
          2
        ],
        "B": [
          3,
          3
        ],
        "T": [
          2,
          2
        ],
        "category": "physical_offdiagonal_zero",
        "abba_lhs": {
          "re": "-1.93629595742465913640901531664317592378510959602439543274388147067220817404884298243134111713850729845402877125377723377e-120",
          "im": "0"
        },
        "tested_lhs": {
          "re": "-1.93629595742465913640901531664317592378510959602439543274388147067220817404884298243134111713850729845402877125377723377e-120",
          "im": "0"
        },
        "rhs": {
          "re": "0",
          "im": "0"
        },
        "absolute_residual": "1.93629595742465913640901531664317592378510959602439543274388147067220817404884298243134111713850729845402877125377723377e-120"
      }
    },
    "physical_offdiagonal_squared": {
      "equations_checked": 154,
      "failed_equations": 0,
      "maximum_absolute_residual": "1.23922941275178184730176980265163259122247014145561307695608414123021323139125950875605831496864467101057841360241742961e-119",
      "worst_equation": {
        "A": [
          2,
          2
        ],
        "B": [
          3,
          3
        ],
        "T": [
          3,
          3
        ],
        "category": "physical_offdiagonal_squared",
        "abba_lhs": {
          "re": "2.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "im": "0"
        },
        "tested_lhs": {
          "re": "4.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001",
          "im": "0"
        },
        "rhs": {
          "re": "4.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "im": "0"
        },
        "absolute_residual": "1.23922941275178184730176980265163259122247014145561307695608414123021323139125950875605831496864467101057841360241742961e-119"
      }
    }
  },
  "input_integrity_passed": true,
  "model": "E6",
  "pp": 12,
  "k": 0,
  "kp": 1,
  "number_of_fields": 12,
  "number_of_squared_coefficients": 1728,
  "number_of_6j_values": 1408,
  "requested_precision": 100,
  "guard_digits": 20,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "atol": "1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-100",
  "comparison_operator": "<",
  "rtol": "0",
  "input_hashes": {
    "manifest_sha256": "cf52279a052ba3fad6428a8dc25eb3d824570e39a9241ff4bab63bd01ed3af41",
    "alpha_sha256": "9d406d1309ffbc4ff591b541e22af0f1dd31cd919be3414139031ef87887f4b6",
    "sixj_sha256": "fd3183e016eb19ae0d7453a3b87680698fea0dbabea478f4c64a5b2b6cc9adc2"
  },
  "sixj_coverage": "full_general_chiral_keys",
  "scope": "ABBA tests from squared OPE candidates; not full signed crossing, not an independent 6j evaluation, and not a symbolic proof.",
  "elapsed_seconds": 0.682
}


==> anc/prebootstrap/reference_results/E8_p1_q30/diagnostic_audit.json <==
{
  "status": "passed",
  "model": "E8",
  "ordered_pairs": 1024,
  "full_rank_pairs": 1024,
  "all_t_channels": 34432,
  "fit_equations": 29472,
  "canonical_squares": 1378,
  "forbidden_canonical_zeros": 90,
  "forbidden_ordered_zeros": 432,
  "minimum_normalized_pivot": "0.9211497973522791355868476947960784916433648836382993269127",
  "minimum_pivot_to_cutoff_ratio": "92114979735227913558684769479607849.16433648836382993269127",
  "all_occurrences_recorded": 7200,
  "raw_system_hash_verified": false,
  "scope": "Saved diagnostics audited; no 6j evaluation, rank recomputation, or symbolic proof performed"
}


==> anc/prebootstrap/reference_results/E8_p1_q30/forbidden_zero_evidence.json <==
[
  {
    "index": 177,
    "triple": [
      [
        "3",
        "3"
      ],
      [
        "5",
        "5"
      ],
      [
        "5",
        "5"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "9.8156124665446834920427273340860004847281973026254186901842521486798910459421e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.59826501988396917411653576199137627074632671265792404507142905866839522075613e-58",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 184,
    "triple": [
      [
        "3",
        "3"
      ],
      [
        "5",
        "9"
      ],
      [
        "5",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-4.752051747440718155118840112505919864006579200531063832109293e-75",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.161735903705841313956825833285763493560424606615520984341973145837513697789e-60",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 244,
    "triple": [
      [
        "3",
        "3"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.059010169068456272188001397175898997408099544688999004838532e-75",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.161735903705841313956825833285763493560424606615520984341973145837513697789e-60",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 248,
    "triple": [
      [
        "3",
        "3"
      ],
      [
        "9",
        "9"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "9.8156124665446810685179265607074774856832058042632890457566498787484273736653e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.59826501988396917411653576199137627074632671265792404507142905866839522075613e-58",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 295,
    "triple": [
      [
        "3",
        "6"
      ],
      [
        "5",
        "5"
      ],
      [
        "5",
        "5"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "3.326672260379822184964030644248852411473358897743783821255055537171509773746e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.3746147221925610043707947375472056076748853806760208879630387225344540986085e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 296,
    "triple": [
      [
        "3",
        "6"
      ],
      [
        "5",
        "5"
      ],
      [
        "5",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "4.14485362014057314641438142785378536399589500614893252028642797633613095979e-61",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.685292228434135754303441666242458689406451816895811403321331556798175208375e-60",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 305,
    "triple": [
      [
        "3",
        "6"
      ],
      [
        "5",
        "9"
      ],
      [
        "5",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "3.326672260379808051874190232190222966708535424889885689920459137197023182455e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.40377418737362873398609615059396788299931085287601878506386670368953489881e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 383,
    "triple": [
      [
        "3",
        "6"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "3.326672260379800175688467986056724614355636550925476832128126771308400040837e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.40377418737362873398609615059396788299931085287601878506386670368953489881e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 384,
    "triple": [
      [
        "3",
        "6"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "4.14485362013988976639661680445057854197299161053087011117759013339013403413e-61",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.685292228434135754303441666242458689406451816895811403321331556798175208375e-60",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 389,
    "triple": [
      [
        "3",
        "6"
      ],
      [
        "9",
        "9"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "3.32667226037981860527216455760155518883051176697816159367290447833287568142e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.3746147221925610043707947375472056076748853806760208879630387225344540986085e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 430,
    "triple": [
      [
        "3",
        "8"
      ],
      [
        "5",
        "5"
      ],
      [
        "5",
        "5"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": true,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-4.14485362014031414771941414545947002730352962216579475143549853225739409892e-61",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.18512770825184332469048666790165574996126994769469924442829047843288398470429e-58",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 431,
    "triple": [
      [
        "3",
        "8"
      ],
      [
        "5",
        "5"
      ],
      [
        "5",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-3.326672260379808051874190232190222966708535424889885689920459137197023182455e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.4037741873736316011940564419495835112681293026086763955759894418561491630976e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 440,
    "triple": [
      [
        "3",
        "8"
      ],
      [
        "5",
        "9"
      ],
      [
        "5",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": true,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-4.14485362014057314641438142785378536399589500614893252028642797633613095979e-61",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.685292228434158415609730234065155703193739805144286011706299877716718298226e-60",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 516,
    "triple": [
      [
        "3",
        "8"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": true,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-4.14485362014042728152748588268406258851293230740017637104027264754353790944e-61",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.685292228434158415609730234065155703193739805144286011706299877716718298226e-60",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 517,
    "triple": [
      [
        "3",
        "8"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-3.32667226037981860527216455760155518883051176697816159367290447833287568142e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.4037741873736316011940564419495835112681293026086763955759894418561491630976e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 522,
    "triple": [
      [
        "3",
        "8"
      ],
      [
        "9",
        "9"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": true,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-4.14485362013988976639661680445057854197299161053087011117759013339013403413e-61",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.18512770825184332469048666790165574996126994769469924442829047843288398470429e-58",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 552,
    "triple": [
      [
        "3",
        "11"
      ],
      [
        "5",
        "5"
      ],
      [
        "5",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-4.752051747440718155118840112505919864006579200531063832109293e-75",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.16173590370585326641410608399712502827140272236852740888647802308345447502e-60",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 616,
    "triple": [
      [
        "3",
        "11"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.2951554029968199924134094559243474231808026796540535739602735e-74",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.16173590370585326641410608399712502827140272236852740888647802308345447502e-60",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 680,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "5",
        "5"
      ],
      [
        "6",
        "3"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.3746147221925610199158981367172059333703187337167401159718405924726108284914e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.3746147221925610199158981367172059333703187337167401159718317189035070377612e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 681,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "5",
        "5"
      ],
      [
        "6",
        "6"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.721142007610285263013436462086437328143283749278008746487e-58",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.72114200761028526301343646208643732814328374927800874648668501200806743399636e-58",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 682,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "5",
        "5"
      ],
      [
        "6",
        "8"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": true,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-4.84769701064647860759433581748070323451919716095948749005e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.8476970106464786075943358174807032345191971609594874900461847313068635583579e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 683,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "5",
        "5"
      ],
      [
        "8",
        "3"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": true,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.185127708251843252492117547312098681731368374683358829898e-58",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.18512770825184325249211754731209868173136837468335882989851914070311751866723e-58",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 684,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "5",
        "5"
      ],
      [
        "8",
        "6"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": true,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-4.84769701064647633110030469458509998267684612677416054387e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.8476970106464763311003046945850999826768461267741605438683523119074657882361e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 685,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "5",
        "5"
      ],
      [
        "8",
        "8"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.888149930237606127709902030253325874398244496862073435936e-58",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.88814993023760612770990203025332587439824449686207343593591621216784359611246e-58",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 691,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "6"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.9643578988359738409936342785585787308066527558340148280912050755566253760903e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "2.6055555673351249366899678442118046193284177816117992495412044247755605508437e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 692,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "8"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.1604102263397419417353076903257709233709480958241317233981258991430475880034e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "2.5240958912162193115135795486619266054713082657571834883371593991109101420369e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 693,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "11"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.4037741873736312695651839263229098964322177710733328647215744393363588001971e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.4037741873736312695651839263229098964322177710733328647215837050761137430714e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 694,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "5",
        "9"
      ],
      [
        "8",
        "6"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-3.3342552691793939683336368721388821267768225516542427520995232747773081500325e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "3.3342552691793939683336368721388821267768225516542427520995513740056806388658e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 695,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "5",
        "9"
      ],
      [
        "8",
        "8"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.9643578988359732606431073762118999048438075756471636490959805854385163024974e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "2.6055555673351256826390267904944591370745599309963122046857524034031276153951e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 696,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "5",
        "9"
      ],
      [
        "8",
        "11"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "4.68529222843413989966434811157587887485534596108760553900151124792521498947e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.68529222843413989966434811157587887485534596108760553900150100757092229967e-60",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 707,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "6",
        "3"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "4.14485362014053108827351811790845973246232316820302118536465317164578589435e-61",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.685292228434114733869178566364240499026017760723255306976449036962744656167e-60",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 718,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "6",
        "6"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "2.60555556733512487407774581977708108527736677630890235895e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "2.6055555673351248740777458197770810852773667763089023589501723805412842109788e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 719,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "6",
        "6"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "7.12428187354121106879840057817325532282463622604687715897e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.8881499302376058123170263982042081552886744673914810987798950046318438911816e-58",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 730,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "6",
        "8"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "7.011845968168820625889821090971464371893850408665422370731007726482588361433e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "3.3342552691793929855376553023910837578099805649687715590987339768772940960502e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 731,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "6",
        "8"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.0834120342815210195249001017931353723829322385652306229802495867827457629672e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.8476970106464740140162813627456069915186413374269556134456071740018952849141e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 740,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "6",
        "11"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "4.14485362014046528066912829824041428846112862915828928144187616718163201373e-61",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.18512770825184315507613624584676330737331936229485166771003143135275887524845e-58",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 747,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "8",
        "3"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-3.326672260379797343025181915078887487632225552394417506080007236208105753063e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.4037741873736329726176229909473900226208051153121282887968476077601385699127e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 754,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "8",
        "6"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "2.5240958912162203171954077894100032317119826888637135448e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "2.5240958912162203171954077894100032317119826888637135447954190258906317271575e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 755,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "8",
        "6"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.0834120342815180327060053223794616825131404890470389525115235464948287525193e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.8476970106464743896896135093539481958249473692443369569916153713620207454162e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 762,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "8",
        "8"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "2.60555556733512609760692586278252338688876693855551159681e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "2.6055555673351260976069258627825233868887669385555115968095438763138416816686e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 763,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "8",
        "8"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.20936775490788020552782498745870565317807089082882190726e-58",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.72114200761028530101257810450199367984323194559976685939692107150206838336065e-58",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 769,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "8",
        "11"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-3.326672260379832716771583581924073070129455582831060797217499967216658810152e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.3746147221925606848325581990527544683798664570612367566710299374033304389542e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 777,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "9",
        "5"
      ],
      [
        "11",
        "3"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.161735903705871825540330981958624983541555880427205737171260664897132730965e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.161735903705871825540330981958624983541555880427205737171260660908542190667e-60",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 778,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "9",
        "5"
      ],
      [
        "11",
        "6"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.4037741873736327964397844670207196647392271141839770380304388716709076723879e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.4037741873736327964397844670207196647392271141839770380304437965425070202729e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 779,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "9",
        "5"
      ],
      [
        "11",
        "8"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "4.685292228434129812619475761264556423596370210220906475513085586348557281784e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.685292228434129812619475761264556423596370210220906475513075988747809333013e-60",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 785,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "9",
        "9"
      ],
      [
        "11",
        "6"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.185127708251843209483998142941764447307336097937368965741e-58",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.18512770825184320948399814294176444730733609793736896574078135816656252859846e-58",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 786,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "9",
        "9"
      ],
      [
        "11",
        "8"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.3746147221925601588898931938010767823510380125169028757066042581753567416282e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.3746147221925601588898931938010767823510380125169028757065961478283717100246e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 787,
    "triple": [
      [
        "5",
        "5"
      ],
      [
        "9",
        "9"
      ],
      [
        "11",
        "11"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.598265019883969234396992276550599755943062715004713051461e-58",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.59826501988396923439699227655059975594306271500471305146108174485486149017634e-58",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 802,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "3"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.4037741873736284541742349655339620204815104981430726809054556331086272824698e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.4037741873736284541742349655339620204815104981430726809054468908629225720834e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 803,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "6"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.1604102263397395788795910164857214176650784336348090660604261893764606455181e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "2.5240958912162182876957973422155162659192949307698143325353448718140704034544e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 804,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "5",
        "9"
      ],
      [
        "6",
        "8"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": true,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.9643578988359757685864557756386191170403885328831991011824864177346305133809e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.9643578988359757685864557756386191170403885328831991011825036274110898087629e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 805,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "5",
        "9"
      ],
      [
        "8",
        "3"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": true,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "4.685292228434153441176642499665051480655066832114133048890082684014426706637e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.685292228434153441176642499665051480655066832114133048890073885653893872167e-60",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 806,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "5",
        "9"
      ],
      [
        "8",
        "6"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": true,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.96435789883597557513628014152305950838610680615424870818407825436192748885e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.9643578988359755751362801415230595083861068061542487081840884660946471725886e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 807,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "5",
        "9"
      ],
      [
        "8",
        "8"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "3.3342552691793970497185773298367244646271671988368097262884533056425063264899e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "3.3342552691793970497185773298367244646271671988368097262884969595403973209431e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 818,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "6",
        "3"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "4.14485362014046528066912829824041428846112862915828928144187616718163201373e-61",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.685292228434114733869178566364240499026017760723255306976449036962744656167e-60",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 829,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "6",
        "6"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-7.011845968168820625889821090971464371893850408665422370731007726482588361433e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "3.3342552691793924967305150840455179609424651304661558339330323136904961938455e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 830,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "6",
        "6"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.0834120342815210195249001017931353723829322385652306229802495867827457629672e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "2.6055555673351256826390267904944591370745599309963122046857524034031276153951e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 841,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "6",
        "8"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.0834120342815192439286451743753203929489892468030788015305746586832930020937e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.964357898835971257052002594300746815210175405954463150183883825319860377157e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 842,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "6",
        "8"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "7.011845968168825954405819584243798235272949756511957749303232583668202921058e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "3.3342552691793929855376553023910837578099805649687715590987339768772940960502e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 850,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "6",
        "11"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "4.14485362014053108827351811790845973246232316820302118536465317164578589435e-61",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.685292228434121798255056633619944065061841531450104479864741316604498320219e-60",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 857,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "8",
        "3"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-3.326672260379832716771583581924073070129455582831060797217499967216658810152e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.4037741873736329726176229909473900226208051153121282887968476077601385699127e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 864,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "8",
        "6"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.0834120342815195451150235332940767032980104619670138442010873683986063047954e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.9643578988359710912375663364874100077922196401867913847566893846105137222176e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 865,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "8",
        "6"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "2.52409589121621666182911473874763497912122736030959007531e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "2.5240958912162182876957973422155162659192949307698143325353448718140704034544e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 872,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "8",
        "8"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-2.5240958912162203171954077894100032317119826888637135448e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "2.5240958912162203171954077894100032317119826888637135447954190258906317271575e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 873,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "8",
        "8"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.0834120342815180327060053223794616825131404890470389525115235464948287525193e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "2.6055555673351249366899678442118046193284177816117992495412044247755605508437e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 878,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "8",
        "11"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "1",
      "tau",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-3.326672260379797343025181915078887487632225552394417506080007236208105753063e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.403774187373633687692379352767405004610739355185212777201684006411259688712e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 887,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "9",
        "5"
      ],
      [
        "11",
        "6"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-4.685292228434116892911317339975396845613983460823148085976540389671605286324e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.685292228434116892911317339975396845613983460823148085976547184239708052696e-60",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 888,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "9",
        "5"
      ],
      [
        "11",
        "8"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.40377418737363278262191477886960826412106413370333772424483828857285745635e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.4037741873736327826219147788696082641210641337033377242448449009488152176917e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 889,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "9",
        "5"
      ],
      [
        "11",
        "11"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.161735903705871575091442884219730847337351859215618174807250096244972565278e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.161735903705871575091442884219730847337351859215618174807249600363062457893e-60",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 894,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "9",
        "9"
      ],
      [
        "11",
        "3"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.161735903705871825540330981958624983541555880427205737171260664897132730965e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.161735903705871825540330981958624983541555880427205737171260660908542190667e-60",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 895,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "9",
        "9"
      ],
      [
        "11",
        "6"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.4037741873736327964397844670207196647392271141839770380304388716709076723879e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.4037741873736327964397844670207196647392271141839770380304437965425070202729e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 896,
    "triple": [
      [
        "5",
        "9"
      ],
      [
        "9",
        "9"
      ],
      [
        "11",
        "8"
      ]
    ],
    "sectors": [
      "1",
      "1",
      "tau"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "4.685292228434129812619475761264556423596370210220906475513085586348557281784e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.685292228434129812619475761264556423596370210220906475513075988747809333013e-60",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1003,
    "triple": [
      [
        "6",
        "3"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "3.326672260379797343025181915078887487632225552394417506080007236208105753063e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.4037741873736284541742349655339620204815104981430726809054468908629225720834e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1007,
    "triple": [
      [
        "6",
        "3"
      ],
      [
        "9",
        "9"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "3.326672260379832716771583581924073070129455582831060797217499967216658810152e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.3746147221925610199158981367172059333703187337167401159718317189035070377612e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1099,
    "triple": [
      [
        "6",
        "6"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-2.5240958912162203171954077894100032317119826888637135448e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "2.5240958912162203171954077894100032317119826888637135447954190258906317271575e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1100,
    "triple": [
      [
        "6",
        "6"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.0834120342815180327060053223794616825131404890470389525115235464948287525193e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "2.6055555673351260976069258627825233868887669385555115968095438763138416816686e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1105,
    "triple": [
      [
        "6",
        "6"
      ],
      [
        "9",
        "9"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.20936775490788020552782498745870565317807089082882190726e-58",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.72114200761028526301343646208643732814328374927800874648668501200806743399636e-58",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1184,
    "triple": [
      [
        "6",
        "8"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": true,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.0834120342815195451150235332940767032980104619670138442010873683986063047954e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.9643578988359757685864557756386191170403885328831991011825036274110898087629e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1185,
    "triple": [
      [
        "6",
        "8"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "2.52409589121621666182911473874763497912122736030959007531e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "2.5240958912162203171954077894100032317119826888637135447954190258906317271575e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1190,
    "triple": [
      [
        "6",
        "8"
      ],
      [
        "9",
        "9"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": true,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.0834120342815180327060053223794616825131404890470389525115235464948287525193e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.8476970106464786075943358174807032345191971609594874900461847313068635583579e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1243,
    "triple": [
      [
        "6",
        "11"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "3.326672260379832716771583581924073070129455582831060797217499967216658810152e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.4037741873736312695651839263229098964322177710733328647215837050761137430714e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1283,
    "triple": [
      [
        "8",
        "3"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": true,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-4.14485362014053108827351811790845973246232316820302118536465317164578589435e-61",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.685292228434153441176642499665051480655066832114133048890073885653893872167e-60",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1287,
    "triple": [
      [
        "8",
        "3"
      ],
      [
        "9",
        "9"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": true,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-4.14485362014046528066912829824041428846112862915828928144187616718163201373e-61",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.18512770825184325249211754731209868173136837468335882989851914070311751866723e-58",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1318,
    "triple": [
      [
        "8",
        "6"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": true,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.0834120342815192439286451743753203929489892468030788015305746586832930020937e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.9643578988359755751362801415230595083861068061542487081840884660946471725886e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1319,
    "triple": [
      [
        "8",
        "6"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "7.011845968168825954405819584243798235272949756511957749303232583668202921058e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "3.3342552691793939683336368721388821267768225516542427520995513740056806388658e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1324,
    "triple": [
      [
        "8",
        "6"
      ],
      [
        "9",
        "9"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": true,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-1.0834120342815210195249001017931353723829322385652306229802495867827457629672e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.8476970106464763311003046945850999826768461267741605438683523119074657882361e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1345,
    "triple": [
      [
        "8",
        "8"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "5"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-7.011845968168820625889821090971464371893850408665422370731007726482588361433e-60",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "3.3342552691793970497185773298367244646271671988368097262884969595403973209431e-59",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1346,
    "triple": [
      [
        "8",
        "8"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "1.0834120342815210195249001017931353723829322385652306229802495867827457629672e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "2.6055555673351248740777458197770810852773667763089023589501723805412842109788e-59",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1351,
    "triple": [
      [
        "8",
        "8"
      ],
      [
        "9",
        "9"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "7.12428187354121106879840057817325532282463622604687715897e-59",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "1.88814993023760612770990203025332587439824449686207343593591621216784359611246e-58",
    "number_of_raw_occurrences": 3,
    "zero_recognition_cutoff": "1.e-25"
  },
  {
    "index": 1362,
    "triple": [
      [
        "8",
        "11"
      ],
      [
        "9",
        "5"
      ],
      [
        "9",
        "9"
      ]
    ],
    "sectors": [
      "tau",
      "1",
      "1"
    ],
    "extended_rule_allowed": false,
    "permutation_forced_zero": false,
    "squared_ope": "0",
    "squared_ope_radicals": "0",
    "is_zero_candidate": true,
    "raw_estimate_real": "-4.14485362014046528066912829824041428846112862915828928144187616718163201373e-61",
    "raw_estimate_imag": "0",
    "raw_max_abs_across_all_occurrences": "4.68529222843413989966434811157587887485534596108760553900150100757092229967e-60",
    "number_of_raw_occurrences": 6,
    "zero_recognition_cutoff": "1.e-25"
  }
]


==> anc/prebootstrap/reference_results/E8_p1_q30/input_manifest.json <==
{
	"schema_version":1,
	"kind":"ExtendedFusionABBAInput",
	"model":"E8",
	"pp":30,
	"k":0,
	"kp":1,
	"working_precision":120,
	"requested_precision":100,
	"guard_digits":20,
	"arithmetic_precision":120,
	"input_serialization_digits":120,
	"source_cache_precision":1.2e2,
	"alpha_file":"squares.csv",
	"sixj_file":"sixj.csv",
	"alpha_sha256":"5bf56818606ca4f50eb4ba35f412aef9ceffb77e2ea597da236f94229cc79c97",
	"sixj_sha256":"c6d5714eb5b5dd39e6da71f7c4c7a4a73d9af79ecec8fd56076248e8ff357618",
	"source_exact_sha256":"d4ba259e50a16cbf1acaebd7cf8332442929ed581027a8927c534e1eb60ce5de",
	"source_cache_sha256":"e443bc3db45e310ad9eea050fb8696028be34b97b289db36b6f99e55776598bb",
	"squares_origin":"Fresh numerical evaluation of ABBA-reconstructed algebraic squares without extended fusion input",
	"squared_not_absolute_squared":true,
	"number_of_fields":32,
	"number_of_square_entries":32768,
	"number_of_6j_entries":39792
}

==> anc/prebootstrap/reference_results/E8_p1_q30/solver_summary.json <==
{
	"model":"E8",
	"p":1,
	"q":30,
	"status":"squares_solved",
	"solver_precision":50,
	"requested_checking_precision":100,
	"checking_guard_digits":20,
	"checking_total_precision":120,
	"rank_tolerance":"1.e-35",
	"matrix_rank_semantics":"MatrixRank raw unscaled matrix, Tolerance specifies numerical element uncertainty; no explicit Method",
	"independent_rank_method":"Complete-pivot Gaussian elimination, one global max-entry normalization, first row-major maximum tie-breaking",
	"independent_rank_criterion":"All column pivots must have absolute magnitude strictly greater than rank_tolerance after global normalization",
	"least_squares_method":"Wolfram LeastSquares Method->Automatic on unscaled unchopped matrix",
	"least_squares_scaling":"None supplied by this code; internal automatic backend unspecified",
	"minimum_normalized_pivot":"0.9211497973522791355868476947960784916433648836382993269127",
	"minimum_pivot_to_cutoff_ratio":"9.21149797352279135586847694796078491643364883638299327e34",
	"maximum_elimination_growth_factor":"2.6952909767568024417662782801520856606185456130071070059931",
	"max_normwise_backward_error":"6.883635830358476047408316269102320568479842989131675232441276954522e-49",
	"backward_error_limit":"1.e-25",
	"componentwise_backward_error_definition":"max_i |(M x-b)_i| \/ ((|M| |x|)_i+|b_i|); zero denominator gives raw residual",
	"normwise_backward_error_definition":"||M x-b||_infinity \/ (||M||_infinity ||x||_infinity + ||b||_infinity)",
	"raw_pair_systems_file":"pair_systems.wl",
	"raw_pair_systems_sha256":"9ee10a0e12f495a4816464c05751af8d85941e4f4b76bcf4e58f04391cfc3d79",
	"cache_reused":false,
	"cache_sha256":"e443bc3db45e310ad9eea050fb8696028be34b97b289db36b6f99e55776598bb",
	"solver_source_sha256":"30c549215e9e22dd814918de6957475572accbde4a110ca2835bc28703c20846",
	"recognition_tolerance":"1.e-25",
	"cache_reliable_digits":1.2e2,
	"cache_construction_guard_digits":20,
	"quantum6j_working_precision":140,
	"ordered_abba_pairs":1024,
	"full_rank_pairs":1024,
	"independent_full_rank_pairs":1024,
	"fit_equations":29472,
	"all_abba_t_channels":34432,
	"remaining_physical_t_channels":4960,
	"canonical_chiral_allowed_triples":1378,
	"ordered_chiral_allowed_triples":7200,
	"zero_canonical_squares":175,
	"nonzero_canonical_squares":1203,
	"extended_forbidden_canonical_triples":90,
	"extended_forbidden_ordered_triples":432,
	"all_extended_forbidden_zero_candidates":true,
	"permutation_forced_zero_canonical_triples":56,
	"all_permutation_forced_zeros_recovered":true,
	"max_raw_forbidden_square":"1.88814993023760612770990203025332587439824449686207343593591621216784359611246e-58",
	"max_raw_fit_residual":"2.5804065165525136633621478481468891426292929152170944011020248926293e-48",
	"max_relative_fit_residual":"2.247207797140773814478265533182661370435664245537200943569622044403e-48",
	"max_recognition_error":"7.5230558199021643956044337162485799311406366618667515766910272326838e-48",
	"max_overlap_difference":"5.2948675678100163378994150815418241678158995320705092800316480270341e-48",
	"elapsed_seconds":1.152493987e3,
	"minimum_solved_reliable_digits":4.703609356410867e1,
	"wolfram_version":"14.3.0 for Mac OS X x86 (64-bit) (July 8, 2025)",
	"extended_fusion_used_in_solve":false,
	"reflection_relations_used":false,
	"rank_scope":"Numerical full column rank at the recorded cutoff for each independent pair",
	"validation_status":"Run check_abba.py on the generated 120-digit inputs"
}

==> anc/prebootstrap/reference_results/E8_p1_q30/squares.json <==
[
	{
		"index":1,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"0",
				"0"
			],
			[
				"0",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":2,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"0",
				"5"
			],
			[
				"0",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":3,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"0",
				"9"
			],
			[
				"0",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":4,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"0",
				"14"
			],
			[
				"0",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":5,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"3",
				"3"
			],
			[
				"3",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":6,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"3",
				"6"
			],
			[
				"3",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":7,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"3",
				"8"
			],
			[
				"3",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":8,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"3",
				"11"
			],
			[
				"3",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":9,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"5",
				"0"
			],
			[
				"5",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":10,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":11,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":12,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"5",
				"14"
			],
			[
				"5",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":13,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":14,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":15,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":16,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"6",
				"11"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":17,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":18,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":19,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":20,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"8",
				"11"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":21,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"9",
				"0"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":22,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":23,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":24,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"9",
				"14"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":25,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":26,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":27,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":28,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"11",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":29,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"14",
				"0"
			],
			[
				"14",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":30,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"14",
				"5"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":31,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"14",
				"9"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":32,
		"triple":[
			[
				"0",
				"0"
			],
			[
				"14",
				"14"
			],
			[
				"14",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":33,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"0",
				"5"
			],
			[
				"0",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":34,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"0",
				"5"
			],
			[
				"0",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":35,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"0",
				"9"
			],
			[
				"0",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":36,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"0",
				"9"
			],
			[
				"0",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":37,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"3",
				"3"
			],
			[
				"3",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.99999999999999999999999999999999999999999999999999999999999999999999999999961",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":38,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"3",
				"3"
			],
			[
				"3",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.11803398874989484820458683436563811772030917980576286213544862270526046281872",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":39,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"3",
				"3"
			],
			[
				"3",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.50000000000000000000000000000000000000000000000000000000000000000000000000004",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":40,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"3",
				"6"
			],
			[
				"3",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":41,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"3",
				"6"
			],
			[
				"3",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":42,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"3",
				"6"
			],
			[
				"3",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":43,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"3",
				"8"
			],
			[
				"3",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":44,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"3",
				"8"
			],
			[
				"3",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":45,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"3",
				"11"
			],
			[
				"3",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":46,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"5",
				"0"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":47,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":48,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":49,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":50,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"5",
				"9"
			],
			[
				"5",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":51,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.99999999999999999999999999999999999999999999999999999999999999999999999999961",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":52,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.11803398874989484820458683436563811772030917980576286213544862270526046281872",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":53,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.50000000000000000000000000000000000000000000000000000000000000000000000000004",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":54,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":55,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":56,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":57,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":58,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":59,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"6",
				"11"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":60,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.99999999999999999999999999999999999999999999999999999999999999999999999999961",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":61,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.11803398874989484820458683436563811772030917980576286213544862270526046281872",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":62,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.50000000000000000000000000000000000000000000000000000000000000000000000000004",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":63,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":64,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":65,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":66,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":67,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":68,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"8",
				"11"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":69,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"9",
				"0"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":70,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":71,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":72,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":73,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":74,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.99999999999999999999999999999999999999999999999999999999999999999999999999961",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":75,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.11803398874989484820458683436563811772030917980576286213544862270526046281872",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":76,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.50000000000000000000000000000000000000000000000000000000000000000000000000004",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":77,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":78,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":79,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":80,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":81,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":82,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"11",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":83,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"14",
				"0"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":84,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"14",
				"5"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":85,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"14",
				"5"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":86,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"14",
				"9"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":87,
		"triple":[
			[
				"0",
				"5"
			],
			[
				"14",
				"9"
			],
			[
				"14",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":88,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"0",
				"9"
			],
			[
				"0",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":89,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"3",
				"3"
			],
			[
				"3",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000000000000000000000076",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":90,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"3",
				"3"
			],
			[
				"3",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.11803398874989484820458683436563811772030917980576286213544862270526046282204",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":91,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"3",
				"3"
			],
			[
				"3",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":92,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"3",
				"6"
			],
			[
				"3",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":93,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"3",
				"6"
			],
			[
				"3",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":94,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"3",
				"6"
			],
			[
				"3",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":95,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"3",
				"8"
			],
			[
				"3",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":96,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"3",
				"8"
			],
			[
				"3",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":97,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"5",
				"0"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":98,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":99,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":100,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"5",
				"5"
			],
			[
				"5",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":101,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":102,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000000000000000000000076",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":103,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.11803398874989484820458683436563811772030917980576286213544862270526046282204",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":104,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":105,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":106,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":107,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":108,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":109,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":110,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000000000000000000000076",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":111,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.11803398874989484820458683436563811772030917980576286213544862270526046282204",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":112,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":113,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":114,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":115,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":116,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":117,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":118,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"9",
				"0"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":119,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":120,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":121,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":122,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":123,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000000000000000000000076",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":124,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.11803398874989484820458683436563811772030917980576286213544862270526046282204",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":125,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":126,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":127,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":128,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":129,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":130,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":131,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"14",
				"0"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":132,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"14",
				"5"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":133,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"14",
				"5"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":134,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"14",
				"5"
			],
			[
				"14",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":135,
		"triple":[
			[
				"0",
				"9"
			],
			[
				"14",
				"9"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":136,
		"triple":[
			[
				"0",
				"14"
			],
			[
				"3",
				"3"
			],
			[
				"3",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":137,
		"triple":[
			[
				"0",
				"14"
			],
			[
				"3",
				"6"
			],
			[
				"3",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":138,
		"triple":[
			[
				"0",
				"14"
			],
			[
				"5",
				"0"
			],
			[
				"5",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":139,
		"triple":[
			[
				"0",
				"14"
			],
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":140,
		"triple":[
			[
				"0",
				"14"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":141,
		"triple":[
			[
				"0",
				"14"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":142,
		"triple":[
			[
				"0",
				"14"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":143,
		"triple":[
			[
				"0",
				"14"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":144,
		"triple":[
			[
				"0",
				"14"
			],
			[
				"9",
				"0"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":145,
		"triple":[
			[
				"0",
				"14"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":146,
		"triple":[
			[
				"0",
				"14"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":147,
		"triple":[
			[
				"0",
				"14"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":148,
		"triple":[
			[
				"0",
				"14"
			],
			[
				"14",
				"0"
			],
			[
				"14",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":149,
		"triple":[
			[
				"0",
				"14"
			],
			[
				"14",
				"5"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":150,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"3"
			],
			[
				"3",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/3",
		"squared_ope_radicals":"5\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.6666666666666666666666666666666666666666666666666666666669",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":151,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"3"
			],
			[
				"3",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":152,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"3"
			],
			[
				"5",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":153,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"3"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.0000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":154,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"3"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":155,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"3"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/3",
		"squared_ope_radicals":"1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.3333333333333333333333333333333333333333333333333333333334",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":156,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"6"
			],
			[
				"3",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/6",
		"squared_ope_radicals":"5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.8333333333333333333333333333333333333333333333333333333334",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":157,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"6"
			],
			[
				"3",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":158,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"6"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":159,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"6"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":160,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"6"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/3",
		"squared_ope_radicals":"1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.3333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":161,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"6"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.3726779962499649494015289447885460392401030599352542873784",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":162,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"6"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":163,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"8"
			],
			[
				"3",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/6",
		"squared_ope_radicals":"5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.8333333333333333333333333333333333333333333333333333333334",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":164,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"8"
			],
			[
				"3",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/3",
		"squared_ope_radicals":"Sqrt[5]\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.7453559924999298988030578895770920784802061198705085747569",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":165,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"8"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":166,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"8"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":167,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"8"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":168,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"8"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.3726779962499649494015289447885460392401030599352542873784",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":169,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"8"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3",
		"squared_ope_radicals":"-1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.3333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":170,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"11"
			],
			[
				"3",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/3",
		"squared_ope_radicals":"5\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":171,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"11"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":172,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"11"
			],
			[
				"5",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":173,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"11"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3",
		"squared_ope_radicals":"-1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.3333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":174,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"3",
				"11"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":175,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"0"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.11803398874989484820458683436563811772030917980576286213544862270526046281872",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":176,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"0"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.50000000000000000000000000000000000000000000000000000000000000000000000000004",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":177,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"9.8156124665446834920427273340860004847281973026254186901842521486798910459421e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.59826501988396917411653576199137627074632671265792404507142905866839522075613e-58",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":178,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"5"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":179,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.2500000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":180,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"5"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772792437060178300412",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":181,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"5"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000002619297001795036557",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":182,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"5"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772792437060178300855",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":183,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"5"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25000000000000000000000000000000000000000000000000000000011340845365827233659",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":184,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-4.752051747440718155118840112505919864006579200531063832109293e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.161735903705841313956825833285763493560424606615520984341973145837513697789e-60",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":185,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.55901699437494742410229341718281905886015458990288143106772431135263023141102",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":186,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":187,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":188,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.24999999999999999999999999999999999999999999999999999999999999999999999999116",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":189,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677243113526302314066",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":190,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.49999999999999999999999999999999999999999999999999999999999999999999999998673",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":191,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"14"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.11803398874989484820458683436563811772030917980576286213544862270526046281872",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":192,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"5",
				"14"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000000000000000000000004",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":193,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/6",
		"squared_ope_radicals":"5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.8333333333333333333333333333333333333333333333333333333334",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":194,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.3726779962499649494015289447885460392401030599352542873784",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":195,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":196,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":197,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"3"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":198,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"3"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":199,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/12",
		"squared_ope_radicals":"5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.41666666666666666666666666666666666666666666666666666666676758107488231000146",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":200,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772666878841736200993",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":201,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.49999999999999999999999999999999999999999999999999999999999271585588921738616",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":202,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772666878841736200993",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":203,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/4",
		"squared_ope_radicals":"3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":204,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.55901699437494742410229341718281905886015458990288143106772666878841736200993",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":205,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25000000000000000000000000000000000000000000000000000000010377685298495245432",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":206,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/12",
		"squared_ope_radicals":"5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.41666666666666666666666666666666666666666666666666666666666666666666666665193",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":207,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.37267799624996494940152894478854603924010305993525428737848287423508682095542",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":208,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/4",
		"squared_ope_radicals":"3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.7499999999999999999999999999999999999999999999999999999999999999999999999823",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":209,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772431135263023141101",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":210,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.50000000000000000000000000000000000000000000000000000000000000000000000000884",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":211,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25000000000000000000000000000000000000000000000000000000000000000000000000442",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":212,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772431135263023141986",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":213,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"11"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/6",
		"squared_ope_radicals":"5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.8333333333333333333333333333333333333333333333333333333334",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":214,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":215,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":216,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":217,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":218,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/6",
		"squared_ope_radicals":"5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.8333333333333333333333333333333333333333333333333333333334",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":219,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.3726779962499649494015289447885460392401030599352542873784",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":220,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":221,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":222,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/3",
		"squared_ope_radicals":"Sqrt[5]\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.7453559924999298988030578895770920784802061198705085747569",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":223,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3",
		"squared_ope_radicals":"-1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.3333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":224,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/12",
		"squared_ope_radicals":"5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.41666666666666666666666666666666666666666666666666666666666666666666666665193",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":225,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772431135263023143755",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":226,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":227,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772431135263023139333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":228,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3",
		"squared_ope_radicals":"-1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.33333333333333333333333333333333333333333333333333333333333333333333333332154",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":229,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.37267799624996494940152894478854603924010305993525428737848287423508682093773",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":230,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.49999999999999999999999999999999999999999999999999999999999999999999999999116",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":231,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/12",
		"squared_ope_radicals":"5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.41666666666666666666666666666666666666666666666666666666676758107488231001916",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":232,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.37267799624996494940152894478854603924010305993525428737845670342061023632486",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":233,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.55901699437494742410229341718281905886015458990288143106772666878841736200993",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":234,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":235,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.49999999999999999999999999999999999999999999999999999999999271585588921737732",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":236,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.37267799624996494940152894478854603924010305993525428737845670342061023629833",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":237,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/3",
		"squared_ope_radicals":"1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.33333333333333333333333333333333333333333333333333333333344210327300177084098",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":238,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"11"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/6",
		"squared_ope_radicals":"5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.8333333333333333333333333333333333333333333333333333333334",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":239,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":240,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":241,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/3",
		"squared_ope_radicals":"1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.3333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":242,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/3",
		"squared_ope_radicals":"Sqrt[5]\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.7453559924999298988030578895770920784802061198705085747569",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":243,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"9",
				"0"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":244,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.059010169068456272188001397175898997408099544688999004838532e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.161735903705841313956825833285763493560424606615520984341973145837513697789e-60",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":245,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":246,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":247,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":248,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"9.8156124665446810685179265607074774856832058042632890457566498787484273736653e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.59826501988396917411653576199137627074632671265792404507142905866839522075613e-58",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":249,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.50000000000000000000000000000000000000000000000000000000002619297001795040095",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":250,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":251,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.0000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":252,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"9",
				"14"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":253,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/3",
		"squared_ope_radicals":"5\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":254,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":255,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"11",
				"3"
			],
			[
				"14",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":256,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"11",
				"3"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":257,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/6",
		"squared_ope_radicals":"5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.8333333333333333333333333333333333333333333333333333333334",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":258,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":259,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"11",
				"6"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":260,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"11",
				"6"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":261,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/6",
		"squared_ope_radicals":"5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.8333333333333333333333333333333333333333333333333333333334",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":262,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/3",
		"squared_ope_radicals":"Sqrt[5]\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.7453559924999298988030578895770920784802061198705085747569",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":263,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"11",
				"8"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":264,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"11",
				"8"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":265,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"11",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/3",
		"squared_ope_radicals":"5\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.6666666666666666666666666666666666666666666666666666666669",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":266,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"11",
				"11"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":267,
		"triple":[
			[
				"3",
				"3"
			],
			[
				"11",
				"11"
			],
			[
				"14",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.0000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":268,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"6"
			],
			[
				"3",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(-2*Sqrt[5])\/3",
		"squared_ope_radicals":"(-2*Sqrt[5])\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.490711984999859797606115779154184156960412239741017149514",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.49071198499985979760611577915418415696041223974770431024273342084755122483964",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":269,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"6"
			],
			[
				"3",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.9717931908634011807026255303246405604784338066457317718202372512946061534919e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.9717931908634060480472231815536314282263436809509300527980746150109791420745e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":270,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"6"
			],
			[
				"3",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":271,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"6"
			],
			[
				"5",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":272,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"6"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":273,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"6"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":274,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"6"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.3726779962499649494015289447885460392401030599352542873784",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":275,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"6"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"2\/3",
		"squared_ope_radicals":"2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":276,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"6"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.4916365577842120220487533116230976280195357359481267931701167342802545296699e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842120220487533116230976280195357359481267931701164923634644157442e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":277,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"6"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":278,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"8"
			],
			[
				"3",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(-2*Sqrt[5])\/3",
		"squared_ope_radicals":"(-2*Sqrt[5])\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.490711984999859797606115779154184156960412239741017149514",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.49071198499985979760611577915418415696041223974770431024273342084755122483964",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":279,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"8"
			],
			[
				"3",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/6",
		"squared_ope_radicals":"-5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.8333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":280,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"8"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":281,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"8"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":282,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"8"
			],
			[
				"5",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":283,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"8"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":284,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"8"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.491636557784217765964459304938217972482159684493881542421959120851003708935e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842177659644593049382179724821596844938815424219535534108799793747e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":285,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"8"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"2\/3",
		"squared_ope_radicals":"2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":286,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"8"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.3726779962499649494015289447885460392401030599352542873784",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":287,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"11"
			],
			[
				"3",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.7453559924999298988030578895770920784802061198705085747569",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":288,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"11"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":289,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"11"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":290,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"11"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":291,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"11"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.3726779962499649494015289447885460392401030599352542873784",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":292,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"3",
				"11"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/3",
		"squared_ope_radicals":"1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.3333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":293,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"0"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.11803398874989484820458683436563811772030917980576286213544862270526046281872",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":294,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"0"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.50000000000000000000000000000000000000000000000000000000000000000000000000004",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":295,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"3.326672260379822184964030644248852411473358897743783821255055537171509773746e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.3746147221925610043707947375472056076748853806760208879630387225344540986085e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":296,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"4.14485362014057314641438142785378536399589500614893252028642797633613095979e-61",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.685292228434135754303441666242458689406451816895811403321331556798175208375e-60",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":297,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"5"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":298,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":299,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"5"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":300,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"5"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":301,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"5"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":302,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"5"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":303,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"5"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":304,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"5"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":305,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"3.326672260379808051874190232190222966708535424889885689920459137197023182455e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.40377418737362873398609615059396788299931085287601878506386670368953489881e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":306,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":307,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":308,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":309,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":310,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":311,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":312,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":313,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":314,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"14"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.11803398874989484820458683436563811772030917980576286213544862270526046281872",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":315,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"5",
				"14"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.50000000000000000000000000000000000000000000000000000000000000000000000000004",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":316,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682093772",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":317,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/12",
		"squared_ope_radicals":"5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.41666666666666666666666666666666666666666666666666666666666666666666666662539",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":318,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772431135263023139332",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":319,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.49999999999999999999999999999999999999999999999999999999999999999999999999999",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":320,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772431135263023135795",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":321,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/4",
		"squared_ope_radicals":"3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.74999999999999999999999999999999999999999999999999999999999999999999999994693",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":322,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"3"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.55901699437494742410229341718281905886015458990288143106772431135263023141101",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":323,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"3"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.24999999999999999999999999999999999999999999999999999999999999999999999999115",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":324,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":325,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.5355107690957922543936933612059110437444248647967708302572145e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.7920049751820972597676680115310829110065700756205283873924185e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":326,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":327,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":328,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":329,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-2.3001355425424666454138374892586014207721077470630480933837506e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.9871464237411128017515417375535914202710777409011691227465958885510743348817e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":330,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/4",
		"squared_ope_radicals":"-3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":331,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":332,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.24999999999999999999999999999999999999999999999999999999999999999999999998673",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":333,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":334,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":335,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/12",
		"squared_ope_radicals":"-5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.41666666666666666666666666666666666666666666666666666666666666666666666666961",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":336,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/4",
		"squared_ope_radicals":"3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":337,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.273834861876430582244486899763058936739610053754351504290996e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.993864466983362604629657964664331051997827210735279710889957e-75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":338,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":339,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":340,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":341,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.24999999999999999999999999999999999999999999999999999999999999999999999999116",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":342,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":343,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"11"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682095542",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":344,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/4",
		"squared_ope_radicals":"-3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.7499999999999999999999999999999999999999999999999999999999999999999999999823",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":345,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.55901699437494742410229341718281905886015458990288143106772431135263023141101",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":346,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000000000000000000000884",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":347,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25000000000000000000000000000000000000000000000000000000000000000000000000442",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":348,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.55901699437494742410229341718281905886015458990288143106772431135263023141986",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":349,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682095542",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":350,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/12",
		"squared_ope_radicals":"5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.41666666666666666666666666666666666666666666666666666666666666666666666665193",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":351,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772431135263023143755",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":352,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":353,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772431135263023139333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":354,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3",
		"squared_ope_radicals":"-1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.33333333333333333333333333333333333333333333333333333333333333333333333332154",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":355,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.37267799624996494940152894478854603924010305993525428737848287423508682093773",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":356,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.49999999999999999999999999999999999999999999999999999999999999999999999999116",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":357,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":358,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"5.612160159474655499528412093341697158792413361826639731298997e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.7920049751820972597676680115310829110065700756205283873924185e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":359,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":360,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":361,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":362,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":363,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.3726779962499649494015289447885460392401030599352542873784828742350868209311",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":364,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-2\/3",
		"squared_ope_radicals":"-2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":365,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"5.952479176598845958047543021435175404391703251187706944627588e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842154169266123192492798673944530027851981988698493361949283249255e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":366,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":367,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":368,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/12",
		"squared_ope_radicals":"-5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.4166666666666666666666666666666666666666666666666666666666666666666666666674",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":369,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":370,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":371,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":372,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":373,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-2.094270874610402821656190326729096895995630088375798235868248e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842126602616095331025554440709383968976550986425459579787029841216e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":374,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-2\/3",
		"squared_ope_radicals":"-2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":375,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682094436",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":376,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682094271",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":377,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772431135263023141323",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":378,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":379,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000000000000000000000221",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":380,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682094049",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":381,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3",
		"squared_ope_radicals":"-1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.33333333333333333333333333333333333333333333333333333333333333333333333333481",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":382,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"9",
				"0"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":383,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"3.326672260379800175688467986056724614355636550925476832128126771308400040837e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.40377418737362873398609615059396788299931085287601878506386670368953489881e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":384,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"4.14485362013988976639661680445057854197299161053087011117759013339013403413e-61",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.685292228434135754303441666242458689406451816895811403321331556798175208375e-60",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":385,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":386,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":387,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":388,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":389,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"3.32667226037981860527216455760155518883051176697816159367290447833287568142e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.3746147221925610043707947375472056076748853806760208879630387225344540986085e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":390,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":391,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":392,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":393,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":394,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"9",
				"14"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":395,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.7453559924999298988030578895770920784802061198705085747569",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":396,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/6",
		"squared_ope_radicals":"5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.8333333333333333333333333333333333333333333333333333333334",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":397,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":398,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"3"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":399,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"3"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":400,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(-2*Sqrt[5])\/3",
		"squared_ope_radicals":"(-2*Sqrt[5])\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.490711984999859797606115779154184156960412239741017149514",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.49071198499985979760611577915418415696041223974770431024273342084755122483964",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":401,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.9717931908633992634732062993579337247083202649570269840681563464401386782298e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.9717931908634060480472231815536314282263436809509300527980746150109791420745e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":402,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":403,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"6"
			],
			[
				"14",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":404,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"6"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":405,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"6"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":406,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(-2*Sqrt[5])\/3",
		"squared_ope_radicals":"(-2*Sqrt[5])\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.490711984999859797606115779154184156960412239741017149514",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.49071198499985979760611577915418415696041223974770431024273342084755122483964",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":407,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/6",
		"squared_ope_radicals":"-5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.8333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":408,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"8"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":409,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"8"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":410,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"8"
			],
			[
				"14",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":411,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.7453559924999298988030578895770920784802061198705085747569",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":412,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"11"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":413,
		"triple":[
			[
				"3",
				"6"
			],
			[
				"11",
				"11"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":414,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"3",
				"8"
			],
			[
				"3",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.9717931908634011807026255303246405604784338066457317718202372512946061534919e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.971793190863401180702625530324640560478433806645731771820236706891892617164e-59",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":415,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"3",
				"8"
			],
			[
				"3",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":416,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"3",
				"8"
			],
			[
				"5",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":417,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"3",
				"8"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":418,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"3",
				"8"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":419,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"3",
				"8"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.3726779962499649494015289447885460392401030599352542873784",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":420,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"3",
				"8"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"2\/3",
		"squared_ope_radicals":"2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":421,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"3",
				"8"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.4916365577842120220487533116230976280195357359481267931701167342802545296699e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842120220487533116230976280195357359481267931701164923634644157442e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":422,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"3",
				"8"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":423,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"3",
				"11"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":424,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"3",
				"11"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":425,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"3",
				"11"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3",
		"squared_ope_radicals":"-1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.3333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":426,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"3",
				"11"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.3726779962499649494015289447885460392401030599352542873784",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":427,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"3",
				"11"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":428,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"0"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.11803398874989484820458683436563811772030917980576286213544862270526046281872",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":429,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"0"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.50000000000000000000000000000000000000000000000000000000000000000000000000004",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":430,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-4.14485362014031414771941414545947002730352962216579475143549853225739409892e-61",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.18512770825184332469048666790165574996126994769469924442829047843288398470429e-58",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":431,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-3.326672260379808051874190232190222966708535424889885689920459137197023182455e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4037741873736316011940564419495835112681293026086763955759894418561491630976e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":432,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"5"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":433,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":434,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"5"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":435,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"5"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":436,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"5"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":437,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"5"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":438,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"5"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":439,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"5"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":440,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-4.14485362014057314641438142785378536399589500614893252028642797633613095979e-61",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.685292228434158415609730234065155703193739805144286011706299877716718298226e-60",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":441,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":442,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":443,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":444,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":445,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":446,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":447,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":448,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":449,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"14"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.11803398874989484820458683436563811772030917980576286213544862270526046281872",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":450,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"5",
				"14"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.50000000000000000000000000000000000000000000000000000000000000000000000000004",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":451,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677243113526302314287",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":452,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/12",
		"squared_ope_radicals":"5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.41666666666666666666666666666666666666666666666666666666666666666666666665193",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":453,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.37267799624996494940152894478854603924010305993525428737848287423508682095542",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":454,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/4",
		"squared_ope_radicals":"3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.7499999999999999999999999999999999999999999999999999999999999999999999999823",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":455,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772431135263023141101",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":456,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.50000000000000000000000000000000000000000000000000000000000000000000000000884",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":457,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"3"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25000000000000000000000000000000000000000000000000000000000000000000000000442",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":458,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"3"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772431135263023141986",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":459,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-2.085634706055308377030803974866296496424514088011361954483224e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.414987338679849603442280094892195114545131871724110609129417370625691863457e-60",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":460,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":461,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/12",
		"squared_ope_radicals":"-5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.41666666666666666666666666666666666666666666666666666666666666666666666666961",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":462,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/4",
		"squared_ope_radicals":"3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":463,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.273834861876430582244486899763058936739610053754351504290996e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"3.1972175512029020808758447890069929262217822849188668222530878e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":464,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":465,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":466,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":467,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.24999999999999999999999999999999999999999999999999999999999999999999999999116",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":468,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":469,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.5355107690957922543936933612059110437444248647967708302572145e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.5491810532500026922984164111021079434041654075724793578243717e-74",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":470,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":471,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":472,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":473,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-2.3001355425424666454138374892586014207721077470630480933837506e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"3.1972175512029020808758447890069929262217822849188668222530878e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":474,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/4",
		"squared_ope_radicals":"-3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":475,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":476,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.24999999999999999999999999999999999999999999999999999999999999999999999998673",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":477,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":478,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.49999999999999999999999999999999999999999999999999999999999999999999999999999",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":479,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.55901699437494742410229341718281905886015458990288143106772431135263023135795",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":480,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/4",
		"squared_ope_radicals":"-3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.74999999999999999999999999999999999999999999999999999999999999999999999994693",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":481,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772431135263023141101",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":482,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.24999999999999999999999999999999999999999999999999999999999999999999999999115",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":483,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772431135263023141102",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":484,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/12",
		"squared_ope_radicals":"5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.41666666666666666666666666666666666666666666666666666666666666666666666666851",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":485,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.37267799624996494940152894478854603924010305993525428737848287423508682094271",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":486,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.55901699437494742410229341718281905886015458990288143106772431135263023141323",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":487,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":488,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.50000000000000000000000000000000000000000000000000000000000000000000000000221",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":489,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.37267799624996494940152894478854603924010305993525428737848287423508682094049",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":490,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/3",
		"squared_ope_radicals":"1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.33333333333333333333333333333333333333333333333333333333333333333333333333481",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":491,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-3.886275849792500081423858338260179807002200163996326623260667e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.5491810532500026922984164111021079434041654075724793578243717e-74",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":492,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":493,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/12",
		"squared_ope_radicals":"-5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.4166666666666666666666666666666666666666666666666666666666666666666666666674",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":494,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":495,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":496,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":497,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":498,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-2.094270874610402821656190326729096895995630088375798235868248e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842154169266123192492798673944530027851981988698493361949283249255e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":499,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-2\/3",
		"squared_ope_radicals":"-2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":500,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682094436",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":501,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"5.612160159474655499528412093341697158792413361826639731298997e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.414987338679849603442280094892195114545131871724110609129417370625691863457e-60",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":502,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":503,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":504,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":505,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":506,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.3726779962499649494015289447885460392401030599352542873784828742350868209311",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":507,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-2\/3",
		"squared_ope_radicals":"-2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":508,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"5.952479176598845958047543021435175404391703251187706944627588e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842126602616095331025554440709383968976550986425459579787029841216e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":509,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":510,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":511,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.55901699437494742410229341718281905886015458990288143106772431135263023139333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":512,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/3",
		"squared_ope_radicals":"1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.33333333333333333333333333333333333333333333333333333333333333333333333332154",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":513,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682093773",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":514,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.49999999999999999999999999999999999999999999999999999999999999999999999999116",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":515,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"9",
				"0"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":516,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-4.14485362014042728152748588268406258851293230740017637104027264754353790944e-61",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.685292228434158415609730234065155703193739805144286011706299877716718298226e-60",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":517,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-3.32667226037981860527216455760155518883051176697816159367290447833287568142e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4037741873736316011940564419495835112681293026086763955759894418561491630976e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":518,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":519,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":520,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":521,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":522,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-4.14485362013988976639661680445057854197299161053087011117759013339013403413e-61",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.18512770825184332469048666790165574996126994769469924442829047843288398470429e-58",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":523,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":524,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":525,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":526,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":527,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"9",
				"14"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":528,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":529,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/6",
		"squared_ope_radicals":"5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.8333333333333333333333333333333333333333333333333333333334",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":530,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/3",
		"squared_ope_radicals":"Sqrt[5]\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.7453559924999298988030578895770920784802061198705085747569",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":531,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"3"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":532,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"3"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":533,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.9717931908634022481330589399979962582315240487751187617578822956189853424217e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.9717931908634022481330589399979962582315240487751187617578875014693462860771e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":534,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(-2*Sqrt[5])\/3",
		"squared_ope_radicals":"(-2*Sqrt[5])\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.490711984999859797606115779154184156960412239741017149514",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.49071198499985979760611577915418415696041223974770431024273342084755122483964",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":535,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/6",
		"squared_ope_radicals":"-5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.8333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":536,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"6"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":537,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"6"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":538,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"6"
			],
			[
				"14",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":539,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.9717931908633992634732062993579337247083202649570269840681563464401386782298e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.971793190863401180702625530324640560478433806645731771820236706891892617164e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":540,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":541,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"8"
			],
			[
				"14",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":542,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"8"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":543,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"8"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":544,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"11"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":545,
		"triple":[
			[
				"3",
				"8"
			],
			[
				"11",
				"11"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":546,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"3",
				"11"
			],
			[
				"5",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":547,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"3",
				"11"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":548,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"3",
				"11"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":549,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"3",
				"11"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/3",
		"squared_ope_radicals":"1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.3333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":550,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"5",
				"0"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.11803398874989484820458683436563811772030917980576286213544862270526046281872",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":551,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"5",
				"0"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.50000000000000000000000000000000000000000000000000000000000000000000000000004",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":552,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-4.752051747440718155118840112505919864006579200531063832109293e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.16173590370585326641410608399712502827140272236852740888647802308345447502e-60",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":553,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.55901699437494742410229341718281905886015458990288143106772431135263023141102",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":554,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"5",
				"5"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":555,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"5",
				"5"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":556,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"5",
				"5"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.24999999999999999999999999999999999999999999999999999999999999999999999999116",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":557,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"5",
				"5"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677243113526302314066",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":558,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"5",
				"5"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.49999999999999999999999999999999999999999999999999999999999999999999999998673",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":559,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":560,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":561,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772431135263023135796",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":562,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.49999999999999999999999999999999999999999999999999999999999999999999999994693",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":563,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677243113526302313668",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":564,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.24999999999999999999999999999999999999999999999999999999999999999999999997347",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":565,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"5",
				"14"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.11803398874989484820458683436563811772030917980576286213544862270526046281872",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":566,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"5",
				"14"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000000000000000000000004",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":567,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.3726779962499649494015289447885460392401030599352542873784",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":568,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/6",
		"squared_ope_radicals":"5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.8333333333333333333333333333333333333333333333333333333334",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":569,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":570,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":571,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"3"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":572,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"3"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":573,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677243113526302314287",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":574,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/12",
		"squared_ope_radicals":"-5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.41666666666666666666666666666666666666666666666666666666666666666666666665193",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":575,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682095542",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":576,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/4",
		"squared_ope_radicals":"-3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.7499999999999999999999999999999999999999999999999999999999999999999999999823",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":577,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.55901699437494742410229341718281905886015458990288143106772431135263023141101",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":578,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000000000000000000000884",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":579,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25000000000000000000000000000000000000000000000000000000000000000000000000442",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":580,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.55901699437494742410229341718281905886015458990288143106772431135263023141986",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":581,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.55901699437494742410229341718281905886015458990288143106772431135263023139332",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":582,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.49999999999999999999999999999999999999999999999999999999999999999999999999999",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":583,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.55901699437494742410229341718281905886015458990288143106772431135263023135795",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":584,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/4",
		"squared_ope_radicals":"-3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.74999999999999999999999999999999999999999999999999999999999999999999999994693",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":585,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772431135263023141101",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":586,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.24999999999999999999999999999999999999999999999999999999999999999999999999115",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":587,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":588,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":589,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":590,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":591,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.3726779962499649494015289447885460392401030599352542873784",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":592,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/6",
		"squared_ope_radicals":"5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.8333333333333333333333333333333333333333333333333333333334",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":593,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":594,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":595,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/3",
		"squared_ope_radicals":"1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.3333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":596,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/3",
		"squared_ope_radicals":"Sqrt[5]\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.7453559924999298988030578895770920784802061198705085747569",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":597,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.55901699437494742410229341718281905886015458990288143106772431135263023141102",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":598,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/12",
		"squared_ope_radicals":"-5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.41666666666666666666666666666666666666666666666666666666666666666666666666851",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":599,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682094271",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":600,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.55901699437494742410229341718281905886015458990288143106772431135263023141323",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":601,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":602,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000000000000000000000221",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":603,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682094049",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":604,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3",
		"squared_ope_radicals":"-1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.33333333333333333333333333333333333333333333333333333333333333333333333333481",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":605,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.55901699437494742410229341718281905886015458990288143106772431135263023143755",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":606,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":607,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.55901699437494742410229341718281905886015458990288143106772431135263023139333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":608,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/3",
		"squared_ope_radicals":"1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.33333333333333333333333333333333333333333333333333333333333333333333333332154",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":609,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682093773",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":610,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.49999999999999999999999999999999999999999999999999999999999999999999999999116",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":611,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":612,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":613,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/3",
		"squared_ope_radicals":"Sqrt[5]\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.7453559924999298988030578895770920784802061198705085747569",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":614,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3",
		"squared_ope_radicals":"-1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.3333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":615,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"9",
				"0"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":616,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.2951554029968199924134094559243474231808026796540535739602735e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.16173590370585326641410608399712502827140272236852740888647802308345447502e-60",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":617,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.49999999999999999999999999999999999999999999999999999999999999999999999998895",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":618,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":619,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":620,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":621,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":622,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":623,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"9",
				"14"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":624,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/3",
		"squared_ope_radicals":"Sqrt[5]\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":625,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/3",
		"squared_ope_radicals":"5\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":626,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"11",
				"3"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":627,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"11",
				"3"
			],
			[
				"14",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":628,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":629,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/6",
		"squared_ope_radicals":"-5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.8333333333333333333333333333333333333333333333333333333334",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":630,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.7453559924999298988030578895770920784802061198705085747569",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":631,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"11",
				"6"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":632,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"11",
				"6"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":633,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":634,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"11",
				"8"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":635,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"11",
				"8"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":636,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"11",
				"11"
			],
			[
				"14",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":637,
		"triple":[
			[
				"3",
				"11"
			],
			[
				"11",
				"11"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":638,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"5",
				"0"
			],
			[
				"5",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":639,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"5",
				"0"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":640,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":641,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"5",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":642,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":643,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"5",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":644,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"5",
				"14"
			],
			[
				"5",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":645,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"5",
				"14"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":646,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":647,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":648,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"6",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":649,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":650,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":651,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"6",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":652,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":653,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":654,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":655,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"6",
				"11"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":656,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":657,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":658,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":659,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":660,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":661,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":662,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":663,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":664,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"8",
				"11"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":665,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":666,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"9",
				"0"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":667,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"9",
				"0"
			],
			[
				"14",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":668,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":669,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"9",
				"5"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":670,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":671,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"9",
				"9"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":672,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"9",
				"14"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":673,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"9",
				"14"
			],
			[
				"14",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":674,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":675,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":676,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":677,
		"triple":[
			[
				"5",
				"0"
			],
			[
				"11",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":678,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"9\/4",
		"squared_ope_radicals":"9\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"2.2500000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.25",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":679,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(3*Sqrt[5])\/4",
		"squared_ope_radicals":"(3*Sqrt[5])\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.6770509831248422723068802515484571765804637697086442932035",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.67705098312484227230688025154845717658046376970112123738327076966228626051211",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":680,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.3746147221925610199158981367172059333703187337167401159718405924726108284914e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.3746147221925610199158981367172059333703187337167401159718317189035070377612e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":681,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.721142007610285263013436462086437328143283749278008746487e-58",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.72114200761028526301343646208643732814328374927800874648668501200806743399636e-58",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":682,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-4.84769701064647860759433581748070323451919716095948749005e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.8476970106464786075943358174807032345191971609594874900461847313068635583579e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":683,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.185127708251843252492117547312098681731368374683358829898e-58",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.18512770825184325249211754731209868173136837468335882989851914070311751866723e-58",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":684,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-4.84769701064647633110030469458509998267684612677416054387e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.8476970106464763311003046945850999826768461267741605438683523119074657882361e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":685,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.888149930237606127709902030253325874398244496862073435936e-58",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.88814993023760612770990203025332587439824449686207343593591621216784359611246e-58",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":686,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621356",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":687,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(3*Sqrt[5])\/4",
		"squared_ope_radicals":"(3*Sqrt[5])\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.6770509831248422723068802515484571765804637697086442932035",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.67705098312484227230688025154845717658046376970112123738327076966228626051211",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":688,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"5"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.2500000000000000000000000000000000000000000000000000000006",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":689,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"9\/4",
		"squared_ope_radicals":"9\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"2.2499999999999999999999999999999999999999999999999999999998",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.25",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":690,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			],
			[
				"5",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/2",
		"squared_ope_radicals":"3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.4999999999999999999999999999999999999999999999999999999998",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":691,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.9643578988359738409936342785585787308066527558340148280912050755566253760903e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.6055555673351249366899678442118046193284177816117992495412044247755605508437e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":692,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.1604102263397419417353076903257709233709480958241317233981258991430475880034e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.5240958912162193115135795486619266054713082657571834883371593991109101420369e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":693,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.4037741873736312695651839263229098964322177710733328647215744393363588001971e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4037741873736312695651839263229098964322177710733328647215837050761137430714e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":694,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-3.3342552691793939683336368721388821267768225516542427520995232747773081500325e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"3.3342552691793939683336368721388821267768225516542427520995513740056806388658e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":695,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.9643578988359732606431073762118999048438075756471636490959805854385163024974e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.6055555673351256826390267904944591370745599309963122046857524034031276153951e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":696,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"4.68529222843413989966434811157587887485534596108760553900151124792521498947e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.68529222843413989966434811157587887485534596108760553900150100757092229967e-60",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":697,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.2500000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":698,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(3*Sqrt[5])\/4",
		"squared_ope_radicals":"(3*Sqrt[5])\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.6770509831248422723068802515484571765804637697086442932032",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.67705098312484227230688025154845717658046376970112123738327076966228626051211",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":699,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"9"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":700,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"5",
				"14"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":701,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":702,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":703,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":704,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":705,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":706,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":707,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"3"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"4.14485362014053108827351811790845973246232316820302118536465317164578589435e-61",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.685292228434114733869178566364240499026017760723255306976449036962744656167e-60",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":708,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":709,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":710,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":711,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.2500000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":712,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.559016994374947424102293417182819058860154589902881431068",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":713,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":714,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.2500000000000000000000000000000000000000000000000000000003",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":715,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.559016994374947424102293417182819058860154589902881431068",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":716,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.2500000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":717,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310679",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":718,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.60555556733512487407774581977708108527736677630890235895e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.6055555673351248740777458197770810852773667763089023589501723805412842109788e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":719,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"7.12428187354121106879840057817325532282463622604687715897e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.8881499302376058123170263982042081552886744673914810987798950046318438911816e-58",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":720,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":721,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":722,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310679",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":723,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.2500000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":724,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":725,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":726,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":727,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":728,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":729,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":730,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"7.011845968168820625889821090971464371893850408665422370731007726482588361433e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"3.3342552691793929855376553023910837578099805649687715590987339768772940960502e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":731,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.0834120342815210195249001017931353723829322385652306229802495867827457629672e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.8476970106464740140162813627456069915186413374269556134456071740018952849141e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":732,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":733,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":734,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":735,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":736,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"11"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":737,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":738,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":739,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":740,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"4.14485362014046528066912829824041428846112862915828928144187616718163201373e-61",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.18512770825184315507613624584676330737331936229485166771003143135275887524845e-58",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":741,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":742,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":743,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":744,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":745,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":746,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":747,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-3.326672260379797343025181915078887487632225552394417506080007236208105753063e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4037741873736329726176229909473900226208051153121282887968476077601385699127e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":748,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":749,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":750,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":751,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":752,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":753,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":754,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.5240958912162203171954077894100032317119826888637135448e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.5240958912162203171954077894100032317119826888637135447954190258906317271575e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":755,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.0834120342815180327060053223794616825131404890470389525115235464948287525193e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.8476970106464743896896135093539481958249473692443369569916153713620207454162e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":756,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":757,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":758,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":759,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":760,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.2500000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":761,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":762,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.60555556733512609760692586278252338688876693855551159681e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.6055555673351260976069258627825233868887669385555115968095438763138416816686e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":763,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.20936775490788020552782498745870565317807089082882190726e-58",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.72114200761028530101257810450199367984323194559976685939692107150206838336065e-58",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":764,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":765,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.2500000000000000000000000000000000000000000000000000000003",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":766,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":767,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.2500000000000000000000000000000000000000000000000000000003",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":768,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"11"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":769,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-3.326672260379832716771583581924073070129455582831060797217499967216658810152e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.3746147221925606848325581990527544683798664570612367566710299374033304389542e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":770,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":771,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":772,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":773,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"0"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":774,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"0"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":775,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"9\/4",
		"squared_ope_radicals":"9\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"2.2499999999999999999999999999999999999999999999999999999998",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.25",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":776,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(3*Sqrt[5])\/4",
		"squared_ope_radicals":"(3*Sqrt[5])\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.6770509831248422723068802515484571765804637697086442932032",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.67705098312484227230688025154845717658046376970112123738327076966228626051211",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":777,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.161735903705871825540330981958624983541555880427205737171260664897132730965e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.161735903705871825540330981958624983541555880427205737171260660908542190667e-60",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":778,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.4037741873736327964397844670207196647392271141839770380304388716709076723879e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4037741873736327964397844670207196647392271141839770380304437965425070202729e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":779,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"4.685292228434129812619475761264556423596370210220906475513085586348557281784e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.685292228434129812619475761264556423596370210220906475513075988747809333013e-60",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":780,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"5"
			],
			[
				"14",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":781,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"5"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/2",
		"squared_ope_radicals":"3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.4999999999999999999999999999999999999999999999999999999998",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":782,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"5"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":783,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"9\/4",
		"squared_ope_radicals":"9\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"2.2500000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.25",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":784,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/2",
		"squared_ope_radicals":"3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.5000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":785,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.185127708251843209483998142941764447307336097937368965741e-58",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.18512770825184320948399814294176444730733609793736896574078135816656252859846e-58",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":786,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.3746147221925601588898931938010767823510380125169028757066042581753567416282e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.3746147221925601588898931938010767823510380125169028757065961478283717100246e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":787,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.598265019883969234396992276550599755943062715004713051461e-58",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.59826501988396923439699227655059975594306271500471305146108174485486149017634e-58",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":788,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"9"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621356",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":789,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"9"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/2",
		"squared_ope_radicals":"3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.5000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":790,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"9"
			],
			[
				"14",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.0000000000000000000000000000000000000000000000000000000003",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":791,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"9",
				"14"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":792,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":793,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":794,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":795,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":796,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":797,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":798,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":799,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":800,
		"triple":[
			[
				"5",
				"5"
			],
			[
				"11",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.0000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":801,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(3*Sqrt[5])\/4",
		"squared_ope_radicals":"(3*Sqrt[5])\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.6770509831248422723068802515484571765804637697086442932032",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.67705098312484227230688025154845717658046376970112123738327076966228626051211",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":802,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.4037741873736284541742349655339620204815104981430726809054556331086272824698e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4037741873736284541742349655339620204815104981430726809054468908629225720834e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":803,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.1604102263397395788795910164857214176650784336348090660604261893764606455181e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.5240958912162182876957973422155162659192949307698143325353448718140704034544e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":804,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.9643578988359757685864557756386191170403885328831991011824864177346305133809e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.9643578988359757685864557756386191170403885328831991011825036274110898087629e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":805,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"4.685292228434153441176642499665051480655066832114133048890082684014426706637e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.685292228434153441176642499665051480655066832114133048890073885653893872167e-60",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":806,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.96435789883597557513628014152305950838610680615424870818407825436192748885e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.9643578988359755751362801415230595083861068061542487081840884660946471725886e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":807,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"3.3342552691793970497185773298367244646271671988368097262884533056425063264899e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"3.3342552691793970497185773298367244646271671988368097262884969595403973209431e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":808,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":809,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(3*Sqrt[5])\/4",
		"squared_ope_radicals":"(3*Sqrt[5])\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.6770509831248422723068802515484571765804637697086442932032",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.67705098312484227230688025154845717658046376970112123738327076966228626051211",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":810,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"5",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.2500000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":811,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"5",
				"14"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":812,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":813,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":814,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":815,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":816,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":817,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":818,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"3"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"4.14485362014046528066912829824041428846112862915828928144187616718163201373e-61",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.685292228434114733869178566364240499026017760723255306976449036962744656167e-60",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":819,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":820,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":821,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"3"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":822,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990037374579442358988742875350404",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":823,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":824,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":825,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":826,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":827,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990037374579442358988742875350404",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":828,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":829,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-7.011845968168820625889821090971464371893850408665422370731007726482588361433e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"3.3342552691793924967305150840455179609424651304661558339330323136904961938455e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":830,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.0834120342815210195249001017931353723829322385652306229802495867827457629672e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.6055555673351256826390267904944591370745599309963122046857524034031276153951e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":831,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":832,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":833,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":834,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":835,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":836,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":837,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":838,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":839,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":840,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":841,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.0834120342815192439286451743753203929489892468030788015305746586832930020937e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.964357898835971257052002594300746815210175405954463150183883825319860377157e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":842,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"7.011845968168825954405819584243798235272949756511957749303232583668202921058e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"3.3342552691793929855376553023910837578099805649687715590987339768772940960502e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":843,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":844,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":845,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":846,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":847,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":848,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":849,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":850,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"4.14485362014053108827351811790845973246232316820302118536465317164578589435e-61",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.685292228434121798255056633619944065061841531450104479864741316604498320219e-60",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":851,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":852,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":853,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":854,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":855,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":856,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":857,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-3.326672260379832716771583581924073070129455582831060797217499967216658810152e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4037741873736329726176229909473900226208051153121282887968476077601385699127e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":858,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":859,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":860,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":861,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":862,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":863,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":864,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.0834120342815195451150235332940767032980104619670138442010873683986063047954e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.9643578988359710912375663364874100077922196401867913847566893846105137222176e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":865,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.52409589121621666182911473874763497912122736030959007531e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.5240958912162182876957973422155162659192949307698143325353448718140704034544e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":866,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":867,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":868,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":869,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":870,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990037374579442358988742875350404",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":871,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":872,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-2.5240958912162203171954077894100032317119826888637135448e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.5240958912162203171954077894100032317119826888637135447954190258906317271575e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":873,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.0834120342815180327060053223794616825131404890470389525115235464948287525193e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.6055555673351249366899678442118046193284177816117992495412044247755605508437e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":874,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":875,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":876,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":877,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":878,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"tau",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-3.326672260379797343025181915078887487632225552394417506080007236208105753063e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.403774187373633687692379352767405004610739355185212777201684006411259688712e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":879,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":880,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":881,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":882,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"0"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":883,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"0"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":884,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(3*Sqrt[5])\/4",
		"squared_ope_radicals":"(3*Sqrt[5])\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.6770509831248422723068802515484571765804637697086442932032",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.67705098312484227230688025154845717658046376970112123738327076966228626051211",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":885,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"9\/4",
		"squared_ope_radicals":"9\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"2.2499999999999999999999999999999999999999999999999999999998",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":886,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/2",
		"squared_ope_radicals":"3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.4999999999999999999999999999999999999999999999999999999998",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":887,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-4.685292228434116892911317339975396845613983460823148085976540389671605286324e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.685292228434116892911317339975396845613983460823148085976547184239708052696e-60",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":888,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.40377418737363278262191477886960826412106413370333772424483828857285745635e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4037741873736327826219147788696082641210641337033377242448449009488152176917e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":889,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.161735903705871575091442884219730847337351859215618174807250096244972565278e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.161735903705871575091442884219730847337351859215618174807249600363062457893e-60",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":890,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"5"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":891,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"5"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/2",
		"squared_ope_radicals":"3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.4999999999999999999999999999999999999999999999999999999998",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":892,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"5"
			],
			[
				"14",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":893,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(3*Sqrt[5])\/4",
		"squared_ope_radicals":"(3*Sqrt[5])\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.6770509831248422723068802515484571765804637697086442932032",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.67705098312484227230688025154845717658046376970112123738327076966228626051211",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":894,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.161735903705871825540330981958624983541555880427205737171260664897132730965e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.161735903705871825540330981958624983541555880427205737171260660908542190667e-60",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":895,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.4037741873736327964397844670207196647392271141839770380304388716709076723879e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4037741873736327964397844670207196647392271141839770380304437965425070202729e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":896,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"1",
			"tau"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"4.685292228434129812619475761264556423596370210220906475513085586348557281784e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.685292228434129812619475761264556423596370210220906475513075988747809333013e-60",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":897,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"9"
			],
			[
				"14",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":898,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"9"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/2",
		"squared_ope_radicals":"3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.4999999999999999999999999999999999999999999999999999999998",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":899,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"9"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":900,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"9",
				"14"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":901,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.49999999999999999999999999999999999999999999999999999999999999999999999998895",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":902,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":903,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":904,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":905,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":906,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":907,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":908,
		"triple":[
			[
				"5",
				"9"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":909,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"5",
				"14"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":910,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":911,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":912,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"6",
				"3"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":913,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":914,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":915,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"6",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":916,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":917,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":918,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":919,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":920,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":921,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":922,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":923,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":924,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":925,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":926,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"9",
				"0"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/2",
		"squared_ope_radicals":"-3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":927,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"9",
				"0"
			],
			[
				"14",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":928,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/2",
		"squared_ope_radicals":"3\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":929,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"9",
				"5"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":930,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"9",
				"9"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":931,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"9",
				"14"
			],
			[
				"14",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":932,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":933,
		"triple":[
			[
				"5",
				"14"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"1",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.00000000000000000000000000000000000000000000000000000000000000000000000003537",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":934,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(-2*Sqrt[5])\/3",
		"squared_ope_radicals":"(-2*Sqrt[5])\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.490711984999859797606115779154184156960412239741017149514",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.49071198499985979760611577915418415696041223974770431024273342084755122483964",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":935,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"2\/3",
		"squared_ope_radicals":"2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":936,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.9717931908634007739390865853762987047812610687469119722566200863457529188755e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.9717931908634007739390865853762987047812610687469119722565779870768762417344e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":937,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"3"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.4916365577842124810611120148928294673041372437893639979855361040686101436797e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842124810611120148928294673041372437893639979855320771787966195923e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":938,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"3"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":939,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"3"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":940,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":941,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":942,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":943,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":944,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-8.29072181289066684037089778828838358827136034985883012962276e-76",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842074202663387295482789909019456427552153240093328632160325503235e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":945,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"5.388969178378933446241083562387449332376384227408239584254791e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"5.388969178378933446241083562387449332376384227408239584254791e-75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":946,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-7.323470934720089042327626379654738836306368309041966614500101e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.9871464237411132023078345335278012014718100774122017305706041170136016272131e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":947,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":948,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":949,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":950,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":951,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/4",
		"squared_ope_radicals":"-3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":952,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":953,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-2\/3",
		"squared_ope_radicals":"-2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":954,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.9310472889191178182363882765221693441015376814879525176913001e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.9310472889191178182363882765221693441015376814879525176913001e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":955,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-2.1700532536813565732439555643251704022321729915737266050218311e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.1700532536813565732439555643251704022321729915737266050218311e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":956,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-2.074191782719808237902167058648085966992785387528483881648068e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.491636557784211379086004384841695268005639550458378723583892345941823129012e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":957,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":958,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":959,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/4",
		"squared_ope_radicals":"-3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":960,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":961,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":962,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"11"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(-2*Sqrt[5])\/3",
		"squared_ope_radicals":"(-2*Sqrt[5])\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.490711984999859797606115779154184156960412239741017149514",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.49071198499985979760611577915418415696041223974770431024273342084755122483964",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":963,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.4916365577842098312686950980398572831367269400567655903187242859065741837819e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842098312686950980398572831367269400567655903187131649156490490413e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":964,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.9717931908633973557435724789951159768631937723487617245436758424655807264937e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.9717931908633991671799269100548761516504969947325717661247660370722941550172e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":965,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":966,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":967,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":968,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":969,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(-2*Sqrt[5])\/3",
		"squared_ope_radicals":"(-2*Sqrt[5])\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.490711984999859797606115779154184156960412239741017149514",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.49071198499985979760611577915418415696041223974770431024273342084755122483964",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":970,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"2\/3",
		"squared_ope_radicals":"2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":971,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":972,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":973,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/6",
		"squared_ope_radicals":"-5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.8333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":974,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.3726779962499649494015289447885460392401030599352542873784",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":975,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"14",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":976,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":977,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":978,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":979,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":980,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25000000000000000000000000000000000000000000000000000000000000000000000000884",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":981,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.37267799624996494940152894478854603924010305993525428737848287423508682092004",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":982,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/12",
		"squared_ope_radicals":"-5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.41666666666666666666666666666666666666666666666666666666666666666666666667846",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":983,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":984,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":985,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":986,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":987,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-2\/3",
		"squared_ope_radicals":"-2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":988,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25000000000000000000000000000000000000000000000000000000000000000000000000221",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":989,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":990,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":991,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/12",
		"squared_ope_radicals":"-5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.41666666666666666666666666666666666666666666666666666666666666666666666667404",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":992,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682094326",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":993,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":994,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":995,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"11"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(-2*Sqrt[5])\/3",
		"squared_ope_radicals":"(-2*Sqrt[5])\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.490711984999859797606115779154184156960412239741017149514",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.49071198499985979760611577915418415696041223974770431024273342084755122483964",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":996,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":997,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":998,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.3726779962499649494015289447885460392401030599352542873784",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":999,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/6",
		"squared_ope_radicals":"-5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.8333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1000,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"11"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1001,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"8",
				"11"
			],
			[
				"14",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1002,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"9",
				"0"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1003,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"3.326672260379797343025181915078887487632225552394417506080007236208105753063e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4037741873736284541742349655339620204815104981430726809054468908629225720834e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1004,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1005,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1006,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1007,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"3.326672260379832716771583581924073070129455582831060797217499967216658810152e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.3746147221925610199158981367172059333703187337167401159718317189035070377612e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1008,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1009,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1010,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1011,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"9",
				"14"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1012,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.7453559924999298988030578895770920784802061198705085747569",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1013,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/3",
		"squared_ope_radicals":"1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.3333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1014,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682093773",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1015,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.49999999999999999999999999999999999999999999999999999999999999999999999999116",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1016,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682094049",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1017,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3",
		"squared_ope_radicals":"-1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.33333333333333333333333333333333333333333333333333333333333333333333333333481",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1018,
		"triple":[
			[
				"6",
				"3"
			],
			[
				"11",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.7453559924999298988030578895770920784802061198705085747569",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1019,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"4\/3",
		"squared_ope_radicals":"4\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.3333333333333333333333333333333333333333333333333333333338",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1020,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.6253617141580727935362015434717973115544807783763260818697215083862104044516e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.6253617141580727935362015434717973115544807783763260818697273022554085239622e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1021,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.0000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1022,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.414987338679854936276362865711751290617407150970845773259642573994503869814e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.414987338679854936276362865711751290617407150970845773259642506389585044521e-60",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1023,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.6253617141580723262655066593930027992441803017322067871746267901056607160129e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.6253617141580723262655066593930027992441803017322067871746233633736709886297e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1024,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.204351983898794068739463888599525487017586199992603880335e-58",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.20435198389879414888445748121270511757564810425887446272489747928229773046666e-58",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1025,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.9871464237411130726573541001724512628592027371212031691916412933523973762424e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.9871464237411130726573541001724512628592027371212031691916410996800351652595e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1026,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621356",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1027,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310679",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990037374579442358988742875350404",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1028,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.2500000000000000000000000000000000000000000000000000000003",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1029,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310679",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1030,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.0000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1031,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.9871464237411125272023457657542627513480855525622165072370057757846377740109e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.9871464237411125272023457657542627513480855525622165072370182213323663911996e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1032,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/4",
		"squared_ope_radicals":"3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.7500000000000000000000000000000000000000000000000000000003",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1033,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"4\/3",
		"squared_ope_radicals":"4\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.3333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1034,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/3",
		"squared_ope_radicals":"Sqrt[5]\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1035,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"3.03696670703155423409048624843575056484179506534465638142202e-76",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1588658679867357881690310905895286174491282989027935083528682e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1036,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.2362675286617697481240562691598771986052554521690536802661432e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.2362675286617697481240562691598771986052554521690536802661432e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1037,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.0967934064969944674240666865756507455317320462834077358980103e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.6253617141580718734064180516280627555473544961362542767793619716679334762546e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1038,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.5346471522402828099311547260196310037873132647603272021187121e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5346471522402828099311547260196310037873132647603272021187121e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1039,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1040,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1041,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1042,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/4",
		"squared_ope_radicals":"-3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1043,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.4608079110942253083841014175926875874542714616443969962767594e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4608079110942253083841014175926875874542714616443969962767594e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1044,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1045,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1046,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"11"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"2\/3",
		"squared_ope_radicals":"2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1047,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.9310472889191178182363882765221693441015376814879525176913001e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.9310472889191178182363882765221693441015376814879525176913001e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1048,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.1700532536813565732439555643251704022321729915737266050218311e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.414987338679858857096886878589611216021152862352251059923807431559132694993e-60",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1049,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.074191782719808237902167058648085966992785387528483881648068e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842074202663387295482789909019456427552153240093328632160325503235e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1050,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1051,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1052,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/4",
		"squared_ope_radicals":"3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1053,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1054,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1055,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"2\/3",
		"squared_ope_radicals":"2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1056,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1057,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1058,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1059,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25000000000000000000000000000000000000000000000000000000000000000000000000884",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1060,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.37267799624996494940152894478854603924010305993525428737848287423508682092004",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1061,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/12",
		"squared_ope_radicals":"-5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.41666666666666666666666666666666666666666666666666666666666666666666666667846",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1062,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1063,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1064,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"3"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1065,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"4\/3",
		"squared_ope_radicals":"4\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.3333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1066,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.8211426248924561186025084752462907222226664082882624279540411e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.6253617141580716050374802020681960216664703596138376043496526685196537876789e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1067,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1068,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1069,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25000000000000000000000000000000000000000000000000000000000000000000000000884",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1070,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1071,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/12",
		"squared_ope_radicals":"-5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.41666666666666666666666666666666666666666666666666666666671976973037108174257",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1072,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/3",
		"squared_ope_radicals":"Sqrt[5]\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1073,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.7687603349161683524567391459422628036113553450831884741964559e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.7687603349161683524567391459422628036113553450831884741964559e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1074,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1075,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"14",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1076,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1077,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1078,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"4\/3",
		"squared_ope_radicals":"4\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.3333333333333333333333333333333333333333333333333333333338",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1079,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/3",
		"squared_ope_radicals":"Sqrt[5]\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.7453559924999298988030578895770920784802061198705085747572",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1080,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310679",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990037374579442358988742875350404",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1081,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.2500000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1082,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1083,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310679",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1084,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-2.414987338679861191021438892863271226682743784160235154022906516971296973231e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.414987338679861191021438892863271226682743784160235154022907460637502742438e-60",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1085,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/3",
		"squared_ope_radicals":"Sqrt[5]\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.7453559924999298988030578895770920784802061198705085747572",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1086,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/12",
		"squared_ope_radicals":"5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.4166666666666666666666666666666666666666666666666666666669",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1087,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621356",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1088,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1089,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"14",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.0000000000000000000000000000000000000000000000000000000003",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1090,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"2\/3",
		"squared_ope_radicals":"2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1091,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25000000000000000000000000000000000000000000000000000000000000000000000000221",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1092,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1093,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1094,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/12",
		"squared_ope_radicals":"5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.41666666666666666666666666666666666666666666666666666666666666666666666667404",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1095,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.37267799624996494940152894478854603924010305993525428737848287423508682094326",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1096,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1097,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1098,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"9",
				"0"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1099,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-2.5240958912162203171954077894100032317119826888637135448e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.5240958912162203171954077894100032317119826888637135447954190258906317271575e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1100,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.0834120342815180327060053223794616825131404890470389525115235464948287525193e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.6055555673351260976069258627825233868887669385555115968095438763138416816686e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1101,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1102,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1103,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1104,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1105,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.20936775490788020552782498745870565317807089082882190726e-58",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.72114200761028526301343646208643732814328374927800874648668501200806743399636e-58",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1106,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1107,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.2500000000000000000000000000000000000000000000000000000003",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1108,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1109,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.2500000000000000000000000000000000000000000000000000000003",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1110,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"9",
				"14"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1111,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/3",
		"squared_ope_radicals":"1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.33333333333333333333333333333333333333333333333333333333333333333333333332154",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1112,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682093773",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1113,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.49999999999999999999999999999999999999999999999999999999999999999999999999116",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1114,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"2\/3",
		"squared_ope_radicals":"2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1115,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-5.952479176598845958047543021435175404391703251187706944627588e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842177659644593049382179724821596844938815424219535534108799793747e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1116,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1117,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"2\/3",
		"squared_ope_radicals":"2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1118,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.37267799624996494940152894478854603924010305993525428737848287423508682094436",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1119,
		"triple":[
			[
				"6",
				"6"
			],
			[
				"11",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/3",
		"squared_ope_radicals":"1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.33333333333333333333333333333333333333333333333333333333344210327300177084098",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1120,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.556305892307955609114360151388918273050336107873139289967016e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.556305892307955609114360151388918273050336107873139289967016e-75",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1121,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1122,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-3.33356106226645562539913181904095423445077614067240461461915e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"3.627190793139666742662267782376167819868720153063238181709955e-75",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1123,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"3.58036656675501405070900115587004690344407558858731021857553e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"7.796301163111509885567529144143060712824969328994853020330148e-75",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1124,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"9.013318917515191803854032692019548334118375937873914855699373e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1504995796989880449381880622224407303646096735497458607611265e-74",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1125,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"5.291812282134120944205487103930944837201329223308331418673274e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1588658679867357881690310905895286174491282989027935083528682e-74",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1126,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1127,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1128,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1129,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1130,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1131,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-5.540102128093086227185344719986456324870914233785874508492706e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"5.540102128093086227185344719986456324870914233785874508492706e-75",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1132,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/4",
		"squared_ope_radicals":"3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1133,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"8.29072181289066684037089778828838358827136034985883012962276e-76",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.491636557784211379086004384841695268005639550458378723583892345941823129012e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1134,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-5.388969178378933446241083562387449332376384227408239584254791e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"5.388969178378933446241083562387449332376384227408239584254791e-75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1135,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"7.323470934720089042327626379654738836306368309041966614500101e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1588658679867357881690310905895286174491282989027935083528682e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1136,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1137,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1138,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1139,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1140,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/4",
		"squared_ope_radicals":"3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1141,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1142,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1143,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-2\/3",
		"squared_ope_radicals":"-2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1144,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25000000000000000000000000000000000000000000000000000000000000000000000000221",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1145,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1146,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1147,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/12",
		"squared_ope_radicals":"-5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.41666666666666666666666666666666666666666666666666666666666666666666666667404",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1148,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682094326",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1149,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1150,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"3"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1151,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.342924210317186139247577714665462133308538056669841755371186e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.556305892307955609114360151388918273050336107873139289967016e-75",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1152,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"4\/3",
		"squared_ope_radicals":"4\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.3333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1153,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/3",
		"squared_ope_radicals":"Sqrt[5]\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1154,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1155,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25000000000000000000000000000000000000000000000000000000000000000000000000441",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1156,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1157,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1158,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"9.767506635811816871311963956827251914932196412177434246461809e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.5355107690957922543936933612059110437444248647967708302572145e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1159,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/3",
		"squared_ope_radicals":"Sqrt[5]\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1160,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/12",
		"squared_ope_radicals":"5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.41666666666666666666666666666666666666666666666666666666671976973037108174257",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1161,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1162,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1163,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"6"
			],
			[
				"14",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1164,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.8211426248924561186025084752462907222226664082882624279540411e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.6253617141580727935362015434717973115544807783763260818697273022554085239622e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1165,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1166,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1167,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25000000000000000000000000000000000000000000000000000000000000000000000000884",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1168,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1169,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/12",
		"squared_ope_radicals":"-5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.41666666666666666666666666666666666666666666666666666666671976973037108174257",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1170,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/3",
		"squared_ope_radicals":"Sqrt[5]\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1171,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.7687603349161683524567391459422628036113553450831884741964559e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.7687603349161683524567391459422628036113553450831884741964559e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1172,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1173,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"14",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1174,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1175,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1176,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1177,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25000000000000000000000000000000000000000000000000000000000000000000000000884",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1178,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682092004",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1179,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/12",
		"squared_ope_radicals":"5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.41666666666666666666666666666666666666666666666666666666666666666666666667846",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1180,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1181,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"11"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1182,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"8",
				"11"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1183,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"9",
				"0"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1184,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.0834120342815195451150235332940767032980104619670138442010873683986063047954e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.9643578988359757685864557756386191170403885328831991011825036274110898087629e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1185,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.52409589121621666182911473874763497912122736030959007531e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.5240958912162203171954077894100032317119826888637135447954190258906317271575e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1186,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1187,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1188,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1189,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1190,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.0834120342815180327060053223794616825131404890470389525115235464948287525193e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.8476970106464786075943358174807032345191971609594874900461847313068635583579e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1191,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1192,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1193,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1194,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1195,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"9",
				"14"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1196,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.50000000000000000000000000000000000000000000000000000000000000000000000000221",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1197,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682094049",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1198,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3",
		"squared_ope_radicals":"-1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.33333333333333333333333333333333333333333333333333333333333333333333333333481",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1199,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.094270874610402821656190326729096895995630088375798235868248e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842120220487533116230976280195357359481267931701164923634644157442e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1200,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"2\/3",
		"squared_ope_radicals":"2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1201,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.37267799624996494940152894478854603924010305993525428737848287423508682094436",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1202,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-5.952479176598845958047543021435175404391703251187706944627588e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842120220487533116230976280195357359481267931701164923634644157442e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1203,
		"triple":[
			[
				"6",
				"8"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1204,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.9717931908634007739390865853762987047812610687469119722566200863457529188755e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.9717931908634007739390865853762987047812610687469119722565779870768762417344e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1205,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.4916365577842124810611120148928294673041372437893639979855361040686101436797e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842124810611120148928294673041372437893639979855320771787966195923e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1206,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1207,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"6",
				"11"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1208,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1209,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"6",
				"11"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1210,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-2\/3",
		"squared_ope_radicals":"-2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1211,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(-2*Sqrt[5])\/3",
		"squared_ope_radicals":"(-2*Sqrt[5])\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.490711984999859797606115779154184156960412239741017149514",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.49071198499985979760611577915418415696041223974770431024273342084755122483964",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1212,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1213,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1214,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.3726779962499649494015289447885460392401030599352542873784",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1215,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/6",
		"squared_ope_radicals":"-5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.8333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1216,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"3"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1217,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"3"
			],
			[
				"14",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1218,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1219,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/3",
		"squared_ope_radicals":"Sqrt[5]\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.745355992499929898803057889577092078480206119870508574757",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1220,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"2\/3",
		"squared_ope_radicals":"2\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.6666666666666666666666666666666666666666666666666666666667",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.66666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1221,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25000000000000000000000000000000000000000000000000000000000000000000000000221",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1222,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1223,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1224,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/12",
		"squared_ope_radicals":"5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.41666666666666666666666666666666666666666666666666666666666666666666666667404",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1225,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.37267799624996494940152894478854603924010305993525428737848287423508682094326",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1226,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1227,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"6"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1228,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1229,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1230,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25000000000000000000000000000000000000000000000000000000000000000000000000884",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1231,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/6*Sqrt[5]",
		"squared_ope_radicals":"-1\/6*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.37267799624996494940152894478854603924010305993525428737848287423508682092004",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.3726779962499649494015289447885460392401030599351611217047466830992546678494",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1232,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/12",
		"squared_ope_radicals":"5\/12",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.41666666666666666666666666666666666666666666666666666666666666666666666667846",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.41666666666666666666666666666666666666666666666666666666666666666666666666667",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1233,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1234,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"8"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1235,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"8"
			],
			[
				"14",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1236,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1237,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1238,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/6",
		"squared_ope_radicals":"-5\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.8333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.83333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1239,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.3726779962499649494015289447885460392401030599352542873784",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1240,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"11"
			],
			[
				"14",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1",
		"squared_ope_radicals":"1",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1241,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"8",
				"11"
			],
			[
				"14",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1242,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"9",
				"0"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1243,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"3.326672260379832716771583581924073070129455582831060797217499967216658810152e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4037741873736312695651839263229098964322177710733328647215837050761137430714e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1244,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1245,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1246,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1247,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1248,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1249,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1250,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"9",
				"14"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1251,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3",
		"squared_ope_radicals":"-1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.3333333333333333333333333333333333333333333333333333333333",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1252,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"11",
				"3"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/3*Sqrt[5]",
		"squared_ope_radicals":"-1\/3*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.7453559924999298988030578895770920784802061198705085747569",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.74535599249992989880305788957709207848020611987032224340949336619850933569879",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1253,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.50000000000000000000000000000000000000000000000000000000000000000000000000221",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1254,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/6",
		"squared_ope_radicals":"Sqrt[5]\/6",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.37267799624996494940152894478854603924010305993525428737848287423508682094049",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.37267799624996494940152894478854603924010305993692607756068335521188780620991",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1255,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"11",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/3",
		"squared_ope_radicals":"1\/3",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.33333333333333333333333333333333333333333333333333333333333333333333333333481",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.33333333333333333333333333333333333333333333333333333333333333333333333333333",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1256,
		"triple":[
			[
				"6",
				"11"
			],
			[
				"11",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.49999999999999999999999999999999999999999999999999999999999999999999999999116",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1257,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.9717931908634007739390865853762987047812610687469119722566200863457529188755e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.9717931908634007739390865853762987047812610687469119722565779870768762417344e-59",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1258,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.4916365577842124810611120148928294673041372437893639979855361040686101436797e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842124810611120148928294673041372437893639979855320771787966195923e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1259,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1260,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1261,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1262,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"3"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1263,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"5.388969178378933446241083562387449332376384227408239584254791e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"5.388969178378933446241083562387449332376384227408239584254791e-75",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1264,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-7.323470934720089042327626379654738836306368309041966614500101e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.9310472889191178182363882765221693441015376814879525176913001e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1265,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1266,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1267,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1268,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1269,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/4",
		"squared_ope_radicals":"-3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1270,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-2.1700532536813565732439555643251704022321729915737266050218311e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.414987338679854936276362865711751290617407150970845773259642506389585044521e-60",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1271,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-2.074191782719808237902167058648085966992785387528483881648068e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842098312686950980398572831367269400567655903187131649156490490413e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1272,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1273,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1274,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/4",
		"squared_ope_radicals":"-3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1275,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1276,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1277,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"11"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.9717931908633973557435724789951159768631937723487617245436758424655807264937e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.9717931908634007739390865853762987047812610687469119722565779870768762417344e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1278,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1279,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1280,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1281,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1282,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"9",
				"0"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1283,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-4.14485362014053108827351811790845973246232316820302118536465317164578589435e-61",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.685292228434153441176642499665051480655066832114133048890073885653893872167e-60",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1284,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1285,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1286,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1287,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-4.14485362014046528066912829824041428846112862915828928144187616718163201373e-61",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.18512770825184325249211754731209868173136837468335882989851914070311751866723e-58",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1288,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1289,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1290,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1291,
		"triple":[
			[
				"8",
				"3"
			],
			[
				"9",
				"14"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1292,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"3.58036656675501405070900115587004690344407558858731021857553e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"3.58036656675501405070900115587004690344407558858731021857553e-75",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1293,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"9.013318917515191803854032692019548334118375937873914855699373e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.2362675286617697481240562691598771986052554521690536802661432e-74",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1294,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"5.291812282134120944205487103930944837201329223308331418673274e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.9310472889191178182363882765221693441015376814879525176913001e-74",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1295,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1296,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1297,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1298,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1299,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1300,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-5.540102128093086227185344719986456324870914233785874508492706e-75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"5.540102128093086227185344719986456324870914233785874508492706e-75",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1301,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"6"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/4",
		"squared_ope_radicals":"3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1302,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.0967934064969944674240666865756507455317320462834077358980103e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.6253617141580723262655066593930027992441803017322067871746233633736709886297e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1303,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.5346471522402828099311547260196310037873132647603272021187121e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.1700532536813565732439555643251704022321729915737266050218311e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1304,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1305,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1306,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1307,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-3\/4",
		"squared_ope_radicals":"-3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1308,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.4608079110942253083841014175926875874542714616443969962767594e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.3001355425424666454138374892586014207721077470630480933837506e-74",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1309,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1310,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1311,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"2.074191782719808237902167058648085966992785387528483881648068e-74",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.4916365577842124810611120148928294673041372437893639979855320771787966195923e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1312,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1313,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-5\/4",
		"squared_ope_radicals":"-5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1314,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/4",
		"squared_ope_radicals":"3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1315,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1316,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1317,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"9",
				"0"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1318,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.0834120342815192439286451743753203929489892468030788015305746586832930020937e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.9643578988359755751362801415230595083861068061542487081840884660946471725886e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1319,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"7.011845968168825954405819584243798235272949756511957749303232583668202921058e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"3.3342552691793939683336368721388821267768225516542427520995513740056806388658e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1320,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1321,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1322,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1323,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1324,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-1.0834120342815210195249001017931353723829322385652306229802495867827457629672e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.8476970106464763311003046945850999826768461267741605438683523119074657882361e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1325,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1326,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1327,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1328,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1329,
		"triple":[
			[
				"8",
				"6"
			],
			[
				"9",
				"14"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1330,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.204351983898794068739463888599525487017586199992603880335e-58",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.20435198389879406873946388859952548701758619999260388033545965050761035283403e-58",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1331,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.9871464237411130726573541001724512628592027371212031691916412933523973762424e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.9871464237411130726573541001724512628592027371212031691916410996800351652595e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1332,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621356",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1333,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310679",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990037374579442358988742875350404",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1334,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.2500000000000000000000000000000000000000000000000000000003",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1335,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310679",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1336,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1",
		"squared_ope_radicals":"-1",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.0000000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1337,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":true,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.9871464237411125272023457657542627513480855525622165072370057757846377740109e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.9871464237411125272023457657542627513480855525622165072370182213323663911996e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1338,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"8",
				"8"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/4",
		"squared_ope_radicals":"3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.7500000000000000000000000000000000000000000000000000000003",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1339,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1340,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1341,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1342,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1343,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"3\/4",
		"squared_ope_radicals":"3\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.75",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.75",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1344,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"9",
				"0"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1345,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-7.011845968168820625889821090971464371893850408665422370731007726482588361433e-60",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"3.3342552691793970497185773298367244646271671988368097262884969595403973209431e-59",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1346,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"1.0834120342815210195249001017931353723829322385652306229802495867827457629672e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"2.6055555673351248740777458197770810852773667763089023589501723805412842109788e-59",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1347,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1348,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1349,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1350,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1351,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"7.12428187354121106879840057817325532282463622604687715897e-59",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.88814993023760612770990203025332587439824449686207343593591621216784359611246e-58",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1352,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990274168255712002464888200177409",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1353,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1354,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310679",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1355,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.2500000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1356,
		"triple":[
			[
				"8",
				"8"
			],
			[
				"9",
				"14"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1357,
		"triple":[
			[
				"8",
				"11"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1358,
		"triple":[
			[
				"8",
				"11"
			],
			[
				"8",
				"11"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1359,
		"triple":[
			[
				"8",
				"11"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1360,
		"triple":[
			[
				"8",
				"11"
			],
			[
				"8",
				"11"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"tau",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1361,
		"triple":[
			[
				"8",
				"11"
			],
			[
				"9",
				"0"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2",
		"squared_ope_radicals":"-1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1362,
		"triple":[
			[
				"8",
				"11"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"tau",
			"1",
			"1"
		],
		"extended_rule_allowed":false,
		"permutation_forced_zero":false,
		"squared_ope":"0",
		"squared_ope_radicals":"0",
		"is_zero_candidate":true,
		"raw_estimate_real":"-4.14485362014046528066912829824041428846112862915828928144187616718163201373e-61",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"4.68529222843413989966434811157587887485534596108760553900150100757092229967e-60",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1363,
		"triple":[
			[
				"8",
				"11"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4",
		"squared_ope_radicals":"-1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1364,
		"triple":[
			[
				"8",
				"11"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/4",
		"squared_ope_radicals":"Sqrt[5]\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1365,
		"triple":[
			[
				"8",
				"11"
			],
			[
				"9",
				"5"
			],
			[
				"11",
				"11"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1366,
		"triple":[
			[
				"8",
				"11"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1367,
		"triple":[
			[
				"8",
				"11"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"6"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/4*Sqrt[5]",
		"squared_ope_radicals":"-1\/4*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-0.5590169943749474241022934171828190588601545899028814310677",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.55901699437494742410229341718281905886015458990359075405327983297109394895372",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1368,
		"triple":[
			[
				"8",
				"11"
			],
			[
				"9",
				"9"
			],
			[
				"11",
				"8"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/4",
		"squared_ope_radicals":"1\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.25",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.25",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1369,
		"triple":[
			[
				"8",
				"11"
			],
			[
				"9",
				"14"
			],
			[
				"11",
				"3"
			]
		],
		"sectors":[
			"tau",
			"1",
			"tau"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"1\/2",
		"squared_ope_radicals":"1\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"0.5",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"0.5",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1370,
		"triple":[
			[
				"9",
				"0"
			],
			[
				"9",
				"0"
			],
			[
				"9",
				"0"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1371,
		"triple":[
			[
				"9",
				"0"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1372,
		"triple":[
			[
				"9",
				"0"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1373,
		"triple":[
			[
				"9",
				"0"
			],
			[
				"9",
				"14"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"-1\/2*Sqrt[5]",
		"squared_ope_radicals":"-1\/2*Sqrt[5]",
		"is_zero_candidate":false,
		"raw_estimate_real":"-1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.1180339887498948482045868343656381177203091798054833651142400492977640035482",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1374,
		"triple":[
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(3*Sqrt[5])\/4",
		"squared_ope_radicals":"(3*Sqrt[5])\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.6770509831248422723068802515484571765804637697086442932032",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.67705098312484227230688025154845717658046376970112123738327076966228626051211",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1375,
		"triple":[
			[
				"9",
				"5"
			],
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.2500000000000000000000000000000000000000000000000000000002",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1376,
		"triple":[
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"(3*Sqrt[5])\/4",
		"squared_ope_radicals":"(3*Sqrt[5])\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.6770509831248422723068802515484571765804637697086442932032",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.67705098312484227230688025154845717658046376970112123738327076966228626051211",
		"number_of_raw_occurrences":3,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1377,
		"triple":[
			[
				"9",
				"5"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"14"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"Sqrt[5]\/2",
		"squared_ope_radicals":"Sqrt[5]\/2",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.1180339887498948482045868343656381177203091798057628621355",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.11803398874989484820458683436563811772030917981077823268205006563566341862974",
		"number_of_raw_occurrences":6,
		"zero_recognition_cutoff":"1.e-25"
	},
	{
		"index":1378,
		"triple":[
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			],
			[
				"9",
				"9"
			]
		],
		"sectors":[
			"1",
			"1",
			"1"
		],
		"extended_rule_allowed":true,
		"permutation_forced_zero":false,
		"squared_ope":"5\/4",
		"squared_ope_radicals":"5\/4",
		"is_zero_candidate":false,
		"raw_estimate_real":"1.2500000000000000000000000000000000000000000000000000000006",
		"raw_estimate_imag":"0",
		"raw_max_abs_across_all_occurrences":"1.25",
		"number_of_raw_occurrences":1,
		"zero_recognition_cutoff":"1.e-25"
	}
]

==> anc/prebootstrap/reference_results/E8_p1_q30/squares.md <==
# E8 squared OPE coefficients

Canonical unordered triples in the spin labels (ell, ellbar). These are algebraic squares, not absolute squares.

| No. | Triple | Sectors | Extended rule | Squared OPE candidate |
|---:|---|---|---|---|
| 1 | `(0,0) (0,0) (0,0)` | 1, 1, 1 | allowed | `1` |
| 2 | `(0,0) (0,5) (0,5)` | 1, 1, 1 | allowed | `1` |
| 3 | `(0,0) (0,9) (0,9)` | 1, 1, 1 | allowed | `1` |
| 4 | `(0,0) (0,14) (0,14)` | 1, 1, 1 | allowed | `1` |
| 5 | `(0,0) (3,3) (3,3)` | 1, tau, tau | allowed | `1` |
| 6 | `(0,0) (3,6) (3,6)` | 1, tau, tau | allowed | `1` |
| 7 | `(0,0) (3,8) (3,8)` | 1, tau, tau | allowed | `1` |
| 8 | `(0,0) (3,11) (3,11)` | 1, tau, tau | allowed | `1` |
| 9 | `(0,0) (5,0) (5,0)` | 1, 1, 1 | allowed | `1` |
| 10 | `(0,0) (5,5) (5,5)` | 1, 1, 1 | allowed | `1` |
| 11 | `(0,0) (5,9) (5,9)` | 1, 1, 1 | allowed | `1` |
| 12 | `(0,0) (5,14) (5,14)` | 1, 1, 1 | allowed | `1` |
| 13 | `(0,0) (6,3) (6,3)` | 1, tau, tau | allowed | `1` |
| 14 | `(0,0) (6,6) (6,6)` | 1, tau, tau | allowed | `1` |
| 15 | `(0,0) (6,8) (6,8)` | 1, tau, tau | allowed | `1` |
| 16 | `(0,0) (6,11) (6,11)` | 1, tau, tau | allowed | `1` |
| 17 | `(0,0) (8,3) (8,3)` | 1, tau, tau | allowed | `1` |
| 18 | `(0,0) (8,6) (8,6)` | 1, tau, tau | allowed | `1` |
| 19 | `(0,0) (8,8) (8,8)` | 1, tau, tau | allowed | `1` |
| 20 | `(0,0) (8,11) (8,11)` | 1, tau, tau | allowed | `1` |
| 21 | `(0,0) (9,0) (9,0)` | 1, 1, 1 | allowed | `1` |
| 22 | `(0,0) (9,5) (9,5)` | 1, 1, 1 | allowed | `1` |
| 23 | `(0,0) (9,9) (9,9)` | 1, 1, 1 | allowed | `1` |
| 24 | `(0,0) (9,14) (9,14)` | 1, 1, 1 | allowed | `1` |
| 25 | `(0,0) (11,3) (11,3)` | 1, tau, tau | allowed | `1` |
| 26 | `(0,0) (11,6) (11,6)` | 1, tau, tau | allowed | `1` |
| 27 | `(0,0) (11,8) (11,8)` | 1, tau, tau | allowed | `1` |
| 28 | `(0,0) (11,11) (11,11)` | 1, tau, tau | allowed | `1` |
| 29 | `(0,0) (14,0) (14,0)` | 1, 1, 1 | allowed | `1` |
| 30 | `(0,0) (14,5) (14,5)` | 1, 1, 1 | allowed | `1` |
| 31 | `(0,0) (14,9) (14,9)` | 1, 1, 1 | allowed | `1` |
| 32 | `(0,0) (14,14) (14,14)` | 1, 1, 1 | allowed | `1` |
| 33 | `(0,5) (0,5) (0,5)` | 1, 1, 1 | allowed | `-3/2` |
| 34 | `(0,5) (0,5) (0,9)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 35 | `(0,5) (0,9) (0,9)` | 1, 1, 1 | allowed | `-3/2` |
| 36 | `(0,5) (0,9) (0,14)` | 1, 1, 1 | allowed | `-1` |
| 37 | `(0,5) (3,3) (3,3)` | 1, tau, tau | allowed | `-1` |
| 38 | `(0,5) (3,3) (3,6)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 39 | `(0,5) (3,3) (3,8)` | 1, tau, tau | allowed | `-1/2` |
| 40 | `(0,5) (3,6) (3,6)` | 1, tau, tau | allowed | `-1/2` |
| 41 | `(0,5) (3,6) (3,8)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 42 | `(0,5) (3,6) (3,11)` | 1, tau, tau | allowed | `1/2` |
| 43 | `(0,5) (3,8) (3,8)` | 1, tau, tau | allowed | `-1/2` |
| 44 | `(0,5) (3,8) (3,11)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 45 | `(0,5) (3,11) (3,11)` | 1, tau, tau | allowed | `-1` |
| 46 | `(0,5) (5,0) (5,5)` | 1, 1, 1 | allowed | `1` |
| 47 | `(0,5) (5,5) (5,5)` | 1, 1, 1 | allowed | `-3/2` |
| 48 | `(0,5) (5,5) (5,9)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 49 | `(0,5) (5,9) (5,9)` | 1, 1, 1 | allowed | `-3/2` |
| 50 | `(0,5) (5,9) (5,14)` | 1, 1, 1 | allowed | `-1` |
| 51 | `(0,5) (6,3) (6,3)` | 1, tau, tau | allowed | `-1` |
| 52 | `(0,5) (6,3) (6,6)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 53 | `(0,5) (6,3) (6,8)` | 1, tau, tau | allowed | `-1/2` |
| 54 | `(0,5) (6,6) (6,6)` | 1, tau, tau | allowed | `-1/2` |
| 55 | `(0,5) (6,6) (6,8)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 56 | `(0,5) (6,6) (6,11)` | 1, tau, tau | allowed | `1/2` |
| 57 | `(0,5) (6,8) (6,8)` | 1, tau, tau | allowed | `-1/2` |
| 58 | `(0,5) (6,8) (6,11)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 59 | `(0,5) (6,11) (6,11)` | 1, tau, tau | allowed | `-1` |
| 60 | `(0,5) (8,3) (8,3)` | 1, tau, tau | allowed | `-1` |
| 61 | `(0,5) (8,3) (8,6)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 62 | `(0,5) (8,3) (8,8)` | 1, tau, tau | allowed | `-1/2` |
| 63 | `(0,5) (8,6) (8,6)` | 1, tau, tau | allowed | `-1/2` |
| 64 | `(0,5) (8,6) (8,8)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 65 | `(0,5) (8,6) (8,11)` | 1, tau, tau | allowed | `1/2` |
| 66 | `(0,5) (8,8) (8,8)` | 1, tau, tau | allowed | `-1/2` |
| 67 | `(0,5) (8,8) (8,11)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 68 | `(0,5) (8,11) (8,11)` | 1, tau, tau | allowed | `-1` |
| 69 | `(0,5) (9,0) (9,5)` | 1, 1, 1 | allowed | `1` |
| 70 | `(0,5) (9,5) (9,5)` | 1, 1, 1 | allowed | `-3/2` |
| 71 | `(0,5) (9,5) (9,9)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 72 | `(0,5) (9,9) (9,9)` | 1, 1, 1 | allowed | `-3/2` |
| 73 | `(0,5) (9,9) (9,14)` | 1, 1, 1 | allowed | `-1` |
| 74 | `(0,5) (11,3) (11,3)` | 1, tau, tau | allowed | `-1` |
| 75 | `(0,5) (11,3) (11,6)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 76 | `(0,5) (11,3) (11,8)` | 1, tau, tau | allowed | `-1/2` |
| 77 | `(0,5) (11,6) (11,6)` | 1, tau, tau | allowed | `-1/2` |
| 78 | `(0,5) (11,6) (11,8)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 79 | `(0,5) (11,6) (11,11)` | 1, tau, tau | allowed | `1/2` |
| 80 | `(0,5) (11,8) (11,8)` | 1, tau, tau | allowed | `-1/2` |
| 81 | `(0,5) (11,8) (11,11)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 82 | `(0,5) (11,11) (11,11)` | 1, tau, tau | allowed | `-1` |
| 83 | `(0,5) (14,0) (14,5)` | 1, 1, 1 | allowed | `1` |
| 84 | `(0,5) (14,5) (14,5)` | 1, 1, 1 | allowed | `-3/2` |
| 85 | `(0,5) (14,5) (14,9)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 86 | `(0,5) (14,9) (14,9)` | 1, 1, 1 | allowed | `-3/2` |
| 87 | `(0,5) (14,9) (14,14)` | 1, 1, 1 | allowed | `-1` |
| 88 | `(0,9) (0,9) (0,9)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 89 | `(0,9) (3,3) (3,6)` | 1, tau, tau | allowed | `1/2` |
| 90 | `(0,9) (3,3) (3,8)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 91 | `(0,9) (3,3) (3,11)` | 1, tau, tau | allowed | `-1` |
| 92 | `(0,9) (3,6) (3,6)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 93 | `(0,9) (3,6) (3,8)` | 1, tau, tau | allowed | `1/2` |
| 94 | `(0,9) (3,6) (3,11)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 95 | `(0,9) (3,8) (3,8)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 96 | `(0,9) (3,8) (3,11)` | 1, tau, tau | allowed | `-1/2` |
| 97 | `(0,9) (5,0) (5,9)` | 1, 1, 1 | allowed | `1` |
| 98 | `(0,9) (5,5) (5,5)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 99 | `(0,9) (5,5) (5,9)` | 1, 1, 1 | allowed | `-3/2` |
| 100 | `(0,9) (5,5) (5,14)` | 1, 1, 1 | allowed | `-1` |
| 101 | `(0,9) (5,9) (5,9)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 102 | `(0,9) (6,3) (6,6)` | 1, tau, tau | allowed | `1/2` |
| 103 | `(0,9) (6,3) (6,8)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 104 | `(0,9) (6,3) (6,11)` | 1, tau, tau | allowed | `-1` |
| 105 | `(0,9) (6,6) (6,6)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 106 | `(0,9) (6,6) (6,8)` | 1, tau, tau | allowed | `1/2` |
| 107 | `(0,9) (6,6) (6,11)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 108 | `(0,9) (6,8) (6,8)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 109 | `(0,9) (6,8) (6,11)` | 1, tau, tau | allowed | `-1/2` |
| 110 | `(0,9) (8,3) (8,6)` | 1, tau, tau | allowed | `1/2` |
| 111 | `(0,9) (8,3) (8,8)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 112 | `(0,9) (8,3) (8,11)` | 1, tau, tau | allowed | `-1` |
| 113 | `(0,9) (8,6) (8,6)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 114 | `(0,9) (8,6) (8,8)` | 1, tau, tau | allowed | `1/2` |
| 115 | `(0,9) (8,6) (8,11)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 116 | `(0,9) (8,8) (8,8)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 117 | `(0,9) (8,8) (8,11)` | 1, tau, tau | allowed | `-1/2` |
| 118 | `(0,9) (9,0) (9,9)` | 1, 1, 1 | allowed | `1` |
| 119 | `(0,9) (9,5) (9,5)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 120 | `(0,9) (9,5) (9,9)` | 1, 1, 1 | allowed | `-3/2` |
| 121 | `(0,9) (9,5) (9,14)` | 1, 1, 1 | allowed | `-1` |
| 122 | `(0,9) (9,9) (9,9)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 123 | `(0,9) (11,3) (11,6)` | 1, tau, tau | allowed | `1/2` |
| 124 | `(0,9) (11,3) (11,8)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 125 | `(0,9) (11,3) (11,11)` | 1, tau, tau | allowed | `-1` |
| 126 | `(0,9) (11,6) (11,6)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 127 | `(0,9) (11,6) (11,8)` | 1, tau, tau | allowed | `1/2` |
| 128 | `(0,9) (11,6) (11,11)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 129 | `(0,9) (11,8) (11,8)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 130 | `(0,9) (11,8) (11,11)` | 1, tau, tau | allowed | `-1/2` |
| 131 | `(0,9) (14,0) (14,9)` | 1, 1, 1 | allowed | `1` |
| 132 | `(0,9) (14,5) (14,5)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 133 | `(0,9) (14,5) (14,9)` | 1, 1, 1 | allowed | `-3/2` |
| 134 | `(0,9) (14,5) (14,14)` | 1, 1, 1 | allowed | `-1` |
| 135 | `(0,9) (14,9) (14,9)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 136 | `(0,14) (3,3) (3,11)` | 1, tau, tau | allowed | `-1` |
| 137 | `(0,14) (3,6) (3,8)` | 1, tau, tau | allowed | `1` |
| 138 | `(0,14) (5,0) (5,14)` | 1, 1, 1 | allowed | `1` |
| 139 | `(0,14) (5,5) (5,9)` | 1, 1, 1 | allowed | `-1` |
| 140 | `(0,14) (6,3) (6,11)` | 1, tau, tau | allowed | `-1` |
| 141 | `(0,14) (6,6) (6,8)` | 1, tau, tau | allowed | `1` |
| 142 | `(0,14) (8,3) (8,11)` | 1, tau, tau | allowed | `-1` |
| 143 | `(0,14) (8,6) (8,8)` | 1, tau, tau | allowed | `1` |
| 144 | `(0,14) (9,0) (9,14)` | 1, 1, 1 | allowed | `1` |
| 145 | `(0,14) (9,5) (9,9)` | 1, 1, 1 | allowed | `-1` |
| 146 | `(0,14) (11,3) (11,11)` | 1, tau, tau | allowed | `-1` |
| 147 | `(0,14) (11,6) (11,8)` | 1, tau, tau | allowed | `1` |
| 148 | `(0,14) (14,0) (14,14)` | 1, 1, 1 | allowed | `1` |
| 149 | `(0,14) (14,5) (14,9)` | 1, 1, 1 | allowed | `-1` |
| 150 | `(3,3) (3,3) (3,3)` | tau, tau, tau | allowed | `5/3` |
| 151 | `(3,3) (3,3) (3,6)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 152 | `(3,3) (3,3) (5,0)` | tau, tau, 1 | allowed | `-1` |
| 153 | `(3,3) (3,3) (5,5)` | tau, tau, 1 | allowed | `1` |
| 154 | `(3,3) (3,3) (6,3)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 155 | `(3,3) (3,3) (6,6)` | tau, tau, tau | allowed | `1/3` |
| 156 | `(3,3) (3,6) (3,6)` | tau, tau, tau | allowed | `5/6` |
| 157 | `(3,3) (3,6) (3,8)` | tau, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 158 | `(3,3) (3,6) (5,5)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 159 | `(3,3) (3,6) (5,9)` | tau, tau, 1 | allowed | `-1/2` |
| 160 | `(3,3) (3,6) (6,3)` | tau, tau, tau | allowed | `1/3` |
| 161 | `(3,3) (3,6) (6,6)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 162 | `(3,3) (3,6) (6,8)` | tau, tau, tau | allowed | `1/2` |
| 163 | `(3,3) (3,8) (3,8)` | tau, tau, tau | allowed | `5/6` |
| 164 | `(3,3) (3,8) (3,11)` | tau, tau, tau | allowed | `Sqrt[5]/3` |
| 165 | `(3,3) (3,8) (5,5)` | tau, tau, 1 | allowed | `1/2` |
| 166 | `(3,3) (3,8) (5,9)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 167 | `(3,3) (3,8) (6,6)` | tau, tau, tau | allowed | `1/2` |
| 168 | `(3,3) (3,8) (6,8)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 169 | `(3,3) (3,8) (6,11)` | tau, tau, tau | allowed | `-1/3` |
| 170 | `(3,3) (3,11) (3,11)` | tau, tau, tau | allowed | `5/3` |
| 171 | `(3,3) (3,11) (5,9)` | tau, tau, 1 | allowed | `1` |
| 172 | `(3,3) (3,11) (5,14)` | tau, tau, 1 | allowed | `1` |
| 173 | `(3,3) (3,11) (6,8)` | tau, tau, tau | allowed | `-1/3` |
| 174 | `(3,3) (3,11) (6,11)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 175 | `(3,3) (5,0) (6,3)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 176 | `(3,3) (5,0) (8,3)` | tau, 1, tau | allowed | `-1/2` |
| 177 | `(3,3) (5,5) (5,5)` | tau, 1, 1 | forbidden | `0` |
| 178 | `(3,3) (5,5) (6,3)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 179 | `(3,3) (5,5) (6,6)` | tau, 1, tau | allowed | `5/4` |
| 180 | `(3,3) (5,5) (6,8)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 181 | `(3,3) (5,5) (8,3)` | tau, 1, tau | allowed | `1/2` |
| 182 | `(3,3) (5,5) (8,6)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 183 | `(3,3) (5,5) (8,8)` | tau, 1, tau | allowed | `1/4` |
| 184 | `(3,3) (5,9) (5,9)` | tau, 1, 1 | forbidden | `0` |
| 185 | `(3,3) (5,9) (6,6)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 186 | `(3,3) (5,9) (6,8)` | tau, 1, tau | allowed | `-5/4` |
| 187 | `(3,3) (5,9) (6,11)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 188 | `(3,3) (5,9) (8,6)` | tau, 1, tau | allowed | `-1/4` |
| 189 | `(3,3) (5,9) (8,8)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 190 | `(3,3) (5,9) (8,11)` | tau, 1, tau | allowed | `1/2` |
| 191 | `(3,3) (5,14) (6,11)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 192 | `(3,3) (5,14) (8,11)` | tau, 1, tau | allowed | `1/2` |
| 193 | `(3,3) (6,3) (6,3)` | tau, tau, tau | allowed | `5/6` |
| 194 | `(3,3) (6,3) (6,6)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 195 | `(3,3) (6,3) (8,3)` | tau, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 196 | `(3,3) (6,3) (8,6)` | tau, tau, tau | allowed | `1/2` |
| 197 | `(3,3) (6,3) (9,0)` | tau, tau, 1 | allowed | `1/2` |
| 198 | `(3,3) (6,3) (9,5)` | tau, tau, 1 | allowed | `-1/2` |
| 199 | `(3,3) (6,6) (6,6)` | tau, tau, tau | allowed | `5/12` |
| 200 | `(3,3) (6,6) (6,8)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 201 | `(3,3) (6,6) (8,3)` | tau, tau, tau | allowed | `1/2` |
| 202 | `(3,3) (6,6) (8,6)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 203 | `(3,3) (6,6) (8,8)` | tau, tau, tau | allowed | `3/4` |
| 204 | `(3,3) (6,6) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 205 | `(3,3) (6,6) (9,9)` | tau, tau, 1 | allowed | `1/4` |
| 206 | `(3,3) (6,8) (6,8)` | tau, tau, tau | allowed | `5/12` |
| 207 | `(3,3) (6,8) (6,11)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 208 | `(3,3) (6,8) (8,6)` | tau, tau, tau | allowed | `3/4` |
| 209 | `(3,3) (6,8) (8,8)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 210 | `(3,3) (6,8) (8,11)` | tau, tau, tau | allowed | `-1/2` |
| 211 | `(3,3) (6,8) (9,5)` | tau, tau, 1 | allowed | `-1/4` |
| 212 | `(3,3) (6,8) (9,9)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 213 | `(3,3) (6,11) (6,11)` | tau, tau, tau | allowed | `5/6` |
| 214 | `(3,3) (6,11) (8,8)` | tau, tau, tau | allowed | `-1/2` |
| 215 | `(3,3) (6,11) (8,11)` | tau, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 216 | `(3,3) (6,11) (9,9)` | tau, tau, 1 | allowed | `-1/2` |
| 217 | `(3,3) (6,11) (9,14)` | tau, tau, 1 | allowed | `-1/2` |
| 218 | `(3,3) (8,3) (8,3)` | tau, tau, tau | allowed | `5/6` |
| 219 | `(3,3) (8,3) (8,6)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 220 | `(3,3) (8,3) (9,0)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 221 | `(3,3) (8,3) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 222 | `(3,3) (8,3) (11,3)` | tau, tau, tau | allowed | `Sqrt[5]/3` |
| 223 | `(3,3) (8,3) (11,6)` | tau, tau, tau | allowed | `-1/3` |
| 224 | `(3,3) (8,6) (8,6)` | tau, tau, tau | allowed | `5/12` |
| 225 | `(3,3) (8,6) (8,8)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 226 | `(3,3) (8,6) (9,5)` | tau, tau, 1 | allowed | `-5/4` |
| 227 | `(3,3) (8,6) (9,9)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 228 | `(3,3) (8,6) (11,3)` | tau, tau, tau | allowed | `-1/3` |
| 229 | `(3,3) (8,6) (11,6)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 230 | `(3,3) (8,6) (11,8)` | tau, tau, tau | allowed | `-1/2` |
| 231 | `(3,3) (8,8) (8,8)` | tau, tau, tau | allowed | `5/12` |
| 232 | `(3,3) (8,8) (8,11)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 233 | `(3,3) (8,8) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 234 | `(3,3) (8,8) (9,9)` | tau, tau, 1 | allowed | `5/4` |
| 235 | `(3,3) (8,8) (11,6)` | tau, tau, tau | allowed | `-1/2` |
| 236 | `(3,3) (8,8) (11,8)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 237 | `(3,3) (8,8) (11,11)` | tau, tau, tau | allowed | `1/3` |
| 238 | `(3,3) (8,11) (8,11)` | tau, tau, tau | allowed | `5/6` |
| 239 | `(3,3) (8,11) (9,9)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 240 | `(3,3) (8,11) (9,14)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 241 | `(3,3) (8,11) (11,8)` | tau, tau, tau | allowed | `1/3` |
| 242 | `(3,3) (8,11) (11,11)` | tau, tau, tau | allowed | `Sqrt[5]/3` |
| 243 | `(3,3) (9,0) (11,3)` | tau, 1, tau | allowed | `-1` |
| 244 | `(3,3) (9,5) (9,5)` | tau, 1, 1 | forbidden | `0` |
| 245 | `(3,3) (9,5) (11,3)` | tau, 1, tau | allowed | `1` |
| 246 | `(3,3) (9,5) (11,6)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 247 | `(3,3) (9,5) (11,8)` | tau, 1, tau | allowed | `1/2` |
| 248 | `(3,3) (9,9) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 249 | `(3,3) (9,9) (11,6)` | tau, 1, tau | allowed | `-1/2` |
| 250 | `(3,3) (9,9) (11,8)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 251 | `(3,3) (9,9) (11,11)` | tau, 1, tau | allowed | `1` |
| 252 | `(3,3) (9,14) (11,11)` | tau, 1, tau | allowed | `1` |
| 253 | `(3,3) (11,3) (11,3)` | tau, tau, tau | allowed | `5/3` |
| 254 | `(3,3) (11,3) (11,6)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 255 | `(3,3) (11,3) (14,0)` | tau, tau, 1 | allowed | `-1` |
| 256 | `(3,3) (11,3) (14,5)` | tau, tau, 1 | allowed | `1` |
| 257 | `(3,3) (11,6) (11,6)` | tau, tau, tau | allowed | `5/6` |
| 258 | `(3,3) (11,6) (11,8)` | tau, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 259 | `(3,3) (11,6) (14,5)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 260 | `(3,3) (11,6) (14,9)` | tau, tau, 1 | allowed | `-1/2` |
| 261 | `(3,3) (11,8) (11,8)` | tau, tau, tau | allowed | `5/6` |
| 262 | `(3,3) (11,8) (11,11)` | tau, tau, tau | allowed | `Sqrt[5]/3` |
| 263 | `(3,3) (11,8) (14,5)` | tau, tau, 1 | allowed | `1/2` |
| 264 | `(3,3) (11,8) (14,9)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 265 | `(3,3) (11,11) (11,11)` | tau, tau, tau | allowed | `5/3` |
| 266 | `(3,3) (11,11) (14,9)` | tau, tau, 1 | allowed | `1` |
| 267 | `(3,3) (11,11) (14,14)` | tau, tau, 1 | allowed | `1` |
| 268 | `(3,6) (3,6) (3,6)` | tau, tau, tau | allowed | `(-2*Sqrt[5])/3` |
| 269 | `(3,6) (3,6) (3,8)` | tau, tau, tau | allowed | `0` |
| 270 | `(3,6) (3,6) (3,11)` | tau, tau, tau | allowed | `Sqrt[5]/2` |
| 271 | `(3,6) (3,6) (5,0)` | tau, tau, 1 | allowed | `-1` |
| 272 | `(3,6) (3,6) (5,5)` | tau, tau, 1 | allowed | `1/2` |
| 273 | `(3,6) (3,6) (5,9)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 274 | `(3,6) (3,6) (6,3)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 275 | `(3,6) (3,6) (6,6)` | tau, tau, tau | allowed | `2/3` |
| 276 | `(3,6) (3,6) (6,8)` | tau, tau, tau | allowed | `0` |
| 277 | `(3,6) (3,6) (6,11)` | tau, tau, tau | allowed | `-1/2` |
| 278 | `(3,6) (3,8) (3,8)` | tau, tau, tau | allowed | `(-2*Sqrt[5])/3` |
| 279 | `(3,6) (3,8) (3,11)` | tau, tau, tau | allowed | `-5/6` |
| 280 | `(3,6) (3,8) (5,5)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 281 | `(3,6) (3,8) (5,9)` | tau, tau, 1 | allowed | `-1/2` |
| 282 | `(3,6) (3,8) (5,14)` | tau, tau, 1 | allowed | `-1` |
| 283 | `(3,6) (3,8) (6,3)` | tau, tau, tau | allowed | `1/2` |
| 284 | `(3,6) (3,8) (6,6)` | tau, tau, tau | allowed | `0` |
| 285 | `(3,6) (3,8) (6,8)` | tau, tau, tau | allowed | `2/3` |
| 286 | `(3,6) (3,8) (6,11)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 287 | `(3,6) (3,11) (3,11)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 288 | `(3,6) (3,11) (5,5)` | tau, tau, 1 | allowed | `-1/2` |
| 289 | `(3,6) (3,11) (5,9)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 290 | `(3,6) (3,11) (6,6)` | tau, tau, tau | allowed | `-1/2` |
| 291 | `(3,6) (3,11) (6,8)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 292 | `(3,6) (3,11) (6,11)` | tau, tau, tau | allowed | `1/3` |
| 293 | `(3,6) (5,0) (6,6)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 294 | `(3,6) (5,0) (8,6)` | tau, 1, tau | allowed | `-1/2` |
| 295 | `(3,6) (5,5) (5,5)` | tau, 1, 1 | forbidden | `0` |
| 296 | `(3,6) (5,5) (5,9)` | tau, 1, 1 | forbidden | `0` |
| 297 | `(3,6) (5,5) (6,3)` | tau, 1, tau | allowed | `5/4` |
| 298 | `(3,6) (5,5) (6,6)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 299 | `(3,6) (5,5) (6,8)` | tau, 1, tau | allowed | `5/4` |
| 300 | `(3,6) (5,5) (6,11)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 301 | `(3,6) (5,5) (8,3)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 302 | `(3,6) (5,5) (8,6)` | tau, 1, tau | allowed | `1/4` |
| 303 | `(3,6) (5,5) (8,8)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 304 | `(3,6) (5,5) (8,11)` | tau, 1, tau | allowed | `-1/4` |
| 305 | `(3,6) (5,9) (5,9)` | tau, 1, 1 | forbidden | `0` |
| 306 | `(3,6) (5,9) (6,3)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 307 | `(3,6) (5,9) (6,6)` | tau, 1, tau | allowed | `-5/4` |
| 308 | `(3,6) (5,9) (6,8)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 309 | `(3,6) (5,9) (6,11)` | tau, 1, tau | allowed | `5/4` |
| 310 | `(3,6) (5,9) (8,3)` | tau, 1, tau | allowed | `-1/4` |
| 311 | `(3,6) (5,9) (8,6)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 312 | `(3,6) (5,9) (8,8)` | tau, 1, tau | allowed | `-1/4` |
| 313 | `(3,6) (5,9) (8,11)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 314 | `(3,6) (5,14) (6,8)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 315 | `(3,6) (5,14) (8,8)` | tau, 1, tau | allowed | `-1/2` |
| 316 | `(3,6) (6,3) (6,3)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 317 | `(3,6) (6,3) (6,6)` | tau, tau, tau | allowed | `5/12` |
| 318 | `(3,6) (6,3) (6,8)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 319 | `(3,6) (6,3) (8,3)` | tau, tau, tau | allowed | `1/2` |
| 320 | `(3,6) (6,3) (8,6)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 321 | `(3,6) (6,3) (8,8)` | tau, tau, tau | allowed | `3/4` |
| 322 | `(3,6) (6,3) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 323 | `(3,6) (6,3) (9,9)` | tau, tau, 1 | allowed | `1/4` |
| 324 | `(3,6) (6,6) (6,6)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 325 | `(3,6) (6,6) (6,8)` | tau, tau, tau | allowed | `0` |
| 326 | `(3,6) (6,6) (6,11)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 327 | `(3,6) (6,6) (8,3)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 328 | `(3,6) (6,6) (8,6)` | tau, tau, tau | allowed | `1` |
| 329 | `(3,6) (6,6) (8,8)` | tau, tau, tau | allowed | `0` |
| 330 | `(3,6) (6,6) (8,11)` | tau, tau, tau | allowed | `-3/4` |
| 331 | `(3,6) (6,6) (9,0)` | tau, tau, 1 | allowed | `1/2` |
| 332 | `(3,6) (6,6) (9,5)` | tau, tau, 1 | allowed | `-1/4` |
| 333 | `(3,6) (6,6) (9,9)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 334 | `(3,6) (6,8) (6,8)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 335 | `(3,6) (6,8) (6,11)` | tau, tau, tau | allowed | `-5/12` |
| 336 | `(3,6) (6,8) (8,3)` | tau, tau, tau | allowed | `3/4` |
| 337 | `(3,6) (6,8) (8,6)` | tau, tau, tau | allowed | `0` |
| 338 | `(3,6) (6,8) (8,8)` | tau, tau, tau | allowed | `1` |
| 339 | `(3,6) (6,8) (8,11)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 340 | `(3,6) (6,8) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 341 | `(3,6) (6,8) (9,9)` | tau, tau, 1 | allowed | `1/4` |
| 342 | `(3,6) (6,8) (9,14)` | tau, tau, 1 | allowed | `1/2` |
| 343 | `(3,6) (6,11) (6,11)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 344 | `(3,6) (6,11) (8,6)` | tau, tau, tau | allowed | `-3/4` |
| 345 | `(3,6) (6,11) (8,8)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 346 | `(3,6) (6,11) (8,11)` | tau, tau, tau | allowed | `1/2` |
| 347 | `(3,6) (6,11) (9,5)` | tau, tau, 1 | allowed | `1/4` |
| 348 | `(3,6) (6,11) (9,9)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 349 | `(3,6) (8,3) (8,3)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 350 | `(3,6) (8,3) (8,6)` | tau, tau, tau | allowed | `5/12` |
| 351 | `(3,6) (8,3) (8,8)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 352 | `(3,6) (8,3) (9,5)` | tau, tau, 1 | allowed | `-5/4` |
| 353 | `(3,6) (8,3) (9,9)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 354 | `(3,6) (8,3) (11,3)` | tau, tau, tau | allowed | `-1/3` |
| 355 | `(3,6) (8,3) (11,6)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 356 | `(3,6) (8,3) (11,8)` | tau, tau, tau | allowed | `-1/2` |
| 357 | `(3,6) (8,6) (8,6)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 358 | `(3,6) (8,6) (8,8)` | tau, tau, tau | allowed | `0` |
| 359 | `(3,6) (8,6) (8,11)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 360 | `(3,6) (8,6) (9,0)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 361 | `(3,6) (8,6) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 362 | `(3,6) (8,6) (9,9)` | tau, tau, 1 | allowed | `5/4` |
| 363 | `(3,6) (8,6) (11,3)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 364 | `(3,6) (8,6) (11,6)` | tau, tau, tau | allowed | `-2/3` |
| 365 | `(3,6) (8,6) (11,8)` | tau, tau, tau | allowed | `0` |
| 366 | `(3,6) (8,6) (11,11)` | tau, tau, tau | allowed | `1/2` |
| 367 | `(3,6) (8,8) (8,8)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 368 | `(3,6) (8,8) (8,11)` | tau, tau, tau | allowed | `-5/12` |
| 369 | `(3,6) (8,8) (9,5)` | tau, tau, 1 | allowed | `-5/4` |
| 370 | `(3,6) (8,8) (9,9)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 371 | `(3,6) (8,8) (9,14)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 372 | `(3,6) (8,8) (11,3)` | tau, tau, tau | allowed | `-1/2` |
| 373 | `(3,6) (8,8) (11,6)` | tau, tau, tau | allowed | `0` |
| 374 | `(3,6) (8,8) (11,8)` | tau, tau, tau | allowed | `-2/3` |
| 375 | `(3,6) (8,8) (11,11)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 376 | `(3,6) (8,11) (8,11)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 377 | `(3,6) (8,11) (9,5)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 378 | `(3,6) (8,11) (9,9)` | tau, tau, 1 | allowed | `-5/4` |
| 379 | `(3,6) (8,11) (11,6)` | tau, tau, tau | allowed | `1/2` |
| 380 | `(3,6) (8,11) (11,8)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 381 | `(3,6) (8,11) (11,11)` | tau, tau, tau | allowed | `-1/3` |
| 382 | `(3,6) (9,0) (11,6)` | tau, 1, tau | allowed | `-1` |
| 383 | `(3,6) (9,5) (9,5)` | tau, 1, 1 | forbidden | `0` |
| 384 | `(3,6) (9,5) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 385 | `(3,6) (9,5) (11,3)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 386 | `(3,6) (9,5) (11,6)` | tau, 1, tau | allowed | `1/2` |
| 387 | `(3,6) (9,5) (11,8)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 388 | `(3,6) (9,5) (11,11)` | tau, 1, tau | allowed | `-1/2` |
| 389 | `(3,6) (9,9) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 390 | `(3,6) (9,9) (11,3)` | tau, 1, tau | allowed | `-1/2` |
| 391 | `(3,6) (9,9) (11,6)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 392 | `(3,6) (9,9) (11,8)` | tau, 1, tau | allowed | `-1/2` |
| 393 | `(3,6) (9,9) (11,11)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 394 | `(3,6) (9,14) (11,8)` | tau, 1, tau | allowed | `-1` |
| 395 | `(3,6) (11,3) (11,3)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 396 | `(3,6) (11,3) (11,6)` | tau, tau, tau | allowed | `5/6` |
| 397 | `(3,6) (11,3) (11,8)` | tau, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 398 | `(3,6) (11,3) (14,5)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 399 | `(3,6) (11,3) (14,9)` | tau, tau, 1 | allowed | `-1/2` |
| 400 | `(3,6) (11,6) (11,6)` | tau, tau, tau | allowed | `(-2*Sqrt[5])/3` |
| 401 | `(3,6) (11,6) (11,8)` | tau, tau, tau | allowed | `0` |
| 402 | `(3,6) (11,6) (11,11)` | tau, tau, tau | allowed | `Sqrt[5]/2` |
| 403 | `(3,6) (11,6) (14,0)` | tau, tau, 1 | allowed | `-1` |
| 404 | `(3,6) (11,6) (14,5)` | tau, tau, 1 | allowed | `1/2` |
| 405 | `(3,6) (11,6) (14,9)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 406 | `(3,6) (11,8) (11,8)` | tau, tau, tau | allowed | `(-2*Sqrt[5])/3` |
| 407 | `(3,6) (11,8) (11,11)` | tau, tau, tau | allowed | `-5/6` |
| 408 | `(3,6) (11,8) (14,5)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 409 | `(3,6) (11,8) (14,9)` | tau, tau, 1 | allowed | `-1/2` |
| 410 | `(3,6) (11,8) (14,14)` | tau, tau, 1 | allowed | `-1` |
| 411 | `(3,6) (11,11) (11,11)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 412 | `(3,6) (11,11) (14,5)` | tau, tau, 1 | allowed | `-1/2` |
| 413 | `(3,6) (11,11) (14,9)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 414 | `(3,8) (3,8) (3,8)` | tau, tau, tau | allowed | `0` |
| 415 | `(3,8) (3,8) (3,11)` | tau, tau, tau | allowed | `Sqrt[5]/2` |
| 416 | `(3,8) (3,8) (5,0)` | tau, tau, 1 | allowed | `-1` |
| 417 | `(3,8) (3,8) (5,5)` | tau, tau, 1 | allowed | `1/2` |
| 418 | `(3,8) (3,8) (5,9)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 419 | `(3,8) (3,8) (6,3)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 420 | `(3,8) (3,8) (6,6)` | tau, tau, tau | allowed | `2/3` |
| 421 | `(3,8) (3,8) (6,8)` | tau, tau, tau | allowed | `0` |
| 422 | `(3,8) (3,8) (6,11)` | tau, tau, tau | allowed | `-1/2` |
| 423 | `(3,8) (3,11) (5,5)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 424 | `(3,8) (3,11) (5,9)` | tau, tau, 1 | allowed | `1/2` |
| 425 | `(3,8) (3,11) (6,3)` | tau, tau, tau | allowed | `-1/3` |
| 426 | `(3,8) (3,11) (6,6)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 427 | `(3,8) (3,11) (6,8)` | tau, tau, tau | allowed | `-1/2` |
| 428 | `(3,8) (5,0) (6,8)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 429 | `(3,8) (5,0) (8,8)` | tau, 1, tau | allowed | `-1/2` |
| 430 | `(3,8) (5,5) (5,5)` | tau, 1, 1 | forbidden | `0` |
| 431 | `(3,8) (5,5) (5,9)` | tau, 1, 1 | forbidden | `0` |
| 432 | `(3,8) (5,5) (6,3)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 433 | `(3,8) (5,5) (6,6)` | tau, 1, tau | allowed | `5/4` |
| 434 | `(3,8) (5,5) (6,8)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 435 | `(3,8) (5,5) (6,11)` | tau, 1, tau | allowed | `-5/4` |
| 436 | `(3,8) (5,5) (8,3)` | tau, 1, tau | allowed | `1/4` |
| 437 | `(3,8) (5,5) (8,6)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 438 | `(3,8) (5,5) (8,8)` | tau, 1, tau | allowed | `1/4` |
| 439 | `(3,8) (5,5) (8,11)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 440 | `(3,8) (5,9) (5,9)` | tau, 1, 1 | forbidden | `0` |
| 441 | `(3,8) (5,9) (6,3)` | tau, 1, tau | allowed | `-5/4` |
| 442 | `(3,8) (5,9) (6,6)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 443 | `(3,8) (5,9) (6,8)` | tau, 1, tau | allowed | `-5/4` |
| 444 | `(3,8) (5,9) (6,11)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 445 | `(3,8) (5,9) (8,3)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 446 | `(3,8) (5,9) (8,6)` | tau, 1, tau | allowed | `-1/4` |
| 447 | `(3,8) (5,9) (8,8)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 448 | `(3,8) (5,9) (8,11)` | tau, 1, tau | allowed | `1/4` |
| 449 | `(3,8) (5,14) (6,6)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 450 | `(3,8) (5,14) (8,6)` | tau, 1, tau | allowed | `-1/2` |
| 451 | `(3,8) (6,3) (6,6)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 452 | `(3,8) (6,3) (6,8)` | tau, tau, tau | allowed | `5/12` |
| 453 | `(3,8) (6,3) (6,11)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 454 | `(3,8) (6,3) (8,6)` | tau, tau, tau | allowed | `3/4` |
| 455 | `(3,8) (6,3) (8,8)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 456 | `(3,8) (6,3) (8,11)` | tau, tau, tau | allowed | `-1/2` |
| 457 | `(3,8) (6,3) (9,5)` | tau, tau, 1 | allowed | `-1/4` |
| 458 | `(3,8) (6,3) (9,9)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 459 | `(3,8) (6,6) (6,6)` | tau, tau, tau | allowed | `0` |
| 460 | `(3,8) (6,6) (6,8)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 461 | `(3,8) (6,6) (6,11)` | tau, tau, tau | allowed | `-5/12` |
| 462 | `(3,8) (6,6) (8,3)` | tau, tau, tau | allowed | `3/4` |
| 463 | `(3,8) (6,6) (8,6)` | tau, tau, tau | allowed | `0` |
| 464 | `(3,8) (6,6) (8,8)` | tau, tau, tau | allowed | `1` |
| 465 | `(3,8) (6,6) (8,11)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 466 | `(3,8) (6,6) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 467 | `(3,8) (6,6) (9,9)` | tau, tau, 1 | allowed | `1/4` |
| 468 | `(3,8) (6,6) (9,14)` | tau, tau, 1 | allowed | `1/2` |
| 469 | `(3,8) (6,8) (6,8)` | tau, tau, tau | allowed | `0` |
| 470 | `(3,8) (6,8) (6,11)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 471 | `(3,8) (6,8) (8,3)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 472 | `(3,8) (6,8) (8,6)` | tau, tau, tau | allowed | `1` |
| 473 | `(3,8) (6,8) (8,8)` | tau, tau, tau | allowed | `0` |
| 474 | `(3,8) (6,8) (8,11)` | tau, tau, tau | allowed | `-3/4` |
| 475 | `(3,8) (6,8) (9,0)` | tau, tau, 1 | allowed | `1/2` |
| 476 | `(3,8) (6,8) (9,5)` | tau, tau, 1 | allowed | `-1/4` |
| 477 | `(3,8) (6,8) (9,9)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 478 | `(3,8) (6,11) (8,3)` | tau, tau, tau | allowed | `-1/2` |
| 479 | `(3,8) (6,11) (8,6)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 480 | `(3,8) (6,11) (8,8)` | tau, tau, tau | allowed | `-3/4` |
| 481 | `(3,8) (6,11) (9,5)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 482 | `(3,8) (6,11) (9,9)` | tau, tau, 1 | allowed | `-1/4` |
| 483 | `(3,8) (8,3) (8,6)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 484 | `(3,8) (8,3) (8,8)` | tau, tau, tau | allowed | `5/12` |
| 485 | `(3,8) (8,3) (8,11)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 486 | `(3,8) (8,3) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 487 | `(3,8) (8,3) (9,9)` | tau, tau, 1 | allowed | `5/4` |
| 488 | `(3,8) (8,3) (11,6)` | tau, tau, tau | allowed | `-1/2` |
| 489 | `(3,8) (8,3) (11,8)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 490 | `(3,8) (8,3) (11,11)` | tau, tau, tau | allowed | `1/3` |
| 491 | `(3,8) (8,6) (8,6)` | tau, tau, tau | allowed | `0` |
| 492 | `(3,8) (8,6) (8,8)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 493 | `(3,8) (8,6) (8,11)` | tau, tau, tau | allowed | `-5/12` |
| 494 | `(3,8) (8,6) (9,5)` | tau, tau, 1 | allowed | `-5/4` |
| 495 | `(3,8) (8,6) (9,9)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 496 | `(3,8) (8,6) (9,14)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 497 | `(3,8) (8,6) (11,3)` | tau, tau, tau | allowed | `-1/2` |
| 498 | `(3,8) (8,6) (11,6)` | tau, tau, tau | allowed | `0` |
| 499 | `(3,8) (8,6) (11,8)` | tau, tau, tau | allowed | `-2/3` |
| 500 | `(3,8) (8,6) (11,11)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 501 | `(3,8) (8,8) (8,8)` | tau, tau, tau | allowed | `0` |
| 502 | `(3,8) (8,8) (8,11)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 503 | `(3,8) (8,8) (9,0)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 504 | `(3,8) (8,8) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 505 | `(3,8) (8,8) (9,9)` | tau, tau, 1 | allowed | `5/4` |
| 506 | `(3,8) (8,8) (11,3)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 507 | `(3,8) (8,8) (11,6)` | tau, tau, tau | allowed | `-2/3` |
| 508 | `(3,8) (8,8) (11,8)` | tau, tau, tau | allowed | `0` |
| 509 | `(3,8) (8,8) (11,11)` | tau, tau, tau | allowed | `1/2` |
| 510 | `(3,8) (8,11) (9,5)` | tau, tau, 1 | allowed | `5/4` |
| 511 | `(3,8) (8,11) (9,9)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 512 | `(3,8) (8,11) (11,3)` | tau, tau, tau | allowed | `1/3` |
| 513 | `(3,8) (8,11) (11,6)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 514 | `(3,8) (8,11) (11,8)` | tau, tau, tau | allowed | `1/2` |
| 515 | `(3,8) (9,0) (11,8)` | tau, 1, tau | allowed | `-1` |
| 516 | `(3,8) (9,5) (9,5)` | tau, 1, 1 | forbidden | `0` |
| 517 | `(3,8) (9,5) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 518 | `(3,8) (9,5) (11,3)` | tau, 1, tau | allowed | `1/2` |
| 519 | `(3,8) (9,5) (11,6)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 520 | `(3,8) (9,5) (11,8)` | tau, 1, tau | allowed | `1/2` |
| 521 | `(3,8) (9,5) (11,11)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 522 | `(3,8) (9,9) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 523 | `(3,8) (9,9) (11,3)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 524 | `(3,8) (9,9) (11,6)` | tau, 1, tau | allowed | `-1/2` |
| 525 | `(3,8) (9,9) (11,8)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 526 | `(3,8) (9,9) (11,11)` | tau, 1, tau | allowed | `1/2` |
| 527 | `(3,8) (9,14) (11,6)` | tau, 1, tau | allowed | `-1` |
| 528 | `(3,8) (11,3) (11,6)` | tau, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 529 | `(3,8) (11,3) (11,8)` | tau, tau, tau | allowed | `5/6` |
| 530 | `(3,8) (11,3) (11,11)` | tau, tau, tau | allowed | `Sqrt[5]/3` |
| 531 | `(3,8) (11,3) (14,5)` | tau, tau, 1 | allowed | `1/2` |
| 532 | `(3,8) (11,3) (14,9)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 533 | `(3,8) (11,6) (11,6)` | tau, tau, tau | allowed | `0` |
| 534 | `(3,8) (11,6) (11,8)` | tau, tau, tau | allowed | `(-2*Sqrt[5])/3` |
| 535 | `(3,8) (11,6) (11,11)` | tau, tau, tau | allowed | `-5/6` |
| 536 | `(3,8) (11,6) (14,5)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 537 | `(3,8) (11,6) (14,9)` | tau, tau, 1 | allowed | `-1/2` |
| 538 | `(3,8) (11,6) (14,14)` | tau, tau, 1 | allowed | `-1` |
| 539 | `(3,8) (11,8) (11,8)` | tau, tau, tau | allowed | `0` |
| 540 | `(3,8) (11,8) (11,11)` | tau, tau, tau | allowed | `Sqrt[5]/2` |
| 541 | `(3,8) (11,8) (14,0)` | tau, tau, 1 | allowed | `-1` |
| 542 | `(3,8) (11,8) (14,5)` | tau, tau, 1 | allowed | `1/2` |
| 543 | `(3,8) (11,8) (14,9)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 544 | `(3,8) (11,11) (14,5)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 545 | `(3,8) (11,11) (14,9)` | tau, tau, 1 | allowed | `1/2` |
| 546 | `(3,11) (3,11) (5,0)` | tau, tau, 1 | allowed | `-1` |
| 547 | `(3,11) (3,11) (5,5)` | tau, tau, 1 | allowed | `1` |
| 548 | `(3,11) (3,11) (6,3)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 549 | `(3,11) (3,11) (6,6)` | tau, tau, tau | allowed | `1/3` |
| 550 | `(3,11) (5,0) (6,11)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 551 | `(3,11) (5,0) (8,11)` | tau, 1, tau | allowed | `-1/2` |
| 552 | `(3,11) (5,5) (5,9)` | tau, 1, 1 | forbidden | `0` |
| 553 | `(3,11) (5,5) (6,6)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 554 | `(3,11) (5,5) (6,8)` | tau, 1, tau | allowed | `-5/4` |
| 555 | `(3,11) (5,5) (6,11)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 556 | `(3,11) (5,5) (8,6)` | tau, 1, tau | allowed | `-1/4` |
| 557 | `(3,11) (5,5) (8,8)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 558 | `(3,11) (5,5) (8,11)` | tau, 1, tau | allowed | `1/2` |
| 559 | `(3,11) (5,9) (6,3)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 560 | `(3,11) (5,9) (6,6)` | tau, 1, tau | allowed | `5/4` |
| 561 | `(3,11) (5,9) (6,8)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 562 | `(3,11) (5,9) (8,3)` | tau, 1, tau | allowed | `1/2` |
| 563 | `(3,11) (5,9) (8,6)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 564 | `(3,11) (5,9) (8,8)` | tau, 1, tau | allowed | `1/4` |
| 565 | `(3,11) (5,14) (6,3)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 566 | `(3,11) (5,14) (8,3)` | tau, 1, tau | allowed | `1/2` |
| 567 | `(3,11) (6,3) (6,8)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 568 | `(3,11) (6,3) (6,11)` | tau, tau, tau | allowed | `5/6` |
| 569 | `(3,11) (6,3) (8,8)` | tau, tau, tau | allowed | `-1/2` |
| 570 | `(3,11) (6,3) (8,11)` | tau, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 571 | `(3,11) (6,3) (9,9)` | tau, tau, 1 | allowed | `-1/2` |
| 572 | `(3,11) (6,3) (9,14)` | tau, tau, 1 | allowed | `-1/2` |
| 573 | `(3,11) (6,6) (6,6)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 574 | `(3,11) (6,6) (6,8)` | tau, tau, tau | allowed | `-5/12` |
| 575 | `(3,11) (6,6) (6,11)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 576 | `(3,11) (6,6) (8,6)` | tau, tau, tau | allowed | `-3/4` |
| 577 | `(3,11) (6,6) (8,8)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 578 | `(3,11) (6,6) (8,11)` | tau, tau, tau | allowed | `1/2` |
| 579 | `(3,11) (6,6) (9,5)` | tau, tau, 1 | allowed | `1/4` |
| 580 | `(3,11) (6,6) (9,9)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 581 | `(3,11) (6,8) (6,8)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 582 | `(3,11) (6,8) (8,3)` | tau, tau, tau | allowed | `-1/2` |
| 583 | `(3,11) (6,8) (8,6)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 584 | `(3,11) (6,8) (8,8)` | tau, tau, tau | allowed | `-3/4` |
| 585 | `(3,11) (6,8) (9,5)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 586 | `(3,11) (6,8) (9,9)` | tau, tau, 1 | allowed | `-1/4` |
| 587 | `(3,11) (6,11) (8,3)` | tau, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 588 | `(3,11) (6,11) (8,6)` | tau, tau, tau | allowed | `1/2` |
| 589 | `(3,11) (6,11) (9,0)` | tau, tau, 1 | allowed | `1/2` |
| 590 | `(3,11) (6,11) (9,5)` | tau, tau, 1 | allowed | `-1/2` |
| 591 | `(3,11) (8,3) (8,8)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 592 | `(3,11) (8,3) (8,11)` | tau, tau, tau | allowed | `5/6` |
| 593 | `(3,11) (8,3) (9,9)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 594 | `(3,11) (8,3) (9,14)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 595 | `(3,11) (8,3) (11,8)` | tau, tau, tau | allowed | `1/3` |
| 596 | `(3,11) (8,3) (11,11)` | tau, tau, tau | allowed | `Sqrt[5]/3` |
| 597 | `(3,11) (8,6) (8,6)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 598 | `(3,11) (8,6) (8,8)` | tau, tau, tau | allowed | `-5/12` |
| 599 | `(3,11) (8,6) (8,11)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 600 | `(3,11) (8,6) (9,5)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 601 | `(3,11) (8,6) (9,9)` | tau, tau, 1 | allowed | `-5/4` |
| 602 | `(3,11) (8,6) (11,6)` | tau, tau, tau | allowed | `1/2` |
| 603 | `(3,11) (8,6) (11,8)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 604 | `(3,11) (8,6) (11,11)` | tau, tau, tau | allowed | `-1/3` |
| 605 | `(3,11) (8,8) (8,8)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 606 | `(3,11) (8,8) (9,5)` | tau, tau, 1 | allowed | `5/4` |
| 607 | `(3,11) (8,8) (9,9)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 608 | `(3,11) (8,8) (11,3)` | tau, tau, tau | allowed | `1/3` |
| 609 | `(3,11) (8,8) (11,6)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 610 | `(3,11) (8,8) (11,8)` | tau, tau, tau | allowed | `1/2` |
| 611 | `(3,11) (8,11) (9,0)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 612 | `(3,11) (8,11) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 613 | `(3,11) (8,11) (11,3)` | tau, tau, tau | allowed | `Sqrt[5]/3` |
| 614 | `(3,11) (8,11) (11,6)` | tau, tau, tau | allowed | `-1/3` |
| 615 | `(3,11) (9,0) (11,11)` | tau, 1, tau | allowed | `-1` |
| 616 | `(3,11) (9,5) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 617 | `(3,11) (9,5) (11,6)` | tau, 1, tau | allowed | `-1/2` |
| 618 | `(3,11) (9,5) (11,8)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 619 | `(3,11) (9,5) (11,11)` | tau, 1, tau | allowed | `1` |
| 620 | `(3,11) (9,9) (11,3)` | tau, 1, tau | allowed | `1` |
| 621 | `(3,11) (9,9) (11,6)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 622 | `(3,11) (9,9) (11,8)` | tau, 1, tau | allowed | `1/2` |
| 623 | `(3,11) (9,14) (11,3)` | tau, 1, tau | allowed | `1` |
| 624 | `(3,11) (11,3) (11,8)` | tau, tau, tau | allowed | `Sqrt[5]/3` |
| 625 | `(3,11) (11,3) (11,11)` | tau, tau, tau | allowed | `5/3` |
| 626 | `(3,11) (11,3) (14,9)` | tau, tau, 1 | allowed | `1` |
| 627 | `(3,11) (11,3) (14,14)` | tau, tau, 1 | allowed | `1` |
| 628 | `(3,11) (11,6) (11,6)` | tau, tau, tau | allowed | `Sqrt[5]/2` |
| 629 | `(3,11) (11,6) (11,8)` | tau, tau, tau | allowed | `-5/6` |
| 630 | `(3,11) (11,6) (11,11)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 631 | `(3,11) (11,6) (14,5)` | tau, tau, 1 | allowed | `-1/2` |
| 632 | `(3,11) (11,6) (14,9)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 633 | `(3,11) (11,8) (11,8)` | tau, tau, tau | allowed | `Sqrt[5]/2` |
| 634 | `(3,11) (11,8) (14,5)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 635 | `(3,11) (11,8) (14,9)` | tau, tau, 1 | allowed | `1/2` |
| 636 | `(3,11) (11,11) (14,0)` | tau, tau, 1 | allowed | `-1` |
| 637 | `(3,11) (11,11) (14,5)` | tau, tau, 1 | allowed | `1` |
| 638 | `(5,0) (5,0) (5,0)` | 1, 1, 1 | allowed | `-3/2` |
| 639 | `(5,0) (5,0) (9,0)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 640 | `(5,0) (5,5) (5,5)` | 1, 1, 1 | allowed | `-3/2` |
| 641 | `(5,0) (5,5) (9,5)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 642 | `(5,0) (5,9) (5,9)` | 1, 1, 1 | allowed | `-3/2` |
| 643 | `(5,0) (5,9) (9,9)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 644 | `(5,0) (5,14) (5,14)` | 1, 1, 1 | allowed | `-3/2` |
| 645 | `(5,0) (5,14) (9,14)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 646 | `(5,0) (6,3) (6,3)` | 1, tau, tau | allowed | `-1/2` |
| 647 | `(5,0) (6,3) (8,3)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 648 | `(5,0) (6,3) (11,3)` | 1, tau, tau | allowed | `1/2` |
| 649 | `(5,0) (6,6) (6,6)` | 1, tau, tau | allowed | `-1/2` |
| 650 | `(5,0) (6,6) (8,6)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 651 | `(5,0) (6,6) (11,6)` | 1, tau, tau | allowed | `1/2` |
| 652 | `(5,0) (6,8) (6,8)` | 1, tau, tau | allowed | `-1/2` |
| 653 | `(5,0) (6,8) (8,8)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 654 | `(5,0) (6,8) (11,8)` | 1, tau, tau | allowed | `1/2` |
| 655 | `(5,0) (6,11) (6,11)` | 1, tau, tau | allowed | `-1/2` |
| 656 | `(5,0) (6,11) (8,11)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 657 | `(5,0) (6,11) (11,11)` | 1, tau, tau | allowed | `1/2` |
| 658 | `(5,0) (8,3) (8,3)` | 1, tau, tau | allowed | `-1/2` |
| 659 | `(5,0) (8,3) (11,3)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 660 | `(5,0) (8,6) (8,6)` | 1, tau, tau | allowed | `-1/2` |
| 661 | `(5,0) (8,6) (11,6)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 662 | `(5,0) (8,8) (8,8)` | 1, tau, tau | allowed | `-1/2` |
| 663 | `(5,0) (8,8) (11,8)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 664 | `(5,0) (8,11) (8,11)` | 1, tau, tau | allowed | `-1/2` |
| 665 | `(5,0) (8,11) (11,11)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 666 | `(5,0) (9,0) (9,0)` | 1, 1, 1 | allowed | `-3/2` |
| 667 | `(5,0) (9,0) (14,0)` | 1, 1, 1 | allowed | `-1` |
| 668 | `(5,0) (9,5) (9,5)` | 1, 1, 1 | allowed | `-3/2` |
| 669 | `(5,0) (9,5) (14,5)` | 1, 1, 1 | allowed | `-1` |
| 670 | `(5,0) (9,9) (9,9)` | 1, 1, 1 | allowed | `-3/2` |
| 671 | `(5,0) (9,9) (14,9)` | 1, 1, 1 | allowed | `-1` |
| 672 | `(5,0) (9,14) (9,14)` | 1, 1, 1 | allowed | `-3/2` |
| 673 | `(5,0) (9,14) (14,14)` | 1, 1, 1 | allowed | `-1` |
| 674 | `(5,0) (11,3) (11,3)` | 1, tau, tau | allowed | `-1` |
| 675 | `(5,0) (11,6) (11,6)` | 1, tau, tau | allowed | `-1` |
| 676 | `(5,0) (11,8) (11,8)` | 1, tau, tau | allowed | `-1` |
| 677 | `(5,0) (11,11) (11,11)` | 1, tau, tau | allowed | `-1` |
| 678 | `(5,5) (5,5) (5,5)` | 1, 1, 1 | allowed | `9/4` |
| 679 | `(5,5) (5,5) (5,9)` | 1, 1, 1 | allowed | `(3*Sqrt[5])/4` |
| 680 | `(5,5) (5,5) (6,3)` | 1, 1, tau | forbidden | `0` |
| 681 | `(5,5) (5,5) (6,6)` | 1, 1, tau | forbidden | `0` |
| 682 | `(5,5) (5,5) (6,8)` | 1, 1, tau | forbidden | `0` |
| 683 | `(5,5) (5,5) (8,3)` | 1, 1, tau | forbidden | `0` |
| 684 | `(5,5) (5,5) (8,6)` | 1, 1, tau | forbidden | `0` |
| 685 | `(5,5) (5,5) (8,8)` | 1, 1, tau | forbidden | `0` |
| 686 | `(5,5) (5,5) (9,0)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 687 | `(5,5) (5,5) (9,5)` | 1, 1, 1 | allowed | `(3*Sqrt[5])/4` |
| 688 | `(5,5) (5,5) (9,9)` | 1, 1, 1 | allowed | `5/4` |
| 689 | `(5,5) (5,9) (5,9)` | 1, 1, 1 | allowed | `9/4` |
| 690 | `(5,5) (5,9) (5,14)` | 1, 1, 1 | allowed | `3/2` |
| 691 | `(5,5) (5,9) (6,6)` | 1, 1, tau | forbidden | `0` |
| 692 | `(5,5) (5,9) (6,8)` | 1, 1, tau | forbidden | `0` |
| 693 | `(5,5) (5,9) (6,11)` | 1, 1, tau | forbidden | `0` |
| 694 | `(5,5) (5,9) (8,6)` | 1, 1, tau | forbidden | `0` |
| 695 | `(5,5) (5,9) (8,8)` | 1, 1, tau | forbidden | `0` |
| 696 | `(5,5) (5,9) (8,11)` | 1, 1, tau | forbidden | `0` |
| 697 | `(5,5) (5,9) (9,5)` | 1, 1, 1 | allowed | `5/4` |
| 698 | `(5,5) (5,9) (9,9)` | 1, 1, 1 | allowed | `(3*Sqrt[5])/4` |
| 699 | `(5,5) (5,9) (9,14)` | 1, 1, 1 | allowed | `Sqrt[5]/2` |
| 700 | `(5,5) (5,14) (9,9)` | 1, 1, 1 | allowed | `Sqrt[5]/2` |
| 701 | `(5,5) (6,3) (6,3)` | 1, tau, tau | allowed | `1/2` |
| 702 | `(5,5) (6,3) (6,6)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 703 | `(5,5) (6,3) (6,8)` | 1, tau, tau | allowed | `1/4` |
| 704 | `(5,5) (6,3) (8,3)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 705 | `(5,5) (6,3) (8,6)` | 1, tau, tau | allowed | `5/4` |
| 706 | `(5,5) (6,3) (8,8)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 707 | `(5,5) (6,3) (9,5)` | 1, tau, 1 | forbidden | `0` |
| 708 | `(5,5) (6,3) (11,3)` | 1, tau, tau | allowed | `-1/2` |
| 709 | `(5,5) (6,3) (11,6)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 710 | `(5,5) (6,3) (11,8)` | 1, tau, tau | allowed | `-1/4` |
| 711 | `(5,5) (6,6) (6,6)` | 1, tau, tau | allowed | `1/4` |
| 712 | `(5,5) (6,6) (6,8)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 713 | `(5,5) (6,6) (6,11)` | 1, tau, tau | allowed | `-1/4` |
| 714 | `(5,5) (6,6) (8,3)` | 1, tau, tau | allowed | `5/4` |
| 715 | `(5,5) (6,6) (8,6)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 716 | `(5,5) (6,6) (8,8)` | 1, tau, tau | allowed | `5/4` |
| 717 | `(5,5) (6,6) (8,11)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 718 | `(5,5) (6,6) (9,5)` | 1, tau, 1 | forbidden | `0` |
| 719 | `(5,5) (6,6) (9,9)` | 1, tau, 1 | forbidden | `0` |
| 720 | `(5,5) (6,6) (11,3)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 721 | `(5,5) (6,6) (11,6)` | 1, tau, tau | allowed | `-1/4` |
| 722 | `(5,5) (6,6) (11,8)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 723 | `(5,5) (6,6) (11,11)` | 1, tau, tau | allowed | `1/4` |
| 724 | `(5,5) (6,8) (6,8)` | 1, tau, tau | allowed | `1/4` |
| 725 | `(5,5) (6,8) (6,11)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 726 | `(5,5) (6,8) (8,3)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 727 | `(5,5) (6,8) (8,6)` | 1, tau, tau | allowed | `5/4` |
| 728 | `(5,5) (6,8) (8,8)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 729 | `(5,5) (6,8) (8,11)` | 1, tau, tau | allowed | `-5/4` |
| 730 | `(5,5) (6,8) (9,5)` | 1, tau, 1 | forbidden | `0` |
| 731 | `(5,5) (6,8) (9,9)` | 1, tau, 1 | forbidden | `0` |
| 732 | `(5,5) (6,8) (11,3)` | 1, tau, tau | allowed | `-1/4` |
| 733 | `(5,5) (6,8) (11,6)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 734 | `(5,5) (6,8) (11,8)` | 1, tau, tau | allowed | `-1/4` |
| 735 | `(5,5) (6,8) (11,11)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 736 | `(5,5) (6,11) (6,11)` | 1, tau, tau | allowed | `1/2` |
| 737 | `(5,5) (6,11) (8,6)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 738 | `(5,5) (6,11) (8,8)` | 1, tau, tau | allowed | `-5/4` |
| 739 | `(5,5) (6,11) (8,11)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 740 | `(5,5) (6,11) (9,9)` | 1, tau, 1 | forbidden | `0` |
| 741 | `(5,5) (6,11) (11,6)` | 1, tau, tau | allowed | `1/4` |
| 742 | `(5,5) (6,11) (11,8)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 743 | `(5,5) (6,11) (11,11)` | 1, tau, tau | allowed | `-1/2` |
| 744 | `(5,5) (8,3) (8,3)` | 1, tau, tau | allowed | `1/2` |
| 745 | `(5,5) (8,3) (8,6)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 746 | `(5,5) (8,3) (8,8)` | 1, tau, tau | allowed | `1/4` |
| 747 | `(5,5) (8,3) (9,5)` | 1, tau, 1 | forbidden | `0` |
| 748 | `(5,5) (8,3) (11,3)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 749 | `(5,5) (8,3) (11,6)` | 1, tau, tau | allowed | `-5/4` |
| 750 | `(5,5) (8,3) (11,8)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 751 | `(5,5) (8,6) (8,6)` | 1, tau, tau | allowed | `1/4` |
| 752 | `(5,5) (8,6) (8,8)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 753 | `(5,5) (8,6) (8,11)` | 1, tau, tau | allowed | `-1/4` |
| 754 | `(5,5) (8,6) (9,5)` | 1, tau, 1 | forbidden | `0` |
| 755 | `(5,5) (8,6) (9,9)` | 1, tau, 1 | forbidden | `0` |
| 756 | `(5,5) (8,6) (11,3)` | 1, tau, tau | allowed | `-5/4` |
| 757 | `(5,5) (8,6) (11,6)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 758 | `(5,5) (8,6) (11,8)` | 1, tau, tau | allowed | `-5/4` |
| 759 | `(5,5) (8,6) (11,11)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 760 | `(5,5) (8,8) (8,8)` | 1, tau, tau | allowed | `1/4` |
| 761 | `(5,5) (8,8) (8,11)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 762 | `(5,5) (8,8) (9,5)` | 1, tau, 1 | forbidden | `0` |
| 763 | `(5,5) (8,8) (9,9)` | 1, tau, 1 | forbidden | `0` |
| 764 | `(5,5) (8,8) (11,3)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 765 | `(5,5) (8,8) (11,6)` | 1, tau, tau | allowed | `-5/4` |
| 766 | `(5,5) (8,8) (11,8)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 767 | `(5,5) (8,8) (11,11)` | 1, tau, tau | allowed | `5/4` |
| 768 | `(5,5) (8,11) (8,11)` | 1, tau, tau | allowed | `1/2` |
| 769 | `(5,5) (8,11) (9,9)` | 1, tau, 1 | forbidden | `0` |
| 770 | `(5,5) (8,11) (11,6)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 771 | `(5,5) (8,11) (11,8)` | 1, tau, tau | allowed | `5/4` |
| 772 | `(5,5) (8,11) (11,11)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 773 | `(5,5) (9,0) (9,5)` | 1, 1, 1 | allowed | `-3/2` |
| 774 | `(5,5) (9,0) (14,5)` | 1, 1, 1 | allowed | `-1` |
| 775 | `(5,5) (9,5) (9,5)` | 1, 1, 1 | allowed | `9/4` |
| 776 | `(5,5) (9,5) (9,9)` | 1, 1, 1 | allowed | `(3*Sqrt[5])/4` |
| 777 | `(5,5) (9,5) (11,3)` | 1, 1, tau | forbidden | `0` |
| 778 | `(5,5) (9,5) (11,6)` | 1, 1, tau | forbidden | `0` |
| 779 | `(5,5) (9,5) (11,8)` | 1, 1, tau | forbidden | `0` |
| 780 | `(5,5) (9,5) (14,0)` | 1, 1, 1 | allowed | `-1` |
| 781 | `(5,5) (9,5) (14,5)` | 1, 1, 1 | allowed | `3/2` |
| 782 | `(5,5) (9,5) (14,9)` | 1, 1, 1 | allowed | `Sqrt[5]/2` |
| 783 | `(5,5) (9,9) (9,9)` | 1, 1, 1 | allowed | `9/4` |
| 784 | `(5,5) (9,9) (9,14)` | 1, 1, 1 | allowed | `3/2` |
| 785 | `(5,5) (9,9) (11,6)` | 1, 1, tau | forbidden | `0` |
| 786 | `(5,5) (9,9) (11,8)` | 1, 1, tau | forbidden | `0` |
| 787 | `(5,5) (9,9) (11,11)` | 1, 1, tau | forbidden | `0` |
| 788 | `(5,5) (9,9) (14,5)` | 1, 1, 1 | allowed | `Sqrt[5]/2` |
| 789 | `(5,5) (9,9) (14,9)` | 1, 1, 1 | allowed | `3/2` |
| 790 | `(5,5) (9,9) (14,14)` | 1, 1, 1 | allowed | `1` |
| 791 | `(5,5) (9,14) (14,9)` | 1, 1, 1 | allowed | `1` |
| 792 | `(5,5) (11,3) (11,3)` | 1, tau, tau | allowed | `1` |
| 793 | `(5,5) (11,3) (11,6)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 794 | `(5,5) (11,3) (11,8)` | 1, tau, tau | allowed | `1/2` |
| 795 | `(5,5) (11,6) (11,6)` | 1, tau, tau | allowed | `1/2` |
| 796 | `(5,5) (11,6) (11,8)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 797 | `(5,5) (11,6) (11,11)` | 1, tau, tau | allowed | `-1/2` |
| 798 | `(5,5) (11,8) (11,8)` | 1, tau, tau | allowed | `1/2` |
| 799 | `(5,5) (11,8) (11,11)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 800 | `(5,5) (11,11) (11,11)` | 1, tau, tau | allowed | `1` |
| 801 | `(5,9) (5,9) (5,9)` | 1, 1, 1 | allowed | `(3*Sqrt[5])/4` |
| 802 | `(5,9) (5,9) (6,3)` | 1, 1, tau | forbidden | `0` |
| 803 | `(5,9) (5,9) (6,6)` | 1, 1, tau | forbidden | `0` |
| 804 | `(5,9) (5,9) (6,8)` | 1, 1, tau | forbidden | `0` |
| 805 | `(5,9) (5,9) (8,3)` | 1, 1, tau | forbidden | `0` |
| 806 | `(5,9) (5,9) (8,6)` | 1, 1, tau | forbidden | `0` |
| 807 | `(5,9) (5,9) (8,8)` | 1, 1, tau | forbidden | `0` |
| 808 | `(5,9) (5,9) (9,0)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 809 | `(5,9) (5,9) (9,5)` | 1, 1, 1 | allowed | `(3*Sqrt[5])/4` |
| 810 | `(5,9) (5,9) (9,9)` | 1, 1, 1 | allowed | `5/4` |
| 811 | `(5,9) (5,14) (9,5)` | 1, 1, 1 | allowed | `Sqrt[5]/2` |
| 812 | `(5,9) (6,3) (6,6)` | 1, tau, tau | allowed | `-1/4` |
| 813 | `(5,9) (6,3) (6,8)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 814 | `(5,9) (6,3) (6,11)` | 1, tau, tau | allowed | `1/2` |
| 815 | `(5,9) (6,3) (8,6)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 816 | `(5,9) (6,3) (8,8)` | 1, tau, tau | allowed | `-5/4` |
| 817 | `(5,9) (6,3) (8,11)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 818 | `(5,9) (6,3) (9,9)` | 1, tau, 1 | forbidden | `0` |
| 819 | `(5,9) (6,3) (11,6)` | 1, tau, tau | allowed | `1/4` |
| 820 | `(5,9) (6,3) (11,8)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 821 | `(5,9) (6,3) (11,11)` | 1, tau, tau | allowed | `-1/2` |
| 822 | `(5,9) (6,6) (6,6)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 823 | `(5,9) (6,6) (6,8)` | 1, tau, tau | allowed | `-1/4` |
| 824 | `(5,9) (6,6) (6,11)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 825 | `(5,9) (6,6) (8,3)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 826 | `(5,9) (6,6) (8,6)` | 1, tau, tau | allowed | `-5/4` |
| 827 | `(5,9) (6,6) (8,8)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 828 | `(5,9) (6,6) (8,11)` | 1, tau, tau | allowed | `5/4` |
| 829 | `(5,9) (6,6) (9,5)` | 1, tau, 1 | forbidden | `0` |
| 830 | `(5,9) (6,6) (9,9)` | 1, tau, 1 | forbidden | `0` |
| 831 | `(5,9) (6,6) (11,3)` | 1, tau, tau | allowed | `1/4` |
| 832 | `(5,9) (6,6) (11,6)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 833 | `(5,9) (6,6) (11,8)` | 1, tau, tau | allowed | `1/4` |
| 834 | `(5,9) (6,6) (11,11)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 835 | `(5,9) (6,8) (6,8)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 836 | `(5,9) (6,8) (6,11)` | 1, tau, tau | allowed | `1/4` |
| 837 | `(5,9) (6,8) (8,3)` | 1, tau, tau | allowed | `-5/4` |
| 838 | `(5,9) (6,8) (8,6)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 839 | `(5,9) (6,8) (8,8)` | 1, tau, tau | allowed | `-5/4` |
| 840 | `(5,9) (6,8) (8,11)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 841 | `(5,9) (6,8) (9,5)` | 1, tau, 1 | forbidden | `0` |
| 842 | `(5,9) (6,8) (9,9)` | 1, tau, 1 | forbidden | `0` |
| 843 | `(5,9) (6,8) (11,3)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 844 | `(5,9) (6,8) (11,6)` | 1, tau, tau | allowed | `1/4` |
| 845 | `(5,9) (6,8) (11,8)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 846 | `(5,9) (6,8) (11,11)` | 1, tau, tau | allowed | `-1/4` |
| 847 | `(5,9) (6,11) (8,3)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 848 | `(5,9) (6,11) (8,6)` | 1, tau, tau | allowed | `5/4` |
| 849 | `(5,9) (6,11) (8,8)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 850 | `(5,9) (6,11) (9,5)` | 1, tau, 1 | forbidden | `0` |
| 851 | `(5,9) (6,11) (11,3)` | 1, tau, tau | allowed | `-1/2` |
| 852 | `(5,9) (6,11) (11,6)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 853 | `(5,9) (6,11) (11,8)` | 1, tau, tau | allowed | `-1/4` |
| 854 | `(5,9) (8,3) (8,6)` | 1, tau, tau | allowed | `-1/4` |
| 855 | `(5,9) (8,3) (8,8)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 856 | `(5,9) (8,3) (8,11)` | 1, tau, tau | allowed | `1/2` |
| 857 | `(5,9) (8,3) (9,9)` | 1, tau, 1 | forbidden | `0` |
| 858 | `(5,9) (8,3) (11,6)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 859 | `(5,9) (8,3) (11,8)` | 1, tau, tau | allowed | `5/4` |
| 860 | `(5,9) (8,3) (11,11)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 861 | `(5,9) (8,6) (8,6)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 862 | `(5,9) (8,6) (8,8)` | 1, tau, tau | allowed | `-1/4` |
| 863 | `(5,9) (8,6) (8,11)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 864 | `(5,9) (8,6) (9,5)` | 1, tau, 1 | forbidden | `0` |
| 865 | `(5,9) (8,6) (9,9)` | 1, tau, 1 | forbidden | `0` |
| 866 | `(5,9) (8,6) (11,3)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 867 | `(5,9) (8,6) (11,6)` | 1, tau, tau | allowed | `5/4` |
| 868 | `(5,9) (8,6) (11,8)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 869 | `(5,9) (8,6) (11,11)` | 1, tau, tau | allowed | `-5/4` |
| 870 | `(5,9) (8,8) (8,8)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 871 | `(5,9) (8,8) (8,11)` | 1, tau, tau | allowed | `1/4` |
| 872 | `(5,9) (8,8) (9,5)` | 1, tau, 1 | forbidden | `0` |
| 873 | `(5,9) (8,8) (9,9)` | 1, tau, 1 | forbidden | `0` |
| 874 | `(5,9) (8,8) (11,3)` | 1, tau, tau | allowed | `5/4` |
| 875 | `(5,9) (8,8) (11,6)` | 1, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 876 | `(5,9) (8,8) (11,8)` | 1, tau, tau | allowed | `5/4` |
| 877 | `(5,9) (8,8) (11,11)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 878 | `(5,9) (8,11) (9,5)` | 1, tau, 1 | forbidden | `0` |
| 879 | `(5,9) (8,11) (11,3)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 880 | `(5,9) (8,11) (11,6)` | 1, tau, tau | allowed | `-5/4` |
| 881 | `(5,9) (8,11) (11,8)` | 1, tau, tau | allowed | `Sqrt[5]/4` |
| 882 | `(5,9) (9,0) (9,9)` | 1, 1, 1 | allowed | `-3/2` |
| 883 | `(5,9) (9,0) (14,9)` | 1, 1, 1 | allowed | `-1` |
| 884 | `(5,9) (9,5) (9,5)` | 1, 1, 1 | allowed | `(3*Sqrt[5])/4` |
| 885 | `(5,9) (9,5) (9,9)` | 1, 1, 1 | allowed | `9/4` |
| 886 | `(5,9) (9,5) (9,14)` | 1, 1, 1 | allowed | `3/2` |
| 887 | `(5,9) (9,5) (11,6)` | 1, 1, tau | forbidden | `0` |
| 888 | `(5,9) (9,5) (11,8)` | 1, 1, tau | forbidden | `0` |
| 889 | `(5,9) (9,5) (11,11)` | 1, 1, tau | forbidden | `0` |
| 890 | `(5,9) (9,5) (14,5)` | 1, 1, 1 | allowed | `Sqrt[5]/2` |
| 891 | `(5,9) (9,5) (14,9)` | 1, 1, 1 | allowed | `3/2` |
| 892 | `(5,9) (9,5) (14,14)` | 1, 1, 1 | allowed | `1` |
| 893 | `(5,9) (9,9) (9,9)` | 1, 1, 1 | allowed | `(3*Sqrt[5])/4` |
| 894 | `(5,9) (9,9) (11,3)` | 1, 1, tau | forbidden | `0` |
| 895 | `(5,9) (9,9) (11,6)` | 1, 1, tau | forbidden | `0` |
| 896 | `(5,9) (9,9) (11,8)` | 1, 1, tau | forbidden | `0` |
| 897 | `(5,9) (9,9) (14,0)` | 1, 1, 1 | allowed | `-1` |
| 898 | `(5,9) (9,9) (14,5)` | 1, 1, 1 | allowed | `3/2` |
| 899 | `(5,9) (9,9) (14,9)` | 1, 1, 1 | allowed | `Sqrt[5]/2` |
| 900 | `(5,9) (9,14) (14,5)` | 1, 1, 1 | allowed | `1` |
| 901 | `(5,9) (11,3) (11,6)` | 1, tau, tau | allowed | `-1/2` |
| 902 | `(5,9) (11,3) (11,8)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 903 | `(5,9) (11,3) (11,11)` | 1, tau, tau | allowed | `1` |
| 904 | `(5,9) (11,6) (11,6)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 905 | `(5,9) (11,6) (11,8)` | 1, tau, tau | allowed | `-1/2` |
| 906 | `(5,9) (11,6) (11,11)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 907 | `(5,9) (11,8) (11,8)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 908 | `(5,9) (11,8) (11,11)` | 1, tau, tau | allowed | `1/2` |
| 909 | `(5,14) (5,14) (9,0)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 910 | `(5,14) (6,3) (6,11)` | 1, tau, tau | allowed | `1/2` |
| 911 | `(5,14) (6,3) (8,11)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 912 | `(5,14) (6,3) (11,11)` | 1, tau, tau | allowed | `-1/2` |
| 913 | `(5,14) (6,6) (6,8)` | 1, tau, tau | allowed | `-1/2` |
| 914 | `(5,14) (6,6) (8,8)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 915 | `(5,14) (6,6) (11,8)` | 1, tau, tau | allowed | `1/2` |
| 916 | `(5,14) (6,8) (8,6)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 917 | `(5,14) (6,8) (11,6)` | 1, tau, tau | allowed | `1/2` |
| 918 | `(5,14) (6,11) (8,3)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 919 | `(5,14) (6,11) (11,3)` | 1, tau, tau | allowed | `-1/2` |
| 920 | `(5,14) (8,3) (8,11)` | 1, tau, tau | allowed | `1/2` |
| 921 | `(5,14) (8,3) (11,11)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 922 | `(5,14) (8,6) (8,8)` | 1, tau, tau | allowed | `-1/2` |
| 923 | `(5,14) (8,6) (11,8)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 924 | `(5,14) (8,8) (11,6)` | 1, tau, tau | allowed | `-1/2*Sqrt[5]` |
| 925 | `(5,14) (8,11) (11,3)` | 1, tau, tau | allowed | `Sqrt[5]/2` |
| 926 | `(5,14) (9,0) (9,14)` | 1, 1, 1 | allowed | `-3/2` |
| 927 | `(5,14) (9,0) (14,14)` | 1, 1, 1 | allowed | `-1` |
| 928 | `(5,14) (9,5) (9,9)` | 1, 1, 1 | allowed | `3/2` |
| 929 | `(5,14) (9,5) (14,9)` | 1, 1, 1 | allowed | `1` |
| 930 | `(5,14) (9,9) (14,5)` | 1, 1, 1 | allowed | `1` |
| 931 | `(5,14) (9,14) (14,0)` | 1, 1, 1 | allowed | `-1` |
| 932 | `(5,14) (11,3) (11,11)` | 1, tau, tau | allowed | `1` |
| 933 | `(5,14) (11,6) (11,8)` | 1, tau, tau | allowed | `-1` |
| 934 | `(6,3) (6,3) (6,3)` | tau, tau, tau | allowed | `(-2*Sqrt[5])/3` |
| 935 | `(6,3) (6,3) (6,6)` | tau, tau, tau | allowed | `2/3` |
| 936 | `(6,3) (6,3) (8,3)` | tau, tau, tau | allowed | `0` |
| 937 | `(6,3) (6,3) (8,6)` | tau, tau, tau | allowed | `0` |
| 938 | `(6,3) (6,3) (9,0)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 939 | `(6,3) (6,3) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 940 | `(6,3) (6,3) (11,3)` | tau, tau, tau | allowed | `Sqrt[5]/2` |
| 941 | `(6,3) (6,3) (11,6)` | tau, tau, tau | allowed | `-1/2` |
| 942 | `(6,3) (6,6) (6,6)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 943 | `(6,3) (6,6) (6,8)` | tau, tau, tau | allowed | `1` |
| 944 | `(6,3) (6,6) (8,3)` | tau, tau, tau | allowed | `0` |
| 945 | `(6,3) (6,6) (8,6)` | tau, tau, tau | allowed | `0` |
| 946 | `(6,3) (6,6) (8,8)` | tau, tau, tau | allowed | `0` |
| 947 | `(6,3) (6,6) (9,5)` | tau, tau, 1 | allowed | `-5/4` |
| 948 | `(6,3) (6,6) (9,9)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 949 | `(6,3) (6,6) (11,3)` | tau, tau, tau | allowed | `-1/2` |
| 950 | `(6,3) (6,6) (11,6)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 951 | `(6,3) (6,6) (11,8)` | tau, tau, tau | allowed | `-3/4` |
| 952 | `(6,3) (6,8) (6,8)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 953 | `(6,3) (6,8) (6,11)` | tau, tau, tau | allowed | `-2/3` |
| 954 | `(6,3) (6,8) (8,6)` | tau, tau, tau | allowed | `0` |
| 955 | `(6,3) (6,8) (8,8)` | tau, tau, tau | allowed | `0` |
| 956 | `(6,3) (6,8) (8,11)` | tau, tau, tau | allowed | `0` |
| 957 | `(6,3) (6,8) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 958 | `(6,3) (6,8) (9,9)` | tau, tau, 1 | allowed | `5/4` |
| 959 | `(6,3) (6,8) (11,6)` | tau, tau, tau | allowed | `-3/4` |
| 960 | `(6,3) (6,8) (11,8)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 961 | `(6,3) (6,8) (11,11)` | tau, tau, tau | allowed | `1/2` |
| 962 | `(6,3) (6,11) (6,11)` | tau, tau, tau | allowed | `(-2*Sqrt[5])/3` |
| 963 | `(6,3) (6,11) (8,8)` | tau, tau, tau | allowed | `0` |
| 964 | `(6,3) (6,11) (8,11)` | tau, tau, tau | allowed | `0` |
| 965 | `(6,3) (6,11) (9,9)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 966 | `(6,3) (6,11) (9,14)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 967 | `(6,3) (6,11) (11,8)` | tau, tau, tau | allowed | `1/2` |
| 968 | `(6,3) (6,11) (11,11)` | tau, tau, tau | allowed | `Sqrt[5]/2` |
| 969 | `(6,3) (8,3) (8,3)` | tau, tau, tau | allowed | `(-2*Sqrt[5])/3` |
| 970 | `(6,3) (8,3) (8,6)` | tau, tau, tau | allowed | `2/3` |
| 971 | `(6,3) (8,3) (9,0)` | tau, tau, 1 | allowed | `1/2` |
| 972 | `(6,3) (8,3) (9,5)` | tau, tau, 1 | allowed | `-1/2` |
| 973 | `(6,3) (8,3) (11,3)` | tau, tau, tau | allowed | `-5/6` |
| 974 | `(6,3) (8,3) (11,6)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 975 | `(6,3) (8,3) (14,0)` | tau, tau, 1 | allowed | `1` |
| 976 | `(6,3) (8,3) (14,5)` | tau, tau, 1 | allowed | `-1` |
| 977 | `(6,3) (8,6) (8,6)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 978 | `(6,3) (8,6) (8,8)` | tau, tau, tau | allowed | `1` |
| 979 | `(6,3) (8,6) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 980 | `(6,3) (8,6) (9,9)` | tau, tau, 1 | allowed | `1/4` |
| 981 | `(6,3) (8,6) (11,3)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 982 | `(6,3) (8,6) (11,6)` | tau, tau, tau | allowed | `-5/12` |
| 983 | `(6,3) (8,6) (11,8)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 984 | `(6,3) (8,6) (14,5)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 985 | `(6,3) (8,6) (14,9)` | tau, tau, 1 | allowed | `1/2` |
| 986 | `(6,3) (8,8) (8,8)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 987 | `(6,3) (8,8) (8,11)` | tau, tau, tau | allowed | `-2/3` |
| 988 | `(6,3) (8,8) (9,5)` | tau, tau, 1 | allowed | `-1/4` |
| 989 | `(6,3) (8,8) (9,9)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 990 | `(6,3) (8,8) (11,6)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 991 | `(6,3) (8,8) (11,8)` | tau, tau, tau | allowed | `-5/12` |
| 992 | `(6,3) (8,8) (11,11)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 993 | `(6,3) (8,8) (14,5)` | tau, tau, 1 | allowed | `-1/2` |
| 994 | `(6,3) (8,8) (14,9)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 995 | `(6,3) (8,11) (8,11)` | tau, tau, tau | allowed | `(-2*Sqrt[5])/3` |
| 996 | `(6,3) (8,11) (9,9)` | tau, tau, 1 | allowed | `-1/2` |
| 997 | `(6,3) (8,11) (9,14)` | tau, tau, 1 | allowed | `-1/2` |
| 998 | `(6,3) (8,11) (11,8)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 999 | `(6,3) (8,11) (11,11)` | tau, tau, tau | allowed | `-5/6` |
| 1000 | `(6,3) (8,11) (14,9)` | tau, tau, 1 | allowed | `-1` |
| 1001 | `(6,3) (8,11) (14,14)` | tau, tau, 1 | allowed | `-1` |
| 1002 | `(6,3) (9,0) (11,3)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 1003 | `(6,3) (9,5) (9,5)` | tau, 1, 1 | forbidden | `0` |
| 1004 | `(6,3) (9,5) (11,3)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 1005 | `(6,3) (9,5) (11,6)` | tau, 1, tau | allowed | `5/4` |
| 1006 | `(6,3) (9,5) (11,8)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 1007 | `(6,3) (9,9) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 1008 | `(6,3) (9,9) (11,6)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 1009 | `(6,3) (9,9) (11,8)` | tau, 1, tau | allowed | `-5/4` |
| 1010 | `(6,3) (9,9) (11,11)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 1011 | `(6,3) (9,14) (11,11)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 1012 | `(6,3) (11,3) (11,3)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 1013 | `(6,3) (11,3) (11,6)` | tau, tau, tau | allowed | `1/3` |
| 1014 | `(6,3) (11,6) (11,6)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 1015 | `(6,3) (11,6) (11,8)` | tau, tau, tau | allowed | `1/2` |
| 1016 | `(6,3) (11,8) (11,8)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 1017 | `(6,3) (11,8) (11,11)` | tau, tau, tau | allowed | `-1/3` |
| 1018 | `(6,3) (11,11) (11,11)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 1019 | `(6,6) (6,6) (6,6)` | tau, tau, tau | allowed | `4/3` |
| 1020 | `(6,6) (6,6) (6,8)` | tau, tau, tau | allowed | `0` |
| 1021 | `(6,6) (6,6) (6,11)` | tau, tau, tau | allowed | `-1` |
| 1022 | `(6,6) (6,6) (8,3)` | tau, tau, tau | allowed | `0` |
| 1023 | `(6,6) (6,6) (8,6)` | tau, tau, tau | allowed | `0` |
| 1024 | `(6,6) (6,6) (8,8)` | tau, tau, tau | allowed | `0` |
| 1025 | `(6,6) (6,6) (8,11)` | tau, tau, tau | allowed | `0` |
| 1026 | `(6,6) (6,6) (9,0)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 1027 | `(6,6) (6,6) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 1028 | `(6,6) (6,6) (9,9)` | tau, tau, 1 | allowed | `5/4` |
| 1029 | `(6,6) (6,6) (11,3)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 1030 | `(6,6) (6,6) (11,6)` | tau, tau, tau | allowed | `-1` |
| 1031 | `(6,6) (6,6) (11,8)` | tau, tau, tau | allowed | `0` |
| 1032 | `(6,6) (6,6) (11,11)` | tau, tau, tau | allowed | `3/4` |
| 1033 | `(6,6) (6,8) (6,8)` | tau, tau, tau | allowed | `4/3` |
| 1034 | `(6,6) (6,8) (6,11)` | tau, tau, tau | allowed | `Sqrt[5]/3` |
| 1035 | `(6,6) (6,8) (8,3)` | tau, tau, tau | allowed | `0` |
| 1036 | `(6,6) (6,8) (8,6)` | tau, tau, tau | allowed | `0` |
| 1037 | `(6,6) (6,8) (8,8)` | tau, tau, tau | allowed | `0` |
| 1038 | `(6,6) (6,8) (8,11)` | tau, tau, tau | allowed | `0` |
| 1039 | `(6,6) (6,8) (9,5)` | tau, tau, 1 | allowed | `-5/4` |
| 1040 | `(6,6) (6,8) (9,9)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 1041 | `(6,6) (6,8) (9,14)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 1042 | `(6,6) (6,8) (11,3)` | tau, tau, tau | allowed | `-3/4` |
| 1043 | `(6,6) (6,8) (11,6)` | tau, tau, tau | allowed | `0` |
| 1044 | `(6,6) (6,8) (11,8)` | tau, tau, tau | allowed | `-1` |
| 1045 | `(6,6) (6,8) (11,11)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 1046 | `(6,6) (6,11) (6,11)` | tau, tau, tau | allowed | `2/3` |
| 1047 | `(6,6) (6,11) (8,6)` | tau, tau, tau | allowed | `0` |
| 1048 | `(6,6) (6,11) (8,8)` | tau, tau, tau | allowed | `0` |
| 1049 | `(6,6) (6,11) (8,11)` | tau, tau, tau | allowed | `0` |
| 1050 | `(6,6) (6,11) (9,5)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 1051 | `(6,6) (6,11) (9,9)` | tau, tau, 1 | allowed | `-5/4` |
| 1052 | `(6,6) (6,11) (11,6)` | tau, tau, tau | allowed | `3/4` |
| 1053 | `(6,6) (6,11) (11,8)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 1054 | `(6,6) (6,11) (11,11)` | tau, tau, tau | allowed | `-1/2` |
| 1055 | `(6,6) (8,3) (8,3)` | tau, tau, tau | allowed | `2/3` |
| 1056 | `(6,6) (8,3) (8,6)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 1057 | `(6,6) (8,3) (8,8)` | tau, tau, tau | allowed | `1` |
| 1058 | `(6,6) (8,3) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 1059 | `(6,6) (8,3) (9,9)` | tau, tau, 1 | allowed | `1/4` |
| 1060 | `(6,6) (8,3) (11,3)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 1061 | `(6,6) (8,3) (11,6)` | tau, tau, tau | allowed | `-5/12` |
| 1062 | `(6,6) (8,3) (11,8)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 1063 | `(6,6) (8,3) (14,5)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 1064 | `(6,6) (8,3) (14,9)` | tau, tau, 1 | allowed | `1/2` |
| 1065 | `(6,6) (8,6) (8,6)` | tau, tau, tau | allowed | `4/3` |
| 1066 | `(6,6) (8,6) (8,8)` | tau, tau, tau | allowed | `0` |
| 1067 | `(6,6) (8,6) (8,11)` | tau, tau, tau | allowed | `-1` |
| 1068 | `(6,6) (8,6) (9,0)` | tau, tau, 1 | allowed | `1/2` |
| 1069 | `(6,6) (8,6) (9,5)` | tau, tau, 1 | allowed | `-1/4` |
| 1070 | `(6,6) (8,6) (9,9)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 1071 | `(6,6) (8,6) (11,3)` | tau, tau, tau | allowed | `-5/12` |
| 1072 | `(6,6) (8,6) (11,6)` | tau, tau, tau | allowed | `Sqrt[5]/3` |
| 1073 | `(6,6) (8,6) (11,8)` | tau, tau, tau | allowed | `0` |
| 1074 | `(6,6) (8,6) (11,11)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 1075 | `(6,6) (8,6) (14,0)` | tau, tau, 1 | allowed | `1` |
| 1076 | `(6,6) (8,6) (14,5)` | tau, tau, 1 | allowed | `-1/2` |
| 1077 | `(6,6) (8,6) (14,9)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 1078 | `(6,6) (8,8) (8,8)` | tau, tau, tau | allowed | `4/3` |
| 1079 | `(6,6) (8,8) (8,11)` | tau, tau, tau | allowed | `Sqrt[5]/3` |
| 1080 | `(6,6) (8,8) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 1081 | `(6,6) (8,8) (9,9)` | tau, tau, 1 | allowed | `1/4` |
| 1082 | `(6,6) (8,8) (9,14)` | tau, tau, 1 | allowed | `1/2` |
| 1083 | `(6,6) (8,8) (11,3)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 1084 | `(6,6) (8,8) (11,6)` | tau, tau, tau | allowed | `0` |
| 1085 | `(6,6) (8,8) (11,8)` | tau, tau, tau | allowed | `Sqrt[5]/3` |
| 1086 | `(6,6) (8,8) (11,11)` | tau, tau, tau | allowed | `5/12` |
| 1087 | `(6,6) (8,8) (14,5)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 1088 | `(6,6) (8,8) (14,9)` | tau, tau, 1 | allowed | `1/2` |
| 1089 | `(6,6) (8,8) (14,14)` | tau, tau, 1 | allowed | `1` |
| 1090 | `(6,6) (8,11) (8,11)` | tau, tau, tau | allowed | `2/3` |
| 1091 | `(6,6) (8,11) (9,5)` | tau, tau, 1 | allowed | `1/4` |
| 1092 | `(6,6) (8,11) (9,9)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 1093 | `(6,6) (8,11) (11,6)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 1094 | `(6,6) (8,11) (11,8)` | tau, tau, tau | allowed | `5/12` |
| 1095 | `(6,6) (8,11) (11,11)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 1096 | `(6,6) (8,11) (14,5)` | tau, tau, 1 | allowed | `1/2` |
| 1097 | `(6,6) (8,11) (14,9)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 1098 | `(6,6) (9,0) (11,6)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 1099 | `(6,6) (9,5) (9,5)` | tau, 1, 1 | forbidden | `0` |
| 1100 | `(6,6) (9,5) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 1101 | `(6,6) (9,5) (11,3)` | tau, 1, tau | allowed | `5/4` |
| 1102 | `(6,6) (9,5) (11,6)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 1103 | `(6,6) (9,5) (11,8)` | tau, 1, tau | allowed | `5/4` |
| 1104 | `(6,6) (9,5) (11,11)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 1105 | `(6,6) (9,9) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 1106 | `(6,6) (9,9) (11,3)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 1107 | `(6,6) (9,9) (11,6)` | tau, 1, tau | allowed | `-5/4` |
| 1108 | `(6,6) (9,9) (11,8)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 1109 | `(6,6) (9,9) (11,11)` | tau, 1, tau | allowed | `5/4` |
| 1110 | `(6,6) (9,14) (11,8)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 1111 | `(6,6) (11,3) (11,3)` | tau, tau, tau | allowed | `1/3` |
| 1112 | `(6,6) (11,3) (11,6)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 1113 | `(6,6) (11,3) (11,8)` | tau, tau, tau | allowed | `1/2` |
| 1114 | `(6,6) (11,6) (11,6)` | tau, tau, tau | allowed | `2/3` |
| 1115 | `(6,6) (11,6) (11,8)` | tau, tau, tau | allowed | `0` |
| 1116 | `(6,6) (11,6) (11,11)` | tau, tau, tau | allowed | `-1/2` |
| 1117 | `(6,6) (11,8) (11,8)` | tau, tau, tau | allowed | `2/3` |
| 1118 | `(6,6) (11,8) (11,11)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 1119 | `(6,6) (11,11) (11,11)` | tau, tau, tau | allowed | `1/3` |
| 1120 | `(6,8) (6,8) (6,8)` | tau, tau, tau | allowed | `0` |
| 1121 | `(6,8) (6,8) (6,11)` | tau, tau, tau | allowed | `-1` |
| 1122 | `(6,8) (6,8) (8,3)` | tau, tau, tau | allowed | `0` |
| 1123 | `(6,8) (6,8) (8,6)` | tau, tau, tau | allowed | `0` |
| 1124 | `(6,8) (6,8) (8,8)` | tau, tau, tau | allowed | `0` |
| 1125 | `(6,8) (6,8) (8,11)` | tau, tau, tau | allowed | `0` |
| 1126 | `(6,8) (6,8) (9,0)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 1127 | `(6,8) (6,8) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 1128 | `(6,8) (6,8) (9,9)` | tau, tau, 1 | allowed | `5/4` |
| 1129 | `(6,8) (6,8) (11,3)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 1130 | `(6,8) (6,8) (11,6)` | tau, tau, tau | allowed | `-1` |
| 1131 | `(6,8) (6,8) (11,8)` | tau, tau, tau | allowed | `0` |
| 1132 | `(6,8) (6,8) (11,11)` | tau, tau, tau | allowed | `3/4` |
| 1133 | `(6,8) (6,11) (8,3)` | tau, tau, tau | allowed | `0` |
| 1134 | `(6,8) (6,11) (8,6)` | tau, tau, tau | allowed | `0` |
| 1135 | `(6,8) (6,11) (8,8)` | tau, tau, tau | allowed | `0` |
| 1136 | `(6,8) (6,11) (9,5)` | tau, tau, 1 | allowed | `5/4` |
| 1137 | `(6,8) (6,11) (9,9)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 1138 | `(6,8) (6,11) (11,3)` | tau, tau, tau | allowed | `1/2` |
| 1139 | `(6,8) (6,11) (11,6)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 1140 | `(6,8) (6,11) (11,8)` | tau, tau, tau | allowed | `3/4` |
| 1141 | `(6,8) (8,3) (8,6)` | tau, tau, tau | allowed | `1` |
| 1142 | `(6,8) (8,3) (8,8)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 1143 | `(6,8) (8,3) (8,11)` | tau, tau, tau | allowed | `-2/3` |
| 1144 | `(6,8) (8,3) (9,5)` | tau, tau, 1 | allowed | `-1/4` |
| 1145 | `(6,8) (8,3) (9,9)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 1146 | `(6,8) (8,3) (11,6)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 1147 | `(6,8) (8,3) (11,8)` | tau, tau, tau | allowed | `-5/12` |
| 1148 | `(6,8) (8,3) (11,11)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 1149 | `(6,8) (8,3) (14,5)` | tau, tau, 1 | allowed | `-1/2` |
| 1150 | `(6,8) (8,3) (14,9)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 1151 | `(6,8) (8,6) (8,6)` | tau, tau, tau | allowed | `0` |
| 1152 | `(6,8) (8,6) (8,8)` | tau, tau, tau | allowed | `4/3` |
| 1153 | `(6,8) (8,6) (8,11)` | tau, tau, tau | allowed | `Sqrt[5]/3` |
| 1154 | `(6,8) (8,6) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 1155 | `(6,8) (8,6) (9,9)` | tau, tau, 1 | allowed | `1/4` |
| 1156 | `(6,8) (8,6) (9,14)` | tau, tau, 1 | allowed | `1/2` |
| 1157 | `(6,8) (8,6) (11,3)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 1158 | `(6,8) (8,6) (11,6)` | tau, tau, tau | allowed | `0` |
| 1159 | `(6,8) (8,6) (11,8)` | tau, tau, tau | allowed | `Sqrt[5]/3` |
| 1160 | `(6,8) (8,6) (11,11)` | tau, tau, tau | allowed | `5/12` |
| 1161 | `(6,8) (8,6) (14,5)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 1162 | `(6,8) (8,6) (14,9)` | tau, tau, 1 | allowed | `1/2` |
| 1163 | `(6,8) (8,6) (14,14)` | tau, tau, 1 | allowed | `1` |
| 1164 | `(6,8) (8,8) (8,8)` | tau, tau, tau | allowed | `0` |
| 1165 | `(6,8) (8,8) (8,11)` | tau, tau, tau | allowed | `-1` |
| 1166 | `(6,8) (8,8) (9,0)` | tau, tau, 1 | allowed | `1/2` |
| 1167 | `(6,8) (8,8) (9,5)` | tau, tau, 1 | allowed | `-1/4` |
| 1168 | `(6,8) (8,8) (9,9)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 1169 | `(6,8) (8,8) (11,3)` | tau, tau, tau | allowed | `-5/12` |
| 1170 | `(6,8) (8,8) (11,6)` | tau, tau, tau | allowed | `Sqrt[5]/3` |
| 1171 | `(6,8) (8,8) (11,8)` | tau, tau, tau | allowed | `0` |
| 1172 | `(6,8) (8,8) (11,11)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 1173 | `(6,8) (8,8) (14,0)` | tau, tau, 1 | allowed | `1` |
| 1174 | `(6,8) (8,8) (14,5)` | tau, tau, 1 | allowed | `-1/2` |
| 1175 | `(6,8) (8,8) (14,9)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 1176 | `(6,8) (8,11) (9,5)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 1177 | `(6,8) (8,11) (9,9)` | tau, tau, 1 | allowed | `-1/4` |
| 1178 | `(6,8) (8,11) (11,3)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 1179 | `(6,8) (8,11) (11,6)` | tau, tau, tau | allowed | `5/12` |
| 1180 | `(6,8) (8,11) (11,8)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 1181 | `(6,8) (8,11) (14,5)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 1182 | `(6,8) (8,11) (14,9)` | tau, tau, 1 | allowed | `-1/2` |
| 1183 | `(6,8) (9,0) (11,8)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 1184 | `(6,8) (9,5) (9,5)` | tau, 1, 1 | forbidden | `0` |
| 1185 | `(6,8) (9,5) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 1186 | `(6,8) (9,5) (11,3)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 1187 | `(6,8) (9,5) (11,6)` | tau, 1, tau | allowed | `5/4` |
| 1188 | `(6,8) (9,5) (11,8)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 1189 | `(6,8) (9,5) (11,11)` | tau, 1, tau | allowed | `-5/4` |
| 1190 | `(6,8) (9,9) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 1191 | `(6,8) (9,9) (11,3)` | tau, 1, tau | allowed | `-5/4` |
| 1192 | `(6,8) (9,9) (11,6)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 1193 | `(6,8) (9,9) (11,8)` | tau, 1, tau | allowed | `-5/4` |
| 1194 | `(6,8) (9,9) (11,11)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 1195 | `(6,8) (9,14) (11,6)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 1196 | `(6,8) (11,3) (11,6)` | tau, tau, tau | allowed | `1/2` |
| 1197 | `(6,8) (11,3) (11,8)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 1198 | `(6,8) (11,3) (11,11)` | tau, tau, tau | allowed | `-1/3` |
| 1199 | `(6,8) (11,6) (11,6)` | tau, tau, tau | allowed | `0` |
| 1200 | `(6,8) (11,6) (11,8)` | tau, tau, tau | allowed | `2/3` |
| 1201 | `(6,8) (11,6) (11,11)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 1202 | `(6,8) (11,8) (11,8)` | tau, tau, tau | allowed | `0` |
| 1203 | `(6,8) (11,8) (11,11)` | tau, tau, tau | allowed | `-1/2` |
| 1204 | `(6,11) (6,11) (8,3)` | tau, tau, tau | allowed | `0` |
| 1205 | `(6,11) (6,11) (8,6)` | tau, tau, tau | allowed | `0` |
| 1206 | `(6,11) (6,11) (9,0)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 1207 | `(6,11) (6,11) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 1208 | `(6,11) (6,11) (11,3)` | tau, tau, tau | allowed | `Sqrt[5]/2` |
| 1209 | `(6,11) (6,11) (11,6)` | tau, tau, tau | allowed | `-1/2` |
| 1210 | `(6,11) (8,3) (8,8)` | tau, tau, tau | allowed | `-2/3` |
| 1211 | `(6,11) (8,3) (8,11)` | tau, tau, tau | allowed | `(-2*Sqrt[5])/3` |
| 1212 | `(6,11) (8,3) (9,9)` | tau, tau, 1 | allowed | `-1/2` |
| 1213 | `(6,11) (8,3) (9,14)` | tau, tau, 1 | allowed | `-1/2` |
| 1214 | `(6,11) (8,3) (11,8)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 1215 | `(6,11) (8,3) (11,11)` | tau, tau, tau | allowed | `-5/6` |
| 1216 | `(6,11) (8,3) (14,9)` | tau, tau, 1 | allowed | `-1` |
| 1217 | `(6,11) (8,3) (14,14)` | tau, tau, 1 | allowed | `-1` |
| 1218 | `(6,11) (8,6) (8,6)` | tau, tau, tau | allowed | `-1` |
| 1219 | `(6,11) (8,6) (8,8)` | tau, tau, tau | allowed | `Sqrt[5]/3` |
| 1220 | `(6,11) (8,6) (8,11)` | tau, tau, tau | allowed | `2/3` |
| 1221 | `(6,11) (8,6) (9,5)` | tau, tau, 1 | allowed | `1/4` |
| 1222 | `(6,11) (8,6) (9,9)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 1223 | `(6,11) (8,6) (11,6)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 1224 | `(6,11) (8,6) (11,8)` | tau, tau, tau | allowed | `5/12` |
| 1225 | `(6,11) (8,6) (11,11)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 1226 | `(6,11) (8,6) (14,5)` | tau, tau, 1 | allowed | `1/2` |
| 1227 | `(6,11) (8,6) (14,9)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 1228 | `(6,11) (8,8) (8,8)` | tau, tau, tau | allowed | `-1` |
| 1229 | `(6,11) (8,8) (9,5)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 1230 | `(6,11) (8,8) (9,9)` | tau, tau, 1 | allowed | `-1/4` |
| 1231 | `(6,11) (8,8) (11,3)` | tau, tau, tau | allowed | `-1/6*Sqrt[5]` |
| 1232 | `(6,11) (8,8) (11,6)` | tau, tau, tau | allowed | `5/12` |
| 1233 | `(6,11) (8,8) (11,8)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 1234 | `(6,11) (8,8) (14,5)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 1235 | `(6,11) (8,8) (14,9)` | tau, tau, 1 | allowed | `-1/2` |
| 1236 | `(6,11) (8,11) (9,0)` | tau, tau, 1 | allowed | `1/2` |
| 1237 | `(6,11) (8,11) (9,5)` | tau, tau, 1 | allowed | `-1/2` |
| 1238 | `(6,11) (8,11) (11,3)` | tau, tau, tau | allowed | `-5/6` |
| 1239 | `(6,11) (8,11) (11,6)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 1240 | `(6,11) (8,11) (14,0)` | tau, tau, 1 | allowed | `1` |
| 1241 | `(6,11) (8,11) (14,5)` | tau, tau, 1 | allowed | `-1` |
| 1242 | `(6,11) (9,0) (11,11)` | tau, 1, tau | allowed | `Sqrt[5]/2` |
| 1243 | `(6,11) (9,5) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 1244 | `(6,11) (9,5) (11,6)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 1245 | `(6,11) (9,5) (11,8)` | tau, 1, tau | allowed | `-5/4` |
| 1246 | `(6,11) (9,5) (11,11)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 1247 | `(6,11) (9,9) (11,3)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 1248 | `(6,11) (9,9) (11,6)` | tau, 1, tau | allowed | `5/4` |
| 1249 | `(6,11) (9,9) (11,8)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 1250 | `(6,11) (9,14) (11,3)` | tau, 1, tau | allowed | `-1/2*Sqrt[5]` |
| 1251 | `(6,11) (11,3) (11,8)` | tau, tau, tau | allowed | `-1/3` |
| 1252 | `(6,11) (11,3) (11,11)` | tau, tau, tau | allowed | `-1/3*Sqrt[5]` |
| 1253 | `(6,11) (11,6) (11,6)` | tau, tau, tau | allowed | `-1/2` |
| 1254 | `(6,11) (11,6) (11,8)` | tau, tau, tau | allowed | `Sqrt[5]/6` |
| 1255 | `(6,11) (11,6) (11,11)` | tau, tau, tau | allowed | `1/3` |
| 1256 | `(6,11) (11,8) (11,8)` | tau, tau, tau | allowed | `-1/2` |
| 1257 | `(8,3) (8,3) (8,3)` | tau, tau, tau | allowed | `0` |
| 1258 | `(8,3) (8,3) (8,6)` | tau, tau, tau | allowed | `0` |
| 1259 | `(8,3) (8,3) (9,0)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 1260 | `(8,3) (8,3) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 1261 | `(8,3) (8,3) (11,3)` | tau, tau, tau | allowed | `Sqrt[5]/2` |
| 1262 | `(8,3) (8,3) (11,6)` | tau, tau, tau | allowed | `-1/2` |
| 1263 | `(8,3) (8,6) (8,6)` | tau, tau, tau | allowed | `0` |
| 1264 | `(8,3) (8,6) (8,8)` | tau, tau, tau | allowed | `0` |
| 1265 | `(8,3) (8,6) (9,5)` | tau, tau, 1 | allowed | `-5/4` |
| 1266 | `(8,3) (8,6) (9,9)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 1267 | `(8,3) (8,6) (11,3)` | tau, tau, tau | allowed | `-1/2` |
| 1268 | `(8,3) (8,6) (11,6)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 1269 | `(8,3) (8,6) (11,8)` | tau, tau, tau | allowed | `-3/4` |
| 1270 | `(8,3) (8,8) (8,8)` | tau, tau, tau | allowed | `0` |
| 1271 | `(8,3) (8,8) (8,11)` | tau, tau, tau | allowed | `0` |
| 1272 | `(8,3) (8,8) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 1273 | `(8,3) (8,8) (9,9)` | tau, tau, 1 | allowed | `5/4` |
| 1274 | `(8,3) (8,8) (11,6)` | tau, tau, tau | allowed | `-3/4` |
| 1275 | `(8,3) (8,8) (11,8)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 1276 | `(8,3) (8,8) (11,11)` | tau, tau, tau | allowed | `1/2` |
| 1277 | `(8,3) (8,11) (8,11)` | tau, tau, tau | allowed | `0` |
| 1278 | `(8,3) (8,11) (9,9)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 1279 | `(8,3) (8,11) (9,14)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 1280 | `(8,3) (8,11) (11,8)` | tau, tau, tau | allowed | `1/2` |
| 1281 | `(8,3) (8,11) (11,11)` | tau, tau, tau | allowed | `Sqrt[5]/2` |
| 1282 | `(8,3) (9,0) (11,3)` | tau, 1, tau | allowed | `-1/2` |
| 1283 | `(8,3) (9,5) (9,5)` | tau, 1, 1 | forbidden | `0` |
| 1284 | `(8,3) (9,5) (11,3)` | tau, 1, tau | allowed | `1/2` |
| 1285 | `(8,3) (9,5) (11,6)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 1286 | `(8,3) (9,5) (11,8)` | tau, 1, tau | allowed | `1/4` |
| 1287 | `(8,3) (9,9) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 1288 | `(8,3) (9,9) (11,6)` | tau, 1, tau | allowed | `-1/4` |
| 1289 | `(8,3) (9,9) (11,8)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 1290 | `(8,3) (9,9) (11,11)` | tau, 1, tau | allowed | `1/2` |
| 1291 | `(8,3) (9,14) (11,11)` | tau, 1, tau | allowed | `1/2` |
| 1292 | `(8,6) (8,6) (8,6)` | tau, tau, tau | allowed | `0` |
| 1293 | `(8,6) (8,6) (8,8)` | tau, tau, tau | allowed | `0` |
| 1294 | `(8,6) (8,6) (8,11)` | tau, tau, tau | allowed | `0` |
| 1295 | `(8,6) (8,6) (9,0)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 1296 | `(8,6) (8,6) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 1297 | `(8,6) (8,6) (9,9)` | tau, tau, 1 | allowed | `5/4` |
| 1298 | `(8,6) (8,6) (11,3)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 1299 | `(8,6) (8,6) (11,6)` | tau, tau, tau | allowed | `-1` |
| 1300 | `(8,6) (8,6) (11,8)` | tau, tau, tau | allowed | `0` |
| 1301 | `(8,6) (8,6) (11,11)` | tau, tau, tau | allowed | `3/4` |
| 1302 | `(8,6) (8,8) (8,8)` | tau, tau, tau | allowed | `0` |
| 1303 | `(8,6) (8,8) (8,11)` | tau, tau, tau | allowed | `0` |
| 1304 | `(8,6) (8,8) (9,5)` | tau, tau, 1 | allowed | `-5/4` |
| 1305 | `(8,6) (8,8) (9,9)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 1306 | `(8,6) (8,8) (9,14)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 1307 | `(8,6) (8,8) (11,3)` | tau, tau, tau | allowed | `-3/4` |
| 1308 | `(8,6) (8,8) (11,6)` | tau, tau, tau | allowed | `0` |
| 1309 | `(8,6) (8,8) (11,8)` | tau, tau, tau | allowed | `-1` |
| 1310 | `(8,6) (8,8) (11,11)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 1311 | `(8,6) (8,11) (8,11)` | tau, tau, tau | allowed | `0` |
| 1312 | `(8,6) (8,11) (9,5)` | tau, tau, 1 | allowed | `-1/4*Sqrt[5]` |
| 1313 | `(8,6) (8,11) (9,9)` | tau, tau, 1 | allowed | `-5/4` |
| 1314 | `(8,6) (8,11) (11,6)` | tau, tau, tau | allowed | `3/4` |
| 1315 | `(8,6) (8,11) (11,8)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 1316 | `(8,6) (8,11) (11,11)` | tau, tau, tau | allowed | `-1/2` |
| 1317 | `(8,6) (9,0) (11,6)` | tau, 1, tau | allowed | `-1/2` |
| 1318 | `(8,6) (9,5) (9,5)` | tau, 1, 1 | forbidden | `0` |
| 1319 | `(8,6) (9,5) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 1320 | `(8,6) (9,5) (11,3)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 1321 | `(8,6) (9,5) (11,6)` | tau, 1, tau | allowed | `1/4` |
| 1322 | `(8,6) (9,5) (11,8)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 1323 | `(8,6) (9,5) (11,11)` | tau, 1, tau | allowed | `-1/4` |
| 1324 | `(8,6) (9,9) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 1325 | `(8,6) (9,9) (11,3)` | tau, 1, tau | allowed | `-1/4` |
| 1326 | `(8,6) (9,9) (11,6)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 1327 | `(8,6) (9,9) (11,8)` | tau, 1, tau | allowed | `-1/4` |
| 1328 | `(8,6) (9,9) (11,11)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 1329 | `(8,6) (9,14) (11,8)` | tau, 1, tau | allowed | `-1/2` |
| 1330 | `(8,8) (8,8) (8,8)` | tau, tau, tau | allowed | `0` |
| 1331 | `(8,8) (8,8) (8,11)` | tau, tau, tau | allowed | `0` |
| 1332 | `(8,8) (8,8) (9,0)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 1333 | `(8,8) (8,8) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 1334 | `(8,8) (8,8) (9,9)` | tau, tau, 1 | allowed | `5/4` |
| 1335 | `(8,8) (8,8) (11,3)` | tau, tau, tau | allowed | `Sqrt[5]/4` |
| 1336 | `(8,8) (8,8) (11,6)` | tau, tau, tau | allowed | `-1` |
| 1337 | `(8,8) (8,8) (11,8)` | tau, tau, tau | allowed | `0` |
| 1338 | `(8,8) (8,8) (11,11)` | tau, tau, tau | allowed | `3/4` |
| 1339 | `(8,8) (8,11) (9,5)` | tau, tau, 1 | allowed | `5/4` |
| 1340 | `(8,8) (8,11) (9,9)` | tau, tau, 1 | allowed | `Sqrt[5]/4` |
| 1341 | `(8,8) (8,11) (11,3)` | tau, tau, tau | allowed | `1/2` |
| 1342 | `(8,8) (8,11) (11,6)` | tau, tau, tau | allowed | `-1/4*Sqrt[5]` |
| 1343 | `(8,8) (8,11) (11,8)` | tau, tau, tau | allowed | `3/4` |
| 1344 | `(8,8) (9,0) (11,8)` | tau, 1, tau | allowed | `-1/2` |
| 1345 | `(8,8) (9,5) (9,5)` | tau, 1, 1 | forbidden | `0` |
| 1346 | `(8,8) (9,5) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 1347 | `(8,8) (9,5) (11,3)` | tau, 1, tau | allowed | `1/4` |
| 1348 | `(8,8) (9,5) (11,6)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 1349 | `(8,8) (9,5) (11,8)` | tau, 1, tau | allowed | `1/4` |
| 1350 | `(8,8) (9,5) (11,11)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 1351 | `(8,8) (9,9) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 1352 | `(8,8) (9,9) (11,3)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 1353 | `(8,8) (9,9) (11,6)` | tau, 1, tau | allowed | `-1/4` |
| 1354 | `(8,8) (9,9) (11,8)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 1355 | `(8,8) (9,9) (11,11)` | tau, 1, tau | allowed | `1/4` |
| 1356 | `(8,8) (9,14) (11,6)` | tau, 1, tau | allowed | `-1/2` |
| 1357 | `(8,11) (8,11) (9,0)` | tau, tau, 1 | allowed | `-1/2*Sqrt[5]` |
| 1358 | `(8,11) (8,11) (9,5)` | tau, tau, 1 | allowed | `Sqrt[5]/2` |
| 1359 | `(8,11) (8,11) (11,3)` | tau, tau, tau | allowed | `Sqrt[5]/2` |
| 1360 | `(8,11) (8,11) (11,6)` | tau, tau, tau | allowed | `-1/2` |
| 1361 | `(8,11) (9,0) (11,11)` | tau, 1, tau | allowed | `-1/2` |
| 1362 | `(8,11) (9,5) (9,9)` | tau, 1, 1 | forbidden | `0` |
| 1363 | `(8,11) (9,5) (11,6)` | tau, 1, tau | allowed | `-1/4` |
| 1364 | `(8,11) (9,5) (11,8)` | tau, 1, tau | allowed | `Sqrt[5]/4` |
| 1365 | `(8,11) (9,5) (11,11)` | tau, 1, tau | allowed | `1/2` |
| 1366 | `(8,11) (9,9) (11,3)` | tau, 1, tau | allowed | `1/2` |
| 1367 | `(8,11) (9,9) (11,6)` | tau, 1, tau | allowed | `-1/4*Sqrt[5]` |
| 1368 | `(8,11) (9,9) (11,8)` | tau, 1, tau | allowed | `1/4` |
| 1369 | `(8,11) (9,14) (11,3)` | tau, 1, tau | allowed | `1/2` |
| 1370 | `(9,0) (9,0) (9,0)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 1371 | `(9,0) (9,5) (9,5)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 1372 | `(9,0) (9,9) (9,9)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 1373 | `(9,0) (9,14) (9,14)` | 1, 1, 1 | allowed | `-1/2*Sqrt[5]` |
| 1374 | `(9,5) (9,5) (9,5)` | 1, 1, 1 | allowed | `(3*Sqrt[5])/4` |
| 1375 | `(9,5) (9,5) (9,9)` | 1, 1, 1 | allowed | `5/4` |
| 1376 | `(9,5) (9,9) (9,9)` | 1, 1, 1 | allowed | `(3*Sqrt[5])/4` |
| 1377 | `(9,5) (9,9) (9,14)` | 1, 1, 1 | allowed | `Sqrt[5]/2` |
| 1378 | `(9,9) (9,9) (9,9)` | 1, 1, 1 | allowed | `5/4` |


==> anc/prebootstrap/reference_results/E8_p1_q30/verification_summary.json <==
{
  "schema_version": 1,
  "kind": "ABBASquaredCoefficientCheck",
  "status": "complete",
  "full_signed_crossing_checked": false,
  "all_requested_tests_passed": true,
  "ordered_pairs_checked": 1024,
  "failed_pairs": 0,
  "channel_tests_checked": 34432,
  "direct_equations_checked": 30952,
  "failed_direct_equations": 0,
  "maximum_direct_absolute_residual": "3.67896231910685235917712910162203425519170823244635132221337479427719553069280166661954812256316386706265466538217674416e-120",
  "maximum_solver_constraint_absolute_residual": "2.90444393613698870461352297496476388567766439403659314911582220600831226107326447364701167570776094768104315688066585065e-120",
  "squared_product_equations_checked": 3480,
  "failed_squared_product_equations": 0,
  "maximum_squared_product_absolute_residual": "1.23922941275178184730176980265163259122247014145561307695608414123021323139125950875605831496864467101057841360241742961e-119",
  "direct_abba_tests_passed": true,
  "squared_product_tests_passed": true,
  "identity_normalization": {
    "entries_checked": 94,
    "failed_entries": 0,
    "maximum_absolute_residual": "0"
  },
  "extended_fusion": {
    "chiral_allowed_ordered_triples": 7200,
    "extra_forbidden_ordered_triples": 432,
    "extra_forbidden_canonical_triples": 90,
    "maximum_absolute_forbidden_beta": "0",
    "forbidden_beta_strictly_below_tolerance": true,
    "violating_ordered_triples": 0,
    "violating_examples": [],
    "extended_allowed_ordered_triples": 6768,
    "additional_exact_zero_ordered_triples": 368,
    "additional_exact_zero_canonical_triples": 85,
    "additional_below_tolerance_ordered_triples": 368,
    "additional_zeros_are_failures": false,
    "comparison": "abs(beta) < atol; beta is the squared coefficient",
    "classification_used_in_abba_computation": false
  },
  "failure_examples": [],
  "failure_examples_truncated": false,
  "all_abba_tests_passed": true,
  "channel_categories": {
    "identity": {
      "equations_checked": 1024,
      "failed_equations": 0,
      "maximum_absolute_residual": "2.90444393613698870461352297496476388567766439403659314911582220600831226107326447364701167570776094768104315688066585065e-120",
      "worst_equation": {
        "A": [
          5,
          5
        ],
        "B": [
          6,
          6
        ],
        "T": [
          0,
          0
        ],
        "category": "identity",
        "abba_lhs": {
          "re": "1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "im": "0"
        },
        "tested_lhs": {
          "re": "1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "im": "0"
        },
        "rhs": {
          "re": "1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000",
          "im": "0"
        },
        "absolute_residual": "2.90444393613698870461352297496476388567766439403659314911582220600831226107326447364701167570776094768104315688066585065e-120"
      }
    },
    "off_spectrum": {
      "equations_checked": 28448,
      "failed_equations": 0,
      "maximum_absolute_residual": "2.81973098799965986739562855486162493901206584921052584893327739166640315345862759316564050183295125337367939813831309668e-120",
      "worst_equation": {
        "A": [
          3,
          6
        ],
        "B": [
          6,
          6
        ],
        "T": [
          0,
          3
        ],
        "category": "off_spectrum",
        "abba_lhs": {
          "re": "2.81973098799965986739562855486162493901206584921052584893327739166640315345862759316564050183295125337367939813831309668e-120",
          "im": "0"
        },
        "tested_lhs": {
          "re": "2.81973098799965986739562855486162493901206584921052584893327739166640315345862759316564050183295125337367939813831309668e-120",
          "im": "0"
        },
        "rhs": {
          "re": "0",
          "im": "0"
        },
        "absolute_residual": "2.81973098799965986739562855486162493901206584921052584893327739166640315345862759316564050183295125337367939813831309668e-120"
      }
    },
    "physical_diagonal": {
      "equations_checked": 312,
      "failed_equations": 0,
      "maximum_absolute_residual": "3.67896231910685235917712910162203425519170823244635132221337479427719553069280166661954812256316386706265466538217674416e-120",
      "worst_equation": {
        "A": [
          3,
          3
        ],
        "B": [
          3,
          3
        ],
        "T": [
          3,
          3
        ],
        "category": "physical_diagonal",
        "abba_lhs": {
          "re": "1.66666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666667",
          "im": "0"
        },
        "tested_lhs": {
          "re": "1.66666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666667",
          "im": "0"
        },
        "rhs": {
          "re": "1.66666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666667",
          "im": "0"
        },
        "absolute_residual": "3.67896231910685235917712910162203425519170823244635132221337479427719553069280166661954812256316386706265466538217674416e-120"
      }
    },
    "physical_offdiagonal_zero": {
      "equations_checked": 1168,
      "failed_equations": 0,
      "maximum_absolute_residual": "5.68408754689309117582568363459901057314261664614192643635557392660220485467853711444200331847495404214141649061411559054e-121",
      "worst_equation": {
        "A": [
          3,
          3
        ],
        "B": [
          9,
          5
        ],
        "T": [
          6,
          6
        ],
        "category": "physical_offdiagonal_zero",
        "abba_lhs": {
          "re": "5.68408754689309117582568363459901057314261664614192643635557392660220485467853711444200331847495404214141649061411559054e-121",
          "im": "0"
        },
        "tested_lhs": {
          "re": "5.68408754689309117582568363459901057314261664614192643635557392660220485467853711444200331847495404214141649061411559054e-121",
          "im": "0"
        },
        "rhs": {
          "re": "0",
          "im": "0"
        },
        "absolute_residual": "5.68408754689309117582568363459901057314261664614192643635557392660220485467853711444200331847495404214141649061411559054e-121"
      }
    },
    "physical_offdiagonal_squared": {
      "equations_checked": 3480,
      "failed_equations": 0,
      "maximum_absolute_residual": "1.23922941275178184730176980265163259122247014145561307695608414123021323139125950875605831496864467101057841360241742961e-119",
      "worst_equation": {
        "A": [
          3,
          3
        ],
        "B": [
          3,
          11
        ],
        "T": [
          3,
          3
        ],
        "category": "physical_offdiagonal_squared",
        "abba_lhs": {
          "re": "-1.66666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666666667",
          "im": "0"
        },
        "tested_lhs": {
          "re": "2.77777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777778",
          "im": "0"
        },
        "rhs": {
          "re": "2.77777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777777779",
          "im": "0"
        },
        "absolute_residual": "1.23922941275178184730176980265163259122247014145561307695608414123021323139125950875605831496864467101057841360241742961e-119"
      }
    }
  },
  "input_integrity_passed": true,
  "model": "E8",
  "pp": 30,
  "k": 0,
  "kp": 1,
  "number_of_fields": 32,
  "number_of_squared_coefficients": 32768,
  "number_of_6j_values": 39792,
  "requested_precision": 100,
  "guard_digits": 20,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "atol": "1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000e-100",
  "comparison_operator": "<",
  "rtol": "0",
  "input_hashes": {
    "manifest_sha256": "7ba2907a5c1528871c82e5dac1412085e603ba486b1f0f43e36f88010a72b692",
    "alpha_sha256": "5bf56818606ca4f50eb4ba35f412aef9ceffb77e2ea597da236f94229cc79c97",
    "sixj_sha256": "c6d5714eb5b5dd39e6da71f7c4c7a4a73d9af79ecec8fd56076248e8ff357618"
  },
  "sixj_coverage": "full_general_chiral_keys",
  "scope": "ABBA tests from squared OPE candidates; not full signed crossing, not an independent 6j evaluation, and not a symbolic proof.",
  "elapsed_seconds": 26.733
}


==> anc/prebootstrap/requirements.txt <==
mpmath>=1.3.0


==> anc/prebootstrap/run_case.wl <==
(* Configuration is supplied by run_extended_fusion.py. *)
Get[FileNameJoin[{abbaPackageDirectory,"ExtendedFusionABBA.wl"}]];
result=ExtendedFusionABBA`RunExtendedFusionABBA[abbaModel,abbaOutputDirectory,
  "SolverPrecision"->abbaSolverPrecision,"CheckingPrecision"->abbaCheckingPrecision,
  "GuardDigits"->abbaGuardDigits,"CacheConstructionGuardDigits"->abbaCacheGuardDigits,
  "CacheFile"->If[abbaCacheFile==="",Automatic,abbaCacheFile],
  "RankTolerance"->10^(-Floor[7 abbaSolverPrecision/10]),
  "RecognitionTolerance"->10^(-Floor[abbaSolverPrecision/2])];
If[FailureQ[result] || result===$Failed,
  Put[result,FileNameJoin[{abbaOutputDirectory,"failure.wl"}]];Print[InputForm[result]];Quit[1]];
Quit[0];


==> anc/prebootstrap/run_extended_fusion.py <==
#!/usr/bin/env python3
"""Solve squared OPE coefficients with ABBA, then check the extended fusion rule."""
import argparse
import json
from pathlib import Path
import shutil
import subprocess
import sys

ROOT = Path(__file__).resolve().parent

def main():
    p = argparse.ArgumentParser(description=__doc__)
    p.add_argument('--model', choices=('E6','E8'), required=True)
    p.add_argument('--output-dir', type=Path, required=True)
    p.add_argument('--cache-file', type=Path, help='Optional existing 6j cache for k=0,kp=1')
    p.add_argument('--solver-precision', type=int, default=50)
    p.add_argument('--precision', type=int, default=100)
    p.add_argument('--guard-digits', type=int, default=20)
    p.add_argument('--cache-construction-guard', type=int, default=20)
    p.add_argument('--kernel', default=shutil.which('WolframKernel') or
                   '/Applications/Wolfram.app/Contents/MacOS/WolframKernel')
    args = p.parse_args()
    if (args.solver_precision < 25 or args.precision < 20 or args.guard_digits < 0
            or args.cache_construction_guard < 10
            or args.solver_precision > args.precision + args.guard_digits):
        p.error('Invalid precision settings')
    try:
        import mpmath  # Check the dependency before starting Mathematica.
    except ImportError:
        p.error('Install requirements.txt with this Python interpreter first')
    out = args.output_dir.resolve()
    if out.exists() and (not out.is_dir() or any(out.iterdir())):
        p.error('Choose a new or empty output directory')
    if args.cache_file is not None and not args.cache_file.is_file():
        p.error('--cache-file must name an existing compatible cache')
    out.mkdir(parents=True, exist_ok=True)
    config = dict(abbaPackageDirectory=str(ROOT),abbaModel=args.model,
                  abbaOutputDirectory=str(out),abbaSolverPrecision=args.solver_precision,
                  abbaCheckingPrecision=args.precision,abbaGuardDigits=args.guard_digits,
                  abbaCacheGuardDigits=args.cache_construction_guard,
                  abbaCacheFile=str(args.cache_file.resolve()) if args.cache_file else '')
    expr = ';'.join(f'{key}={json.dumps(value,ensure_ascii=False)}' for key,value in config.items())
    expr += ';Get['+json.dumps(str(ROOT/'run_case.wl'),ensure_ascii=False)+']'
    print(f'{args.model} (p,q)=(1,{12 if args.model=="E6" else 30}): ABBA squared bootstrap',flush=True)
    try:
        with (out/'solver.log').open('w') as log:
            r = subprocess.run([args.kernel,'-noinit','-noprompt','-run',expr],stdout=log,stderr=subprocess.STDOUT)
    except OSError as exc:
        print(f'Cannot start the Wolfram kernel: {exc}',file=sys.stderr)
        return 2
    if r.returncode:
        print(f'ABBA stage failed; see {out / "solver.log"}',file=sys.stderr)
        return r.returncode
    print('Checking reconstructed squares and extended-fusion support',flush=True)
    cmd = [sys.executable,str(ROOT/'check_abba.py'),'--input-dir',str(out/'verification_input'),
           '--output-dir',str(out/'verification'),'--digits',str(args.precision+args.guard_digits),
           '--atol',f'1e-{args.precision}']
    with (out/'verification.log').open('w') as log:
        r = subprocess.run(cmd,stdout=log,stderr=subprocess.STDOUT)
    if r.returncode:
        print(f'Check failed; see {out / "verification.log"}',file=sys.stderr)
        return r.returncode
    print(f'Complete. Results: {out}',flush=True)
    return 0

if __name__ == '__main__':
    raise SystemExit(main())


==> anc/prebootstrap/source_origins.json <==
{
  "source_distribution": "ADE_extended_fusion_check",
  "note": "This inventory records source ancestry. original_sha256 identifies the source version before changes included in the ancillary; the top-level manifest identifies the distributed files. A null original_sha256 denotes code introduced for this ancillary.",
  "files": [
    {
      "path": "ExtendedFusionABBA.wl",
      "origin": "ADE_extended_fusion_check/ExtendedFusionABBA.wl",
      "original_sha256": "b3e5d2dc57f532005f45e6f0b5087bbc56c6a13110be1a7125edc3b435711743"
    },
    {
      "path": "audit_results.py",
      "origin": "Implemented for this ancillary",
      "original_sha256": null
    },
    {
      "path": "cache/E6/E6Cache.wl",
      "origin": "ADE_extended_fusion_check/cache/E6/E6Cache.wl",
      "original_sha256": "63c0ae6b49664318c0377027bebcf8d0a6a3c96cd7defe7dfe539bec557bfe9b"
    },
    {
      "path": "cache/E6/vendor/QuantumGroup6j_num_wp50.wl",
      "origin": "ADE_extended_fusion_check/cache/E6/vendor/QuantumGroup6j_num_wp50.wl",
      "original_sha256": "e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956"
    },
    {
      "path": "cache/E8/E8Cache.wl",
      "origin": "ADE_extended_fusion_check/cache/E8/E8Cache.wl",
      "original_sha256": "087a60efdac26e801626184deff37e987bd9c51798ef52767583037b17c89183"
    },
    {
      "path": "cache/E8/vendor/QuantumGroup6j_num_wp50.wl",
      "origin": "ADE_extended_fusion_check/cache/E8/vendor/QuantumGroup6j_num_wp50.wl",
      "original_sha256": "e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956"
    },
    {
      "path": "check_abba.py",
      "origin": "ADE_extended_fusion_check/check_abba.py",
      "original_sha256": "5d8021cb157962d323c04aa93c03274ca20a9a4d4b6732347884fee50bb89f83"
    },
    {
      "path": "run_case.wl",
      "origin": "ADE_extended_fusion_check/run_case.wl",
      "original_sha256": "2e26c0aca6605100261f45a589c64d29d3af0806ce149b9515ee3359364eb9e3"
    },
    {
      "path": "run_extended_fusion.py",
      "origin": "ADE_extended_fusion_check/run_extended_fusion.py",
      "original_sha256": "f45a453e6f11724af4dc42569578dbf244fde54e9dbada8fded501178341ec2b"
    },
    {
      "path": "tests/test_audit_results.py",
      "origin": "Implemented for this ancillary",
      "original_sha256": null
    },
    {
      "path": "tests/test_check_abba.py",
      "origin": "ADE_extended_fusion_check/tests/test_check_abba.py",
      "original_sha256": "01561de55e1d3090ac7fe15b3baf7947c9ece602d4441dbbd75fff1fa2e0f4b5"
    },
    {
      "path": "tests/test_rank_diagnostics.wl",
      "origin": "Implemented for this ancillary",
      "original_sha256": null
    }
  ]
}


==> anc/prebootstrap/tests/test_audit_results.py <==
import copy
import importlib.util
import json
from pathlib import Path
import shutil
import tempfile
import unittest

ROOT=Path(__file__).resolve().parents[1]
spec=importlib.util.spec_from_file_location('abba_audit',ROOT/'audit_results.py')
audit_module=importlib.util.module_from_spec(spec);spec.loader.exec_module(audit_module)


class SavedDiagnosticAuditTests(unittest.TestCase):
    def setUp(self):
        self.temp=tempfile.TemporaryDirectory()
        self.directory=Path(self.temp.name)
        for p in (ROOT/'reference_results/E6_p1_q12').glob('*.json'):
            shutil.copyfile(p,self.directory/p.name)

    def tearDown(self):
        self.temp.cleanup()

    def change(self,name,operation):
        p=self.directory/name;data=json.loads(p.read_text());operation(data)
        p.write_text(json.dumps(data))

    def rejected(self):
        with self.assertRaises(ValueError): audit_module.audit(self.directory)

    def reject_mutation(self,name,operation):
        path=self.directory/name; original=path.read_text()
        try:
            self.change(name,operation)
            with self.assertRaises((ValueError,KeyError)):
                audit_module.audit(self.directory)
        finally:
            path.write_text(original)

    def test_complete_fresh_result(self):
        result=audit_module.audit(self.directory)
        self.assertEqual((result['ordered_pairs'],result['all_occurrences_recorded']),(144,320))

    def test_omitted_ordered_pair_rejected(self):
        self.change('pair_diagnostics.json',lambda rows:rows.pop());self.rejected()

    def test_absent_target_constraint_cannot_be_removed(self):
        def change(rows):
            row=next(r for r in rows if r['equations_used']>1)
            row['fit_t_channels'].pop();row['equations_used']-=1
        self.change('pair_diagnostics.json',change);self.rejected()

    def test_unknown_source_cannot_be_pre_filtered(self):
        def change(rows):
            row=next(r for r in rows if r['unknowns']>1)
            row['s_channels'].pop();row['unknowns']-=1;row['rank']-=1;row['complete_pivot_rank']-=1
        self.change('pair_diagnostics.json',change);self.rejected()

    def test_pivot_at_cutoff_rejected(self):
        self.change('pair_diagnostics.json',lambda rows:rows[0]['normalized_pivot_magnitudes'].__setitem__(0,'1e-35'))
        self.rejected()

    def test_raw_occurrence_omission_rejected(self):
        def change(rows):
            row=next(r for r in rows if r['number_of_raw_occurrences']>1);row['number_of_raw_occurrences']-=1
        self.change('squares.json',change);self.rejected()

    def test_reclassified_forbidden_triple_rejected(self):
        def change(rows):
            row=next(r for r in rows if not r['extended_rule_allowed']);row['extended_rule_allowed']=True
        self.change('squares.json',change);self.rejected()

    def test_large_raw_forbidden_estimate_rejected(self):
        def change(rows):
            row=next(r for r in rows if not r['extended_rule_allowed']);row['raw_max_abs_across_all_occurrences']='1e-25'
        self.change('squares.json',change);self.rejected()

    def test_checker_omitted_channel_rejected(self):
        self.change('verification_summary.json',lambda x:x.__setitem__('channel_tests_checked',911));self.rejected()

    def test_cache_reuse_not_mislabeled_fresh(self):
        self.change('solver_summary.json',lambda x:x.__setitem__('cache_reused',True));self.rejected()

    def test_wrong_raw_hash_rejected(self):
        (self.directory/'pair_systems.wl').write_text('altered')
        self.rejected()

    def test_rank_and_recognition_cutoffs_are_fixed_reference_settings(self):
        for name,value in (('rank_tolerance','1e-40'),('recognition_tolerance','1e-20'),
                           ('backward_error_limit','1e-20')):
            with self.subTest(name=name):
                self.reject_mutation('solver_summary.json',lambda x:x.__setitem__(name,value))

    def test_coordinated_weaker_recognition_cutoff_is_rejected(self):
        self.change('solver_summary.json',lambda x:x.update(recognition_tolerance='1e-20',backward_error_limit='1e-20'))
        self.change('squares.json',lambda rows:[r.update(zero_recognition_cutoff='1e-20') for r in rows])
        self.rejected()

    def test_solver_and_checker_precision_contract_is_required(self):
        for filename,names in (
            ('solver_summary.json',('solver_precision','requested_checking_precision','checking_guard_digits',
                                   'checking_total_precision','cache_construction_guard_digits','quantum6j_working_precision')),
            ('verification_summary.json',('requested_precision','guard_digits','arithmetic_precision','input_serialization_digits'))):
            for name in names:
                for value in (True,120.0,119):
                    with self.subTest(file=filename,name=name,value=value):
                        self.reject_mutation(filename,lambda x:x.__setitem__(name,value))
                with self.subTest(file=filename,name=name,omitted=True):
                    self.reject_mutation(filename,lambda x:x.pop(name))

    def test_matrix_scales_pivots_and_growth_must_be_finite_and_valid(self):
        for name in ('global_matrix_scale','minimum_normalized_pivot','minimum_pivot_to_cutoff_ratio','elimination_growth_factor'):
            for value in ('NaN','Infinity','-Infinity','-1','0'):
                with self.subTest(name=name,value=value):
                    self.reject_mutation('pair_diagnostics.json',lambda rows:rows[0].__setitem__(name,value))
        for value in ('NaN','Infinity','-Infinity','-1'):
            with self.subTest(pivot=value):
                self.reject_mutation('pair_diagnostics.json',lambda rows:rows[0]['normalized_pivot_magnitudes'].__setitem__(0,value))

    def test_raw_maxima_must_be_finite_nonnegative_for_all_rows(self):
        for value in ('NaN','Infinity','-Infinity','-1'):
            with self.subTest(value=value):
                self.reject_mutation('squares.json',lambda rows:rows[0].__setitem__('raw_max_abs_across_all_occurrences',value))
                self.reject_mutation('solver_summary.json',lambda x:x.__setitem__('max_raw_forbidden_square',value))

    def test_stale_success_flags_cannot_hide_failure_counters(self):
        for name in ('failed_pairs','failed_direct_equations','failed_squared_product_equations'):
            with self.subTest(name=name):
                self.reject_mutation('verification_summary.json',lambda x:x.__setitem__(name,1))
        for category in ('identity','off_spectrum','physical_diagonal','physical_offdiagonal_zero','physical_offdiagonal_squared'):
            with self.subTest(category=category):
                self.reject_mutation('verification_summary.json',lambda x:x['channel_categories'][category].__setitem__('failed_equations',1))
        self.reject_mutation('verification_summary.json',lambda x:x['identity_normalization'].__setitem__('failed_entries',1))
        self.reject_mutation('verification_summary.json',lambda x:x['extended_fusion'].__setitem__('violating_ordered_triples',1))

    def test_checker_residual_boundary_and_nonfinite_values_rejected(self):
        for name in ('maximum_direct_absolute_residual','maximum_solver_constraint_absolute_residual','maximum_squared_product_absolute_residual'):
            for value in ('1e-100','NaN','Infinity','-1'):
                with self.subTest(name=name,value=value):
                    self.reject_mutation('verification_summary.json',lambda x:x.__setitem__(name,value))

    def test_direct_and_squared_channel_counts_are_reconstructed(self):
        for name in ('direct_equations_checked','squared_product_equations_checked'):
            with self.subTest(name=name):
                self.reject_mutation('verification_summary.json',lambda x:x.__setitem__(name,x[name]-1))
        self.reject_mutation('verification_summary.json',lambda x:x['channel_categories']['off_spectrum'].__setitem__('equations_checked',0))

    def test_duplicate_json_keys_rejected(self):
        path=self.directory/'solver_summary.json'
        path.write_text(path.read_text().replace('{','{"model":"E8",',1))
        self.rejected()

    def test_zero_candidate_flag_must_match_the_exact_square(self):
        self.reject_mutation('squares.json',lambda rows:rows[0].__setitem__('is_zero_candidate',True))

    def test_require_raw_rejects_compact_reference_only(self):
        with self.assertRaises(ValueError): audit_module.audit(self.directory,require_raw=True)

    def test_failure_examples_and_incomplete_sixj_coverage_rejected(self):
        for name,value in (('failure_examples',[{'failed':True}]),('failure_examples_truncated',True),
                           ('number_of_6j_values',1407),('sixj_coverage','partial')):
            with self.subTest(name=name):
                self.reject_mutation('verification_summary.json',lambda x:x.__setitem__(name,value))
        self.reject_mutation('verification_summary.json',lambda x:x['extended_fusion'].__setitem__('violating_examples',[{}]))


if __name__=='__main__': unittest.main()


==> anc/prebootstrap/tests/test_check_abba.py <==
"""Independent channel, sign, numerical criterion, and input-integrity checks."""
import csv
from fractions import Fraction
import importlib.util
from itertools import product
import json
from pathlib import Path
import tempfile
import unittest

import mpmath as mp

MODULE = Path(__file__).resolve().parents[1]/'check_abba.py'
spec = importlib.util.spec_from_file_location('abba_checker_under_test', MODULE)
c = importlib.util.module_from_spec(spec)
spec.loader.exec_module(c)


def rational_text(doubled):
    return str(Fraction(doubled, 2))


def make_bundle(directory, abba_only=False):
    pp, fields = c.MODELS['E6']
    identity = (0, 0)
    with (directory/'squares.csv').open('w', newline='') as stream:
        writer = csv.writer(stream)
        writer.writerow(c.SQUARE_COLUMNS)
        for a, b, s in product(fields, repeat=3):
            normalized = (a == identity and b == s) or (b == identity and a == s) or (s == identity and a == b)
            writer.writerow([*(rational_text(x) for x in a+b+s), int(normalized), 0])
    with (directory/'sixj.csv').open('w', newline='') as stream:
        writer = csv.writer(stream)
        writer.writerow(c.SIXJ_COLUMNS)
        for key in sorted(c.expected_sixj_keys('E6', abba_only)):
            writer.writerow([*(rational_text(x) for x in key), 0, 0])
    meta = {'schema_version': 1, 'kind': 'ExtendedFusionABBAInput',
            'squared_not_absolute_squared': True, 'model': 'E6', 'pp': pp, 'k': 0, 'kp': 1,
            'working_precision': 120, 'requested_precision': 100, 'guard_digits': 20,
            'arithmetic_precision': 120, 'input_serialization_digits': 120,
            'source_cache_precision': 120,
            'alpha_file': 'squares.csv', 'sixj_file': 'sixj.csv',
            'alpha_sha256': c.sha256(directory/'squares.csv'),
            'sixj_sha256': c.sha256(directory/'sixj.csv')}
    (directory/'manifest.json').write_text(json.dumps(meta))
    return meta


class AlgebraTests(unittest.TestCase):
    def setUp(self):
        mp.mp.dps = 120

    def test_exact_spin_and_nontrivial_source_sign(self):
        self.assertEqual(c.spin((0, 6), 12), 2)
        self.assertEqual(c.spin((3, 7), 12), 1)
        self.assertEqual(c.spin((0, 10), 30), 4)
        self.assertEqual(c.source_sign((3, 7), (3, 3), (0, 6), 12), -1)
        for model, (pp, fields) in c.MODELS.items():
            for field in fields:
                self.assertIsInstance(c.spin(field, pp), int)

    def test_independent_pair_coverage_with_fraction_spins(self):
        # This reference constructs physical-spin fusion independently, rather
        # than invoking the checker's doubled-label fusion/channel routines.
        def physical_fusion(a, b, pp):
            lo, hi = abs(a-b), min(a+b, pp-2-a-b)
            return {lo+i for i in range(int(hi-lo)+1)} if hi >= lo else set()
        for model, (pp, fields) in c.MODELS.items():
            total = physical = 0
            checked = checked_physical = 0
            for a, b in product(fields, repeat=2):
                af, bf = [tuple(Fraction(x, 2) for x in f) for f in (a, b)]
                left = physical_fusion(af[0], af[0], pp) & physical_fusion(bf[0], bf[0], pp)
                right = physical_fusion(af[1], af[1], pp) & physical_fusion(bf[1], bf[1], pp)
                total += len(left)*len(right)
                physical += sum((Fraction(t[0], 2) in left and Fraction(t[1], 2) in right) for t in fields)
                sources, targets = c.pair_channels(a, b, pp, fields)
                checked += len(targets)
                checked_physical += sum(t in fields for t in targets)
                self.assertIn((0, 0), targets)
                for s in sources:
                    self.assertIn(Fraction(s[0], 2), physical_fusion(af[0], bf[0], pp))
                    self.assertIn(Fraction(s[1], 2), physical_fusion(af[1], bf[1], pp))
            self.assertEqual((checked, checked_physical), (total, physical))
            self.assertGreater(total, len(fields)**2)
            self.assertGreater(total, physical)

    def test_negative_square_and_odd_source_sign_are_preserved(self):
        pp, fields = c.MODELS['E6']
        a, b, source = (3, 7), (3, 3), (0, 6)
        squares = dict.fromkeys(c.expected_square_keys(fields), mp.mpc(0))
        squares[a+b+source] = mp.mpf(-2)
        sixj = dict.fromkeys(c.expected_sixj_keys('E6', True), mp.mpc(0))
        sixj[(3, 3, 0, 3, 3, 0)] = mp.mpf(3)
        sixj[(7, 3, 6, 3, 7, 0)] = mp.mpf(5)
        identity = next(row for row in c.check_pair(a, b, pp, fields, squares, sixj) if row[1] == (0, 0))
        self.assertEqual(identity[0], 'identity')
        self.assertEqual(identity[2], 30)  # (-1) * (-2) * 3 * 5
        self.assertEqual(identity[-1], 29)

    def test_extended_forbidden_source_is_not_masked(self):
        pp, fields = c.MODELS['E6']
        a = (4, 4)  # epsilon: epsilon epsilon epsilon is extended-forbidden.
        squares = dict.fromkeys(c.expected_square_keys(fields), mp.mpc(0))
        squares[a+a+a] = mp.mpf(7)
        sixj = dict.fromkeys(c.expected_sixj_keys('E6', True), mp.mpc(0))
        sixj[(4, 4, 4, 4, 4, 0)] = mp.mpf(3)
        identity = next(row for row in c.check_pair(a, a, pp, fields, squares, sixj) if row[1] == (0, 0))
        self.assertEqual(identity[2], 63)
        report = c.extended_report('E6', fields, squares, mp.mpf('1e-100'), 120)
        self.assertFalse(report['forbidden_beta_strictly_below_tolerance'])
        self.assertEqual(mp.mpf(report['maximum_absolute_forbidden_beta']), 7)
        self.assertEqual(report['violating_ordered_triples'], 1)
        self.assertGreater(report['additional_exact_zero_ordered_triples'], 0)
        self.assertFalse(report['additional_zeros_are_failures'])

    def test_target_equations_and_zero_products_are_unsquared(self):
        a, b, target = (4, 4), (3, 3), (6, 6)
        squares = {a+a+target: mp.mpf(5), b+b+target: mp.mpf(7)}
        self.assertEqual(c.target_test(a, b, target, mp.mpc(0, 2), squares, True),
                         ('physical_offdiagonal_squared', -4, 35))
        self.assertEqual(c.target_test(a, a, target, 2, squares, True),
                         ('physical_diagonal', 2, 5))
        self.assertEqual(c.target_test(a, b, (0, 0), 2, {}, True), ('identity', 2, 1))
        self.assertEqual(c.target_test(a, b, (2, 2), 2, {}, False), ('off_spectrum', 2, 0))
        squares[a+a+target] = 0
        small = mp.mpf('1e-60')
        kind, lhs, rhs = c.target_test(a, b, target, small, squares, True)
        self.assertEqual(kind, 'physical_offdiagonal_zero')
        self.assertGreater(abs(lhs-rhs), mp.mpf('1e-100'))
        self.assertLess(abs(small*small), mp.mpf('1e-100'))

    def test_extended_fusion_truth_tables(self):
        e6 = {'1': (0, 0), 'sigma': (3, 3), 'epsilon': (4, 4)}
        allowed_multisets = {tuple(sorted(x)) for x in [('1', '1', '1'), ('1', 'sigma', 'sigma'),
                             ('1', 'epsilon', 'epsilon'), ('sigma', 'sigma', 'epsilon')]}
        for labels in product(e6, repeat=3):
            self.assertEqual(c.extended_allowed(*(e6[x] for x in labels), 'E6'), tuple(sorted(labels)) in allowed_multisets)
        for bits in product((0, 1), repeat=3):
            triple = [(0, 0) if x == 0 else (6, 6) for x in bits]
            self.assertEqual(c.extended_allowed(*triple, 'E8'), sum(bits) != 1)

    def test_exact_input_precision_and_finite_values(self):
        self.assertEqual(c.component('-3', 120), -3)
        self.assertEqual(c.component('1e-1000', 120), mp.mpf('1e-1000'))
        for text in ('NaN', 'Infinity', '1.'+'0'*119+'1'):
            with self.assertRaises(c.InputError):
                c.component(text, 120)


class BundleTests(unittest.TestCase):
    def setUp(self):
        self.temp = tempfile.TemporaryDirectory()
        self.addCleanup(self.temp.cleanup)
        self.root = Path(self.temp.name)
        self.meta = make_bundle(self.root)

    def save_meta(self):
        (self.root/'manifest.json').write_text(json.dumps(self.meta))

    def test_required_precision_assurances_cannot_be_omitted(self):
        for key in ('arithmetic_precision', 'input_serialization_digits', 'source_cache_precision'):
            with self.subTest(key=key):
                value = self.meta.pop(key)
                self.save_meta()
                with self.assertRaisesRegex(c.InputError, key):
                    c.load_bundle(self.root, 120)
                self.meta[key] = value
        self.save_meta()

    def test_declared_arithmetic_and_serialization_precision_have_integer_types(self):
        for key in ('arithmetic_precision', 'input_serialization_digits'):
            for value in (120.0, '120', True, 119, 121):
                with self.subTest(key=key, value=value):
                    self.meta[key] = value
                    self.save_meta()
                    with self.assertRaisesRegex(c.InputError, key):
                        c.load_bundle(self.root, 120)
            self.meta[key] = 120
        self.save_meta()

    def test_complete_general_and_abba_only_inputs(self):
        loaded = c.load_bundle(self.root, 120)
        self.assertEqual(loaded[-1], 'full_general_chiral_keys')
        self.assertEqual(len(loaded[2]), 1728)
        self.assertEqual(len(loaded[3]), 1408)
        make_bundle(self.root, True)
        self.assertEqual(c.load_bundle(self.root, 120)[-1], 'complete_abba_chiral_keys')

    def test_missing_and_duplicate_keys_rejected_after_rehash(self):
        path = self.root/'squares.csv'
        original = path.read_text().splitlines()
        for lines in [original[:-1], original+[original[1]]]:
            path.write_text('\n'.join(lines)+'\n')
            self.meta['alpha_sha256'] = c.sha256(path)
            self.save_meta()
            with self.assertRaises(c.InputError):
                c.load_bundle(self.root, 120)

    def test_bad_hash_parameters_precision_and_paths_rejected(self):
        for key, value in [('alpha_sha256', '0'*64), ('model', []), ('kp', 5), ('k', 1), ('pp', 30),
                           ('guard_digits', 19), ('arithmetic_precision', 130), ('alpha_file', '../squares.csv')]:
            old = dict(self.meta)
            self.meta[key] = value
            self.save_meta()
            with self.assertRaises(c.InputError, msg=key):
                c.load_bundle(self.root, 120)
            self.meta = old
        self.save_meta()
        with self.assertRaises(c.InputError):
            c.load_bundle(self.root, 121)

    def test_wrong_manifest_shape_and_absolute_square_semantics_rejected(self):
        for wrong in [[], {**self.meta, 'kind': 'E6VerificationInput'},
                      {**self.meta, 'squared_not_absolute_squared': False},
                      {**self.meta, 'number_of_square_entries': 1},
                      *[{k: v for k, v in self.meta.items() if k != missing}
                        for missing in ('schema_version', 'kind', 'squared_not_absolute_squared')]]:
            (self.root/'manifest.json').write_text(json.dumps(wrong))
            with self.assertRaises(c.InputError):
                c.load_bundle(self.root, 120)

    def test_higher_precision_source_cache_and_invalid_precision(self):
        self.meta['source_cache_precision'] = 150
        self.save_meta()
        self.assertEqual(c.load_bundle(self.root, 120)[0]['working_precision'], 120)
        for precision in (119, float('inf'), float('nan'), '150', True):
            self.meta['source_cache_precision'] = precision
            self.save_meta()
            with self.assertRaises(c.InputError):
                c.load_bundle(self.root, 120)

    def test_full_pair_failure_counts_and_honest_scope(self):
        meta, fields, squares, sixj, *_ = c.load_bundle(self.root, 120)
        report = c.verify(meta, fields, squares, sixj, mp.mpf('1e-100'))
        # Every F is zero, so exactly the144 identity equations fail.
        self.assertEqual(report['ordered_pairs_checked'], 144)
        self.assertEqual(report['failed_pairs'], 144)
        self.assertEqual(report['channel_categories']['identity']['failed_equations'], 144)
        self.assertEqual(report['failed_direct_equations'], 144)
        self.assertEqual(report['identity_normalization']['entries_checked'], 34)
        self.assertEqual(report['identity_normalization']['failed_entries'], 0)
        self.assertEqual(report['failed_squared_product_equations'], 0)
        self.assertFalse(report['all_abba_tests_passed'])
        self.assertFalse(report['full_signed_crossing_checked'])
        self.assertEqual(len(report['failure_examples']), 20)
        self.assertTrue(report['failure_examples_truncated'])

    def test_strict_boundary_and_identity_normalization(self):
        meta, fields, squares, sixj, *_ = c.load_bundle(self.root, 120)
        # Identity residuals are exactly1 in the zero-F fixture.
        self.assertEqual(c.verify(meta, fields, squares, sixj, mp.mpf(1))['failed_direct_equations'], 144)
        self.assertEqual(c.verify(meta, fields, squares, sixj, mp.mpf('1.01'))['failed_direct_equations'], 0)
        self.assertEqual(c.verify(meta, fields, squares, sixj, mp.mpf('.99'))['failed_direct_equations'], 144)
        squares[(0, 0)*3] = mp.mpf(2)
        self.assertEqual(c.verify(meta, fields, squares, sixj, mp.mpf(1))['identity_normalization']['failed_entries'], 1)

    def test_cli_error_report_and_strict_exit_status(self):
        output = self.root/'report'
        self.assertEqual(c.main(['--input-dir', str(self.root), '--output-dir', str(output), '--digits', '120']), 1)
        summary = json.loads((output/'summary.json').read_text())
        self.assertEqual(summary['status'], 'complete')
        self.assertFalse(summary['all_requested_tests_passed'])
        self.assertTrue((output/'summary.md').is_file())
        self.meta['alpha_sha256'] = 'bad'
        self.save_meta()
        self.assertEqual(c.main(['--input-dir', str(self.root), '--output-dir', str(output)]), 1)
        self.assertEqual(json.loads((output/'summary.json').read_text())['status'], 'error')


if __name__ == '__main__':
    unittest.main()


==> anc/prebootstrap/tests/test_rank_diagnostics.wl <==
Get[FileNameJoin[{DirectoryName[DirectoryName[$InputFileName]],"ExtendedFusionABBA.wl"}]];
$HistoryLength=0;
checks={};
assert[name_,v_]:=AppendTo[checks,<|"name"->name,"passed"->TrueQ[v]|>];
diag[m_,t_:10^-35]:=ExtendedFusionABBA`ABBAPivotRankDiagnostics[N[m,50],t];
r=diag[{{1,2},{3,4},{5,6}}];
assert["rectangular full column rank",r["Rank"]===2];
assert["global maximum normalization",r["Scale"]==6];
assert["complete pivot first choice",First[r["RowOrder"]]===3&&First[r["ColumnOrder"]]===2];
assert["all pivot entries above cutoff",And@@Thread[r["PivotMagnitudes"]>10^-35]];
r2=diag[10^40 {{1,2},{3,4},{5,6}}];
assert["global scale invariance",r2["Rank"]===r["Rank"]&&Max[Abs[r2["PivotMagnitudes"]-r["PivotMagnitudes"]]]<10^-45];
assert["exact dependence detected",diag[{{1,2},{2,4},{3,6}}]["Rank"]===1];
assert["small independent pivot rejected",diag[DiagonalMatrix[{1,10^-36}]]["Rank"]===1];
assert["above cutoff pivot retained",diag[DiagonalMatrix[{1,10^-34}]]["Rank"]===2];
assert["cutoff boundary strictly rejected",ExtendedFusionABBA`ABBAPivotRankDiagnostics[DiagonalMatrix[{1,10^-35}],10^-35]["Rank"]===1];
assert["complex full rank",diag[{{I,2},{3 I,4}}]["Rank"]===2];
assert["zero matrix rank",diag[ConstantArray[0,{3,2}]]["Rank"]===0];
assert["arbitrary precision zero matrix",ExtendedFusionABBA`ABBAPivotRankDiagnostics[ConstantArray[SetPrecision[0.,50],{3,2}],10^-35]["Rank"]===0];
assert["machine zero matrix",ExtendedFusionABBA`ABBAPivotRankDiagnostics[ConstantArray[0.,{3,2}],10^-35]["Rank"]===0];
assert["first row major tie deterministic",diag[{{1,0},{0,1}}]["RowOrder"]==={1,2}];
assert["nonfinite matrix rejected",FailureQ[ExtendedFusionABBA`ABBAPivotRankDiagnostics[{{Indeterminate}},10^-35]]];
assert["ragged matrix rejected",FailureQ[ExtendedFusionABBA`ABBAPivotRankDiagnostics[{{1},{1,2}},10^-35]]];
result=<|"passed"->Count[Lookup[checks,"passed"],True],"total"->Length[checks],"tests"->checks,"wolfram_version"->$Version|>;
If[ValueQ[Global`abbaRankTestReport] && StringQ[Global`abbaRankTestReport],
  Export[Global`abbaRankTestReport,result,"RawJSON"]];
Print[result];Quit[If[AllTrue[checks,TrueQ[#["passed"]]&],0,1]];


==> anc/prebootstrap/validation/README.md <==
# Validation records

These reports record the numerical validation performed on September 19, 2026.

- [python_test_results.json](python_test_results.json): Python regression count, software versions, command, and exact tested source hashes.
- [rank_test_results.json](rank_test_results.json): Wolfram rank tests, including machine and arbitrary-precision zero matrices.
- [artifact_consistency.json](artifact_consistency.json): candidate, input, and source hash comparisons for both reference calculations.

The [reference results](../reference_results/) contain the numerical summaries, per-pair diagnostics, and squared-coefficient candidates. The [reproduction instructions](../README.md) generate the larger raw caches, matrices, and numeric checker inputs. Running the regression tests checks software behavior; reproducing the numerical calculations requires the separate commands documented there.


==> anc/prebootstrap/validation/artifact_consistency.json <==
{
  "date": "2026-09-19",
  "status": "passed",
  "scope": "Fresh raw outputs and shipped copies cross-checked; no numerical data or expressions changed during packaging.",
  "cases": {
    "E6": {
      "exact_candidate_matches_input_hash": true,
      "manifest_matches_checker_hash": true,
      "solver_source_matches_report_hash": true,
      "native_cache_provenance_agrees": true,
      "all_shipped_numerical_artifacts_byte_identical_to_fresh_run": true,
      "raw_system_hash_verified": true
    },
    "E8": {
      "exact_candidate_matches_input_hash": true,
      "manifest_matches_checker_hash": true,
      "solver_source_matches_report_hash": true,
      "native_cache_provenance_agrees": true,
      "all_shipped_numerical_artifacts_byte_identical_to_fresh_run": true,
      "raw_system_hash_verified": true
    }
  }
}


==> anc/prebootstrap/validation/python_test_results.json <==
{
  "date": "2026-09-19",
  "status": "passed",
  "tests": 40,
  "exit_code": 0,
  "command": "python3 -m unittest discover -s tests -p 'test_*.py'",
  "python_version": "3.13.2 (main, Feb  4 2025, 14:51:09) [Clang 16.0.0 (clang-1600.0.26.6)]",
  "mpmath_version": "1.4.1",
  "source_sha256": {
    "audit_results.py": "76cedaf5963277ab5ed0aa10b93a40afce513fe6c1b9a0c197ba186313cd7033",
    "check_abba.py": "36d6bfee206ae4ca15b5ce2b8d0e023e22cb63f113a9aa1659c0ad9d258b2b01",
    "run_extended_fusion.py": "f45a453e6f11724af4dc42569578dbf244fde54e9dbada8fded501178341ec2b",
    "tests/test_audit_results.py": "b89edd7f03544a6fed2d75280ededdc7014dbe8ef826a191f14c3f5405a2e66e",
    "tests/test_check_abba.py": "f3ca7f506b39f06ee3b7797efa25df609666adc22584ebf4ece8677ab5e85d02"
  }
}


==> anc/prebootstrap/validation/rank_test_results.json <==
{
  "passed": 16,
  "total": 16,
  "tests": [
    {
      "name": "rectangular full column rank",
      "passed": true
    },
    {
      "name": "global maximum normalization",
      "passed": true
    },
    {
      "name": "complete pivot first choice",
      "passed": true
    },
    {
      "name": "all pivot entries above cutoff",
      "passed": true
    },
    {
      "name": "global scale invariance",
      "passed": true
    },
    {
      "name": "exact dependence detected",
      "passed": true
    },
    {
      "name": "small independent pivot rejected",
      "passed": true
    },
    {
      "name": "above cutoff pivot retained",
      "passed": true
    },
    {
      "name": "cutoff boundary strictly rejected",
      "passed": true
    },
    {
      "name": "complex full rank",
      "passed": true
    },
    {
      "name": "zero matrix rank",
      "passed": true
    },
    {
      "name": "arbitrary precision zero matrix",
      "passed": true
    },
    {
      "name": "machine zero matrix",
      "passed": true
    },
    {
      "name": "first row major tie deterministic",
      "passed": true
    },
    {
      "name": "nonfinite matrix rejected",
      "passed": true
    },
    {
      "name": "ragged matrix rejected",
      "passed": true
    }
  ],
  "wolfram_version": "14.3.0 for Mac OS X x86 (64-bit) (July 8, 2025)",
  "date": "2026-09-19",
  "source_sha256": {
    "ExtendedFusionABBA.wl": "30c549215e9e22dd814918de6957475572accbde4a110ca2835bc28703c20846",
    "tests/test_rank_diagnostics.wl": "039b05ae69ffd21eab5f6733fada510f0477faae2583ae8367ec1eb96cf980a0"
  }
}


==> anc/reference_checks/E6/p1/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 20736,
  "quartets_requested": 20736,
  "quartets_checked": 20736,
  "equations_checked": 18688,
  "physical_t_equations": 9664,
  "nonphysical_t_equations": 9024,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "1.10368869573205570775313873048661027655751246973390539666401243828315865920784049998586443676894916011879639961465302325e-119",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        "3/2",
        "3/2"
      ],
      [
        2,
        2
      ],
      [
        2,
        2
      ],
      [
        "3/2",
        "7/2"
      ]
    ],
    "t_channel": [
      0,
      3
    ],
    "physical_t_channel": true,
    "lhs_re": "0.0",
    "lhs_im": "1.31607401295249246081921890179699905516006859020582217673192265859586679519730213305074315024660193152004774233425342135",
    "rhs_re": "0.0",
    "rhs_im": "1.31607401295249246081921890179699905516006859020582217673192265859586679519730213305074315024660193152004774233425342136",
    "absolute_residual": "1.10368869573205570775313873048661027655751246973390539666401243828315865920784049998586443676894916011879639961465302325e-119",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 4.736,
  "input_directory": "generated-run/checks/E6/p1/verification_input",
  "model": {
    "pp": 12,
    "k": 0,
    "kp": 1
  },
  "model_name": "E6",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 2,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "0a9a10683667012a3b98add5f3cd7b411ca8e169f50b989d14028f2bec73beff",
    "alpha_sha256": "54d0fc128d7b89b38d227e836f3d4e707f97807821811a8490dbc3942cfa9994",
    "sixj_sha256": "fd3183e016eb19ae0d7453a3b87680698fea0dbabea478f4c64a5b2b6cc9adc2"
  },
  "coefficient_checks": {
    "identity_entries_checked": 34,
    "forbidden_fusion_entries_checked": 1412
  },
  "source_ope_file": "data/E6/p1/ope_exact.wl",
  "source_cache_file": "generated-run/checks/E6/p1/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/reference_checks/E6/p5/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 20736,
  "quartets_requested": 20736,
  "quartets_checked": 20736,
  "equations_checked": 18688,
  "physical_t_equations": 9664,
  "nonphysical_t_equations": 9024,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "9.4491242722323365856759947452186985080713348285990497117901415768803758893583537542649446516359156164556604037184329008e-119",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        2,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        2
      ]
    ],
    "t_channel": [
      0,
      0
    ],
    "physical_t_channel": true,
    "lhs_re": "0.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999906",
    "lhs_im": "0.0",
    "rhs_re": "1.0",
    "rhs_im": "0.0",
    "absolute_residual": "9.4491242722323365856759947452186985080713348285990497117901415768803758893583537542649446516359156164556604037184329008e-119",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 4.859,
  "input_directory": "generated-run/checks/E6/p5/verification_input",
  "model": {
    "pp": 12,
    "k": 0,
    "kp": 5
  },
  "model_name": "E6",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 2,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "2abd81e19f1be144276522e3e592a36331f756b7c21158e05a927baaf9d2a1e3",
    "alpha_sha256": "f26bce91e6c435302a4cf0a2ac3d1ae44ef98bd5ea9351c9796fc398363fa2f1",
    "sixj_sha256": "a3c455c09e2a36b5e131b9108800a22856fdf2129d2144c53576d73c7f636dee"
  },
  "coefficient_checks": {
    "identity_entries_checked": 34,
    "forbidden_fusion_entries_checked": 1412
  },
  "source_ope_file": "data/E6/p5/ope_exact.wl",
  "source_cache_file": "generated-run/checks/E6/p5/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/reference_checks/E7/p1/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 83521,
  "quartets_requested": 83521,
  "quartets_checked": 83521,
  "equations_checked": 359073,
  "physical_t_equations": 139073,
  "nonphysical_t_equations": 220000,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "1.20050349360328866457358949631876907274676794953512516830120651181676906791028264910743149262587452504149783817734188494e-119",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        4,
        4
      ],
      [
        4,
        4
      ],
      [
        4,
        4
      ],
      [
        4,
        4
      ]
    ],
    "t_channel": [
      4,
      4
    ],
    "physical_t_channel": true,
    "lhs_re": "2.0",
    "lhs_im": "0.0",
    "rhs_re": "2.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001",
    "rhs_im": "0.0",
    "absolute_residual": "1.20050349360328866457358949631876907274676794953512516830120651181676906791028264910743149262587452504149783817734188494e-119",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 39.708,
  "input_directory": "generated-run/checks/E7/p1/verification_input",
  "model": {
    "pp": 18,
    "k": 0,
    "kp": 1
  },
  "model_name": "E7",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 2,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "c745ac14492f57c3adceb8d78cb72fc8164052c2a82e45adb852eca053e34e1a",
    "alpha_sha256": "6381df8eb5699cd3246038af026ff9873b5bc1559065c78b43bf518b46759063",
    "sixj_sha256": "84177a5bea6ab13e5866dc30e0e0acaecbce416ee811216c92754cd74d379075"
  },
  "coefficient_checks": {
    "identity_entries_checked": 49,
    "forbidden_fusion_entries_checked": 3536
  },
  "source_ope_file": "data/E7/p1/ope_exact.wl",
  "source_cache_file": "generated-run/checks/E7/p1/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/reference_checks/E7/p5/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 83521,
  "quartets_requested": 83521,
  "quartets_checked": 83521,
  "equations_checked": 359073,
  "physical_t_equations": 139073,
  "nonphysical_t_equations": 220000,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "6.56791588758444379069937995405365273347909174971474930786724594852013012637367539640710906933381675635606559209281237695e-118",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        3,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        3
      ]
    ],
    "t_channel": [
      6,
      6
    ],
    "physical_t_channel": true,
    "lhs_re": "0.249999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999343",
    "lhs_im": "0.0",
    "rhs_re": "0.25",
    "rhs_im": "0.0",
    "absolute_residual": "6.56791588758444379069937995405365273347909174971474930786724594852013012637367539640710906933381675635606559209281237695e-118",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 41.54,
  "input_directory": "generated-run/checks/E7/p5/verification_input",
  "model": {
    "pp": 18,
    "k": 0,
    "kp": 5
  },
  "model_name": "E7",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 2,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "0b659f8999681a97b6eb1d3c3e0fc974f9918df69ab47255f713399315775104",
    "alpha_sha256": "7ea561ea1024050d691ac5073d59893754b7e9ba9c317a721465a0d5907e85eb",
    "sixj_sha256": "59272cadaf63795f3852b92b88f7069899302a1f6f11947b425ae143f8af18d9"
  },
  "coefficient_checks": {
    "identity_entries_checked": 49,
    "forbidden_fusion_entries_checked": 3536
  },
  "source_ope_file": "data/E7/p5/ope_exact.wl",
  "source_cache_file": "generated-run/checks/E7/p5/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/reference_checks/E7/p7/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 83521,
  "quartets_requested": 83521,
  "quartets_checked": 83521,
  "equations_checked": 359073,
  "physical_t_equations": 139073,
  "nonphysical_t_equations": 220000,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "1.85884411912767277095265470397744888683370521218341961543412621184531984708688926313408747245296700651586762040362614442e-118",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        2,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        2
      ]
    ],
    "t_channel": [
      3,
      3
    ],
    "physical_t_channel": true,
    "lhs_re": "1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000019",
    "lhs_im": "0.0",
    "rhs_re": "1.0",
    "rhs_im": "0.0",
    "absolute_residual": "1.85884411912767277095265470397744888683370521218341961543412621184531984708688926313408747245296700651586762040362614442e-118",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 62.913,
  "input_directory": "generated-run/checks/E7/p7/verification_input",
  "model": {
    "pp": 18,
    "k": 0,
    "kp": 7
  },
  "model_name": "E7",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 2,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "d81a4cae04f9552dcf227c5f68e2592049e8c03f7ceee02154898894589036bc",
    "alpha_sha256": "df53f1faa71ec2fabf03be76917ee50bf5468413e5d2417d00d4ec82f9771b5b",
    "sixj_sha256": "e1094e3a4772f3ac142ce46950d4ea1ef446ecce2e8efcfef65d0e56b89c46f3"
  },
  "coefficient_checks": {
    "identity_entries_checked": 49,
    "forbidden_fusion_entries_checked": 3536
  },
  "source_ope_file": "data/E7/p7/ope_exact.wl",
  "source_cache_file": "generated-run/checks/E7/p7/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/reference_checks/E8/p1/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 1048576,
  "quartets_requested": 1048576,
  "quartets_checked": 1048576,
  "equations_checked": 7747200,
  "physical_t_equations": 2160128,
  "nonphysical_t_equations": 5587072,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "1.00687389786082275093268796465445148036825698993268562502681836474954825050539835086429738091202379519609496105196416156e-119",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        3,
        3
      ],
      [
        5,
        5
      ],
      [
        6,
        6
      ],
      [
        3,
        3
      ]
    ],
    "t_channel": [
      3,
      3
    ],
    "physical_t_channel": true,
    "lhs_re": "1.44337567297406441127287195125489363911900437817531719004650581620994418075733336423428848896437381306302178451283891919",
    "lhs_im": "0.0",
    "rhs_re": "1.44337567297406441127287195125489363911900437817531719004650581620994418075733336423428848896437381306302178451283891918",
    "rhs_im": "0.0",
    "absolute_residual": "1.00687389786082275093268796465445148036825698993268562502681836474954825050539835086429738091202379519609496105196416156e-119",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 234.268,
  "input_directory": "generated-run/checks/E8/p1/verification_input",
  "model": {
    "pp": 30,
    "k": 0,
    "kp": 1
  },
  "model_name": "E8",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 4,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "cae9903efd14c5fc49eb54ac5e16c848f0325bc52aff4f1b6139670d92273b8d",
    "alpha_sha256": "1a3b90914973c02ff38d71d6c5db456ee0dd373f1570e1bfcabf67f88a88838b",
    "sixj_sha256": "c6d5714eb5b5dd39e6da71f7c4c7a4a73d9af79ecec8fd56076248e8ff357618"
  },
  "coefficient_checks": {
    "identity_entries_checked": 94,
    "forbidden_fusion_entries_checked": 25568
  },
  "source_ope_file": "data/E8/p1/ope_exact.wl",
  "source_cache_file": "generated-run/checks/E8/p1/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/reference_checks/E8/p11/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 1048576,
  "quartets_requested": 1048576,
  "quartets_checked": 1048576,
  "equations_checked": 7747200,
  "physical_t_equations": 2160128,
  "nonphysical_t_equations": 5587072,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "2.54900259682037487739268736908692122086385626311798895389074686531931326215145262577092207345623703478644665173130642407e-118",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        5,
        5
      ],
      [
        5,
        5
      ],
      [
        5,
        5
      ],
      [
        5,
        5
      ]
    ],
    "t_channel": [
      7,
      7
    ],
    "physical_t_channel": false,
    "lhs_re": "-2.54900259682037487739268736908692122086385626311798895389074686531931326215145262577092207345623703478644665173130642407e-118",
    "lhs_im": "0.0",
    "rhs_re": "0.0",
    "rhs_im": "0.0",
    "absolute_residual": "2.54900259682037487739268736908692122086385626311798895389074686531931326215145262577092207345623703478644665173130642407e-118",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 246.304,
  "input_directory": "generated-run/checks/E8/p11/verification_input",
  "model": {
    "pp": 30,
    "k": 0,
    "kp": 11
  },
  "model_name": "E8",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 4,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "29d8192fa821b7b9abaed24f7a284dff0fd8542f3cc795e9a9da88e1ba7ea6bb",
    "alpha_sha256": "d5e396883893f3c0442cf8fbe178a1ea62bf843c325002fbf9437f6615bc7dec",
    "sixj_sha256": "4726f2d0d3d29359dfc6da32c587256b1772eda20915f1cf92e886fa952746c4"
  },
  "coefficient_checks": {
    "identity_entries_checked": 94,
    "forbidden_fusion_entries_checked": 25568
  },
  "source_ope_file": "data/E8/p11/ope_exact.wl",
  "source_cache_file": "generated-run/checks/E8/p11/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/reference_checks/E8/p13/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 1048576,
  "quartets_requested": 1048576,
  "quartets_checked": 1048576,
  "equations_checked": 7747200,
  "physical_t_equations": 2160128,
  "nonphysical_t_equations": 5587072,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "4.35470139416588182181168589459078387875551126552995681503136440488606692191958565695451136026365862672699663473386609112e-118",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        3,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        3
      ]
    ],
    "t_channel": [
      2,
      2
    ],
    "physical_t_channel": false,
    "lhs_re": "4.35470139416588182181168589459078387875551126552995681503136440488606692191958565695451136026365862672699663473386609112e-118",
    "lhs_im": "0.0",
    "rhs_re": "0.0",
    "rhs_im": "0.0",
    "absolute_residual": "4.35470139416588182181168589459078387875551126552995681503136440488606692191958565695451136026365862672699663473386609112e-118",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 248.19,
  "input_directory": "generated-run/checks/E8/p13/verification_input",
  "model": {
    "pp": 30,
    "k": 0,
    "kp": 13
  },
  "model_name": "E8",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 4,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "a05b60054cc2fb5af206f075a2fce6298bb7a2437a9b5c2e8f303057be7da300",
    "alpha_sha256": "0e0d6baa6150de6e127d791dce2ba7926818552ca079b270c0151d1723043375",
    "sixj_sha256": "3873efac1bd50bd42b3f831610751d39be3b2e75dd0795bcb51b6b85786cb111"
  },
  "coefficient_checks": {
    "identity_entries_checked": 94,
    "forbidden_fusion_entries_checked": 25568
  },
  "source_ope_file": "data/E8/p13/ope_exact.wl",
  "source_cache_file": "generated-run/checks/E8/p13/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/reference_checks/E8/p7/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 1048576,
  "quartets_requested": 1048576,
  "quartets_checked": 1048576,
  "equations_checked": 7747200,
  "physical_t_equations": 2160128,
  "nonphysical_t_equations": 5587072,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "5.70262661248569450849648924569283228571518393226177534201037184731863444596332612650378055069682708161785776140735749226e-117",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        6,
        6
      ],
      [
        8,
        8
      ],
      [
        6,
        6
      ],
      [
        8,
        8
      ]
    ],
    "t_channel": [
      7,
      7
    ],
    "physical_t_channel": false,
    "lhs_re": "5.70262661248569450849648924569283228571518393226177534201037184731863444596332612650378055069682708161785776140735749226e-117",
    "lhs_im": "0.0",
    "rhs_re": "0.0",
    "rhs_im": "0.0",
    "absolute_residual": "5.70262661248569450849648924569283228571518393226177534201037184731863444596332612650378055069682708161785776140735749226e-117",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 243.68,
  "input_directory": "generated-run/checks/E8/p7/verification_input",
  "model": {
    "pp": 30,
    "k": 0,
    "kp": 7
  },
  "model_name": "E8",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 4,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "ccb84dd5eab74f3cec879af12ce874fea97b85b10b3b99d94269a935b3b0912d",
    "alpha_sha256": "7a2ff74e6631108ff43ec1c66123771940f48f8fff64f7b2747abdb82107f4da",
    "sixj_sha256": "2808d7cc955d74c8a735e8e4c429a7e9201dc25a0b913e67e009742439c2c945"
  },
  "coefficient_checks": {
    "identity_entries_checked": 94,
    "forbidden_fusion_entries_checked": 25568
  },
  "source_ope_file": "data/E8/p7/ope_exact.wl",
  "source_cache_file": "generated-run/checks/E8/p7/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/reference_checks/inventory.json <==
{
  "schema_version": 1,
  "kind": "ADESavedVerificationInventory",
  "provenance": "Archived full-check evidence. Distributed summaries differ only in three provenance path fields; all scientific results and original numerical-input hashes are unchanged. Original source summary hashes are recorded separately. Numerical inputs and caches from those historical runs are not distributed. generated-run paths describe the new rerun layout, not shipped data.",
  "records": [
    {
      "model": "E6",
      "p": 1,
      "summary": "E6/p1/summary.json",
      "source_summary": "e6_workflow/runs/wp100_guard20/case_k0_kp1/verification/summary.json",
      "source_summary_sha256": "a2c236586f6b28c1ce757a8f614681d840d763f5eae62f33200b33e0d33d57b6",
      "distributed_summary_sha256": "828f534a1a6df82228c564c75acae550c1820d023c0ce2c383ddbc385d7d0555",
      "metadata_replacements": {
        "input_directory": "generated-run/checks/E6/p1/verification_input",
        "source_ope_file": "data/E6/p1/ope_exact.wl",
        "source_cache_file": "generated-run/checks/E6/p1/sixj_wp120.wl"
      }
    },
    {
      "model": "E6",
      "p": 5,
      "summary": "E6/p5/summary.json",
      "source_summary": "e6_workflow/runs/wp100_guard20/case_k0_kp5/verification/summary.json",
      "source_summary_sha256": "946c8b7ffa1a1fbaf9a533198f1950235c3064a85b67d0f4ff9fc076335c4c7e",
      "distributed_summary_sha256": "d6917daceb9b41db4474925df52c9b9eda17fa842986e2d40a464bc6562a20ba",
      "metadata_replacements": {
        "input_directory": "generated-run/checks/E6/p5/verification_input",
        "source_ope_file": "data/E6/p5/ope_exact.wl",
        "source_cache_file": "generated-run/checks/E6/p5/sixj_wp120.wl"
      }
    },
    {
      "model": "E7",
      "p": 1,
      "summary": "E7/p1/summary.json",
      "source_summary": "e7_workflow/runs/wp100_guard20/case_k0_kp1/verification/summary.json",
      "source_summary_sha256": "60247d1f34f79bf8fef6397ef295f517cbacb80d6c0c466a3c7d19c413c87e5b",
      "distributed_summary_sha256": "5d4ec94fce4d07580ee824f70187e37355003962672bb51ae4c5fd0b17f82057",
      "metadata_replacements": {
        "input_directory": "generated-run/checks/E7/p1/verification_input",
        "source_ope_file": "data/E7/p1/ope_exact.wl",
        "source_cache_file": "generated-run/checks/E7/p1/sixj_wp120.wl"
      }
    },
    {
      "model": "E7",
      "p": 5,
      "summary": "E7/p5/summary.json",
      "source_summary": "e7_workflow/runs/wp100_guard20/case_k0_kp5/verification/summary.json",
      "source_summary_sha256": "95f35c3b9f35276c273a114c3df2cc3aed9e934d82d2bacbdb89cf54368f73fa",
      "distributed_summary_sha256": "faa980e80f84fc66434311b0a9369dcad287a87ab7b762e338a90cc776d339e0",
      "metadata_replacements": {
        "input_directory": "generated-run/checks/E7/p5/verification_input",
        "source_ope_file": "data/E7/p5/ope_exact.wl",
        "source_cache_file": "generated-run/checks/E7/p5/sixj_wp120.wl"
      }
    },
    {
      "model": "E7",
      "p": 7,
      "summary": "E7/p7/summary.json",
      "source_summary": "e7_workflow/runs/wp100_guard20/case_k0_kp7/verification/summary.json",
      "source_summary_sha256": "290455fda3910aa1501faf442b0b1e2a06988304b3e673fddb84d6ca2cd72ff3",
      "distributed_summary_sha256": "8936d4ec11d211a72bd6bc5f38ed7055658803e4d554dacd5584c37556de3e73",
      "metadata_replacements": {
        "input_directory": "generated-run/checks/E7/p7/verification_input",
        "source_ope_file": "data/E7/p7/ope_exact.wl",
        "source_cache_file": "generated-run/checks/E7/p7/sixj_wp120.wl"
      }
    },
    {
      "model": "E8",
      "p": 1,
      "summary": "E8/p1/summary.json",
      "source_summary": "e8_workflow_120/runs/wp100_guard20/case_k0_kp1/verification/summary.json",
      "source_summary_sha256": "8042806a7b0ab25b9f843cff63ae93ac5bd9217716cb364a6f38ac75cc23712b",
      "distributed_summary_sha256": "e29c086679419299c319f6427f9d3441289125d521dc1417d5bf48aa49b751d3",
      "metadata_replacements": {
        "input_directory": "generated-run/checks/E8/p1/verification_input",
        "source_ope_file": "data/E8/p1/ope_exact.wl",
        "source_cache_file": "generated-run/checks/E8/p1/sixj_wp120.wl"
      }
    },
    {
      "model": "E8",
      "p": 7,
      "summary": "E8/p7/summary.json",
      "source_summary": "e8_workflow_120/runs/wp100_guard20/case_k0_kp7/verification/summary.json",
      "source_summary_sha256": "c2bb4d84e5656beafdf87431161fbe24edcd519bef1a51d8dd60352745aae35e",
      "distributed_summary_sha256": "a24a80ea83cc32de2da03148bf81d4e68b2a98bee71112c508cafeb23037886e",
      "metadata_replacements": {
        "input_directory": "generated-run/checks/E8/p7/verification_input",
        "source_ope_file": "data/E8/p7/ope_exact.wl",
        "source_cache_file": "generated-run/checks/E8/p7/sixj_wp120.wl"
      }
    },
    {
      "model": "E8",
      "p": 11,
      "summary": "E8/p11/summary.json",
      "source_summary": "e8_workflow_120/runs/wp100_guard20/case_k0_kp11/verification/summary.json",
      "source_summary_sha256": "d9b72383e78e6fca3904e4d2e0622c9fd49a735589eaa85740a86af2a103cd94",
      "distributed_summary_sha256": "71ad678ae388cea6302aaadd4e274cb008cde406ca6d9cafc672c0dc1bc0f390",
      "metadata_replacements": {
        "input_directory": "generated-run/checks/E8/p11/verification_input",
        "source_ope_file": "data/E8/p11/ope_exact.wl",
        "source_cache_file": "generated-run/checks/E8/p11/sixj_wp120.wl"
      }
    },
    {
      "model": "E8",
      "p": 13,
      "summary": "E8/p13/summary.json",
      "source_summary": "e8_workflow_120/runs/wp100_guard20/case_k0_kp13/verification/summary.json",
      "source_summary_sha256": "94312f9b2d2f683f43625e4007792ade57f09ed0037a86a6dc962a484816d518",
      "distributed_summary_sha256": "0f3ca2c57cd7997ccc42ae5efea3da32bdc8a4775be93b04752cca66134e298f",
      "metadata_replacements": {
        "input_directory": "generated-run/checks/E8/p13/verification_input",
        "source_ope_file": "data/E8/p13/ope_exact.wl",
        "source_cache_file": "generated-run/checks/E8/p13/sixj_wp120.wl"
      }
    }
  ]
}


==> anc/reproduce_galois.py <==
#!/usr/bin/env python3
"""Run the complete Galois checks in a separate writable output directory."""
import argparse
from pathlib import Path
import shutil
import subprocess
import sys


def main():
    root = Path(__file__).resolve().parent
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output-dir', required=True, type=Path)
    parser.add_argument('--kernel', default=shutil.which('WolframKernel') or
                        '/Applications/Wolfram.app/Contents/MacOS/WolframKernel')
    args = parser.parse_args()
    output = args.output_dir.expanduser().resolve()
    if output == root or root in output.parents:
        parser.error('Choose an output directory outside this ancillary package.')
    if output.exists() and any(output.iterdir()):
        parser.error('Output directory must be new or empty.')
    shutil.copytree(root / 'galois', output, dirs_exist_ok=True)
    return subprocess.run([sys.executable, str(output / 'run_all.py'),
                           '--kernel', args.kernel], cwd=output).returncode


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/reproduce_prebootstrap.py <==
#!/usr/bin/env python3
"""Fresh unrestricted ABBA calculations for E6 (1,12) and E8 (1,30)."""
import argparse
import json
from pathlib import Path
import shutil
import subprocess
import sys


def main():
    root = Path(__file__).resolve().parent
    parser = argparse.ArgumentParser(description=__doc__)
    parser.add_argument('--output-dir', required=True, type=Path)
    parser.add_argument('--kernel', default=shutil.which('WolframKernel') or
                        '/Applications/Wolfram.app/Contents/MacOS/WolframKernel')
    args = parser.parse_args()
    output = args.output_dir.expanduser().resolve()
    if output == root or root in output.parents:
        parser.error('Choose an output directory outside this ancillary package.')
    if output.exists() and (not output.is_dir() or any(output.iterdir())):
        parser.error('Output directory must be new or empty.')
    try:
        import mpmath  # Fail before starting either Wolfram calculation.
    except ImportError:
        parser.error('Install requirements.txt with this Python interpreter first.')
    output.mkdir(parents=True, exist_ok=True)
    record = {
        'schema_version': 1,
        'workflow': 'fresh_unrestricted_prebootstrap',
        'status': 'running',
        'settings': {'solver_precision': 50, 'checking_precision': 100,
                     'checking_guard_digits': 20, 'cache_construction_guard_digits': 20,
                     'strict_absolute_threshold': '1e-100'},
        'cases': [],
    }
    index = output / 'run_index.json'
    for model, q in (('E6', 12), ('E8', 30)):
        directory = f'{model}_p1_q{q}'
        case = {'model': model, 'p': 1, 'q': q,
                'output_directory': directory, 'status': 'running'}
        record['cases'].append(case)
        index.write_text(json.dumps(record, indent=2) + '\n')
        command = [sys.executable, str(root / 'prebootstrap/run_extended_fusion.py'),
                   '--model', model, '--output-dir', str(output / directory),
                   '--solver-precision', '50', '--precision', '100',
                   '--guard-digits', '20', '--cache-construction-guard', '20',
                   '--kernel', args.kernel]
        result = subprocess.run(command)
        case['exit_code'] = result.returncode
        case['status'] = 'complete' if result.returncode == 0 else 'failed'
        if result.returncode:
            record['status'] = 'failed'
            index.write_text(json.dumps(record, indent=2) + '\n')
            return result.returncode
        audit_command = [sys.executable, str(root / 'prebootstrap/audit_results.py'),
                         str(output / directory), '--require-raw',
                         '--output', str(output / directory / 'diagnostic_audit.json')]
        audit = subprocess.run(audit_command)
        case['audit_exit_code'] = audit.returncode
        if audit.returncode:
            case['status'] = 'audit_failed'
            record['status'] = 'failed'
            index.write_text(json.dumps(record, indent=2) + '\n')
            return audit.returncode
        index.write_text(json.dumps(record, indent=2) + '\n')
    record['status'] = 'complete'
    index.write_text(json.dumps(record, indent=2) + '\n')
    print(f'Both unrestricted calculations completed: {output}', flush=True)
    return 0


if __name__ == '__main__':
    raise SystemExit(main())


==> anc/requirements.txt <==
# Reference environment for the supplied numerical reports.
mpmath==1.4.1


==> anc/scripts/PACKAGING_AUDIT.md <==
# Table 2 reports: provenance and reproduction

The saved reports in `reference_checks/E6/p{1,5}`, `E7/p{1,5,7}` and
`E8/p{1,7,11,13}` underlie Table 2 of the paper.
[Their inventory](../reference_checks/inventory.json) records the original and
distributed summary hashes. Numerical results, tolerances, coverage and input
hashes are preserved. Three provenance fields use portable paths:
`input_directory`, `source_ope_file` and `source_cache_file`.

The `generated-run/...` paths describe the layout of a reproduced calculation.
Historical numerical inputs and caches are not included. Their recorded hashes
identify the inputs used for the original results; they do not identify
additional files shipped in this package.

The nine-case validation recorded on 19 September 2026 is separate evidence in
[validation/production](../validation/production/). It rebuilt every cache,
reran every solve and full crossing check, and reproduced the historical
numerical-input hashes and maximum residuals.

## Commands

Run these commands from the ancillary root, using an output directory outside
the package.

```bash
python scripts/reproduce_table2.py render --output-dir ../ade-results/table2
```

`render` audits and formats the saved evidence as CSV, Markdown and JSON. It
requires only the Python standard library and performs no new numerical check.

```bash
python scripts/reproduce_table2.py rerun \
  --kernel /path/to/WolframKernel --workers 2 \
  --output-dir ../ade-results/rechecked-table2
```

`rerun` regenerates caches, reevaluates the supplied exact OPE data and repeats
all nine full checks. Add `--solve` to generate the coefficients through the
bootstrap solver as well. These calculations require Wolfram and `mpmath`.
`--resume` reuses compatible intermediates, but always prepares numerical inputs
and repeats the full checks; in solver mode it may also reuse a saved analytic
OPE. Add `--tex` to either command to generate a LaTeX table outside the package.

The script refuses incomplete or failing reports, sampled coverage, unexpected
case or channel counts, insufficient precision, and weaker tolerances. It
requires 120-digit inputs and arithmetic, strict absolute tolerance `1e-100`,
and zero relative tolerance. Saved reports are checked against their inventory;
new reports are checked against the numerical input files generated for that
run. A combined table is written only after all nine reports pass the audit.

The bounded report-audit tests can be run with:

```bash
python -m unittest discover -s scripts/tests -v
```

These tests check report integrity and command construction. They are separate
from the scientific reruns described in [VALIDATION.md](../VALIDATION.md).


==> anc/scripts/reproduce_table2.py <==
#!/usr/bin/env python3
"""Audit and render Table 2, or regenerate its nine numerical checks.

`render` audits saved evidence only and requires the Python standard library.
`rerun` invokes Wolfram and the mpmath checker: by default it rechecks supplied
exact coefficients; --solve instead runs a fresh bootstrap first. All generated
artifacts must be placed outside this distribution.
"""
from __future__ import annotations

import argparse
import csv
from decimal import Decimal, InvalidOperation
import hashlib
import json
from pathlib import Path
import re
import shutil
import subprocess
import sys

PACKAGE = Path(__file__).resolve().parents[1]
CASES = (("E6", 1), ("E6", 5), ("E7", 1), ("E7", 5), ("E7", 7),
         ("E8", 1), ("E8", 7), ("E8", 11), ("E8", 13))
# q, number of fields, all equations, physical T, nonphysical T,
# separate identity entries, separate fusion-forbidden entries.
FAMILIES = {"E6": (12, 12, 18688, 9664, 9024, 34, 1412),
            "E7": (18, 17, 359073, 139073, 220000, 49, 3536),
            "E8": (30, 32, 7747200, 2160128, 5587072, 94, 25568)}
CRITERION = "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)"
HASH = re.compile(r"[0-9a-f]{64}\Z")
TOLERANCE = Decimal("1e-100")


def sha256(path: Path) -> str:
    return hashlib.sha256(path.read_bytes()).hexdigest()


def _unique_object(pairs):
    result = {}
    for key, value in pairs:
        if key in result:
            raise ValueError(f"Duplicate JSON key: {key}")
        result[key] = value
    return result


def read_json(path: Path):
    return json.loads(path.read_text(encoding="utf-8"),
                      object_pairs_hook=_unique_object,
                      parse_constant=lambda value: (_ for _ in ()).throw(
                          ValueError(f"Nonfinite JSON number: {value}")))


def decimal(value, label):
    if isinstance(value, bool):
        raise ValueError(f"{label}: boolean is not a decimal")
    try:
        result = Decimal(str(value))
    except (InvalidOperation, ValueError, TypeError) as exc:
        raise ValueError(f"{label}: invalid decimal") from exc
    if not result.is_finite():
        raise ValueError(f"{label}: nonfinite decimal")
    return result


def require_equal(data, key, expected):
    actual = data.get(key)
    if type(actual) is not type(expected) or actual != expected:
        raise ValueError(f"{key}: expected {expected!r}, found {actual!r}")


def audit_report(report, model, p):
    """Refuse incomplete, sampled, weak-tolerance, or wrong-coverage evidence."""
    q, n, equations, physical, nonphysical, identity, forbidden = FAMILIES[model]
    expected = dict(schema_version=1, kind="ADEVerificationSummary", mode="full",
                    status="complete", model_name=model,
                    full_crossing_passed=True, sample_passed=False,
                    coverage_complete_for_requested_mode=True, integrity_passed=True,
                    total_ordered_quartets=n**4, quartets_requested=n**4,
                    quartets_checked=n**4, equations_checked=equations,
                    physical_t_equations=physical, nonphysical_t_equations=nonphysical,
                    failed_quartets=0, failed_equations=0, failure_details_recorded=0,
                    failure_details_truncated=False, requested_precision=100,
                    guard_digits=20, working_precision=120, arithmetic_precision=120,
                    input_serialization_digits=120, sixj_precision=120,
                    residual_output_digits=120, strict_tolerance=True,
                    comparison_operator="<", acceptance_criterion=CRITERION,
                    error=None)
    for key, value in expected.items():
        require_equal(report, key, value)
    parameters = report.get("model", {})
    for key, value in {"pp": q, "k": 0, "kp": p}.items():
        require_equal(parameters, key, value)
    if decimal(report.get("atol"), "atol") != TOLERANCE:
        raise ValueError("Expected absolute tolerance 1e-100")
    if decimal(report.get("rtol"), "rtol") != 0:
        raise ValueError("Expected zero relative tolerance")
    maximum = decimal(report.get("max_absolute_residual"), "maximum residual")
    if not 0 <= maximum < TOLERANCE:
        raise ValueError("Maximum residual must satisfy 0 <= residual < 1e-100")
    checks = report.get("coefficient_checks", {})
    require_equal(checks, "identity_entries_checked", identity)
    require_equal(checks, "forbidden_fusion_entries_checked", forbidden)
    hashes = report.get("input_hashes", {})
    for key in ("manifest_sha256", "alpha_sha256", "sixj_sha256"):
        if not isinstance(hashes.get(key), str) or not HASH.fullmatch(hashes[key]):
            raise ValueError(f"Missing or invalid historical input hash: {key}")
    worst = report.get("worst_equation")
    if maximum != 0:
        if not isinstance(worst, dict):
            raise ValueError("A nonzero maximum requires worst_equation details")
        if decimal(worst.get("absolute_residual"), "worst residual") != maximum:
            raise ValueError("Worst-equation residual disagrees with maximum")
        if decimal(worst.get("threshold"), "worst threshold") != TOLERANCE:
            raise ValueError("Worst-equation threshold disagrees with strict policy")
        for key in ("lhs_re", "lhs_im", "rhs_re", "rhs_im"):
            decimal(worst.get(key), key)
    return {"model": model, "p": p, "q": q, "number_of_fields": n,
            "ordered_quartets": n**4, "equations_checked": equations,
            "physical_t_equations": physical, "nonphysical_t_equations": nonphysical,
            "max_absolute_residual": report["max_absolute_residual"],
            "max_absolute_residual_6sf": format(maximum, ".5E").lower()}


def locate_summary(base, model, p):
    folder = base / model / f"p{p}"
    found = [path for path in (folder / "summary.json", folder / "verification/summary.json")
             if path.is_file()]
    if len(found) != 1:
        raise ValueError(f"Expected exactly one summary for {model} p={p} in {folder}")
    return found[0]


def verify_generated_input_hashes(path, report):
    """Bind a new report to the new numerical input files still on disk."""
    directory = path.parent.parent / "verification_input"
    for filename, key in (("manifest.json", "manifest_sha256"),
                          ("alpha.csv", "alpha_sha256"), ("sixj.csv", "sixj_sha256")):
        if sha256(directory / filename) != report["input_hashes"][key]:
            raise ValueError(f"Generated input hash mismatch: {directory / filename}")


def collect_reports(base, *, reference=False, generated=False):
    inventory = {}
    if reference:
        index = read_json(base / "inventory.json")
        require_equal(index, "schema_version", 1)
        require_equal(index, "kind", "ADESavedVerificationInventory")
        for record in index["records"]:
            key = (record["model"], record["p"])
            if key in inventory:
                raise ValueError("Duplicate case in reference inventory")
            inventory[key] = record
        if set(inventory) != set(CASES):
            raise ValueError("Reference inventory must contain exactly the nine Table 2 cases")
    rows = []
    for model, p in CASES:
        path = locate_summary(base, model, p)
        digest = sha256(path)
        if reference:
            record = inventory[(model, p)]
            if record["summary"] != path.relative_to(base).as_posix():
                raise ValueError("Reference inventory path mismatch")
            if record["distributed_summary_sha256"] != digest:
                raise ValueError(f"Reference summary hash mismatch: {model} p={p}")
            if not HASH.fullmatch(record["source_summary_sha256"]):
                raise ValueError("Invalid original source-summary hash")
        report = read_json(path)
        try:
            row = audit_report(report, model, p)
            if generated:
                verify_generated_input_hashes(path, report)
        except (ValueError, OSError) as exc:
            raise ValueError(f"{model} p={p}: {exc}") from exc
        row.update(summary_file=path.relative_to(base).as_posix(), summary_sha256=digest)
        if reference:
            row["original_summary_sha256"] = inventory[(model, p)]["source_summary_sha256"]
        rows.append(row)
    return rows


def write_tables(rows, output, evidence, tex=False):
    output.mkdir(parents=True, exist_ok=True)
    payload = {"schema_version": 1, "kind": "ADETable2", "evidence_type": evidence,
               "policy": {"requested_digits": 100, "guard_digits": 20,
                          "input_and_arithmetic_digits": 120, "atol": "1e-100",
                          "rtol": "0", "comparison_operator": "<", "mode": "full"},
               "rows": rows}
    (output / "table2.json").write_text(json.dumps(payload, indent=2) + "\n")
    columns = ("model", "p", "q", "ordered_quartets", "equations_checked",
               "max_absolute_residual_6sf", "max_absolute_residual")
    with (output / "table2.csv").open("w", newline="") as stream:
        writer = csv.DictWriter(stream, fieldnames=columns, extrasaction="ignore")
        writer.writeheader()
        writer.writerows(rows)
    intro = {"saved_reference_reports": "This table audits and reformats saved reports. It does not rerun the numerical checks.",
             "external_reports": "This table audits and reformats the specified reports. Rendering itself does not rerun checks.",
             "fresh_recheck_supplied_exact_data": "Fresh numerical checks of the supplied exact OPE tensors; no bootstrap solve was invoked.",
             "fresh_solver_and_check": "A fresh bootstrap solve and full numerical check were run for each case.",
             "solver_workflow_with_resume": "The bootstrap workflow ran with resume enabled: compatible cached or analytic OPE data may have been reused. Numerical inputs were prepared afresh and every full check was rerun."}[evidence]
    lines = ["# Table 2: exhaustive crossing checks", "", intro, "",
             "All nine reports passed the full-coverage and strict absolute-tolerance audit: 120-digit inputs and arithmetic, |LHS − RHS| < 10⁻¹⁰⁰, with zero relative tolerance.", "",
             "| (p, q) | Ordered quartets | Equations checked | Maximum absolute residual (6 significant figures) |",
             "|---|---:|---:|---:|"]
    for row in rows:
        lines.append(f"| ({row['p']}, {row['q']}) | {row['ordered_quartets']:,} | {row['equations_checked']:,} | {row['max_absolute_residual_6sf']} |")
    lines += ["", "Quartets are all ordered choices from the bootstrap field set, including repetitions and the identity. Quartets with no admissible t-channel contribute no equations. Every allowed chiral t-channel pair is included, including pairs outside the physical spectrum. A complex equation is counted once; vanishing and redundant equations are counted. Identity normalization and fusion-forbidden coefficients are separate checks. These are numerical checks using cached 6j symbols, not exact symbolic proofs or an independent recomputation of 6j symbols.", "",
              "The JSON retains each reported maximum without rounding and records the audited summary hashes. Saved reports retain historical numerical-input hashes; those historical input files are not included in this distribution.", ""]
    (output / "table2.md").write_text("\n".join(lines))
    if tex:
        lines = [r"\begin{tabular}{crrc}", r"\hline", r"$(p,q)$ & Ordered quartets & Equations checked & $\Delta_{\max}$ \\", r"\hline"]
        for row in rows:
            mantissa, exponent = row["max_absolute_residual_6sf"].split("e")
            quartets = f"{row['ordered_quartets']:,}".replace(",", r"\,")
            equations = f"{row['equations_checked']:,}".replace(",", r"\,")
            lines.append(f"$({row['p']},{row['q']})$ & ${quartets}$ & ${equations}$ & ${mantissa}\\times10^{{{int(exponent)}}}$ " + r"\\")
        lines += [r"\hline", r"\end{tabular}", ""]
        (output / "table2.tex").write_text("\n".join(lines))


def case_command(args, model, p, output):
    common = ["--model", model, "--output-dir", str(output), "--kernel", args.kernel,
              "--python", args.python, "--workers", str(args.workers)]
    if args.solve:
        command = [args.python, str(PACKAGE / "bootstrap/ade_results/run_workflow.py"),
                   "--k", "0", "--kp", str(p), "--precision", "100", "--guard-digits", "20",
                   "--cache-construction-guard", "20", "--solver-precision", "50", "--atol", "1e-100"]
    else:
        command = [args.python, str(PACKAGE / "bootstrap/check_supplied_data.py"), "--p", str(p)]
    return command + common + (["--resume"] if args.resume else [])


def main(argv=None):
    parser = argparse.ArgumentParser(description=__doc__)
    sub = parser.add_subparsers(dest="command", required=True)
    render = sub.add_parser("render", help="Audit saved reports and render Table 2; no new checks")
    render.add_argument("--reports-dir", type=Path,
                        help="Alternative nine-case reports directory (default: packaged reference_checks)")
    rerun = sub.add_parser("rerun", help="Run all nine checks with Wolfram and mpmath, then render")
    rerun.add_argument("--solve", action="store_true", help="Run the bootstrap solver first (50 digits)")
    rerun.add_argument("--kernel", default=shutil.which("WolframKernel") or "/Applications/Wolfram.app/Contents/MacOS/WolframKernel")
    rerun.add_argument("--python", default=sys.executable, help="Interpreter with mpmath installed")
    rerun.add_argument("--workers", type=int, default=2)
    rerun.add_argument("--resume", action="store_true", help="Reuse compatible intermediates, but rerun every full check")
    for child in (render, rerun):
        child.add_argument("--output-dir", type=Path, required=True, help="Output directory outside this package")
        child.add_argument("--tex", action="store_true", help="Also generate a LaTeX table in the output directory")
    args = parser.parse_args(argv)
    output = args.output_dir.resolve()
    if output == PACKAGE or PACKAGE in output.parents:
        parser.error("Choose an output directory outside the ancillary package")
    try:
        if args.command == "render":
            reference = args.reports_dir is None
            base = PACKAGE / "reference_checks" if reference else args.reports_dir.resolve()
            rows = collect_reports(base, reference=reference)
            evidence = "saved_reference_reports" if reference else "external_reports"
        else:
            if args.workers < 1:
                parser.error("--workers must be at least 1")
            if output.exists() and any(output.iterdir()) and not args.resume:
                parser.error("Output directory is nonempty; choose a new directory or use --resume")
            output.mkdir(parents=True, exist_ok=True)
            # Remove a previous completed table before beginning a resumed run.
            # A failed rerun must never leave an apparent fresh successful table.
            for name in ("table2.json", "table2.csv", "table2.md", "table2.tex"):
                (output / name).unlink(missing_ok=True)
            (output / "table2_run_status.json").write_text(json.dumps({"status": "running"}) + "\n")
            for model, p in CASES:
                case_output = output / "checks" / model / f"p{p}"
                print(f"Running {model} p={p}", flush=True)
                result = subprocess.run(case_command(args, model, p, case_output))
                if result.returncode:
                    raise ValueError(f"{model} p={p} failed with exit code {result.returncode}; no completed table was generated")
                report_path = case_output / "verification/summary.json"
                report = read_json(report_path)
                audit_report(report, model, p)
                verify_generated_input_hashes(report_path, report)
            rows = collect_reports(output / "checks", generated=True)
            evidence = ("solver_workflow_with_resume" if args.resume else "fresh_solver_and_check") if args.solve else "fresh_recheck_supplied_exact_data"
        write_tables(rows, output, evidence, args.tex)
        if args.command == "rerun":
            (output / "table2_run_status.json").write_text(json.dumps({"status": "complete", "cases": 9, "evidence_type": evidence}) + "\n")
        print(f"All nine reports passed the audit. Table written to {output}")
        return 0
    except (OSError, ValueError, KeyError, TypeError) as exc:
        if args.command == "rerun" and output.is_dir():
            (output / "table2_run_status.json").write_text(json.dumps({"status": "failed", "error": str(exc)}) + "\n")
        print(f"Error: {exc}", file=sys.stderr)
        return 2


if __name__ == "__main__":
    raise SystemExit(main())


==> anc/scripts/tests/test_off_spectrum_targets.py <==
"""Nonphysical target equations survive an empty physical target channel.

These deliberately synthetic tensors test the crossing-sum engine directly;
they are not candidate physical OPE solutions and do not bypass the separate
production input-integrity checks.
"""
import importlib.util
from pathlib import Path
import unittest

import mpmath as mp

MODULE = Path(__file__).resolve().parents[2] / "bootstrap/ade_verification/verify_ade.py"
SPEC = importlib.util.spec_from_file_location("off_spectrum_checker", MODULE)
v = importlib.util.module_from_spec(SPEC)
SPEC.loader.exec_module(v)


class OffSpectrumTargetTests(unittest.TestCase):
    # Exact doubled-spin labels. In each fixture, the t-channel has exactly the
    # single listed pair, absent from the physical spectrum, and the physical
    # s-channel has exactly the single listed source.
    FIXTURES = (
        ("E6", ((0, 6), (4, 10), (4, 4), (4, 4)), (4, 4), (4, 6)),
        ("E8", ((0, 10), (10, 0), (6, 6), (10, 10)), (10, 10), (10, 6)),
    )

    def verifier(self, name, quartet, source, target, nonzero=True):
        a, b, c, d = quartet
        alpha = dict.fromkeys(v.expected_alpha_keys(name), mp.mpc(0))
        sixj = dict.fromkeys(v.expected_sixj_keys(name), mp.mpc(0))
        if nonzero:
            alpha[a+b+source] = mp.mpf(2)
            alpha[c+d+source] = mp.mpf(3)
        sixj[a[0], b[0], source[0], c[0], d[0], target[0]] = mp.mpf(5)
        sixj[a[1], b[1], source[1], c[1], d[1], target[1]] = mp.mpf(7)
        return v.ADEVerifier(name, alpha, sixj, mp.mpf("1e-100"), mp.mpf(0),
                             strict_tolerance=True)

    def test_nonzero_lhs_is_rejected_when_every_target_is_off_spectrum(self):
        with mp.workdps(120):
            for name, quartet, source, target in self.FIXTURES:
                with self.subTest(model=name):
                    check = self.verifier(name, quartet, source, target)
                    self.assertNotIn(target, check.model.field_set)
                    result = check.check_quartet(quartet, detail_limit=2)
                    self.assertEqual(result["equations_checked"], 1)
                    self.assertEqual(result["physical_t_equations"], 0)
                    self.assertEqual(result["nonphysical_t_equations"], 1)
                    self.assertEqual(result["failed_equations"], 1)
                    self.assertEqual(result["max_residual"], 210)  # 2*3*5*7
                    self.assertEqual(result["worst"][1], target)
                    self.assertEqual(result["worst"][2], 210)
                    self.assertEqual(result["worst"][3], 0)

    def test_zero_source_still_counts_the_off_spectrum_equation(self):
        with mp.workdps(120):
            for name, quartet, source, target in self.FIXTURES:
                with self.subTest(model=name):
                    check = self.verifier(name, quartet, source, target, nonzero=False)
                    result = check.check_quartet(quartet, detail_limit=2)
                    self.assertEqual(result["equations_checked"], 1)
                    self.assertEqual(result["physical_t_equations"], 0)
                    self.assertEqual(result["nonphysical_t_equations"], 1)
                    self.assertEqual(result["failed_equations"], 0)
                    self.assertEqual(result["max_residual"], 0)


if __name__ == "__main__":
    unittest.main()


==> anc/scripts/tests/test_prebootstrap_driver.py <==
"""Wrapper failure propagation; mathematical checks live in prebootstrap/tests."""
import importlib.util
import json
from pathlib import Path
import subprocess
import sys
import tempfile
import unittest
from unittest.mock import patch

FILE = Path(__file__).resolve().parents[2] / 'reproduce_prebootstrap.py'
spec = importlib.util.spec_from_file_location('prebootstrap_driver', FILE)
driver = importlib.util.module_from_spec(spec)
spec.loader.exec_module(driver)


class PrebootstrapDriverTests(unittest.TestCase):
    def invoke(self, directory, codes):
        def result(command):
            return subprocess.CompletedProcess(command, next(sequence))
        sequence = iter(codes)
        with patch.object(sys, 'argv', [str(FILE), '--output-dir', str(directory),
                                       '--kernel', '/kernel with spaces']), \
                patch.object(driver.subprocess, 'run', side_effect=result) as run:
            status = driver.main()
        return status, run.call_args_list

    def test_solver_failure_stops_before_audit_or_second_case(self):
        with tempfile.TemporaryDirectory() as temporary:
            out = Path(temporary) / 'new output'
            status, calls = self.invoke(out, [7])
            self.assertEqual(status, 7)
            self.assertEqual(len(calls), 1)
            record = json.loads((out / 'run_index.json').read_text())
            self.assertEqual(record['status'], 'failed')
            self.assertEqual(record['cases'][0]['status'], 'failed')

    def test_failed_evidence_audit_prevents_second_case(self):
        with tempfile.TemporaryDirectory() as temporary:
            out = Path(temporary) / 'new output'
            status, calls = self.invoke(out, [0, 3])
            self.assertEqual(status, 3)
            self.assertEqual(len(calls), 2)
            self.assertIn('--require-raw', calls[1].args[0])
            record = json.loads((out / 'run_index.json').read_text())
            self.assertEqual(record['status'], 'failed')
            self.assertEqual(record['cases'][0]['status'], 'audit_failed')

    def test_success_requires_two_solutions_and_two_audits(self):
        with tempfile.TemporaryDirectory() as temporary:
            out = Path(temporary) / 'new output'
            status, calls = self.invoke(out, [0, 0, 0, 0])
            self.assertEqual(status, 0)
            self.assertEqual(len(calls), 4)
            for call, model in ((calls[0], 'E6'), (calls[2], 'E8')):
                command = call.args[0]
                self.assertEqual(command[command.index('--model') + 1], model)
                self.assertEqual(command[command.index('--kernel') + 1], '/kernel with spaces')
                self.assertNotIn('--cache-file', command)
                for flag, value in (('--solver-precision', '50'), ('--precision', '100'),
                                    ('--guard-digits', '20'), ('--cache-construction-guard', '20')):
                    self.assertEqual(command[command.index(flag) + 1], value)
            record = json.loads((out / 'run_index.json').read_text())
            self.assertEqual(record['status'], 'complete')
            self.assertEqual([case['status'] for case in record['cases']], ['complete', 'complete'])


if __name__ == '__main__':
    unittest.main()


==> anc/scripts/tests/test_reproduce_table2.py <==
"""Bounded integrity/formatting tests; no Wolfram or scientific rerun required."""
import argparse
import copy
import csv
import importlib.util
import json
from pathlib import Path
import shutil
import tempfile
import unittest

SCRIPT = Path(__file__).resolve().parents[1] / "reproduce_table2.py"
spec = importlib.util.spec_from_file_location("table2", SCRIPT)
table2 = importlib.util.module_from_spec(spec)
spec.loader.exec_module(table2)


class Table2Tests(unittest.TestCase):
    def setUp(self):
        self.reference = table2.PACKAGE / "reference_checks"
        self.report = table2.read_json(self.reference / "E6/p1/summary.json")

    def test_all_nine_reference_reports_and_six_figure_rounding(self):
        rows = table2.collect_reports(self.reference, reference=True)
        self.assertEqual([(r["model"], r["p"]) for r in rows], list(table2.CASES))
        self.assertEqual([r["max_absolute_residual_6sf"] for r in rows], [
            "1.10369e-119", "9.44912e-119", "1.20050e-119", "6.56792e-118",
            "1.85884e-118", "1.00687e-119", "5.70263e-117", "2.54900e-118", "4.35470e-118"])

    def test_reject_partial_sampled_failed_or_weaker_precision_reports(self):
        mutations = {"mode": "sample", "status": "running", "full_crossing_passed": False,
                     "integrity_passed": False, "coverage_complete_for_requested_mode": False,
                     "quartets_checked": 20735, "equations_checked": 18687,
                     "physical_t_equations": 9663, "nonphysical_t_equations": 9025,
                     "failed_equations": 1, "failed_quartets": 1,
                     "working_precision": 100, "arithmetic_precision": 130,
                     "input_serialization_digits": 100, "sixj_precision": 100,
                     "strict_tolerance": False, "comparison_operator": "<=",
                     "atol": "1e-50", "rtol": "1e-100", "error": "failed"}
        for key, value in mutations.items():
            with self.subTest(key=key):
                report = copy.deepcopy(self.report)
                report[key] = value
                with self.assertRaises(ValueError):
                    table2.audit_report(report, "E6", 1)

    def test_reject_boundary_negative_and_nonfinite_maximum(self):
        for value in ("1e-100", "1.000001e-100", "-1e-120", "NaN", "Infinity"):
            with self.subTest(value=value):
                report = copy.deepcopy(self.report)
                report["max_absolute_residual"] = value
                report["worst_equation"]["absolute_residual"] = value
                with self.assertRaises(ValueError):
                    table2.audit_report(report, "E6", 1)
        report = copy.deepcopy(self.report)
        report["max_absolute_residual"] = "9.999e-101"
        report["worst_equation"]["absolute_residual"] = "9.999e-101"
        self.assertEqual(table2.audit_report(report, "E6", 1)["max_absolute_residual"], "9.999e-101")

    def test_reject_wrong_parameters_missing_hash_and_separate_coefficient_checks(self):
        for change in (lambda r: r["model"].update(kp=5),
                       lambda r: r["input_hashes"].pop("alpha_sha256"),
                       lambda r: r["coefficient_checks"].update(identity_entries_checked=33),
                       lambda r: r.update(quartets_checked=True),
                       lambda r: r["worst_equation"].update(absolute_residual="0")):
            report = copy.deepcopy(self.report)
            change(report)
            with self.assertRaises(ValueError):
                table2.audit_report(report, "E6", 1)

    def test_reference_inventory_detects_metadata_tampering_and_missing_case(self):
        with tempfile.TemporaryDirectory() as temp:
            base = Path(temp) / "reference_checks"
            shutil.copytree(self.reference, base)
            path = base / "E6/p1/summary.json"
            report = table2.read_json(path)
            report["input_directory"] = "changed"
            path.write_text(json.dumps(report))
            with self.assertRaisesRegex(ValueError, "hash mismatch"):
                table2.collect_reports(base, reference=True)
            path.unlink()
            with self.assertRaisesRegex(ValueError, "exactly one summary"):
                table2.collect_reports(base)

    def test_generated_report_is_bound_to_actual_input_files(self):
        with tempfile.TemporaryDirectory() as temp:
            case = Path(temp)
            (case / "verification_input").mkdir()
            report = copy.deepcopy(self.report)
            for filename, key in (("manifest.json", "manifest_sha256"),
                                  ("alpha.csv", "alpha_sha256"), ("sixj.csv", "sixj_sha256")):
                path = case / "verification_input" / filename
                path.write_text(filename)
                report["input_hashes"][key] = table2.sha256(path)
            table2.verify_generated_input_hashes(case / "verification/summary.json", report)
            (case / "verification_input/alpha.csv").write_text("changed")
            with self.assertRaisesRegex(ValueError, "hash mismatch"):
                table2.verify_generated_input_hashes(case / "verification/summary.json", report)

    def test_render_retains_full_residuals_and_distinguishes_saved_evidence(self):
        rows = table2.collect_reports(self.reference, reference=True)
        with tempfile.TemporaryDirectory() as temp:
            output = Path(temp)
            table2.write_tables(rows, output, "saved_reference_reports", tex=True)
            data = table2.read_json(output / "table2.json")
            self.assertEqual(data["evidence_type"], "saved_reference_reports")
            self.assertEqual(data["rows"][0]["max_absolute_residual"], self.report["max_absolute_residual"])
            with (output / "table2.csv").open(newline="") as stream:
                self.assertEqual(len(list(csv.DictReader(stream))), 9)
            self.assertIn("does not rerun", (output / "table2.md").read_text())
            self.assertIn(r"1.20050\times10^{-119}", (output / "table2.tex").read_text())

    def test_recheck_and_solve_commands_map_p_correctly_without_shell(self):
        args = argparse.Namespace(python="/python with spaces", kernel="/kernel with spaces",
                                  workers=2, resume=False, solve=False)
        recheck = table2.case_command(args, "E7", 5, Path("/output with spaces"))
        self.assertTrue(recheck[1].endswith("bootstrap/check_supplied_data.py"))
        self.assertEqual(recheck[recheck.index("--p") + 1], "5")
        self.assertNotIn("--kp", recheck)
        args.solve, args.resume = True, True
        solve = table2.case_command(args, "E7", 5, Path("/output with spaces"))
        self.assertTrue(solve[1].endswith("bootstrap/ade_results/run_workflow.py"))
        for flag, value in (("--k", "0"), ("--kp", "5"), ("--precision", "100"),
                            ("--guard-digits", "20"), ("--cache-construction-guard", "20"),
                            ("--solver-precision", "50"), ("--atol", "1e-100")):
            self.assertEqual(solve[solve.index(flag) + 1], value)
        self.assertEqual(solve[-1], "--resume")

    def test_duplicate_json_keys_are_rejected(self):
        with tempfile.TemporaryDirectory() as temp:
            path = Path(temp) / "bad.json"
            path.write_text('{"status":"failed", "status":"complete"}')
            with self.assertRaisesRegex(ValueError, "Duplicate JSON key"):
                table2.read_json(path)


if __name__ == "__main__":
    unittest.main()


==> anc/scripts/tests/test_verify_ade.py <==
"""General ADE crossing, exact-label, precision-contract, and process regressions."""
import argparse
import csv
from fractions import Fraction
import functools
import importlib.util
import itertools
import json
from pathlib import Path
import random
import subprocess
import sys
import tempfile
import time
import unittest

import mpmath as mp

MODULE = Path(__file__).resolve().parents[2]/'bootstrap/ade_verification/verify_ade.py'
spec = importlib.util.spec_from_file_location('ade_test_module', MODULE)
v = importlib.util.module_from_spec(spec)
spec.loader.exec_module(v)


def metadata(name='E6', requested=100, guard=20):
    model = v.get_model(name)
    total = requested+guard
    return {'schema_version': 1, 'kind': name+'VerificationInput', 'model': name,
        'pp': model.pp, 'k': 0, 'kp': 1, 'requested_precision': requested,
        'guard_digits': guard, 'working_precision': total, 'arithmetic_precision': total,
        'input_serialization_digits': total, 'ope_precision': total, 'sixj_precision': total,
        'source_cache_precision': total, 'number_of_fields': len(model.fields),
        'number_of_alpha_entries': len(v.expected_alpha_keys(name)),
        'number_of_6j_entries': len(v.expected_sixj_keys(name)),
        'alpha_file': 'alpha.csv', 'sixj_file': 'sixj.csv',
        'source_ope_file': 'synthetic exact OPE', 'source_cache_file': 'synthetic sixj'}


def write_bundle(directory, name='E6'):
    model = v.get_model(name)
    directory.mkdir(exist_ok=True)
    for filename, columns, keys in [('alpha.csv', v.ALPHA_COLUMNS, v.expected_alpha_keys(name)),
                                    ('sixj.csv', v.SIXJ_COLUMNS, v.expected_sixj_keys(name))]:
        with (directory/filename).open('w', newline='') as fh:
            writer = csv.writer(fh)
            writer.writerow(columns)
            for key in sorted(keys):
                value = (int(v.support_allowed(key[:2], key[2:4], key[4:6], model))
                         if filename == 'alpha.csv' else 1)
                writer.writerow(tuple(v.label_json(x) for x in key)+(value, 0))
    meta = metadata(name)
    meta['alpha_sha256'] = v.sha256(directory/'alpha.csv')
    meta['sixj_sha256'] = v.sha256(directory/'sixj.csv')
    (directory/'manifest.json').write_text(json.dumps(meta))
    return meta


class ModelsTests(unittest.TestCase):
    def test_model_counts_and_labels(self):
        for name, fields, alpha, sixj, quartets in [('E6',12,1728,1408,20736),
                ('E7',17,4913,24417,83521),('E8',32,32768,39792,1048576)]:
            with self.subTest(model=name):
                m = v.get_model(name)
                self.assertEqual(len(m.fields), fields)
                self.assertEqual(len(v.expected_alpha_keys(name)), alpha)
                self.assertEqual(len(v.expected_sixj_keys(name)), sixj)
                self.assertEqual(len(m.fields)**4, quartets)
                self.assertEqual(v.quartet_from_id(0, name), (m.fields[0],)*4)
                self.assertEqual(v.quartet_from_id(quartets-1, name), (m.fields[-1],)*4)
        self.assertIn((3,7),v.get_model('E6').field_set)
        self.assertIn((8,2),v.get_model('E7').field_set)

    def test_half_integer_fusion_parity_and_exact_csv_labels(self):
        self.assertEqual(v.parse_label('3/2'),3)
        self.assertEqual(v.parse_label('7/2'),7)
        self.assertEqual(v.parse_label('6/2'),6)
        self.assertEqual(v.fusion_range(3,7,12),(4,6,8,10))
        self.assertEqual(v.fusion_range(0,3,12),(3,))
        self.assertEqual(v.label_json(7),'7/2')
        for label in ('3.5','1/3','1/0','-1','nan'):
            with self.assertRaises(v.InputError):v.parse_label(label)

    def test_independent_full_channel_counts(self):
        expected={'E6':(18688,9664),'E7':(359073,139073),'E8':(7747200,2160128)}
        for name,m in v.MODELS.items():
            # Independent physical-spin Fraction enumeration, not the verifier's
            # doubled-label fusion helper. Cache chiral possibilities once.
            def fusion(x,y):
                x,y=Fraction(x,2),Fraction(y,2)
                lo,hi=abs(x-y),min(x+y,m.pp-2-x-y)
                return {lo+i for i in range(int(hi-lo)+1)} if hi>=lo else set()
            topology={}
            for a,b,c,d in itertools.product(m.labels,repeat=4):
                topology[a,b,c,d]=tuple(sorted(int(2*x) for x in fusion(a,d)&fusion(b,c)))
            @functools.lru_cache(None)
            def physical(left,right):
                return sum((a,b) in m.field_set for a in left for b in right)
            equations=phys=0
            for a,b,c,d in itertools.product(m.fields,repeat=4):
                left=topology[a[0],b[0],c[0],d[0]]
                right=topology[a[1],b[1],c[1],d[1]]
                equations+=len(left)*len(right)
                phys+=physical(left,right)
            self.assertEqual((equations,phys),expected[name],name)

    def test_e6_ising_support_is_not_just_chiral_fusion(self):
        model=v.get_model('E6')
        a=b=(6,6);c=(4,4)
        self.assertIn(c[0],v.fusion_range(a[0],b[0],model.pp))
        self.assertFalse(v.support_allowed(a,b,c,model))


class IntegrityTests(unittest.TestCase):
    def setUp(self):
        self.tmp=tempfile.TemporaryDirectory();self.addCleanup(self.tmp.cleanup)
        self.path=Path(self.tmp.name)
        self.meta=write_bundle(self.path)

    def save_meta(self):
        (self.path/'manifest.json').write_text(json.dumps(self.meta))

    def test_total_precision_contract_has_no_extra_guard(self):
        old=mp.mp.dps
        try:
            mp.mp.dps=200
            model,meta,_,checks=v.load_bundle(self.path,digits=120)
            self.assertEqual(mp.mp.dps,120)
            self.assertTrue(model.strict_tolerance)
            self.assertEqual(model.atol,mp.mpf('1e-100'))
            self.assertEqual(checks['identity_entries_checked'],34)
            self.assertEqual(meta['arithmetic_precision'],120)
        finally:mp.mp.dps=old

    def test_hidden_or_missing_precision_rejected(self):
        for key,value in [('arithmetic_precision',130),('input_serialization_digits',121),
                ('working_precision',100),('source_cache_precision',119),('ope_precision',100)]:
            with self.subTest(key=key):
                saved=self.meta[key];self.meta[key]=value;self.save_meta()
                with self.assertRaises(v.InputError):v.read_manifest(self.path,120)
                self.meta[key]=saved

    def test_model_parameters_and_hash_tampering_rejected(self):
        for key,value in [('pp',18),('kp',6),('model','E7'),('alpha_sha256','0'*64)]:
            with self.subTest(key=key):
                saved=self.meta[key];self.meta[key]=value;self.save_meta()
                with self.assertRaises(v.InputError):v.read_manifest(self.path)
                self.meta[key]=saved

    def test_decimal_guard_digits_rejected_and_zeros_preserved(self):
        with mp.workdps(120):
            exact='1.'+'2345678901'*11+'234567890'
            self.assertEqual(len(exact.replace('.','')),120)
            self.assertEqual(v.parse_decimal_component(exact,120),mp.mpf(exact))
            self.assertEqual(v.parse_decimal_component(exact+'0000',120),mp.mpf(exact))
            with self.assertRaisesRegex(v.InputError,'exceeds declared'):
                v.parse_decimal_component(exact+'1',120)
            self.assertEqual(v.parse_decimal_component('0e-999',120),0)
            self.assertEqual(v.parse_decimal_component('-0',120),0)
            for bad in ('nan','inf','-inf'):
                with self.assertRaisesRegex(v.InputError,'nonfinite'):
                    v.parse_decimal_component(bad,120)

    def test_identity_normalization_uses_the_same_strict_boundary(self):
        for strict in (False,True):
            for value in (3,4,5):
                alpha={(0,)*6:mp.mpf(value)}
                failing=value-1>=3 if strict else value-1>3
                if failing:
                    with self.assertRaisesRegex(v.InputError,'identity normalization'):
                        v.coefficient_checks(alpha,mp.mpf(3),mp.mpf(0),v.get_model('E6'),strict)
                else:
                    v.coefficient_checks(alpha,mp.mpf(3),mp.mpf(0),v.get_model('E6'),strict)

    def test_exact_key_sets_duplicate_and_nonfinite_checks(self):
        file=self.path/'tiny.csv'; key=(3,3,3,3,0,0)
        def write(rows):
            with file.open('w',newline='') as fh:
                writer=csv.writer(fh);writer.writerow(v.ALPHA_COLUMNS);writer.writerows(rows)
        valid=('3/2','3/2','3/2','3/2',0,0,'1','0')
        write([valid]);self.assertIn(key,v.read_numeric_csv(file,v.ALPHA_COLUMNS,{key},120))
        for rows,message in [([valid,valid],'duplicate'),([], 'missing'),
                ([(1,1,1,1,0,0,'1','0')],'unexpected'),
                ([valid[:-2]+('nan','0')],'nonfinite')]:
            write(rows)
            with self.assertRaisesRegex(v.InputError,message):v.read_numeric_csv(file,v.ALPHA_COLUMNS,{key},120)


class CrossingTests(unittest.TestCase):
    def model(self,name,strict=True):
        alpha={k:mp.mpc(sum(k)%5-2,(k[0]-k[5])%3) for k in v.expected_alpha_keys(name)}
        sixj={k:mp.mpc(sum(k)%7-3,(k[2]-k[5])%2) for k in v.expected_sixj_keys(name)}
        return v.ADEVerifier(name,alpha,sixj,mp.mpf('1e-100'),mp.mpf(0),strict_tolerance=strict)

    def dense(self,model,q):
        a,b,c,d=q;m=model.model
        left_s,left_t=v.chiral_channels((a[0],b[0],c[0],d[0]),m.name)
        right_s,right_t=v.chiral_channels((a[1],b[1],c[1],d[1]),m.name)
        values=[]
        for n in itertools.product(left_t,right_t):
            lhs=0
            for s in itertools.product(left_s,right_s):
                if s in m.field_set:
                    lhs+=model.alpha[a+b+s]*model.alpha[c+d+s]*model.sixj[a[0],b[0],s[0],c[0],d[0],n[0]]*model.sixj[a[1],b[1],s[1],c[1],d[1],n[1]]
            rhs=model.alpha[b+c+n]*model.alpha[d+a+n] if n in m.field_set else 0
            values.append(abs(lhs-rhs))
        return values

    def test_sparse_factorization_matches_direct_sum_for_every_model(self):
        with mp.workdps(120):
            for name in v.MODELS:
                model=self.model(name)
                qids=random.Random(12345).sample(range(len(model.model.fields)**4),40)
                qids.extend([0,len(model.model.fields)**4-1])
                for qid in qids:
                    q=v.quartet_from_id(qid,name);direct=self.dense(model,q)
                    result=model.check_quartet(q,3)
                    self.assertEqual(result['equations_checked'],len(direct))
                    self.assertEqual(result['max_residual'],max(direct,default=0))
                    self.assertEqual(result['failed_equations'],sum(x>=model.atol for x in direct))

    def test_strict_equality_boundary_and_zero_detail_count(self):
        model=self.model('E6');key=(0,)*6;model.alpha[key]=1
        # Topology is rebuilt so the all-identity equation is 2*2=1.
        sixj={**model.sixj,key:mp.mpf(2)}
        for strict in (False,True):
            check=v.ADEVerifier('E6',model.alpha,sixj,mp.mpf(3),mp.mpf(0),strict_tolerance=strict)
            for threshold in (2,3,4):
                check.atol=mp.mpf(threshold)
                result=check.check_quartet(((0,0),)*4,0)
                self.assertEqual(result['max_residual'],3)
                self.assertEqual(result['failed_equations'],int(3>=threshold if strict else 3>threshold))
                self.assertEqual(result['failures'],[])

    def test_half_integer_reporting_and_serialization(self):
        with mp.workdps(120):
            value=mp.mpf(1)/7
            row=(((3,7),)*4,(3,7),value,0,value,mp.mpf('1e-100'))
            report=v.equation_json(row,'E6',120)
            self.assertEqual(report['quartet'][0],['3/2','7/2'])
            self.assertEqual(report['absolute_residual'],mp.nstr(value,120))


class ProcessTests(unittest.TestCase):
    def test_full_e6_coverage_and_parallel_failure_reporting(self):
        with tempfile.TemporaryDirectory() as tmp:
            root=Path(tmp);inputs=root/'input';write_bundle(inputs)
            summaries=[]
            for workers in (1,2):
                out=root/f'output{workers}'
                result=subprocess.run([sys.executable,'-B',str(MODULE),'--input-dir',str(inputs),
                    '--output-dir',str(out),'--digits','120','--workers',str(workers),
                    '--atol','1e-100','--rtol','0','--strict-tolerance','--max-failure-details','0'],
                    capture_output=True,text=True,timeout=120)
                self.assertEqual(result.returncode,1,result.stdout+result.stderr)
                summary=json.loads((out/'summary.json').read_text());summaries.append(summary)
                self.assertEqual(summary['quartets_checked'],20736)
                self.assertEqual(summary['equations_checked'],18688)
                self.assertEqual(summary['physical_t_equations'],9664)
                self.assertEqual(summary['nonphysical_t_equations'],9024)
                self.assertFalse(summary['full_crossing_passed'])
                self.assertGreater(summary['failed_equations'],0)
                self.assertEqual(summary['arithmetic_precision'],120)
                self.assertEqual(summary['residual_output_digits'],120)
                self.assertEqual(summary['comparison_operator'],'<')
                self.assertEqual((out/'failures.jsonl').read_text(),'')
            for key in (*v.COUNTERS,'max_absolute_residual','worst_equation'):
                self.assertEqual(summaries[0][key],summaries[1][key])


if __name__=='__main__':unittest.main()


==> anc/validation/data_consistency.json <==
{
  "schema_version": 1,
  "comparison": "Exact expression-string and index checks; no numerical approximation or new algebraic simplification",
  "all_passed": true,
  "total_ordered_entries": 149267,
  "total_representatives": 560,
  "cases": [
    {
      "model": "E6",
      "p": 1,
      "ordered_entries": 1728,
      "representatives": 18,
      "all_passed": true,
      "native_sha256": "8d5d2f71084dc24438f74c543932830485d2fc1a9cf104c7196b0fda4ee617fc",
      "json_sha256": "cd1b7855578ce5ec6dd0a805f15e9aa183502b8dc193205d30467390569b714c"
    },
    {
      "model": "E6",
      "p": 5,
      "ordered_entries": 1728,
      "representatives": 18,
      "all_passed": true,
      "native_sha256": "8e926a3a2ca7cff5dbb8e27abbd60eecd85afab70ae5da2437cd900585473291",
      "json_sha256": "9f222f8b1eb2512c7131584b4bf9ac0e4a446d6a2a32ba87dc7e816185483122"
    },
    {
      "model": "E7",
      "p": 1,
      "ordered_entries": 4913,
      "representatives": 32,
      "all_passed": true,
      "native_sha256": "5ff36a5aa1c5350c41a219e0aaf29d1d65e8da9b670664072a08b0e1f78cd5e9",
      "json_sha256": "e3d99fcc8fec6ee80357a46ea4bca97931aa446b090f0f308487a0f631349235"
    },
    {
      "model": "E7",
      "p": 5,
      "ordered_entries": 4913,
      "representatives": 32,
      "all_passed": true,
      "native_sha256": "9d653dd0f7a4af742ee6b2138bd0c8738203e50731095fa38984fbdf218acd3e",
      "json_sha256": "1956d3c42c083114f95b822e14dddf97feea459e2487ab927c8c361785c6c0d4"
    },
    {
      "model": "E7",
      "p": 7,
      "ordered_entries": 4913,
      "representatives": 32,
      "all_passed": true,
      "native_sha256": "e4f1611db79aaecbd915779da84ff0ec507235dcaeda68158e245a8776bd2742",
      "json_sha256": "15f8db1a98e6372afca5a6395c1421ae13482a1ac6f665c3c6dd849a466bc599"
    },
    {
      "model": "E8",
      "p": 1,
      "ordered_entries": 32768,
      "representatives": 107,
      "all_passed": true,
      "native_sha256": "d91f964c2249a6c0a3a3589121c70b4d9687dde0faa68ae6cf57244c06ce1682",
      "json_sha256": "4525ddf682c89557c0514afb942a42bdd1df15cb6f14478e5c4510b2728e1050"
    },
    {
      "model": "E8",
      "p": 7,
      "ordered_entries": 32768,
      "representatives": 107,
      "all_passed": true,
      "native_sha256": "4cdb4765bfa1a0afad24f347931c75f5ab5e1e1377af4817105521a987039d58",
      "json_sha256": "2e4f0e11befb2fa1d115af4f1ead27418f4092a7424dcd25764f1584f0d2b762"
    },
    {
      "model": "E8",
      "p": 11,
      "ordered_entries": 32768,
      "representatives": 107,
      "all_passed": true,
      "native_sha256": "42ce8225d2fefd31cd52c9919eb880726ea6926c5cc6aebc0f4fa67418c77695",
      "json_sha256": "c06b894f7cb80936a777c9c34bf64af1cf33ff5c22bc1543cb7a819f7734329d"
    },
    {
      "model": "E8",
      "p": 13,
      "ordered_entries": 32768,
      "representatives": 107,
      "all_passed": true,
      "native_sha256": "482856a67d53c5bccfd76ca2bfabac7a465568ec267005395762bf48ee021f10",
      "json_sha256": "88d34a5b84016bce213ffb8358bfdb6fa73fb1eb78faff83922849dd587df642"
    }
  ],
  "all_representative_labels_are_exact_integers_or_half_integers": true
}


==> anc/validation/documentation_release.json <==
{
  "schema_version": 1,
  "kind": "ADEDocumentationRelease",
  "date": "2026-09-21",
  "status": "passed",
  "scientific_release": "v2",
  "scientific_validation_report_date": "2026-09-19",
  "original_archive_sha256": "321c02f2153a734d04dc716cd03edbdc875de9608df75af5ea8cd0d24df2f9a4",
  "scope": "Documentation and package integrity only. No new numerical bootstrap, crossing, rank or Galois computation was performed for this revision.",
  "scientific_sources_data_and_calculation_reports_byte_identical": true,
  "protected_files_verified": 226,
  "python_regression_tests": 68,
  "regression_groups": [
    {
      "suite": "scripts/tests",
      "tests": 28,
      "passed": true
    },
    {
      "suite": "prebootstrap/tests",
      "tests": 40,
      "passed": true
    }
  ],
  "tested_python": "3.13.2",
  "tested_mpmath": "1.4.1",
  "documented_help_commands_checked": 8,
  "local_markdown_links_checked": 102,
  "revised_documents": [
    {
      "path": "CHANGELOG.md",
      "original_sha256": "b66aa56797e45f402cfbaea3b6054b27175df9c5bf00139036c1a4716eb63d13",
      "distributed_sha256": "a386a1117e867b066d73bae42b458b6cb349036f017b4905b7596b102cb6093c"
    },
    {
      "path": "README.md",
      "original_sha256": "9721d1677eb0b641b695f0ac4e2cd17ceb8e0a089d52b65ef436b0afd005e6ef",
      "distributed_sha256": "efe7069fbfe709522bef7f99da094488b3573476e6a381836eea3510884e6bca"
    },
    {
      "path": "SOFTWARE_VERSIONS.json",
      "original_sha256": "374819d1f8d1f7bedd7db5fd93644aa02ee16e01a7f7c7881dc77080cdea0b42",
      "distributed_sha256": "9f1c72472acde41a3b329223b30f1f25ab838114621197b7a1bb1b42f4ff0a67"
    },
    {
      "path": "VALIDATION.md",
      "original_sha256": "5d2815270adb49c6f698f412ed9a6f2360cff4a29f66c87590bddbd031416727",
      "distributed_sha256": "299aa9bdefce9d9196d842760bcdcf540f62cceeebb3194c859b88ef4e20d720"
    },
    {
      "path": "bootstrap/PACKAGING_AUDIT.md",
      "original_sha256": "583e80964753608b24047ae0137da665a969d4918c8e9020d1737bd5965da4eb",
      "distributed_sha256": "4e6f8b3a57aa61180b6241d4acab33533e62955d5d23914f02fa18d213509a35"
    },
    {
      "path": "bootstrap/README.md",
      "original_sha256": "8f46e1dad9443fe803430cb2af436228cd0fe3b541210cc62b4a185ab435e01b",
      "distributed_sha256": "132fd528c497926545470267139dcb68427b7a906a46a316823be9b698a6c1a2"
    },
    {
      "path": "bootstrap/VALIDATION.md",
      "original_sha256": "397f3d6d5cac7c867d49a61c522101613364cac004930162d75c15cf48607577",
      "distributed_sha256": "d5706fd89019de9438bbafb9b3239869cd9721d68e31fb7c05b53e3806267ed7"
    },
    {
      "path": "bootstrap/source_copy_manifest.json",
      "original_sha256": "3c9fb6655292e71fd16699d390714317a5d8894565dee9bcdfb473ac8ca1a5dd",
      "distributed_sha256": "68510efee8f95f28985b3fdf8e841ea8ccf33de4c8f8610712e789abe8744a6d"
    },
    {
      "path": "data/README.md",
      "original_sha256": "a3948974921d114498a1bf5cfae7cd50d2340b7eb4a91011cee0fe45cf3b7ecc",
      "distributed_sha256": "f8f3ccfe00a800a7fc4bef011152fd2c62db7000590829cff3120ca38d68d52c"
    },
    {
      "path": "docs/CACHE_GENERATION.md",
      "original_sha256": "48042b27c6d427f444fdf10aed450fdc1122e68b971c650f84868df9049ccb08",
      "distributed_sha256": "49254c58d38ce32bca27773d85c825f9a48a7495d9525b8186b03dc82825b53b"
    },
    {
      "path": "docs/DATA_FORMATS.md",
      "original_sha256": "928f8e8494e28fcfb8ec4e38dd4e512023703bf5d2be7aba502ac693f7be444d",
      "distributed_sha256": "2741897fd00a195b92144a049acde45365d1491f2fc7eb67b7bf07f3b8b892dc"
    },
    {
      "path": "galois/E8_REPRODUCIBILITY.md",
      "original_sha256": "adfdf367181676999b94c1d4545f464bb3296c549cafde10a68deae1de1d0b74",
      "distributed_sha256": "c766028b3258962d90160e2385db3f597135dbb1fdef89aa90e7ff4a06150ea4"
    },
    {
      "path": "galois/PACKAGING_AUDIT.md",
      "original_sha256": "a0f61e2b7484013ea0b3be2df9267c3dec4f4fc588c77e5bf0399aafd4de8226",
      "distributed_sha256": "b3f52f02538bcc6837cb240843b787c9620f709f958f1fe3289d35a9b8d82867"
    },
    {
      "path": "galois/README.md",
      "original_sha256": "f615dfb7db40cb38d77b8efddcbe05213885dce8fe578ce2911aa3c0f53bd3a2",
      "distributed_sha256": "6f554b5382c2f6d94bc103397412a67bfa519789ce9c0ab4aa44c41718df013a"
    },
    {
      "path": "galois/reference/E_series_Galois_extension_calculation/ALL_P.md",
      "original_sha256": "71dcf820e94fd4bda8056ef9643fb73aabf28f79f24903da875ae0634efd68d4",
      "distributed_sha256": "03ecdfabc62e9fdb21753040f2c9f8657e19a75cfe5eb11b83db327a3ee81735"
    },
    {
      "path": "galois/reference/E_series_Galois_extension_calculation/README.md",
      "original_sha256": "58823de555f576f37b460c85bac985a51a5f8d0e69c905c8b80adb946104631c",
      "distributed_sha256": "c13b0e40a2ac4887321e4827e7d0e49068249b658f9894eff4b7c2f907bad784"
    },
    {
      "path": "galois/reference/E_series_Galois_extension_calculation/RESULTS.md",
      "original_sha256": "8333297351254aa81e8294fea23f6c76f6bf5dbb548c27985e8420e475aab90e",
      "distributed_sha256": "dada20b8f372ccff36f671f469ca8406013d38ed78e87a204f03e3036900f68a"
    },
    {
      "path": "galois/reference/E_series_Galois_extension_calculation/all_p/e6_lifts.md",
      "original_sha256": "4c5d5df27f3341d57317619cf18fcb6420cf8d22293ea1c2baec4c66fe5dab31",
      "distributed_sha256": "918e72719956b83a5acdee74543739ef31711626c7310b7b5df04d67e095c634"
    },
    {
      "path": "galois/reference/E_series_Galois_extension_calculation/all_p/e7_lifts.md",
      "original_sha256": "25106ede449955b052da7f9a0fccb42988205337c6624ac8864853bfc839ab63",
      "distributed_sha256": "e2d001fec42265ddf956130adf482a5e684f74101b38a137351403a30e4e00d3"
    },
    {
      "path": "galois/reference/E_series_Galois_extension_calculation/all_p/e8_lifts.md",
      "original_sha256": "9c4564c9d0da146e73f95b0640df98f8153023dc0726f28b66cca9b710cbd6c8",
      "distributed_sha256": "d41170d6bddfa1390c326ca8339f2d67f27ec4792c715f6d576a12f64bc27560"
    },
    {
      "path": "galois/reference/E_series_Galois_extension_calculation/e6/e6_results.md",
      "original_sha256": "aac85a18a926bf178bde6bc7c4a201587a7dd6b66098012248052a9479db8a5b",
      "distributed_sha256": "4724dfd297fe397c805427af785cc8a02b4f308942545e392f4026645aa77adf"
    },
    {
      "path": "galois/reference/E_series_Galois_extension_calculation/e7/e7_results.md",
      "original_sha256": "c2a160f55357d5b15cbd1a2c4a5d428a946c8edc3d023af8712ed7a2e2979d46",
      "distributed_sha256": "5b860827125c3080c52db7841476e369a5e3d9dae2ab5c3f74c7a902f7cbb98b"
    },
    {
      "path": "galois/reference/E_series_Galois_extension_calculation/e8/e8_results.md",
      "original_sha256": "261b61e0f687cd01df475b58787fd85ce0a20bbaa16ddb1de61d2bf873cc8ce4",
      "distributed_sha256": "6dacf2820b056d5a7898ac795d2c2527f020e31fdb9b33ff7ef4c20d40c4c7d3"
    },
    {
      "path": "galois/report.md",
      "original_sha256": "9af6d21a070bd1981a330676feba56730f5fdbffb6ac8e44e5dee02a42de7fbc",
      "distributed_sha256": "9be3eafcdc98721aae0d0ed28f47b515aaf72530ae1089ccbe7a2540dc7e75bb"
    },
    {
      "path": "galois/representative_tables.md",
      "original_sha256": "fcc761b36c4d3620f0bd2449afe653b519d68ac515e556484e29cdcb16520081",
      "distributed_sha256": "7d6df7db94cf9362e15f6490703349b5e5123d83757d24c2bba77a9b0028616b"
    },
    {
      "path": "galois/results/E6.md",
      "original_sha256": "30835e4b8d123d43f38f605177dda5ecdd62f063be4ffc70c4d24ff8e19e71ea",
      "distributed_sha256": "88f51589458688ea25e779773d5d66825c824c99c9f5ea8c5a09dce995d729ae"
    },
    {
      "path": "galois/results/E7.md",
      "original_sha256": "01a89e28d4e22e6cbaacee70073b82f742d384a12109664ac66abbbdbf2d4d6f",
      "distributed_sha256": "957451f72a7c7e9e6bf31b67c380d640ebfa2dd22598ff6574f215a0afc6d5da"
    },
    {
      "path": "galois/results/E8.md",
      "original_sha256": "c4fe9206fe8520011f9078dc854ab08700c9947a36b9b936ef420f7639350bd8",
      "distributed_sha256": "589288586c6a7d5a371ae1d33be2028653753494ccb2d34744d33a6bc20be721"
    },
    {
      "path": "prebootstrap/METHOD.md",
      "original_sha256": "e407d99121b4be30d52f2726f652e535d502bac2353b44ee0bf77dcb4ef6f1e9",
      "distributed_sha256": "dcd6ad19dbbb0a8db10fe4450a03086ec317337e79876b31433d59faef59e464"
    },
    {
      "path": "prebootstrap/README.md",
      "original_sha256": "9a8127ca073414847d039d8a31b18761f7ecf5e66743309fdf42b001e2c3e4d2",
      "distributed_sha256": "ac88f6af211ffb22b7659bd90ccb1fb8d6a64e489d14156b62aac77d0379a5e9"
    },
    {
      "path": "prebootstrap/RESULTS.md",
      "original_sha256": "e85abe769a8b0f5e9205e901c006be0d083caf38fa9230ea9d23f0980facc91a",
      "distributed_sha256": "fc92670fc7429f4ee1d516600f641de30ee5672a4a3b77796ed04e5c424321f0"
    },
    {
      "path": "prebootstrap/SOURCE_NOTES.md",
      "original_sha256": "e487ba639f9ea6b99aa631dc7c949debeefce2601bd4e620cebe53d697859161",
      "distributed_sha256": "4dc41ebc044fa8629dd7bb5c6c9276be1808dffb793c725b065702b102f36296"
    },
    {
      "path": "prebootstrap/source_origins.json",
      "original_sha256": "59e72f142834b5b980deef0cf90437a9b53c42b382f86c5a605d4439077c9c0f",
      "distributed_sha256": "11474ba0b50b11b72605eb00d4b7377b4f034eb614080ddb6ddc9711f75ffce2"
    },
    {
      "path": "prebootstrap/validation/README.md",
      "original_sha256": "d06c7f0831d722b129fd404ce61a8d0239100061993e53d02a019933f1096505",
      "distributed_sha256": "0b932999508c2cd2199d3318cf162290e83f48db2c9e29a1ec495e027b1b56bf"
    },
    {
      "path": "scripts/PACKAGING_AUDIT.md",
      "original_sha256": "ef43580776e85707e115e5074643a2e4787a5ea74799620134fc889fb28bc207",
      "distributed_sha256": "27b51351cd6c4bc015213038328b097ebd14029f4eacf4886451a37eaaf5b011"
    }
  ],
  "historical_hash_interpretation": "Input hashes in saved scientific reports identify the source versions used in those calculations. Revised-document hashes above and the root manifest identify the present documentation. Original calculation dates, values, and source hashes are retained."
}


==> anc/validation/fresh_prebootstrap_audit.json <==
{
  "schema_version": 1,
  "date": "2026-09-19",
  "kind": "ADEIndependentFreshPrebootstrapSavedEvidenceAudit",
  "all_passed": true,
  "cases": {
    "E6": {
      "audit": {
        "status": "passed",
        "model": "E6",
        "ordered_pairs": 144,
        "full_rank_pairs": 144,
        "all_t_channels": 912,
        "fit_equations": 712,
        "canonical_squares": 75,
        "forbidden_canonical_zeros": 2,
        "forbidden_ordered_zeros": 4,
        "minimum_normalized_pivot": "1",
        "minimum_pivot_to_cutoff_ratio": "1E+35",
        "all_occurrences_recorded": 320,
        "raw_system_hash_verified": false,
        "scope": "Saved diagnostics audited; no 6j evaluation, rank recomputation, or symbolic proof performed"
      },
      "fresh_cache": true,
      "maximum_raw_forbidden_square": "1.36043131338055752887776529209055366926433007933181682978004024901415264239863e-58",
      "minimum_normalized_pivot": "1.",
      "maximum_elimination_growth_factor": "1.5773502691896257645091487805019574556476017512701268760185",
      "maximum_direct_absolute_residual": "3.48533272336438644553622756995771666281319727284391177893898664720997471328791736837641401084931313721725178825679902079e-120",
      "maximum_squared_product_absolute_residual": "1.23922941275178184730176980265163259122247014145561307695608414123021323139125950875605831496864467101057841360241742961e-119",
      "file_sha256": {
        "solver_summary.json": "84a8777ea48db5657ee17d0d1a8bd19ff9cdef7b6ce098739df138a30c7b90be",
        "pair_diagnostics.json": "4ab11a710d7c48011bde22fb4ad8a4178c1163940fa62834723cbdcc90fefd53",
        "squares.json": "808b4225524118174bb4894bba58c604f71f383802994bef30c844bb35ea8425",
        "verification_summary.json": "a38e9393a9981cf87ee2795e339a16620c89471514318cfcaac49fb968a437cf"
      }
    },
    "E8": {
      "audit": {
        "status": "passed",
        "model": "E8",
        "ordered_pairs": 1024,
        "full_rank_pairs": 1024,
        "all_t_channels": 34432,
        "fit_equations": 29472,
        "canonical_squares": 1378,
        "forbidden_canonical_zeros": 90,
        "forbidden_ordered_zeros": 432,
        "minimum_normalized_pivot": "0.9211497973522791355868476947960784916433648836382993269127",
        "minimum_pivot_to_cutoff_ratio": "92114979735227913558684769479607849.16433648836382993269127",
        "all_occurrences_recorded": 7200,
        "raw_system_hash_verified": false,
        "scope": "Saved diagnostics audited; no 6j evaluation, rank recomputation, or symbolic proof performed"
      },
      "fresh_cache": true,
      "maximum_raw_forbidden_square": "1.88814993023760612770990203025332587439824449686207343593591621216784359611246e-58",
      "minimum_normalized_pivot": "0.9211497973522791355868476947960784916433648836382993269127",
      "maximum_elimination_growth_factor": "2.6952909767568024417662782801520856606185456130071070059931",
      "maximum_direct_absolute_residual": "3.67896231910685235917712910162203425519170823244635132221337479427719553069280166661954812256316386706265466538217674416e-120",
      "maximum_squared_product_absolute_residual": "1.23922941275178184730176980265163259122247014145561307695608414123021323139125950875605831496864467101057841360241742961e-119",
      "file_sha256": {
        "solver_summary.json": "adf3a1c2398b2b58531f38b4e76f43ff3d8854b68064283035ce39fa4db022d5",
        "pair_diagnostics.json": "ba6514d1d3e934347f407597d38e1879568a6374d10583e7a30e7713bc44356d",
        "squares.json": "e0a0afba35ec67a742861fab3a51b930c7e6dd1649edf970632b9c2e41bc9870",
        "verification_summary.json": "99aa4e0a856bf247b517f3f76d8af1151d9146f3d9e9fe59d44e1fb8591018fd"
      }
    }
  },
  "auditor_sha256": "76cedaf5963277ab5ed0aa10b93a40afce513fe6c1b9a0c197ba186313cd7033",
  "scope": "Independent Python audit of newly generated saved diagnostics and numerical checker reports; no duplicate Wolfram evaluation. Compact reference copies omit raw matrices, so their raw hash is recorded but not independently recomputed in this audit."
}


==> anc/validation/galois_rerun_evidence.json <==
{
  "schema_version": 1,
  "kind": "ADEIndependentFullGaloisRerun",
  "date": "2026-09-19",
  "started_utc": "2026-09-18T17:37:47.053987+00:00",
  "elapsed_seconds": 80.613,
  "exit_code": 0,
  "python_version": "3.13.2",
  "command": "python3 -B reproduce_galois.py --kernel <licensed-kernel> --output-dir <new-external-directory>",
  "fresh_relocated_execution": true,
  "all_passed": true,
  "representatives_checked": 403,
  "target_ordered_entries_checked": 109858,
  "cases": [
    {
      "model": "E6",
      "p": 5,
      "q": 12,
      "representative_count": 18,
      "ordered_entries": 1728,
      "nonzero_entries": 316,
      "zero_entries": 1412,
      "negative_fields_spins2": [
        [
          0,
          6
        ],
        [
          4,
          4
        ],
        [
          10,
          4
        ],
        [
          10,
          10
        ]
      ],
      "gauge_free_dimensions": 1,
      "exact_residual_after_gauge": "0"
    },
    {
      "model": "E7",
      "p": 5,
      "q": 18,
      "representative_count": 32,
      "ordered_entries": 4913,
      "nonzero_entries": 1321,
      "zero_entries": 3592,
      "negative_fields_spins2": [
        [
          4,
          4
        ],
        [
          4,
          12
        ],
        [
          8,
          8
        ],
        [
          10,
          10
        ],
        [
          12,
          4
        ]
      ],
      "gauge_free_dimensions": 0,
      "exact_residual_after_gauge": "0"
    },
    {
      "model": "E7",
      "p": 7,
      "q": 18,
      "representative_count": 32,
      "ordered_entries": 4913,
      "nonzero_entries": 1321,
      "zero_entries": 3592,
      "negative_fields_spins2": [
        [
          4,
          4
        ],
        [
          4,
          12
        ],
        [
          6,
          10
        ],
        [
          8,
          14
        ],
        [
          10,
          6
        ],
        [
          12,
          4
        ],
        [
          14,
          8
        ]
      ],
      "gauge_free_dimensions": 0,
      "exact_residual_after_gauge": "0"
    },
    {
      "model": "E8",
      "p": 7,
      "q": 30,
      "representative_count": 107,
      "ordered_entries": 32768,
      "nonzero_entries": 6400,
      "zero_entries": 26368,
      "negative_fields_spins2": [
        [
          0,
          10
        ],
        [
          0,
          18
        ],
        [
          0,
          28
        ],
        [
          6,
          6
        ],
        [
          6,
          12
        ],
        [
          6,
          22
        ],
        [
          10,
          0
        ],
        [
          10,
          10
        ],
        [
          10,
          18
        ],
        [
          12,
          6
        ],
        [
          12,
          16
        ],
        [
          12,
          22
        ],
        [
          16,
          12
        ],
        [
          16,
          16
        ],
        [
          18,
          0
        ],
        [
          18,
          10
        ],
        [
          18,
          18
        ],
        [
          22,
          6
        ],
        [
          22,
          12
        ],
        [
          28,
          0
        ]
      ],
      "gauge_free_dimensions": 0,
      "exact_residual_after_gauge": "0"
    },
    {
      "model": "E8",
      "p": 11,
      "q": 30,
      "representative_count": 107,
      "ordered_entries": 32768,
      "nonzero_entries": 6400,
      "zero_entries": 26368,
      "negative_fields_spins2": [
        [
          0,
          10
        ],
        [
          6,
          6
        ],
        [
          6,
          12
        ],
        [
          6,
          16
        ],
        [
          10,
          0
        ],
        [
          10,
          10
        ],
        [
          10,
          28
        ],
        [
          12,
          6
        ],
        [
          12,
          12
        ],
        [
          12,
          16
        ],
        [
          16,
          6
        ],
        [
          16,
          12
        ],
        [
          16,
          16
        ],
        [
          18,
          18
        ],
        [
          22,
          22
        ],
        [
          28,
          10
        ]
      ],
      "gauge_free_dimensions": 0,
      "exact_residual_after_gauge": "0"
    },
    {
      "model": "E8",
      "p": 13,
      "q": 30,
      "representative_count": 107,
      "ordered_entries": 32768,
      "nonzero_entries": 6400,
      "zero_entries": 26368,
      "negative_fields_spins2": [
        [
          0,
          10
        ],
        [
          0,
          18
        ],
        [
          6,
          6
        ],
        [
          6,
          12
        ],
        [
          6,
          16
        ],
        [
          6,
          22
        ],
        [
          10,
          0
        ],
        [
          10,
          10
        ],
        [
          10,
          18
        ],
        [
          10,
          28
        ],
        [
          12,
          6
        ],
        [
          12,
          12
        ],
        [
          12,
          16
        ],
        [
          12,
          22
        ],
        [
          16,
          6
        ],
        [
          16,
          12
        ],
        [
          16,
          22
        ],
        [
          18,
          0
        ],
        [
          18,
          10
        ],
        [
          18,
          18
        ],
        [
          18,
          28
        ],
        [
          22,
          6
        ],
        [
          22,
          12
        ],
        [
          22,
          16
        ],
        [
          28,
          10
        ],
        [
          28,
          18
        ]
      ],
      "gauge_free_dimensions": 0,
      "exact_residual_after_gauge": "0"
    }
  ],
  "wolfram_version": "14.3.0 for Mac OS X x86 (64-bit) (July 8, 2025)",
  "mathematical_tables_equal_to_bundled": true,
  "all_required_results_freshly_written": true,
  "result_sha256": {
    "results/E6.json": "369bd0b43ab5278445d2f89b5898661d2982e6033148c8841662fbbd9fc95e07",
    "results/E7.json": "353e517dae6cf1c71bbad1b4d6545b17a7e993408ed42ca9470d970529069297",
    "results/E8.json": "aaf4fcc7d0f481c59aef891c85562a36d68e4e2a94b05bd526e94748a7a750f9",
    "results/E7_exact_comparison.json": "c2857f9a31f6a6916b0778475200d13af0246f4aec23815a0f9828e81615b0da",
    "results/E8_exact_comparison.json": "7d354491e290ce9f95c096c851c9e69c20d2083c06eed993297f6e08a6c5c52d",
    "results/E7_generated.json": "0926ef3701e52b067996c717abbfb308cf543a0501ed3eecd29476f3c241a732",
    "results/E8_generated.json": "16d443223cc7c0e033551e2c72df170b25a6846d17249830c03b9f5d44e08923",
    "representative_tables.json": "a0113feeb3b1b7961ff3f176b272f1225a7ee7f9b9129f28a4d5b508392dc6ca"
  },
  "package_source_sha256": {
    "reproduce_galois.py": "0200e2e9618f3071c8ef577de544c527f3a9cb567bf3addbc5dc61ef2d4595c1",
    "galois/e8_transport.py": "ff7b726224c1e1aebf069db47b1b06b5242bcb75cc8f9d83b90be0471db3e332",
    "galois/e8_transport.wl": "c539c1bf8f7a76ad9242c24bb9d87a28a9433f61a0153fc773fd46761ea5c996",
    "galois/e6_transport.py": "aecfcc1499a51aaf42bd1a031af53676d6490ad0f0e20963b1ab29f124262232",
    "galois/e7_transport.py": "74c5c665bd7f075009049cd61c6c4db5d345435493c6ff34fb0ee61ffd08b6f3",
    "galois/assemble_tables.py": "f9be10e00938b999b5eb731244b71df773986f00408dab82bc2b9d36873a0c80",
    "galois/e7_transport.wl": "8cee5a59b5aeaa4a67fcd36f53e6c59fc44463768cce2491427761ec8d019e5f",
    "galois/run_all.py": "98039a56dcd6401660525d2e5f9cec851f9e16b9ebf7cec82b01e30e1467a0a0",
    "galois/e6_transport.wl": "d9b6f654dbdb09887d4192422036a81b45638ca913509e2dc889fae4e63cd50c"
  },
  "scope": "New execution of all three source-seed transports, exact branch/comparison steps, full ordered-tensor operator-sign gauges, and combined-table assembly. This does not prove seed crossing or uniqueness; fresh bootstrap/reference comparisons are recorded separately."
}


==> anc/validation/prebootstrap_production_squares.json <==
{
  "schema_version": 1,
  "kind": "ADEPrebootstrapProductionExactSquareIntegration",
  "date": "2026-09-19",
  "status": "passed",
  "all_passed": true,
  "wolfram_version": "14.3.0 for Mac OS X x86 (64-bit) (July 8, 2025)",
  "elapsed_seconds": 4.801218,
  "cases": [
    {
      "model": "E6",
      "p": 1,
      "q": 12,
      "field_count": 12,
      "fields2": [
        [
          0,
          0
        ],
        [
          0,
          6
        ],
        [
          3,
          3
        ],
        [
          3,
          7
        ],
        [
          4,
          4
        ],
        [
          4,
          10
        ],
        [
          6,
          0
        ],
        [
          6,
          6
        ],
        [
          7,
          3
        ],
        [
          7,
          7
        ],
        [
          10,
          4
        ],
        [
          10,
          10
        ]
      ],
      "field_order_identical": true,
      "ordered_tensor_keys_identical": true,
      "ordered_entries_checked": 1728,
      "zero_entries_checked": 1412,
      "nonzero_entries_checked": 316,
      "distinct_expression_pairs_checked": 20,
      "all_squared_entries_exactly_equal": true,
      "operator_sign_choices_used": false,
      "fresh_prebootstrap_input": "E6/squares_exact.wl",
      "fresh_prebootstrap_sha256": "e0071366e3547fedde885332b59c2aa9ae939eb883c6bee776f19d9db2838ad0",
      "included_production_input": "data/E6/p1/ope_exact.wl",
      "included_production_sha256": "8d5d2f71084dc24438f74c543932830485d2fc1a9cf104c7196b0fda4ee617fc",
      "distinct_pair_certificates": [
        {
          "unrestricted_square": "1",
          "production_squared_coefficient": "1",
          "ordered_occurrences": 64,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "0",
          "production_squared_coefficient": "0",
          "ordered_occurrences": 1412,
          "exact_difference": "0",
          "both_zero": true
        },
        {
          "unrestricted_square": "-Sqrt[2]",
          "production_squared_coefficient": "Root[-2 + #1^4 & , 4, 0]^2",
          "ordered_occurrences": 10,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-(1/Sqrt[2])",
          "production_squared_coefficient": "Root[-1 + 2*#1^4 & , 4, 0]^2",
          "ordered_occurrences": 12,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "Sqrt[3/2]",
          "production_squared_coefficient": "Root[-3 + 2*#1^4 & , 2, 0]^2",
          "ordered_occurrences": 12,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "Sqrt[3/2]",
          "production_squared_coefficient": "Root[-3 + 2*#1^4 & , 1, 0]^2",
          "ordered_occurrences": 12,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-(1/Sqrt[2])",
          "production_squared_coefficient": "Root[-1 + 2*#1^4 & , 3, 0]^2",
          "ordered_occurrences": 12,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-Sqrt[2]",
          "production_squared_coefficient": "Root[-2 + #1^4 & , 3, 0]^2",
          "ordered_occurrences": 10,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-1",
          "production_squared_coefficient": "-1",
          "ordered_occurrences": 24,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "3/2",
          "production_squared_coefficient": "3/2",
          "ordered_occurrences": 24,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "1/2",
          "production_squared_coefficient": "1/2",
          "ordered_occurrences": 24,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-1/2*Sqrt[3]",
          "production_squared_coefficient": "Root[-3 + 4*#1^4 & , 4, 0]^2",
          "ordered_occurrences": 24,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-Sqrt[3/2]",
          "production_squared_coefficient": "Root[-3 + 2*#1^4 & , 4, 0]^2",
          "ordered_occurrences": 12,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-1/2*Sqrt[3]",
          "production_squared_coefficient": "Root[-3 + 4*#1^4 & , 3, 0]^2",
          "ordered_occurrences": 24,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "1/Sqrt[2]",
          "production_squared_coefficient": "Root[-1 + 2*#1^4 & , 1, 0]^2",
          "ordered_occurrences": 12,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "1/Sqrt[2]",
          "production_squared_coefficient": "Root[-1 + 2*#1^4 & , 2, 0]^2",
          "ordered_occurrences": 12,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-Sqrt[3/2]",
          "production_squared_coefficient": "Root[-3 + 2*#1^4 & , 3, 0]^2",
          "ordered_occurrences": 12,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "2",
          "production_squared_coefficient": "2",
          "ordered_occurrences": 4,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "Sqrt[2]",
          "production_squared_coefficient": "Root[-2 + #1^4 & , 2, 0]^2",
          "ordered_occurrences": 6,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "Sqrt[2]",
          "production_squared_coefficient": "Root[-2 + #1^4 & , 1, 0]^2",
          "ordered_occurrences": 6,
          "exact_difference": "0",
          "both_zero": false
        }
      ],
      "fresh_prebootstrap_matches_shipped_reference": true,
      "shipped_prebootstrap_input": "prebootstrap/reference_results/E6_p1_q12/squares_exact.wl"
    },
    {
      "model": "E8",
      "p": 1,
      "q": 30,
      "field_count": 32,
      "fields2": [
        [
          0,
          0
        ],
        [
          0,
          10
        ],
        [
          0,
          18
        ],
        [
          0,
          28
        ],
        [
          6,
          6
        ],
        [
          6,
          12
        ],
        [
          6,
          16
        ],
        [
          6,
          22
        ],
        [
          10,
          0
        ],
        [
          10,
          10
        ],
        [
          10,
          18
        ],
        [
          10,
          28
        ],
        [
          12,
          6
        ],
        [
          12,
          12
        ],
        [
          12,
          16
        ],
        [
          12,
          22
        ],
        [
          16,
          6
        ],
        [
          16,
          12
        ],
        [
          16,
          16
        ],
        [
          16,
          22
        ],
        [
          18,
          0
        ],
        [
          18,
          10
        ],
        [
          18,
          18
        ],
        [
          18,
          28
        ],
        [
          22,
          6
        ],
        [
          22,
          12
        ],
        [
          22,
          16
        ],
        [
          22,
          22
        ],
        [
          28,
          0
        ],
        [
          28,
          10
        ],
        [
          28,
          18
        ],
        [
          28,
          28
        ]
      ],
      "field_order_identical": true,
      "ordered_tensor_keys_identical": true,
      "ordered_entries_checked": 32768,
      "zero_entries_checked": 26368,
      "nonzero_entries_checked": 6400,
      "distinct_expression_pairs_checked": 44,
      "all_squared_entries_exactly_equal": true,
      "operator_sign_choices_used": false,
      "fresh_prebootstrap_input": "E8/squares_exact.wl",
      "fresh_prebootstrap_sha256": "d4ba259e50a16cbf1acaebd7cf8332442929ed581027a8927c534e1eb60ce5de",
      "included_production_input": "data/E8/p1/ope_exact.wl",
      "included_production_sha256": "d91f964c2249a6c0a3a3589121c70b4d9687dde0faa68ae6cf57244c06ce1682",
      "distinct_pair_certificates": [
        {
          "unrestricted_square": "1",
          "production_squared_coefficient": "1",
          "ordered_occurrences": 400,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "0",
          "production_squared_coefficient": "0",
          "ordered_occurrences": 26368,
          "exact_difference": "0",
          "both_zero": true
        },
        {
          "unrestricted_square": "-3/2",
          "production_squared_coefficient": "-3/2",
          "ordered_occurrences": 80,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-1/2*Sqrt[5]",
          "production_squared_coefficient": "Root[-5 + 4*#1^4 & , 4, 0]^2",
          "ordered_occurrences": 288,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-1",
          "production_squared_coefficient": "-1",
          "ordered_occurrences": 384,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "Sqrt[5]/2",
          "production_squared_coefficient": "Root[-5 + 4*#1^4 & , 1, 0]^2",
          "ordered_occurrences": 216,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-1/2",
          "production_squared_coefficient": "-1/2",
          "ordered_occurrences": 576,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "Sqrt[5]/2",
          "production_squared_coefficient": "Root[-5 + 4*#1^4 & , 2, 0]^2",
          "ordered_occurrences": 312,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "1/2",
          "production_squared_coefficient": "1/2",
          "ordered_occurrences": 576,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-1/2*Sqrt[5]",
          "production_squared_coefficient": "Root[-5 + 4*#1^4 & , 3, 0]^2",
          "ordered_occurrences": 272,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "5/3",
          "production_squared_coefficient": "5/3",
          "ordered_occurrences": 16,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-1/3*Sqrt[5]",
          "production_squared_coefficient": "Root[-5 + 9*#1^4 & , 4, 0]^2",
          "ordered_occurrences": 48,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "1/3",
          "production_squared_coefficient": "1/3",
          "ordered_occurrences": 72,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "5/6",
          "production_squared_coefficient": "5/6",
          "ordered_occurrences": 48,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-1/6*Sqrt[5]",
          "production_squared_coefficient": "Root[-5 + 36*#1^4 & , 4, 0]^2",
          "ordered_occurrences": 72,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "Sqrt[5]/3",
          "production_squared_coefficient": "Root[-5 + 9*#1^4 & , 2, 0]^2",
          "ordered_occurrences": 48,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-1/6*Sqrt[5]",
          "production_squared_coefficient": "Root[-5 + 36*#1^4 & , 3, 0]^2",
          "ordered_occurrences": 72,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-1/3",
          "production_squared_coefficient": "-1/3",
          "ordered_occurrences": 72,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "Sqrt[5]/3",
          "production_squared_coefficient": "Root[-5 + 9*#1^4 & , 1, 0]^2",
          "ordered_occurrences": 48,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-1/3*Sqrt[5]",
          "production_squared_coefficient": "Root[-5 + 9*#1^4 & , 3, 0]^2",
          "ordered_occurrences": 48,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "5/4",
          "production_squared_coefficient": "5/4",
          "ordered_occurrences": 232,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-1/4*Sqrt[5]",
          "production_squared_coefficient": "Root[-5 + 16*#1^4 & , 4, 0]^2",
          "ordered_occurrences": 288,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "1/4",
          "production_squared_coefficient": "1/4",
          "ordered_occurrences": 216,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "Sqrt[5]/4",
          "production_squared_coefficient": "Root[-5 + 16*#1^4 & , 1, 0]^2",
          "ordered_occurrences": 288,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-5/4",
          "production_squared_coefficient": "-5/4",
          "ordered_occurrences": 216,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-1/4",
          "production_squared_coefficient": "-1/4",
          "ordered_occurrences": 216,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "5/12",
          "production_squared_coefficient": "5/12",
          "ordered_occurrences": 72,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-1/4*Sqrt[5]",
          "production_squared_coefficient": "Root[-5 + 16*#1^4 & , 3, 0]^2",
          "ordered_occurrences": 288,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "3/4",
          "production_squared_coefficient": "3/4",
          "ordered_occurrences": 72,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "Sqrt[5]/6",
          "production_squared_coefficient": "Root[-5 + 36*#1^4 & , 2, 0]^2",
          "ordered_occurrences": 72,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "Sqrt[5]/6",
          "production_squared_coefficient": "Root[-5 + 36*#1^4 & , 1, 0]^2",
          "ordered_occurrences": 72,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "(-2*Sqrt[5])/3",
          "production_squared_coefficient": "Root[-20 + 9*#1^4 & , 4, 0]^2",
          "ordered_occurrences": 8,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "2/3",
          "production_squared_coefficient": "2/3",
          "ordered_occurrences": 48,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-5/6",
          "production_squared_coefficient": "-5/6",
          "ordered_occurrences": 48,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "Sqrt[5]/4",
          "production_squared_coefficient": "Root[-5 + 16*#1^4 & , 2, 0]^2",
          "ordered_occurrences": 288,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-3/4",
          "production_squared_coefficient": "-3/4",
          "ordered_occurrences": 72,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-5/12",
          "production_squared_coefficient": "-5/12",
          "ordered_occurrences": 72,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "-2/3",
          "production_squared_coefficient": "-2/3",
          "ordered_occurrences": 48,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "(-2*Sqrt[5])/3",
          "production_squared_coefficient": "Root[-20 + 9*#1^4 & , 3, 0]^2",
          "ordered_occurrences": 24,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "9/4",
          "production_squared_coefficient": "9/4",
          "ordered_occurrences": 16,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "(3*Sqrt[5])/4",
          "production_squared_coefficient": "Root[-45 + 16*#1^4 & , 2, 0]^2",
          "ordered_occurrences": 24,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "3/2",
          "production_squared_coefficient": "3/2",
          "ordered_occurrences": 48,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "(3*Sqrt[5])/4",
          "production_squared_coefficient": "Root[-45 + 16*#1^4 & , 1, 0]^2",
          "ordered_occurrences": 8,
          "exact_difference": "0",
          "both_zero": false
        },
        {
          "unrestricted_square": "4/3",
          "production_squared_coefficient": "4/3",
          "ordered_occurrences": 16,
          "exact_difference": "0",
          "both_zero": false
        }
      ],
      "fresh_prebootstrap_matches_shipped_reference": true,
      "shipped_prebootstrap_input": "prebootstrap/reference_results/E8_p1_q30/squares_exact.wl"
    }
  ],
  "method": "Exact RootReduce on every distinct pair of saved unrestricted squares and squared production coefficients; every ordered tensor key and all zero entries accounted for.",
  "scope": "Exact equality of saved algebraic candidates for E6/E8 p=1; no operator signs are chosen. This links the unrestricted ABBA calculation to the included production tensors without re-running crossing or caches; it is not a symbolic proof that the candidates solve crossing.",
  "process_exit_code": 0,
  "comparison_source_sha256": "e2b2b075c9bb0ee917677e24731e35784cfada8a657b565630d919736f9b48e7"
}


==> anc/validation/production/E6/p1/run_settings.json <==
{
  "model": "E6",
  "k": 0,
  "kp": 1,
  "requested_precision": 100,
  "checker_guard_digits": 20,
  "checker_total_precision": 120,
  "cache_reliable_digits": 120,
  "cache_reused": false,
  "ope_reused": false,
  "requested_cache_construction_guard_digits": 20,
  "cache_stored_working_precision": 120,
  "cache_construction_guard_digits": 20,
  "quantum6j_working_precision": 140,
  "solver_working_precision": 50
}


==> anc/validation/production/E6/p1/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 20736,
  "quartets_requested": 20736,
  "quartets_checked": 20736,
  "equations_checked": 18688,
  "physical_t_equations": 9664,
  "nonphysical_t_equations": 9024,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "1.10368869573205570775313873048661027655751246973390539666401243828315865920784049998586443676894916011879639961465302325e-119",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        "3/2",
        "3/2"
      ],
      [
        2,
        2
      ],
      [
        2,
        2
      ],
      [
        "3/2",
        "7/2"
      ]
    ],
    "t_channel": [
      0,
      3
    ],
    "physical_t_channel": true,
    "lhs_re": "0.0",
    "lhs_im": "1.31607401295249246081921890179699905516006859020582217673192265859586679519730213305074315024660193152004774233425342135",
    "rhs_re": "0.0",
    "rhs_im": "1.31607401295249246081921890179699905516006859020582217673192265859586679519730213305074315024660193152004774233425342136",
    "absolute_residual": "1.10368869573205570775313873048661027655751246973390539666401243828315865920784049998586443676894916011879639961465302325e-119",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 2.19,
  "input_directory": "external-release-validation/production/checks/E6/p1/verification_input",
  "model": {
    "pp": 12,
    "k": 0,
    "kp": 1
  },
  "model_name": "E6",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 2,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "62cdc31a0c72346d2bc1ac60bc5471799e7ecbea7e902a89146cbd8e24ae4022",
    "alpha_sha256": "54d0fc128d7b89b38d227e836f3d4e707f97807821811a8490dbc3942cfa9994",
    "sixj_sha256": "fd3183e016eb19ae0d7453a3b87680698fea0dbabea478f4c64a5b2b6cc9adc2"
  },
  "coefficient_checks": {
    "identity_entries_checked": 34,
    "forbidden_fusion_entries_checked": 1412
  },
  "source_ope_file": "external-release-validation/production/checks/E6/p1/ope_exact.wl",
  "source_cache_file": "external-release-validation/production/checks/E6/p1/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/validation/production/E6/p5/run_settings.json <==
{
  "model": "E6",
  "k": 0,
  "kp": 5,
  "requested_precision": 100,
  "checker_guard_digits": 20,
  "checker_total_precision": 120,
  "cache_reliable_digits": 120,
  "cache_reused": false,
  "ope_reused": false,
  "requested_cache_construction_guard_digits": 20,
  "cache_stored_working_precision": 120,
  "cache_construction_guard_digits": 20,
  "quantum6j_working_precision": 140,
  "solver_working_precision": 50
}


==> anc/validation/production/E6/p5/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 20736,
  "quartets_requested": 20736,
  "quartets_checked": 20736,
  "equations_checked": 18688,
  "physical_t_equations": 9664,
  "nonphysical_t_equations": 9024,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "9.4491242722323365856759947452186985080713348285990497117901415768803758893583537542649446516359156164556604037184329008e-119",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        2,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        2
      ]
    ],
    "t_channel": [
      0,
      0
    ],
    "physical_t_channel": true,
    "lhs_re": "0.999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999906",
    "lhs_im": "0.0",
    "rhs_re": "1.0",
    "rhs_im": "0.0",
    "absolute_residual": "9.4491242722323365856759947452186985080713348285990497117901415768803758893583537542649446516359156164556604037184329008e-119",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 2.379,
  "input_directory": "external-release-validation/production/checks/E6/p5/verification_input",
  "model": {
    "pp": 12,
    "k": 0,
    "kp": 5
  },
  "model_name": "E6",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 2,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "6ef6629a0ef4a952cef440f9c8e37f5e9f76b6488610ef59aecf3503f3a49146",
    "alpha_sha256": "f26bce91e6c435302a4cf0a2ac3d1ae44ef98bd5ea9351c9796fc398363fa2f1",
    "sixj_sha256": "a3c455c09e2a36b5e131b9108800a22856fdf2129d2144c53576d73c7f636dee"
  },
  "coefficient_checks": {
    "identity_entries_checked": 34,
    "forbidden_fusion_entries_checked": 1412
  },
  "source_ope_file": "external-release-validation/production/checks/E6/p5/ope_exact.wl",
  "source_cache_file": "external-release-validation/production/checks/E6/p5/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/validation/production/E7/p1/run_settings.json <==
{
  "model": "E7",
  "k": 0,
  "kp": 1,
  "requested_precision": 100,
  "checker_guard_digits": 20,
  "checker_total_precision": 120,
  "cache_reliable_digits": 120,
  "cache_reused": false,
  "ope_reused": false,
  "requested_cache_construction_guard_digits": 20,
  "cache_stored_working_precision": 120,
  "cache_construction_guard_digits": 20,
  "quantum6j_working_precision": 140,
  "solver_working_precision": 50
}


==> anc/validation/production/E7/p1/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 83521,
  "quartets_requested": 83521,
  "quartets_checked": 83521,
  "equations_checked": 359073,
  "physical_t_equations": 139073,
  "nonphysical_t_equations": 220000,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "1.20050349360328866457358949631876907274676794953512516830120651181676906791028264910743149262587452504149783817734188494e-119",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        4,
        4
      ],
      [
        4,
        4
      ],
      [
        4,
        4
      ],
      [
        4,
        4
      ]
    ],
    "t_channel": [
      4,
      4
    ],
    "physical_t_channel": true,
    "lhs_re": "2.0",
    "lhs_im": "0.0",
    "rhs_re": "2.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000001",
    "rhs_im": "0.0",
    "absolute_residual": "1.20050349360328866457358949631876907274676794953512516830120651181676906791028264910743149262587452504149783817734188494e-119",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 25.05,
  "input_directory": "external-release-validation/production/checks/E7/p1/verification_input",
  "model": {
    "pp": 18,
    "k": 0,
    "kp": 1
  },
  "model_name": "E7",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 2,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "4baba3b46f06ef54d94ff657073a1019bc0d171b72dfcea83994674c3800db70",
    "alpha_sha256": "6381df8eb5699cd3246038af026ff9873b5bc1559065c78b43bf518b46759063",
    "sixj_sha256": "84177a5bea6ab13e5866dc30e0e0acaecbce416ee811216c92754cd74d379075"
  },
  "coefficient_checks": {
    "identity_entries_checked": 49,
    "forbidden_fusion_entries_checked": 3536
  },
  "source_ope_file": "external-release-validation/production/checks/E7/p1/ope_exact.wl",
  "source_cache_file": "external-release-validation/production/checks/E7/p1/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/validation/production/E7/p5/run_settings.json <==
{
  "model": "E7",
  "k": 0,
  "kp": 5,
  "requested_precision": 100,
  "checker_guard_digits": 20,
  "checker_total_precision": 120,
  "cache_reliable_digits": 120,
  "cache_reused": false,
  "ope_reused": false,
  "requested_cache_construction_guard_digits": 20,
  "cache_stored_working_precision": 120,
  "cache_construction_guard_digits": 20,
  "quantum6j_working_precision": 140,
  "solver_working_precision": 50
}


==> anc/validation/production/E7/p5/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 83521,
  "quartets_requested": 83521,
  "quartets_checked": 83521,
  "equations_checked": 359073,
  "physical_t_equations": 139073,
  "nonphysical_t_equations": 220000,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "6.56791588758444379069937995405365273347909174971474930786724594852013012637367539640710906933381675635606559209281237695e-118",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        3,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        3
      ]
    ],
    "t_channel": [
      6,
      6
    ],
    "physical_t_channel": true,
    "lhs_re": "0.249999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999999343",
    "lhs_im": "0.0",
    "rhs_re": "0.25",
    "rhs_im": "0.0",
    "absolute_residual": "6.56791588758444379069937995405365273347909174971474930786724594852013012637367539640710906933381675635606559209281237695e-118",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 32.056,
  "input_directory": "external-release-validation/production/checks/E7/p5/verification_input",
  "model": {
    "pp": 18,
    "k": 0,
    "kp": 5
  },
  "model_name": "E7",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 2,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "a6f1355a5c5f864892dbdc4df5710a770f5b28187e33da6151413d1c6480ca01",
    "alpha_sha256": "7ea561ea1024050d691ac5073d59893754b7e9ba9c317a721465a0d5907e85eb",
    "sixj_sha256": "59272cadaf63795f3852b92b88f7069899302a1f6f11947b425ae143f8af18d9"
  },
  "coefficient_checks": {
    "identity_entries_checked": 49,
    "forbidden_fusion_entries_checked": 3536
  },
  "source_ope_file": "external-release-validation/production/checks/E7/p5/ope_exact.wl",
  "source_cache_file": "external-release-validation/production/checks/E7/p5/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/validation/production/E7/p7/run_settings.json <==
{
  "model": "E7",
  "k": 0,
  "kp": 7,
  "requested_precision": 100,
  "checker_guard_digits": 20,
  "checker_total_precision": 120,
  "cache_reliable_digits": 120,
  "cache_reused": false,
  "ope_reused": false,
  "requested_cache_construction_guard_digits": 20,
  "cache_stored_working_precision": 120,
  "cache_construction_guard_digits": 20,
  "quantum6j_working_precision": 140,
  "solver_working_precision": 50
}


==> anc/validation/production/E7/p7/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 83521,
  "quartets_requested": 83521,
  "quartets_checked": 83521,
  "equations_checked": 359073,
  "physical_t_equations": 139073,
  "nonphysical_t_equations": 220000,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "1.85884411912767277095265470397744888683370521218341961543412621184531984708688926313408747245296700651586762040362614442e-118",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        2,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        2
      ],
      [
        2,
        2
      ]
    ],
    "t_channel": [
      3,
      3
    ],
    "physical_t_channel": true,
    "lhs_re": "1.00000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000000019",
    "lhs_im": "0.0",
    "rhs_re": "1.0",
    "rhs_im": "0.0",
    "absolute_residual": "1.85884411912767277095265470397744888683370521218341961543412621184531984708688926313408747245296700651586762040362614442e-118",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 33.393,
  "input_directory": "external-release-validation/production/checks/E7/p7/verification_input",
  "model": {
    "pp": 18,
    "k": 0,
    "kp": 7
  },
  "model_name": "E7",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 2,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "0fa338c6b3da3f410821676a2de1d3027d8fdd2526d5c96790c4ab4945514217",
    "alpha_sha256": "df53f1faa71ec2fabf03be76917ee50bf5468413e5d2417d00d4ec82f9771b5b",
    "sixj_sha256": "e1094e3a4772f3ac142ce46950d4ea1ef446ecce2e8efcfef65d0e56b89c46f3"
  },
  "coefficient_checks": {
    "identity_entries_checked": 49,
    "forbidden_fusion_entries_checked": 3536
  },
  "source_ope_file": "external-release-validation/production/checks/E7/p7/ope_exact.wl",
  "source_cache_file": "external-release-validation/production/checks/E7/p7/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/validation/production/E8/p1/run_settings.json <==
{
  "model": "E8",
  "k": 0,
  "kp": 1,
  "requested_precision": 100,
  "checker_guard_digits": 20,
  "checker_total_precision": 120,
  "cache_reliable_digits": 120,
  "cache_reused": false,
  "ope_reused": false,
  "requested_cache_construction_guard_digits": 20,
  "cache_stored_working_precision": 120,
  "cache_construction_guard_digits": 20,
  "quantum6j_working_precision": 140,
  "solver_working_precision": 50
}


==> anc/validation/production/E8/p1/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 1048576,
  "quartets_requested": 1048576,
  "quartets_checked": 1048576,
  "equations_checked": 7747200,
  "physical_t_equations": 2160128,
  "nonphysical_t_equations": 5587072,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "1.00687389786082275093268796465445148036825698993268562502681836474954825050539835086429738091202379519609496105196416156e-119",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        3,
        3
      ],
      [
        5,
        5
      ],
      [
        6,
        6
      ],
      [
        3,
        3
      ]
    ],
    "t_channel": [
      3,
      3
    ],
    "physical_t_channel": true,
    "lhs_re": "1.44337567297406441127287195125489363911900437817531719004650581620994418075733336423428848896437381306302178451283891919",
    "lhs_im": "0.0",
    "rhs_re": "1.44337567297406441127287195125489363911900437817531719004650581620994418075733336423428848896437381306302178451283891918",
    "rhs_im": "0.0",
    "absolute_residual": "1.00687389786082275093268796465445148036825698993268562502681836474954825050539835086429738091202379519609496105196416156e-119",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 328.416,
  "input_directory": "external-release-validation/production/checks/E8/p1/verification_input",
  "model": {
    "pp": 30,
    "k": 0,
    "kp": 1
  },
  "model_name": "E8",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 2,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "1086724e4e157f68d23e00a92ef61330d6bd53077220d3e27208c550f4359f49",
    "alpha_sha256": "1a3b90914973c02ff38d71d6c5db456ee0dd373f1570e1bfcabf67f88a88838b",
    "sixj_sha256": "c6d5714eb5b5dd39e6da71f7c4c7a4a73d9af79ecec8fd56076248e8ff357618"
  },
  "coefficient_checks": {
    "identity_entries_checked": 94,
    "forbidden_fusion_entries_checked": 25568
  },
  "source_ope_file": "external-release-validation/production/checks/E8/p1/ope_exact.wl",
  "source_cache_file": "external-release-validation/production/checks/E8/p1/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/validation/production/E8/p11/run_settings.json <==
{
  "model": "E8",
  "k": 0,
  "kp": 11,
  "requested_precision": 100,
  "checker_guard_digits": 20,
  "checker_total_precision": 120,
  "cache_reliable_digits": 120,
  "cache_reused": false,
  "ope_reused": false,
  "requested_cache_construction_guard_digits": 20,
  "cache_stored_working_precision": 120,
  "cache_construction_guard_digits": 20,
  "quantum6j_working_precision": 140,
  "solver_working_precision": 50
}


==> anc/validation/production/E8/p11/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 1048576,
  "quartets_requested": 1048576,
  "quartets_checked": 1048576,
  "equations_checked": 7747200,
  "physical_t_equations": 2160128,
  "nonphysical_t_equations": 5587072,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "2.54900259682037487739268736908692122086385626311798895389074686531931326215145262577092207345623703478644665173130642407e-118",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        5,
        5
      ],
      [
        5,
        5
      ],
      [
        5,
        5
      ],
      [
        5,
        5
      ]
    ],
    "t_channel": [
      7,
      7
    ],
    "physical_t_channel": false,
    "lhs_re": "-2.54900259682037487739268736908692122086385626311798895389074686531931326215145262577092207345623703478644665173130642407e-118",
    "lhs_im": "0.0",
    "rhs_re": "0.0",
    "rhs_im": "0.0",
    "absolute_residual": "2.54900259682037487739268736908692122086385626311798895389074686531931326215145262577092207345623703478644665173130642407e-118",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 298.348,
  "input_directory": "external-release-validation/production/checks/E8/p11/verification_input",
  "model": {
    "pp": 30,
    "k": 0,
    "kp": 11
  },
  "model_name": "E8",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 2,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "078c2f69c03e5558d5e0071cdd28464934bcb337f2724f03a4d5622271731b75",
    "alpha_sha256": "d5e396883893f3c0442cf8fbe178a1ea62bf843c325002fbf9437f6615bc7dec",
    "sixj_sha256": "4726f2d0d3d29359dfc6da32c587256b1772eda20915f1cf92e886fa952746c4"
  },
  "coefficient_checks": {
    "identity_entries_checked": 94,
    "forbidden_fusion_entries_checked": 25568
  },
  "source_ope_file": "external-release-validation/production/checks/E8/p11/ope_exact.wl",
  "source_cache_file": "external-release-validation/production/checks/E8/p11/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/validation/production/E8/p13/run_settings.json <==
{
  "model": "E8",
  "k": 0,
  "kp": 13,
  "requested_precision": 100,
  "checker_guard_digits": 20,
  "checker_total_precision": 120,
  "cache_reliable_digits": 120,
  "cache_reused": false,
  "ope_reused": false,
  "requested_cache_construction_guard_digits": 20,
  "cache_stored_working_precision": 120,
  "cache_construction_guard_digits": 20,
  "quantum6j_working_precision": 140,
  "solver_working_precision": 50
}


==> anc/validation/production/E8/p13/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 1048576,
  "quartets_requested": 1048576,
  "quartets_checked": 1048576,
  "equations_checked": 7747200,
  "physical_t_equations": 2160128,
  "nonphysical_t_equations": 5587072,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "4.35470139416588182181168589459078387875551126552995681503136440488606692191958565695451136026365862672699663473386609112e-118",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        3,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        3
      ],
      [
        3,
        3
      ]
    ],
    "t_channel": [
      2,
      2
    ],
    "physical_t_channel": false,
    "lhs_re": "4.35470139416588182181168589459078387875551126552995681503136440488606692191958565695451136026365862672699663473386609112e-118",
    "lhs_im": "0.0",
    "rhs_re": "0.0",
    "rhs_im": "0.0",
    "absolute_residual": "4.35470139416588182181168589459078387875551126552995681503136440488606692191958565695451136026365862672699663473386609112e-118",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 326.94,
  "input_directory": "external-release-validation/production/checks/E8/p13/verification_input",
  "model": {
    "pp": 30,
    "k": 0,
    "kp": 13
  },
  "model_name": "E8",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 2,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "768bafcb5a267a59776f4f72546991bb5ea1afb1da69b78d53d822a2a5ae7eec",
    "alpha_sha256": "0e0d6baa6150de6e127d791dce2ba7926818552ca079b270c0151d1723043375",
    "sixj_sha256": "3873efac1bd50bd42b3f831610751d39be3b2e75dd0795bcb51b6b85786cb111"
  },
  "coefficient_checks": {
    "identity_entries_checked": 94,
    "forbidden_fusion_entries_checked": 25568
  },
  "source_ope_file": "external-release-validation/production/checks/E8/p13/ope_exact.wl",
  "source_cache_file": "external-release-validation/production/checks/E8/p13/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/validation/production/E8/p7/run_settings.json <==
{
  "model": "E8",
  "k": 0,
  "kp": 7,
  "requested_precision": 100,
  "checker_guard_digits": 20,
  "checker_total_precision": 120,
  "cache_reliable_digits": 120,
  "cache_reused": false,
  "ope_reused": false,
  "requested_cache_construction_guard_digits": 20,
  "cache_stored_working_precision": 120,
  "cache_construction_guard_digits": 20,
  "quantum6j_working_precision": 140,
  "solver_working_precision": 50
}


==> anc/validation/production/E8/p7/summary.json <==
{
  "schema_version": 1,
  "kind": "ADEVerificationSummary",
  "mode": "full",
  "status": "complete",
  "full_crossing_passed": true,
  "sample_passed": false,
  "coverage_complete_for_requested_mode": true,
  "total_ordered_quartets": 1048576,
  "quartets_requested": 1048576,
  "quartets_checked": 1048576,
  "equations_checked": 7747200,
  "physical_t_equations": 2160128,
  "nonphysical_t_equations": 5587072,
  "failed_quartets": 0,
  "failed_equations": 0,
  "integrity_passed": true,
  "max_absolute_residual": "5.70262661248569450849648924569283228571518393226177534201037184731863444596332612650378055069682708161785776140735749226e-117",
  "residual_output_digits": 120,
  "worst_equation": {
    "quartet": [
      [
        6,
        6
      ],
      [
        8,
        8
      ],
      [
        6,
        6
      ],
      [
        8,
        8
      ]
    ],
    "t_channel": [
      7,
      7
    ],
    "physical_t_channel": false,
    "lhs_re": "5.70262661248569450849648924569283228571518393226177534201037184731863444596332612650378055069682708161785776140735749226e-117",
    "lhs_im": "0.0",
    "rhs_re": "0.0",
    "rhs_im": "0.0",
    "absolute_residual": "5.70262661248569450849648924569283228571518393226177534201037184731863444596332612650378055069682708161785776140735749226e-117",
    "threshold": "1.0e-100"
  },
  "failure_details_recorded": 0,
  "failure_details_truncated": false,
  "elapsed_seconds": 337.834,
  "input_directory": "external-release-validation/production/checks/E8/p7/verification_input",
  "model": {
    "pp": 30,
    "k": 0,
    "kp": 7
  },
  "model_name": "E8",
  "requested_precision": 100,
  "guard_digits": 20,
  "working_precision": 120,
  "arithmetic_precision": 120,
  "input_serialization_digits": 120,
  "input_rounding": "decimal significant digits, round-half-even, before binary parsing; no additional arithmetic guard",
  "sixj_precision": 120,
  "atol": "1.0e-100",
  "rtol": "0",
  "workers": 2,
  "strict_tolerance": true,
  "comparison_operator": "<",
  "acceptance_criterion": "abs(lhs-rhs) < atol + rtol * max(abs(lhs), abs(rhs), 1)",
  "seed": null,
  "input_hashes": {
    "manifest_sha256": "1bea9d797cecab5c3a67d707ed0418ede2fdae954d9f7a87215bf60accafce9b",
    "alpha_sha256": "7a2ff74e6631108ff43ec1c66123771940f48f8fff64f7b2747abdb82107f4da",
    "sixj_sha256": "2808d7cc955d74c8a735e8e4c429a7e9201dc25a0b913e67e009742439c2c945"
  },
  "coefficient_checks": {
    "identity_entries_checked": 94,
    "forbidden_fusion_entries_checked": 25568
  },
  "source_ope_file": "external-release-validation/production/checks/E8/p7/ope_exact.wl",
  "source_cache_file": "external-release-validation/production/checks/E8/p7/sixj_wp120.wl",
  "error": null,
  "scope": "Numerical crossing using coefficients evaluated from exact OPE and the supplied numeric 6j cache; not an exact symbolic proof or independent 6j evaluation."
}


==> anc/validation/production/exact_comparison.json <==
{
  "schema_version": 1,
  "kind": "ADEExactFreshVsSuppliedComparison",
  "ordered_entries_compared": 149267,
  "representative_coefficients_compared": 560,
  "scope": "Every ordered exact OPE entry was compared with supplied exact data by exact expression identity or RootReduce; any operator-sign gauge was solved and checked exactly. This does not turn the numerical crossing checks into a symbolic crossing proof.",
  "cases": [
    {
      "model": "E6",
      "p": 1,
      "ordered_triples": 1728,
      "distinct_value_pairs_checked": 23,
      "exact_zero_pairs": 1412,
      "exact_equal_nonzero_pairs": 316,
      "exact_opposite_nonzero_pairs": 0,
      "non_sign_equivalent_pairs": 0,
      "raw_tensors_exactly_equal": true,
      "fresh_native_sha256": "cc13be5e2e07b37c20eaccaa83b97f0c3234931b56af8362e08352dd7edc15b0",
      "supplied_native_sha256": "8d5d2f71084dc24438f74c543932830485d2fc1a9cf104c7196b0fda4ee617fc",
      "operator_sign_gauge": {
        "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
        "identity_fixed_positive": true,
        "operator_signs": [
          {
            "field2": [
              0,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              0,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              3,
              3
            ],
            "eta": 1
          },
          {
            "field2": [
              3,
              7
            ],
            "eta": 1
          },
          {
            "field2": [
              4,
              4
            ],
            "eta": 1
          },
          {
            "field2": [
              4,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              7,
              3
            ],
            "eta": 1
          },
          {
            "field2": [
              7,
              7
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              4
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              10
            ],
            "eta": 1
          }
        ],
        "nontrivial_signs_required": false,
        "all_ordered_entries_verified_exactly": true,
        "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
      }
    },
    {
      "model": "E6",
      "p": 5,
      "ordered_triples": 1728,
      "distinct_value_pairs_checked": 22,
      "exact_zero_pairs": 1412,
      "exact_equal_nonzero_pairs": 316,
      "exact_opposite_nonzero_pairs": 0,
      "non_sign_equivalent_pairs": 0,
      "raw_tensors_exactly_equal": true,
      "fresh_native_sha256": "135744b911d9fcbeac3aba61d86d6d8a2bf826d97da3287bc6fb56fd52dbd2c4",
      "supplied_native_sha256": "8e926a3a2ca7cff5dbb8e27abbd60eecd85afab70ae5da2437cd900585473291",
      "operator_sign_gauge": {
        "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
        "identity_fixed_positive": true,
        "operator_signs": [
          {
            "field2": [
              0,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              0,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              3,
              3
            ],
            "eta": 1
          },
          {
            "field2": [
              3,
              7
            ],
            "eta": 1
          },
          {
            "field2": [
              4,
              4
            ],
            "eta": 1
          },
          {
            "field2": [
              4,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              7,
              3
            ],
            "eta": 1
          },
          {
            "field2": [
              7,
              7
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              4
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              10
            ],
            "eta": 1
          }
        ],
        "nontrivial_signs_required": false,
        "all_ordered_entries_verified_exactly": true,
        "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
      }
    },
    {
      "model": "E7",
      "p": 1,
      "ordered_triples": 4913,
      "distinct_value_pairs_checked": 23,
      "exact_zero_pairs": 3592,
      "exact_equal_nonzero_pairs": 1321,
      "exact_opposite_nonzero_pairs": 0,
      "non_sign_equivalent_pairs": 0,
      "raw_tensors_exactly_equal": true,
      "fresh_native_sha256": "e17e71e93a7d0c1740e46c20a2140f855b30023db0d6e852cdfb935cbfde8c90",
      "supplied_native_sha256": "5ff36a5aa1c5350c41a219e0aaf29d1d65e8da9b670664072a08b0e1f78cd5e9",
      "operator_sign_gauge": {
        "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
        "identity_fixed_positive": true,
        "operator_signs": [
          {
            "field2": [
              0,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              0,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              2,
              8
            ],
            "eta": 1
          },
          {
            "field2": [
              4,
              4
            ],
            "eta": 1
          },
          {
            "field2": [
              4,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              8,
              2
            ],
            "eta": 1
          },
          {
            "field2": [
              8,
              8
            ],
            "eta": 1
          },
          {
            "field2": [
              8,
              14
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              4
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              14,
              8
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              16
            ],
            "eta": 1
          }
        ],
        "nontrivial_signs_required": false,
        "all_ordered_entries_verified_exactly": true,
        "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
      }
    },
    {
      "model": "E7",
      "p": 5,
      "ordered_triples": 4913,
      "distinct_value_pairs_checked": 23,
      "exact_zero_pairs": 3592,
      "exact_equal_nonzero_pairs": 1321,
      "exact_opposite_nonzero_pairs": 0,
      "non_sign_equivalent_pairs": 0,
      "raw_tensors_exactly_equal": true,
      "fresh_native_sha256": "5cc538cc0dd4453d7a1f69e76bf853a16b1ff5570fe7021cefaefa2f777f01bd",
      "supplied_native_sha256": "9d653dd0f7a4af742ee6b2138bd0c8738203e50731095fa38984fbdf218acd3e",
      "operator_sign_gauge": {
        "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
        "identity_fixed_positive": true,
        "operator_signs": [
          {
            "field2": [
              0,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              0,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              2,
              8
            ],
            "eta": 1
          },
          {
            "field2": [
              4,
              4
            ],
            "eta": 1
          },
          {
            "field2": [
              4,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              8,
              2
            ],
            "eta": 1
          },
          {
            "field2": [
              8,
              8
            ],
            "eta": 1
          },
          {
            "field2": [
              8,
              14
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              4
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              14,
              8
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              16
            ],
            "eta": 1
          }
        ],
        "nontrivial_signs_required": false,
        "all_ordered_entries_verified_exactly": true,
        "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
      }
    },
    {
      "model": "E7",
      "p": 7,
      "ordered_triples": 4913,
      "distinct_value_pairs_checked": 19,
      "exact_zero_pairs": 3592,
      "exact_equal_nonzero_pairs": 1321,
      "exact_opposite_nonzero_pairs": 0,
      "non_sign_equivalent_pairs": 0,
      "raw_tensors_exactly_equal": true,
      "fresh_native_sha256": "7bd49e50eb52d4cc5158ce223fa2f347480174043be3a04df37722d83ea191e7",
      "supplied_native_sha256": "e4f1611db79aaecbd915779da84ff0ec507235dcaeda68158e245a8776bd2742",
      "operator_sign_gauge": {
        "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
        "identity_fixed_positive": true,
        "operator_signs": [
          {
            "field2": [
              0,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              0,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              2,
              8
            ],
            "eta": 1
          },
          {
            "field2": [
              4,
              4
            ],
            "eta": 1
          },
          {
            "field2": [
              4,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              8,
              2
            ],
            "eta": 1
          },
          {
            "field2": [
              8,
              8
            ],
            "eta": 1
          },
          {
            "field2": [
              8,
              14
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              4
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              14,
              8
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              16
            ],
            "eta": 1
          }
        ],
        "nontrivial_signs_required": false,
        "all_ordered_entries_verified_exactly": true,
        "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
      }
    },
    {
      "model": "E8",
      "p": 1,
      "ordered_triples": 32768,
      "distinct_value_pairs_checked": 65,
      "exact_zero_pairs": 26368,
      "exact_equal_nonzero_pairs": 6400,
      "exact_opposite_nonzero_pairs": 0,
      "non_sign_equivalent_pairs": 0,
      "raw_tensors_exactly_equal": true,
      "fresh_native_sha256": "f18ab8fa3a0b262e9ba53fb1b20db7d5abbc9f95896ac81e5bb3c203d0df11be",
      "supplied_native_sha256": "d91f964c2249a6c0a3a3589121c70b4d9687dde0faa68ae6cf57244c06ce1682",
      "operator_sign_gauge": {
        "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
        "identity_fixed_positive": true,
        "operator_signs": [
          {
            "field2": [
              0,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              0,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              0,
              18
            ],
            "eta": 1
          },
          {
            "field2": [
              0,
              28
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              22
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              18
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              28
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              22
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              22
            ],
            "eta": 1
          },
          {
            "field2": [
              18,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              18,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              18,
              18
            ],
            "eta": 1
          },
          {
            "field2": [
              18,
              28
            ],
            "eta": 1
          },
          {
            "field2": [
              22,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              22,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              22,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              22,
              22
            ],
            "eta": 1
          },
          {
            "field2": [
              28,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              28,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              28,
              18
            ],
            "eta": 1
          },
          {
            "field2": [
              28,
              28
            ],
            "eta": 1
          }
        ],
        "nontrivial_signs_required": false,
        "all_ordered_entries_verified_exactly": true,
        "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
      }
    },
    {
      "model": "E8",
      "p": 7,
      "ordered_triples": 32768,
      "distinct_value_pairs_checked": 63,
      "exact_zero_pairs": 26368,
      "exact_equal_nonzero_pairs": 6400,
      "exact_opposite_nonzero_pairs": 0,
      "non_sign_equivalent_pairs": 0,
      "raw_tensors_exactly_equal": true,
      "fresh_native_sha256": "6ec51fed9b57bc8ce5b5e0412de91e2ae95cd84c601e01643fdb59d7c40ddd2f",
      "supplied_native_sha256": "4cdb4765bfa1a0afad24f347931c75f5ab5e1e1377af4817105521a987039d58",
      "operator_sign_gauge": {
        "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
        "identity_fixed_positive": true,
        "operator_signs": [
          {
            "field2": [
              0,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              0,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              0,
              18
            ],
            "eta": 1
          },
          {
            "field2": [
              0,
              28
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              22
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              18
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              28
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              22
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              22
            ],
            "eta": 1
          },
          {
            "field2": [
              18,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              18,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              18,
              18
            ],
            "eta": 1
          },
          {
            "field2": [
              18,
              28
            ],
            "eta": 1
          },
          {
            "field2": [
              22,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              22,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              22,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              22,
              22
            ],
            "eta": 1
          },
          {
            "field2": [
              28,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              28,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              28,
              18
            ],
            "eta": 1
          },
          {
            "field2": [
              28,
              28
            ],
            "eta": 1
          }
        ],
        "nontrivial_signs_required": false,
        "all_ordered_entries_verified_exactly": true,
        "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
      }
    },
    {
      "model": "E8",
      "p": 11,
      "ordered_triples": 32768,
      "distinct_value_pairs_checked": 67,
      "exact_zero_pairs": 26368,
      "exact_equal_nonzero_pairs": 6400,
      "exact_opposite_nonzero_pairs": 0,
      "non_sign_equivalent_pairs": 0,
      "raw_tensors_exactly_equal": true,
      "fresh_native_sha256": "2c6f25ee3a229569fc3d44c2917444655309d0f6a15a462853aefe358cb184ec",
      "supplied_native_sha256": "42ce8225d2fefd31cd52c9919eb880726ea6926c5cc6aebc0f4fa67418c77695",
      "operator_sign_gauge": {
        "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
        "identity_fixed_positive": true,
        "operator_signs": [
          {
            "field2": [
              0,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              0,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              0,
              18
            ],
            "eta": 1
          },
          {
            "field2": [
              0,
              28
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              22
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              18
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              28
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              22
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              22
            ],
            "eta": 1
          },
          {
            "field2": [
              18,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              18,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              18,
              18
            ],
            "eta": 1
          },
          {
            "field2": [
              18,
              28
            ],
            "eta": 1
          },
          {
            "field2": [
              22,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              22,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              22,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              22,
              22
            ],
            "eta": 1
          },
          {
            "field2": [
              28,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              28,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              28,
              18
            ],
            "eta": 1
          },
          {
            "field2": [
              28,
              28
            ],
            "eta": 1
          }
        ],
        "nontrivial_signs_required": false,
        "all_ordered_entries_verified_exactly": true,
        "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
      }
    },
    {
      "model": "E8",
      "p": 13,
      "ordered_triples": 32768,
      "distinct_value_pairs_checked": 63,
      "exact_zero_pairs": 26368,
      "exact_equal_nonzero_pairs": 6400,
      "exact_opposite_nonzero_pairs": 0,
      "non_sign_equivalent_pairs": 0,
      "raw_tensors_exactly_equal": true,
      "fresh_native_sha256": "023e084fc8f51e8686122634231a2afe7c599fd80f0add1a45f344223b9117d8",
      "supplied_native_sha256": "482856a67d53c5bccfd76ca2bfabac7a465568ec267005395762bf48ee021f10",
      "operator_sign_gauge": {
        "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
        "identity_fixed_positive": true,
        "operator_signs": [
          {
            "field2": [
              0,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              0,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              0,
              18
            ],
            "eta": 1
          },
          {
            "field2": [
              0,
              28
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              6,
              22
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              18
            ],
            "eta": 1
          },
          {
            "field2": [
              10,
              28
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              12,
              22
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              16,
              22
            ],
            "eta": 1
          },
          {
            "field2": [
              18,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              18,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              18,
              18
            ],
            "eta": 1
          },
          {
            "field2": [
              18,
              28
            ],
            "eta": 1
          },
          {
            "field2": [
              22,
              6
            ],
            "eta": 1
          },
          {
            "field2": [
              22,
              12
            ],
            "eta": 1
          },
          {
            "field2": [
              22,
              16
            ],
            "eta": 1
          },
          {
            "field2": [
              22,
              22
            ],
            "eta": 1
          },
          {
            "field2": [
              28,
              0
            ],
            "eta": 1
          },
          {
            "field2": [
              28,
              10
            ],
            "eta": 1
          },
          {
            "field2": [
              28,
              18
            ],
            "eta": 1
          },
          {
            "field2": [
              28,
              28
            ],
            "eta": 1
          }
        ],
        "nontrivial_signs_required": false,
        "all_ordered_entries_verified_exactly": true,
        "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
      }
    }
  ]
}


==> anc/validation/production/inventory.json <==
{
  "schema_version": 1,
  "kind": "ADESavedVerificationInventory",
  "provenance": "Fresh version-2 runs; only machine-specific path metadata sanitized. Original input hashes and scientific values retained.",
  "records": [
    {
      "model": "E6",
      "p": 1,
      "summary": "E6/p1/summary.json",
      "source_summary_sha256": "3c8481a053d221052ff3578c110e4091eff9373c26e59dabc318be0ca0fc560b",
      "distributed_summary_sha256": "63dca0ff9d14716064cebd6bcf2010a9f59d5f9da3e23c2e5777adb1cf103c67"
    },
    {
      "model": "E6",
      "p": 5,
      "summary": "E6/p5/summary.json",
      "source_summary_sha256": "3308449eb04519cf1f13e92e1a35deed34771dc923f581cf1ba24353c63dbbc1",
      "distributed_summary_sha256": "7475e9efd37315f340d2e94cce2bc4be1ea212c6c5fb52151fbb49aa9037d6b5"
    },
    {
      "model": "E7",
      "p": 1,
      "summary": "E7/p1/summary.json",
      "source_summary_sha256": "418db244ed5ab4e3fc26a67f1ddeedc48e053991505c9e4b67b730eb3cedc073",
      "distributed_summary_sha256": "b4357ddee119d6f796386c2aef729678e496e304c96f5d47dfaff24492fe51e8"
    },
    {
      "model": "E7",
      "p": 5,
      "summary": "E7/p5/summary.json",
      "source_summary_sha256": "a7de62ae2c8e88bcdbc3494c1082e52ca1a68094c73a3180019adf9bd04cef41",
      "distributed_summary_sha256": "d0714c90f4e6793e7e81f2c173ceb4d9462c251bef27074d69099f24c56f113b"
    },
    {
      "model": "E7",
      "p": 7,
      "summary": "E7/p7/summary.json",
      "source_summary_sha256": "0e98b5b147c7072ce05b34c929300ba2275d4381f31000806bb9960ed4774839",
      "distributed_summary_sha256": "9a9162898443d7786b7823f0acb6573d145917e69ee350d2fae4c1bb3c0f5fb7"
    },
    {
      "model": "E8",
      "p": 1,
      "summary": "E8/p1/summary.json",
      "source_summary_sha256": "02dd84154d584848ca7d1162122cb8ad848090ef61fdf52b40fa8c20a9868c49",
      "distributed_summary_sha256": "24b3ff92e34c3d51c6f3fc52988f87812a8c1f3edb5667439309c645b9cd4c7a"
    },
    {
      "model": "E8",
      "p": 7,
      "summary": "E8/p7/summary.json",
      "source_summary_sha256": "fb9d863e7a282be8da50e00c79bbb585c99acd0dcdc2b1be59456a7f261f6c29",
      "distributed_summary_sha256": "6c845b4aaa57aef2bf379f6fc64ae6d884ce3035e347d97d1b9628aa8d602b5c"
    },
    {
      "model": "E8",
      "p": 11,
      "summary": "E8/p11/summary.json",
      "source_summary_sha256": "78d801fc33af417c699df9a66f3e9c8d3dcd89055b1978d0fb86faeb778f47a8",
      "distributed_summary_sha256": "f88a270e447477d08fb1549990de6e23ca90c751d9543d01279b52ea01c89238"
    },
    {
      "model": "E8",
      "p": 13,
      "summary": "E8/p13/summary.json",
      "source_summary_sha256": "780c259daa37616744d0f55600c45ee35fed5ec2ca2b081259c6cf4041a4c70f",
      "distributed_summary_sha256": "ff2f627775a049842895046f00a5640297b3b5437becf2e73a6aadc118936fce"
    }
  ]
}


==> anc/validation/production/run_audit.json <==
{
  "schema_version": 1,
  "kind": "ADEFullFreshProductionValidation",
  "completed_utc": "2026-09-18T19:01:32.112304+00:00",
  "wolfram_version": "14.3.0 for Mac OS X x86 (64-bit) (July 8, 2025)",
  "wolfram_system_id": "MacOSX-x86-64",
  "python_version": "3.13.2 (main, Feb  4 2025, 14:51:09) [Clang 16.0.0 (clang-1600.0.26.6)]",
  "mpmath_version": "1.4.1",
  "status": "passed",
  "cases": [
    {
      "model": "E6",
      "p": 1,
      "q": 12,
      "number_of_fields": 12,
      "ordered_quartets": 20736,
      "equations_checked": 18688,
      "physical_t_equations": 9664,
      "nonphysical_t_equations": 9024,
      "max_absolute_residual": "1.10368869573205570775313873048661027655751246973390539666401243828315865920784049998586443676894916011879639961465302325e-119",
      "max_absolute_residual_6sf": "1.10369e-119",
      "summary_file": "E6/p1/verification/summary.json",
      "summary_sha256": "3c8481a053d221052ff3578c110e4091eff9373c26e59dabc318be0ca0fc560b",
      "cache_reused": false,
      "ope_reused": false,
      "solver_precision": 50,
      "quantum6j_internal_precision": 140,
      "checker_elapsed_seconds": 2.19,
      "pipeline_elapsed_seconds_from_file_times": 24.852,
      "historical_maximum_reproduced": true,
      "numeric_alpha_matches_historical_input_hash": true,
      "numeric_sixj_matches_historical_input_hash": true,
      "representative_coefficients": 18,
      "representative_exact_expressions_and_triples_identical": true,
      "exact_tensor_comparison": {
        "model": "E6",
        "p": 1,
        "ordered_triples": 1728,
        "distinct_value_pairs_checked": 23,
        "exact_zero_pairs": 1412,
        "exact_equal_nonzero_pairs": 316,
        "exact_opposite_nonzero_pairs": 0,
        "non_sign_equivalent_pairs": 0,
        "raw_tensors_exactly_equal": true,
        "fresh_native_sha256": "cc13be5e2e07b37c20eaccaa83b97f0c3234931b56af8362e08352dd7edc15b0",
        "supplied_native_sha256": "8d5d2f71084dc24438f74c543932830485d2fc1a9cf104c7196b0fda4ee617fc",
        "operator_sign_gauge": {
          "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
          "identity_fixed_positive": true,
          "operator_signs": [
            {
              "field2": [
                0,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                0,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                3,
                3
              ],
              "eta": 1
            },
            {
              "field2": [
                3,
                7
              ],
              "eta": 1
            },
            {
              "field2": [
                4,
                4
              ],
              "eta": 1
            },
            {
              "field2": [
                4,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                7,
                3
              ],
              "eta": 1
            },
            {
              "field2": [
                7,
                7
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                4
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                10
              ],
              "eta": 1
            }
          ],
          "nontrivial_signs_required": false,
          "all_ordered_entries_verified_exactly": true,
          "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
        }
      },
      "source_ope_sha256": "cc13be5e2e07b37c20eaccaa83b97f0c3234931b56af8362e08352dd7edc15b0",
      "source_cache_sha256": "f8c3c7a5a63791fa478efb75c3789cac67338019366a1c89a74fcdc0fd3acb6f",
      "input_hashes": {
        "manifest_sha256": "62cdc31a0c72346d2bc1ac60bc5471799e7ecbea7e902a89146cbd8e24ae4022",
        "alpha_sha256": "54d0fc128d7b89b38d227e836f3d4e707f97807821811a8490dbc3942cfa9994",
        "sixj_sha256": "fd3183e016eb19ae0d7453a3b87680698fea0dbabea478f4c64a5b2b6cc9adc2"
      }
    },
    {
      "model": "E6",
      "p": 5,
      "q": 12,
      "number_of_fields": 12,
      "ordered_quartets": 20736,
      "equations_checked": 18688,
      "physical_t_equations": 9664,
      "nonphysical_t_equations": 9024,
      "max_absolute_residual": "9.4491242722323365856759947452186985080713348285990497117901415768803758893583537542649446516359156164556604037184329008e-119",
      "max_absolute_residual_6sf": "9.44912e-119",
      "summary_file": "E6/p5/verification/summary.json",
      "summary_sha256": "3308449eb04519cf1f13e92e1a35deed34771dc923f581cf1ba24353c63dbbc1",
      "cache_reused": false,
      "ope_reused": false,
      "solver_precision": 50,
      "quantum6j_internal_precision": 140,
      "checker_elapsed_seconds": 2.379,
      "pipeline_elapsed_seconds_from_file_times": 22.471,
      "historical_maximum_reproduced": true,
      "numeric_alpha_matches_historical_input_hash": true,
      "numeric_sixj_matches_historical_input_hash": true,
      "representative_coefficients": 18,
      "representative_exact_expressions_and_triples_identical": true,
      "exact_tensor_comparison": {
        "model": "E6",
        "p": 5,
        "ordered_triples": 1728,
        "distinct_value_pairs_checked": 22,
        "exact_zero_pairs": 1412,
        "exact_equal_nonzero_pairs": 316,
        "exact_opposite_nonzero_pairs": 0,
        "non_sign_equivalent_pairs": 0,
        "raw_tensors_exactly_equal": true,
        "fresh_native_sha256": "135744b911d9fcbeac3aba61d86d6d8a2bf826d97da3287bc6fb56fd52dbd2c4",
        "supplied_native_sha256": "8e926a3a2ca7cff5dbb8e27abbd60eecd85afab70ae5da2437cd900585473291",
        "operator_sign_gauge": {
          "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
          "identity_fixed_positive": true,
          "operator_signs": [
            {
              "field2": [
                0,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                0,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                3,
                3
              ],
              "eta": 1
            },
            {
              "field2": [
                3,
                7
              ],
              "eta": 1
            },
            {
              "field2": [
                4,
                4
              ],
              "eta": 1
            },
            {
              "field2": [
                4,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                7,
                3
              ],
              "eta": 1
            },
            {
              "field2": [
                7,
                7
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                4
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                10
              ],
              "eta": 1
            }
          ],
          "nontrivial_signs_required": false,
          "all_ordered_entries_verified_exactly": true,
          "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
        }
      },
      "source_ope_sha256": "135744b911d9fcbeac3aba61d86d6d8a2bf826d97da3287bc6fb56fd52dbd2c4",
      "source_cache_sha256": "b0b67a9a87885bb0546469b1e6a533a0ac711316661882f4b55508a547b296ad",
      "input_hashes": {
        "manifest_sha256": "6ef6629a0ef4a952cef440f9c8e37f5e9f76b6488610ef59aecf3503f3a49146",
        "alpha_sha256": "f26bce91e6c435302a4cf0a2ac3d1ae44ef98bd5ea9351c9796fc398363fa2f1",
        "sixj_sha256": "a3c455c09e2a36b5e131b9108800a22856fdf2129d2144c53576d73c7f636dee"
      }
    },
    {
      "model": "E7",
      "p": 1,
      "q": 18,
      "number_of_fields": 17,
      "ordered_quartets": 83521,
      "equations_checked": 359073,
      "physical_t_equations": 139073,
      "nonphysical_t_equations": 220000,
      "max_absolute_residual": "1.20050349360328866457358949631876907274676794953512516830120651181676906791028264910743149262587452504149783817734188494e-119",
      "max_absolute_residual_6sf": "1.20050e-119",
      "summary_file": "E7/p1/verification/summary.json",
      "summary_sha256": "418db244ed5ab4e3fc26a67f1ddeedc48e053991505c9e4b67b730eb3cedc073",
      "cache_reused": false,
      "ope_reused": false,
      "solver_precision": 50,
      "quantum6j_internal_precision": 140,
      "checker_elapsed_seconds": 25.05,
      "pipeline_elapsed_seconds_from_file_times": 283.423,
      "historical_maximum_reproduced": true,
      "numeric_alpha_matches_historical_input_hash": true,
      "numeric_sixj_matches_historical_input_hash": true,
      "representative_coefficients": 32,
      "representative_exact_expressions_and_triples_identical": true,
      "exact_tensor_comparison": {
        "model": "E7",
        "p": 1,
        "ordered_triples": 4913,
        "distinct_value_pairs_checked": 23,
        "exact_zero_pairs": 3592,
        "exact_equal_nonzero_pairs": 1321,
        "exact_opposite_nonzero_pairs": 0,
        "non_sign_equivalent_pairs": 0,
        "raw_tensors_exactly_equal": true,
        "fresh_native_sha256": "e17e71e93a7d0c1740e46c20a2140f855b30023db0d6e852cdfb935cbfde8c90",
        "supplied_native_sha256": "5ff36a5aa1c5350c41a219e0aaf29d1d65e8da9b670664072a08b0e1f78cd5e9",
        "operator_sign_gauge": {
          "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
          "identity_fixed_positive": true,
          "operator_signs": [
            {
              "field2": [
                0,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                0,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                2,
                8
              ],
              "eta": 1
            },
            {
              "field2": [
                4,
                4
              ],
              "eta": 1
            },
            {
              "field2": [
                4,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                8,
                2
              ],
              "eta": 1
            },
            {
              "field2": [
                8,
                8
              ],
              "eta": 1
            },
            {
              "field2": [
                8,
                14
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                4
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                14,
                8
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                16
              ],
              "eta": 1
            }
          ],
          "nontrivial_signs_required": false,
          "all_ordered_entries_verified_exactly": true,
          "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
        }
      },
      "source_ope_sha256": "e17e71e93a7d0c1740e46c20a2140f855b30023db0d6e852cdfb935cbfde8c90",
      "source_cache_sha256": "0daca6f819fa42cccc56eecf3b64d8920b592576e2519e62acd16cc138d88a3c",
      "input_hashes": {
        "manifest_sha256": "4baba3b46f06ef54d94ff657073a1019bc0d171b72dfcea83994674c3800db70",
        "alpha_sha256": "6381df8eb5699cd3246038af026ff9873b5bc1559065c78b43bf518b46759063",
        "sixj_sha256": "84177a5bea6ab13e5866dc30e0e0acaecbce416ee811216c92754cd74d379075"
      }
    },
    {
      "model": "E7",
      "p": 5,
      "q": 18,
      "number_of_fields": 17,
      "ordered_quartets": 83521,
      "equations_checked": 359073,
      "physical_t_equations": 139073,
      "nonphysical_t_equations": 220000,
      "max_absolute_residual": "6.56791588758444379069937995405365273347909174971474930786724594852013012637367539640710906933381675635606559209281237695e-118",
      "max_absolute_residual_6sf": "6.56792e-118",
      "summary_file": "E7/p5/verification/summary.json",
      "summary_sha256": "a7de62ae2c8e88bcdbc3494c1082e52ca1a68094c73a3180019adf9bd04cef41",
      "cache_reused": false,
      "ope_reused": false,
      "solver_precision": 50,
      "quantum6j_internal_precision": 140,
      "checker_elapsed_seconds": 32.056,
      "pipeline_elapsed_seconds_from_file_times": 330.387,
      "historical_maximum_reproduced": true,
      "numeric_alpha_matches_historical_input_hash": true,
      "numeric_sixj_matches_historical_input_hash": true,
      "representative_coefficients": 32,
      "representative_exact_expressions_and_triples_identical": true,
      "exact_tensor_comparison": {
        "model": "E7",
        "p": 5,
        "ordered_triples": 4913,
        "distinct_value_pairs_checked": 23,
        "exact_zero_pairs": 3592,
        "exact_equal_nonzero_pairs": 1321,
        "exact_opposite_nonzero_pairs": 0,
        "non_sign_equivalent_pairs": 0,
        "raw_tensors_exactly_equal": true,
        "fresh_native_sha256": "5cc538cc0dd4453d7a1f69e76bf853a16b1ff5570fe7021cefaefa2f777f01bd",
        "supplied_native_sha256": "9d653dd0f7a4af742ee6b2138bd0c8738203e50731095fa38984fbdf218acd3e",
        "operator_sign_gauge": {
          "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
          "identity_fixed_positive": true,
          "operator_signs": [
            {
              "field2": [
                0,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                0,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                2,
                8
              ],
              "eta": 1
            },
            {
              "field2": [
                4,
                4
              ],
              "eta": 1
            },
            {
              "field2": [
                4,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                8,
                2
              ],
              "eta": 1
            },
            {
              "field2": [
                8,
                8
              ],
              "eta": 1
            },
            {
              "field2": [
                8,
                14
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                4
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                14,
                8
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                16
              ],
              "eta": 1
            }
          ],
          "nontrivial_signs_required": false,
          "all_ordered_entries_verified_exactly": true,
          "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
        }
      },
      "source_ope_sha256": "5cc538cc0dd4453d7a1f69e76bf853a16b1ff5570fe7021cefaefa2f777f01bd",
      "source_cache_sha256": "f7c5fcdec962451a0340f8f6c10c5586601d8f83f17bce975ae46c36da81ecfa",
      "input_hashes": {
        "manifest_sha256": "a6f1355a5c5f864892dbdc4df5710a770f5b28187e33da6151413d1c6480ca01",
        "alpha_sha256": "7ea561ea1024050d691ac5073d59893754b7e9ba9c317a721465a0d5907e85eb",
        "sixj_sha256": "59272cadaf63795f3852b92b88f7069899302a1f6f11947b425ae143f8af18d9"
      }
    },
    {
      "model": "E7",
      "p": 7,
      "q": 18,
      "number_of_fields": 17,
      "ordered_quartets": 83521,
      "equations_checked": 359073,
      "physical_t_equations": 139073,
      "nonphysical_t_equations": 220000,
      "max_absolute_residual": "1.85884411912767277095265470397744888683370521218341961543412621184531984708688926313408747245296700651586762040362614442e-118",
      "max_absolute_residual_6sf": "1.85884e-118",
      "summary_file": "E7/p7/verification/summary.json",
      "summary_sha256": "0e98b5b147c7072ce05b34c929300ba2275d4381f31000806bb9960ed4774839",
      "cache_reused": false,
      "ope_reused": false,
      "solver_precision": 50,
      "quantum6j_internal_precision": 140,
      "checker_elapsed_seconds": 33.393,
      "pipeline_elapsed_seconds_from_file_times": 369.274,
      "historical_maximum_reproduced": true,
      "numeric_alpha_matches_historical_input_hash": true,
      "numeric_sixj_matches_historical_input_hash": true,
      "representative_coefficients": 32,
      "representative_exact_expressions_and_triples_identical": true,
      "exact_tensor_comparison": {
        "model": "E7",
        "p": 7,
        "ordered_triples": 4913,
        "distinct_value_pairs_checked": 19,
        "exact_zero_pairs": 3592,
        "exact_equal_nonzero_pairs": 1321,
        "exact_opposite_nonzero_pairs": 0,
        "non_sign_equivalent_pairs": 0,
        "raw_tensors_exactly_equal": true,
        "fresh_native_sha256": "7bd49e50eb52d4cc5158ce223fa2f347480174043be3a04df37722d83ea191e7",
        "supplied_native_sha256": "e4f1611db79aaecbd915779da84ff0ec507235dcaeda68158e245a8776bd2742",
        "operator_sign_gauge": {
          "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
          "identity_fixed_positive": true,
          "operator_signs": [
            {
              "field2": [
                0,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                0,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                2,
                8
              ],
              "eta": 1
            },
            {
              "field2": [
                4,
                4
              ],
              "eta": 1
            },
            {
              "field2": [
                4,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                8,
                2
              ],
              "eta": 1
            },
            {
              "field2": [
                8,
                8
              ],
              "eta": 1
            },
            {
              "field2": [
                8,
                14
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                4
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                14,
                8
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                16
              ],
              "eta": 1
            }
          ],
          "nontrivial_signs_required": false,
          "all_ordered_entries_verified_exactly": true,
          "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
        }
      },
      "source_ope_sha256": "7bd49e50eb52d4cc5158ce223fa2f347480174043be3a04df37722d83ea191e7",
      "source_cache_sha256": "536f045af72b20f0889640a0ddc43de9ce7768e329c3f835c156cbac12d0b07a",
      "input_hashes": {
        "manifest_sha256": "0fa338c6b3da3f410821676a2de1d3027d8fdd2526d5c96790c4ab4945514217",
        "alpha_sha256": "df53f1faa71ec2fabf03be76917ee50bf5468413e5d2417d00d4ec82f9771b5b",
        "sixj_sha256": "e1094e3a4772f3ac142ce46950d4ea1ef446ecce2e8efcfef65d0e56b89c46f3"
      }
    },
    {
      "model": "E8",
      "p": 1,
      "q": 30,
      "number_of_fields": 32,
      "ordered_quartets": 1048576,
      "equations_checked": 7747200,
      "physical_t_equations": 2160128,
      "nonphysical_t_equations": 5587072,
      "max_absolute_residual": "1.00687389786082275093268796465445148036825698993268562502681836474954825050539835086429738091202379519609496105196416156e-119",
      "max_absolute_residual_6sf": "1.00687e-119",
      "summary_file": "E8/p1/verification/summary.json",
      "summary_sha256": "02dd84154d584848ca7d1162122cb8ad848090ef61fdf52b40fa8c20a9868c49",
      "cache_reused": false,
      "ope_reused": false,
      "solver_precision": 50,
      "quantum6j_internal_precision": 140,
      "checker_elapsed_seconds": 328.416,
      "pipeline_elapsed_seconds_from_file_times": 1574.876,
      "historical_maximum_reproduced": true,
      "numeric_alpha_matches_historical_input_hash": true,
      "numeric_sixj_matches_historical_input_hash": true,
      "representative_coefficients": 107,
      "representative_exact_expressions_and_triples_identical": true,
      "exact_tensor_comparison": {
        "model": "E8",
        "p": 1,
        "ordered_triples": 32768,
        "distinct_value_pairs_checked": 65,
        "exact_zero_pairs": 26368,
        "exact_equal_nonzero_pairs": 6400,
        "exact_opposite_nonzero_pairs": 0,
        "non_sign_equivalent_pairs": 0,
        "raw_tensors_exactly_equal": true,
        "fresh_native_sha256": "f18ab8fa3a0b262e9ba53fb1b20db7d5abbc9f95896ac81e5bb3c203d0df11be",
        "supplied_native_sha256": "d91f964c2249a6c0a3a3589121c70b4d9687dde0faa68ae6cf57244c06ce1682",
        "operator_sign_gauge": {
          "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
          "identity_fixed_positive": true,
          "operator_signs": [
            {
              "field2": [
                0,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                0,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                0,
                18
              ],
              "eta": 1
            },
            {
              "field2": [
                0,
                28
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                22
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                18
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                28
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                22
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                22
              ],
              "eta": 1
            },
            {
              "field2": [
                18,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                18,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                18,
                18
              ],
              "eta": 1
            },
            {
              "field2": [
                18,
                28
              ],
              "eta": 1
            },
            {
              "field2": [
                22,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                22,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                22,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                22,
                22
              ],
              "eta": 1
            },
            {
              "field2": [
                28,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                28,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                28,
                18
              ],
              "eta": 1
            },
            {
              "field2": [
                28,
                28
              ],
              "eta": 1
            }
          ],
          "nontrivial_signs_required": false,
          "all_ordered_entries_verified_exactly": true,
          "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
        }
      },
      "source_ope_sha256": "f18ab8fa3a0b262e9ba53fb1b20db7d5abbc9f95896ac81e5bb3c203d0df11be",
      "source_cache_sha256": "86b76579d02fb631d78c77630a1c72a2f1ea7487d060b8287eb8a0f11b5c4c77",
      "input_hashes": {
        "manifest_sha256": "1086724e4e157f68d23e00a92ef61330d6bd53077220d3e27208c550f4359f49",
        "alpha_sha256": "1a3b90914973c02ff38d71d6c5db456ee0dd373f1570e1bfcabf67f88a88838b",
        "sixj_sha256": "c6d5714eb5b5dd39e6da71f7c4c7a4a73d9af79ecec8fd56076248e8ff357618"
      }
    },
    {
      "model": "E8",
      "p": 7,
      "q": 30,
      "number_of_fields": 32,
      "ordered_quartets": 1048576,
      "equations_checked": 7747200,
      "physical_t_equations": 2160128,
      "nonphysical_t_equations": 5587072,
      "max_absolute_residual": "5.70262661248569450849648924569283228571518393226177534201037184731863444596332612650378055069682708161785776140735749226e-117",
      "max_absolute_residual_6sf": "5.70263e-117",
      "summary_file": "E8/p7/verification/summary.json",
      "summary_sha256": "fb9d863e7a282be8da50e00c79bbb585c99acd0dcdc2b1be59456a7f261f6c29",
      "cache_reused": false,
      "ope_reused": false,
      "solver_precision": 50,
      "quantum6j_internal_precision": 140,
      "checker_elapsed_seconds": 337.834,
      "pipeline_elapsed_seconds_from_file_times": 1382.075,
      "historical_maximum_reproduced": true,
      "numeric_alpha_matches_historical_input_hash": true,
      "numeric_sixj_matches_historical_input_hash": true,
      "representative_coefficients": 107,
      "representative_exact_expressions_and_triples_identical": true,
      "exact_tensor_comparison": {
        "model": "E8",
        "p": 7,
        "ordered_triples": 32768,
        "distinct_value_pairs_checked": 63,
        "exact_zero_pairs": 26368,
        "exact_equal_nonzero_pairs": 6400,
        "exact_opposite_nonzero_pairs": 0,
        "non_sign_equivalent_pairs": 0,
        "raw_tensors_exactly_equal": true,
        "fresh_native_sha256": "6ec51fed9b57bc8ce5b5e0412de91e2ae95cd84c601e01643fdb59d7c40ddd2f",
        "supplied_native_sha256": "4cdb4765bfa1a0afad24f347931c75f5ab5e1e1377af4817105521a987039d58",
        "operator_sign_gauge": {
          "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
          "identity_fixed_positive": true,
          "operator_signs": [
            {
              "field2": [
                0,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                0,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                0,
                18
              ],
              "eta": 1
            },
            {
              "field2": [
                0,
                28
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                22
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                18
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                28
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                22
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                22
              ],
              "eta": 1
            },
            {
              "field2": [
                18,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                18,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                18,
                18
              ],
              "eta": 1
            },
            {
              "field2": [
                18,
                28
              ],
              "eta": 1
            },
            {
              "field2": [
                22,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                22,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                22,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                22,
                22
              ],
              "eta": 1
            },
            {
              "field2": [
                28,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                28,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                28,
                18
              ],
              "eta": 1
            },
            {
              "field2": [
                28,
                28
              ],
              "eta": 1
            }
          ],
          "nontrivial_signs_required": false,
          "all_ordered_entries_verified_exactly": true,
          "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
        }
      },
      "source_ope_sha256": "6ec51fed9b57bc8ce5b5e0412de91e2ae95cd84c601e01643fdb59d7c40ddd2f",
      "source_cache_sha256": "520e56fdb95a20c11ed5765afd8d234de175fbd4d03e75faf6b33ce00a4abe36",
      "input_hashes": {
        "manifest_sha256": "1bea9d797cecab5c3a67d707ed0418ede2fdae954d9f7a87215bf60accafce9b",
        "alpha_sha256": "7a2ff74e6631108ff43ec1c66123771940f48f8fff64f7b2747abdb82107f4da",
        "sixj_sha256": "2808d7cc955d74c8a735e8e4c429a7e9201dc25a0b913e67e009742439c2c945"
      }
    },
    {
      "model": "E8",
      "p": 11,
      "q": 30,
      "number_of_fields": 32,
      "ordered_quartets": 1048576,
      "equations_checked": 7747200,
      "physical_t_equations": 2160128,
      "nonphysical_t_equations": 5587072,
      "max_absolute_residual": "2.54900259682037487739268736908692122086385626311798895389074686531931326215145262577092207345623703478644665173130642407e-118",
      "max_absolute_residual_6sf": "2.54900e-118",
      "summary_file": "E8/p11/verification/summary.json",
      "summary_sha256": "78d801fc33af417c699df9a66f3e9c8d3dcd89055b1978d0fb86faeb778f47a8",
      "cache_reused": false,
      "ope_reused": false,
      "solver_precision": 50,
      "quantum6j_internal_precision": 140,
      "checker_elapsed_seconds": 298.348,
      "pipeline_elapsed_seconds_from_file_times": 1320.817,
      "historical_maximum_reproduced": true,
      "numeric_alpha_matches_historical_input_hash": true,
      "numeric_sixj_matches_historical_input_hash": true,
      "representative_coefficients": 107,
      "representative_exact_expressions_and_triples_identical": true,
      "exact_tensor_comparison": {
        "model": "E8",
        "p": 11,
        "ordered_triples": 32768,
        "distinct_value_pairs_checked": 67,
        "exact_zero_pairs": 26368,
        "exact_equal_nonzero_pairs": 6400,
        "exact_opposite_nonzero_pairs": 0,
        "non_sign_equivalent_pairs": 0,
        "raw_tensors_exactly_equal": true,
        "fresh_native_sha256": "2c6f25ee3a229569fc3d44c2917444655309d0f6a15a462853aefe358cb184ec",
        "supplied_native_sha256": "42ce8225d2fefd31cd52c9919eb880726ea6926c5cc6aebc0f4fa67418c77695",
        "operator_sign_gauge": {
          "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
          "identity_fixed_positive": true,
          "operator_signs": [
            {
              "field2": [
                0,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                0,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                0,
                18
              ],
              "eta": 1
            },
            {
              "field2": [
                0,
                28
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                22
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                18
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                28
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                22
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                22
              ],
              "eta": 1
            },
            {
              "field2": [
                18,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                18,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                18,
                18
              ],
              "eta": 1
            },
            {
              "field2": [
                18,
                28
              ],
              "eta": 1
            },
            {
              "field2": [
                22,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                22,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                22,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                22,
                22
              ],
              "eta": 1
            },
            {
              "field2": [
                28,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                28,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                28,
                18
              ],
              "eta": 1
            },
            {
              "field2": [
                28,
                28
              ],
              "eta": 1
            }
          ],
          "nontrivial_signs_required": false,
          "all_ordered_entries_verified_exactly": true,
          "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
        }
      },
      "source_ope_sha256": "2c6f25ee3a229569fc3d44c2917444655309d0f6a15a462853aefe358cb184ec",
      "source_cache_sha256": "e35f50cf72a2fc63969f0735cdbfb7abcc5cf154761e8702ab622857c693fdf7",
      "input_hashes": {
        "manifest_sha256": "078c2f69c03e5558d5e0071cdd28464934bcb337f2724f03a4d5622271731b75",
        "alpha_sha256": "d5e396883893f3c0442cf8fbe178a1ea62bf843c325002fbf9437f6615bc7dec",
        "sixj_sha256": "4726f2d0d3d29359dfc6da32c587256b1772eda20915f1cf92e886fa952746c4"
      }
    },
    {
      "model": "E8",
      "p": 13,
      "q": 30,
      "number_of_fields": 32,
      "ordered_quartets": 1048576,
      "equations_checked": 7747200,
      "physical_t_equations": 2160128,
      "nonphysical_t_equations": 5587072,
      "max_absolute_residual": "4.35470139416588182181168589459078387875551126552995681503136440488606692191958565695451136026365862672699663473386609112e-118",
      "max_absolute_residual_6sf": "4.35470e-118",
      "summary_file": "E8/p13/verification/summary.json",
      "summary_sha256": "780c259daa37616744d0f55600c45ee35fed5ec2ca2b081259c6cf4041a4c70f",
      "cache_reused": false,
      "ope_reused": false,
      "solver_precision": 50,
      "quantum6j_internal_precision": 140,
      "checker_elapsed_seconds": 326.94,
      "pipeline_elapsed_seconds_from_file_times": 1335.015,
      "historical_maximum_reproduced": true,
      "numeric_alpha_matches_historical_input_hash": true,
      "numeric_sixj_matches_historical_input_hash": true,
      "representative_coefficients": 107,
      "representative_exact_expressions_and_triples_identical": true,
      "exact_tensor_comparison": {
        "model": "E8",
        "p": 13,
        "ordered_triples": 32768,
        "distinct_value_pairs_checked": 63,
        "exact_zero_pairs": 26368,
        "exact_equal_nonzero_pairs": 6400,
        "exact_opposite_nonzero_pairs": 0,
        "non_sign_equivalent_pairs": 0,
        "raw_tensors_exactly_equal": true,
        "fresh_native_sha256": "023e084fc8f51e8686122634231a2afe7c599fd80f0add1a45f344223b9117d8",
        "supplied_native_sha256": "482856a67d53c5bccfd76ca2bfabac7a465568ec267005395762bf48ee021f10",
        "operator_sign_gauge": {
          "convention": "supplied_alpha_IJK = eta_I eta_J eta_K * fresh_alpha_IJK",
          "identity_fixed_positive": true,
          "operator_signs": [
            {
              "field2": [
                0,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                0,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                0,
                18
              ],
              "eta": 1
            },
            {
              "field2": [
                0,
                28
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                6,
                22
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                18
              ],
              "eta": 1
            },
            {
              "field2": [
                10,
                28
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                12,
                22
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                16,
                22
              ],
              "eta": 1
            },
            {
              "field2": [
                18,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                18,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                18,
                18
              ],
              "eta": 1
            },
            {
              "field2": [
                18,
                28
              ],
              "eta": 1
            },
            {
              "field2": [
                22,
                6
              ],
              "eta": 1
            },
            {
              "field2": [
                22,
                12
              ],
              "eta": 1
            },
            {
              "field2": [
                22,
                16
              ],
              "eta": 1
            },
            {
              "field2": [
                22,
                22
              ],
              "eta": 1
            },
            {
              "field2": [
                28,
                0
              ],
              "eta": 1
            },
            {
              "field2": [
                28,
                10
              ],
              "eta": 1
            },
            {
              "field2": [
                28,
                18
              ],
              "eta": 1
            },
            {
              "field2": [
                28,
                28
              ],
              "eta": 1
            }
          ],
          "nontrivial_signs_required": false,
          "all_ordered_entries_verified_exactly": true,
          "method": "Exact tensors already equal; chose the identity gauge. Gauge uniqueness was not investigated."
        }
      },
      "source_ope_sha256": "023e084fc8f51e8686122634231a2afe7c599fd80f0add1a45f344223b9117d8",
      "source_cache_sha256": "4eafcd7b89cafb7326ec357f46e601abd7099fb80e4b5c271df3d18c93cb5332",
      "input_hashes": {
        "manifest_sha256": "768bafcb5a267a59776f4f72546991bb5ea1afb1da69b78d53d822a2a5ae7eec",
        "alpha_sha256": "0e0d6baa6150de6e127d791dce2ba7926818552ca079b270c0151d1723043375",
        "sixj_sha256": "3873efac1bd50bd42b3f831610751d39be3b2e75dd0795bcb51b6b85786cb111"
      }
    }
  ],
  "all_cases_fresh_cache_and_fresh_solver": true,
  "runtime_source_hashes_unchanged": true,
  "total_ordered_quartets": 4486339,
  "total_equations_checked": 32103395,
  "total_exact_ordered_tensor_entries_compared": 149267,
  "total_representative_coefficients_compared": 560,
  "precision_policy": {
    "solver": 50,
    "quantum6j_construction": 140,
    "cache_retained": 120,
    "requested": 100,
    "guard": 20,
    "input_serialization": 120,
    "arithmetic": 120,
    "atol": "1e-100",
    "rtol": "0",
    "comparison": "<"
  },
  "comparison_scope": "Every ordered exact OPE entry was compared with supplied exact data by exact expression identity or RootReduce; any operator-sign gauge was solved and checked exactly. This does not turn the numerical crossing checks into a symbolic crossing proof.",
  "timing_note": "Pipeline times are inferred from output-directory birth time to final checker summary modification time; checker times come from the reports."
}


==> anc/validation/production/runtime_source_hashes.json <==
{
  "recorded_utc": "2026-09-18T17:13:18.232717+00:00",
  "scope": "Bootstrap Python and Wolfram sources and Table 2 orchestrator; no original package runtime changes were made before recording. Fresh outputs were created without --resume.",
  "python_version": "3.13.2 (main, Feb  4 2025, 14:51:09) [Clang 16.0.0 (clang-1600.0.26.6)]",
  "mpmath_version": "1.4.1",
  "command_policy": {
    "solve": true,
    "resume": false,
    "workers": 2,
    "requested_digits": 100,
    "guard_digits": 20,
    "solver_precision": 50,
    "cache_internal_precision": 140,
    "cache_and_checker_precision": 120
  },
  "files": [
    {
      "path": "bootstrap/ade_results/run_case.wl",
      "sha256": "15547712f87bcccbe0953d86f3d7139e853e13582662ac444dd9756f8d7ccccc"
    },
    {
      "path": "bootstrap/ade_results/run_workflow.py",
      "sha256": "c96f3a5912caa4b2b02fef9c68a83dbc57d810f3cd79bb2314ade50917e44ca7"
    },
    {
      "path": "bootstrap/ade_verification/verify_ade.py",
      "sha256": "ff76d28fce5b8b73e7817ec25eb11f45dc82d115071d892d65651740cd8a250e"
    },
    {
      "path": "bootstrap/check_supplied_data.py",
      "sha256": "1ab3c9a40557c031cb7debaa5e72a3e55d8a2297bfc045ef74b527dad4d2ebdb"
    },
    {
      "path": "bootstrap/check_supplied_data.wl",
      "sha256": "ffae56cee71e78be5fa040480346bd8a155d8321e676ad22251111aed1a64e12"
    },
    {
      "path": "bootstrap/e6_workflow/E6Cache.wl",
      "sha256": "63c0ae6b49664318c0377027bebcf8d0a6a3c96cd7defe7dfe539bec557bfe9b"
    },
    {
      "path": "bootstrap/e6_workflow/E6Solver.wl",
      "sha256": "dac141279a5193f517182edfb6b7e701896b2df3c78e234c1976f7e6ea528506"
    },
    {
      "path": "bootstrap/e6_workflow/E6Verification.wl",
      "sha256": "548283fdf06d4be5cd7f112127a0bb9803e4d27d8600dd4af027b1f6792a3487"
    },
    {
      "path": "bootstrap/e6_workflow/E6Workflow.wl",
      "sha256": "e4debdf3cd98bf61700765722d299d7192a97c369a231b88d6872eda4f6acfda"
    },
    {
      "path": "bootstrap/e6_workflow/ExportCoefficientTables.wl",
      "sha256": "005f8b8105bc8e883019082b0f8258f1ba350776115b1780655160a72a64a055"
    },
    {
      "path": "bootstrap/e6_workflow/vendor/EtaRelationStagedSolver.wl",
      "sha256": "42785f50ceaee7068394db6bfa4f1f9c96094aa355f5fbda935cfccb791f20dd"
    },
    {
      "path": "bootstrap/e6_workflow/vendor/QuantumGroup6j_num_wp50.wl",
      "sha256": "e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956"
    },
    {
      "path": "bootstrap/e6_workflow/vendor/triplet_classification_E6.wl",
      "sha256": "692d3e25bc2f34639f228e01ddb076d6d3c907f5189a1d77a6e5f233ecb06243"
    },
    {
      "path": "bootstrap/e7_workflow/E7Cache.wl",
      "sha256": "d5dc9bea2b10047e51c47bbb6acc36376ddbd159fbc4de1a11b88554f1746ee5"
    },
    {
      "path": "bootstrap/e7_workflow/E7Solver.wl",
      "sha256": "250bbb623a0f5b8f8fea9f162e2aa7bb7ee3c61b5092b49e63c5b8a176e50d76"
    },
    {
      "path": "bootstrap/e7_workflow/E7Verification.wl",
      "sha256": "aac6d9d3a31eb2817483f878b87f77a722532ef493e7c1e19e07171da76328be"
    },
    {
      "path": "bootstrap/e7_workflow/E7Workflow.wl",
      "sha256": "1b6f7f5f04cfde431624957774fad71acb9f40fc3993150f642daf857d579340"
    },
    {
      "path": "bootstrap/e7_workflow/ExportCoefficientTables.wl",
      "sha256": "c8f5cfb4b85da8c6e233dcde2ef06831e163510ac31fa78a85b973b33decf16f"
    },
    {
      "path": "bootstrap/e7_workflow/vendor/EtaRelationStagedSolver_E7.wl",
      "sha256": "3bdfc0ed454acf8d448c86838a00fe2960e418c96f172baf8734c6dbdb108db8"
    },
    {
      "path": "bootstrap/e7_workflow/vendor/QuantumGroup6j_num_wp50.wl",
      "sha256": "e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956"
    },
    {
      "path": "bootstrap/e7_workflow/vendor/triplet_classification_E7.wl",
      "sha256": "f9f8474e1f96e63d0ce69e59b2c7a697f7ce3112669d39568b50779a0ae3e868"
    },
    {
      "path": "bootstrap/e8_workflow_120/E8Cache.wl",
      "sha256": "087a60efdac26e801626184deff37e987bd9c51798ef52767583037b17c89183"
    },
    {
      "path": "bootstrap/e8_workflow_120/E8Solver.wl",
      "sha256": "95105bcc35f00e4cf336e3af7a832ab7220c724542e8b7be06f8213dcb323049"
    },
    {
      "path": "bootstrap/e8_workflow_120/E8Verification.wl",
      "sha256": "d64bf6f4ea67b8e76128f2d8f2bfe2914e53dde52b0dbf7f59898db09fa2dce0"
    },
    {
      "path": "bootstrap/e8_workflow_120/E8Workflow.wl",
      "sha256": "905f6fe1a21f6fabb762e14c8fd0a4a53f4b942c2e3ef53fa61120e9ebe538eb"
    },
    {
      "path": "bootstrap/e8_workflow_120/ExportCoefficientTables.wl",
      "sha256": "9c30023d892c4e3ad75836c0a714fb11963b835e95e3eaca529bfe0c4da4f424"
    },
    {
      "path": "bootstrap/e8_workflow_120/vendor/EtaRelationStagedSolver_E8.wl",
      "sha256": "38040117eb16fa3a259ce78d01ec68a99b2d56fe4f0987295898c92a77111732"
    },
    {
      "path": "bootstrap/e8_workflow_120/vendor/QuantumGroup6j_num_wp50.wl",
      "sha256": "e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956"
    },
    {
      "path": "bootstrap/e8_workflow_120/vendor/triplet_classification_E8.wl",
      "sha256": "451eefeb43deaa6b66cbd5df8f5fb40f6f29799595ca2010f9ebafa0e7167daf"
    },
    {
      "path": "scripts/reproduce_table2.py",
      "sha256": "03fc9ab6adb2c879a09629dae6ee2a0e548e2b296b37b2fd5fdbe193473ab445"
    }
  ]
}


==> anc/validation/production/table2.csv <==
model,p,q,ordered_quartets,equations_checked,max_absolute_residual_6sf,max_absolute_residual
E6,1,12,20736,18688,1.10369e-119,1.10368869573205570775313873048661027655751246973390539666401243828315865920784049998586443676894916011879639961465302325e-119
E6,5,12,20736,18688,9.44912e-119,9.4491242722323365856759947452186985080713348285990497117901415768803758893583537542649446516359156164556604037184329008e-119
E7,1,18,83521,359073,1.20050e-119,1.20050349360328866457358949631876907274676794953512516830120651181676906791028264910743149262587452504149783817734188494e-119
E7,5,18,83521,359073,6.56792e-118,6.56791588758444379069937995405365273347909174971474930786724594852013012637367539640710906933381675635606559209281237695e-118
E7,7,18,83521,359073,1.85884e-118,1.85884411912767277095265470397744888683370521218341961543412621184531984708688926313408747245296700651586762040362614442e-118
E8,1,30,1048576,7747200,1.00687e-119,1.00687389786082275093268796465445148036825698993268562502681836474954825050539835086429738091202379519609496105196416156e-119
E8,7,30,1048576,7747200,5.70263e-117,5.70262661248569450849648924569283228571518393226177534201037184731863444596332612650378055069682708161785776140735749226e-117
E8,11,30,1048576,7747200,2.54900e-118,2.54900259682037487739268736908692122086385626311798895389074686531931326215145262577092207345623703478644665173130642407e-118
E8,13,30,1048576,7747200,4.35470e-118,4.35470139416588182181168589459078387875551126552995681503136440488606692191958565695451136026365862672699663473386609112e-118


==> anc/validation/production/table2.json <==
{
  "schema_version": 1,
  "kind": "ADETable2",
  "evidence_type": "fresh_solver_and_check",
  "policy": {
    "requested_digits": 100,
    "guard_digits": 20,
    "input_and_arithmetic_digits": 120,
    "atol": "1e-100",
    "rtol": "0",
    "comparison_operator": "<",
    "mode": "full"
  },
  "rows": [
    {
      "model": "E6",
      "p": 1,
      "q": 12,
      "number_of_fields": 12,
      "ordered_quartets": 20736,
      "equations_checked": 18688,
      "physical_t_equations": 9664,
      "nonphysical_t_equations": 9024,
      "max_absolute_residual": "1.10368869573205570775313873048661027655751246973390539666401243828315865920784049998586443676894916011879639961465302325e-119",
      "max_absolute_residual_6sf": "1.10369e-119",
      "summary_file": "E6/p1/summary.json",
      "summary_sha256": "63dca0ff9d14716064cebd6bcf2010a9f59d5f9da3e23c2e5777adb1cf103c67",
      "original_summary_sha256": "3c8481a053d221052ff3578c110e4091eff9373c26e59dabc318be0ca0fc560b"
    },
    {
      "model": "E6",
      "p": 5,
      "q": 12,
      "number_of_fields": 12,
      "ordered_quartets": 20736,
      "equations_checked": 18688,
      "physical_t_equations": 9664,
      "nonphysical_t_equations": 9024,
      "max_absolute_residual": "9.4491242722323365856759947452186985080713348285990497117901415768803758893583537542649446516359156164556604037184329008e-119",
      "max_absolute_residual_6sf": "9.44912e-119",
      "summary_file": "E6/p5/summary.json",
      "summary_sha256": "7475e9efd37315f340d2e94cce2bc4be1ea212c6c5fb52151fbb49aa9037d6b5",
      "original_summary_sha256": "3308449eb04519cf1f13e92e1a35deed34771dc923f581cf1ba24353c63dbbc1"
    },
    {
      "model": "E7",
      "p": 1,
      "q": 18,
      "number_of_fields": 17,
      "ordered_quartets": 83521,
      "equations_checked": 359073,
      "physical_t_equations": 139073,
      "nonphysical_t_equations": 220000,
      "max_absolute_residual": "1.20050349360328866457358949631876907274676794953512516830120651181676906791028264910743149262587452504149783817734188494e-119",
      "max_absolute_residual_6sf": "1.20050e-119",
      "summary_file": "E7/p1/summary.json",
      "summary_sha256": "b4357ddee119d6f796386c2aef729678e496e304c96f5d47dfaff24492fe51e8",
      "original_summary_sha256": "418db244ed5ab4e3fc26a67f1ddeedc48e053991505c9e4b67b730eb3cedc073"
    },
    {
      "model": "E7",
      "p": 5,
      "q": 18,
      "number_of_fields": 17,
      "ordered_quartets": 83521,
      "equations_checked": 359073,
      "physical_t_equations": 139073,
      "nonphysical_t_equations": 220000,
      "max_absolute_residual": "6.56791588758444379069937995405365273347909174971474930786724594852013012637367539640710906933381675635606559209281237695e-118",
      "max_absolute_residual_6sf": "6.56792e-118",
      "summary_file": "E7/p5/summary.json",
      "summary_sha256": "d0714c90f4e6793e7e81f2c173ceb4d9462c251bef27074d69099f24c56f113b",
      "original_summary_sha256": "a7de62ae2c8e88bcdbc3494c1082e52ca1a68094c73a3180019adf9bd04cef41"
    },
    {
      "model": "E7",
      "p": 7,
      "q": 18,
      "number_of_fields": 17,
      "ordered_quartets": 83521,
      "equations_checked": 359073,
      "physical_t_equations": 139073,
      "nonphysical_t_equations": 220000,
      "max_absolute_residual": "1.85884411912767277095265470397744888683370521218341961543412621184531984708688926313408747245296700651586762040362614442e-118",
      "max_absolute_residual_6sf": "1.85884e-118",
      "summary_file": "E7/p7/summary.json",
      "summary_sha256": "9a9162898443d7786b7823f0acb6573d145917e69ee350d2fae4c1bb3c0f5fb7",
      "original_summary_sha256": "0e98b5b147c7072ce05b34c929300ba2275d4381f31000806bb9960ed4774839"
    },
    {
      "model": "E8",
      "p": 1,
      "q": 30,
      "number_of_fields": 32,
      "ordered_quartets": 1048576,
      "equations_checked": 7747200,
      "physical_t_equations": 2160128,
      "nonphysical_t_equations": 5587072,
      "max_absolute_residual": "1.00687389786082275093268796465445148036825698993268562502681836474954825050539835086429738091202379519609496105196416156e-119",
      "max_absolute_residual_6sf": "1.00687e-119",
      "summary_file": "E8/p1/summary.json",
      "summary_sha256": "24b3ff92e34c3d51c6f3fc52988f87812a8c1f3edb5667439309c645b9cd4c7a",
      "original_summary_sha256": "02dd84154d584848ca7d1162122cb8ad848090ef61fdf52b40fa8c20a9868c49"
    },
    {
      "model": "E8",
      "p": 7,
      "q": 30,
      "number_of_fields": 32,
      "ordered_quartets": 1048576,
      "equations_checked": 7747200,
      "physical_t_equations": 2160128,
      "nonphysical_t_equations": 5587072,
      "max_absolute_residual": "5.70262661248569450849648924569283228571518393226177534201037184731863444596332612650378055069682708161785776140735749226e-117",
      "max_absolute_residual_6sf": "5.70263e-117",
      "summary_file": "E8/p7/summary.json",
      "summary_sha256": "6c845b4aaa57aef2bf379f6fc64ae6d884ce3035e347d97d1b9628aa8d602b5c",
      "original_summary_sha256": "fb9d863e7a282be8da50e00c79bbb585c99acd0dcdc2b1be59456a7f261f6c29"
    },
    {
      "model": "E8",
      "p": 11,
      "q": 30,
      "number_of_fields": 32,
      "ordered_quartets": 1048576,
      "equations_checked": 7747200,
      "physical_t_equations": 2160128,
      "nonphysical_t_equations": 5587072,
      "max_absolute_residual": "2.54900259682037487739268736908692122086385626311798895389074686531931326215145262577092207345623703478644665173130642407e-118",
      "max_absolute_residual_6sf": "2.54900e-118",
      "summary_file": "E8/p11/summary.json",
      "summary_sha256": "f88a270e447477d08fb1549990de6e23ca90c751d9543d01279b52ea01c89238",
      "original_summary_sha256": "78d801fc33af417c699df9a66f3e9c8d3dcd89055b1978d0fb86faeb778f47a8"
    },
    {
      "model": "E8",
      "p": 13,
      "q": 30,
      "number_of_fields": 32,
      "ordered_quartets": 1048576,
      "equations_checked": 7747200,
      "physical_t_equations": 2160128,
      "nonphysical_t_equations": 5587072,
      "max_absolute_residual": "4.35470139416588182181168589459078387875551126552995681503136440488606692191958565695451136026365862672699663473386609112e-118",
      "max_absolute_residual_6sf": "4.35470e-118",
      "summary_file": "E8/p13/summary.json",
      "summary_sha256": "ff2f627775a049842895046f00a5640297b3b5437becf2e73a6aadc118936fce",
      "original_summary_sha256": "780c259daa37616744d0f55600c45ee35fed5ec2ca2b081259c6cf4041a4c70f"
    }
  ]
}


==> anc/validation/production/table2.md <==
# Table 2: exhaustive crossing checks

A fresh bootstrap solve and full numerical check were run for each case.

All nine reports passed the full-coverage and strict absolute-tolerance audit: 120-digit inputs and arithmetic, |LHS − RHS| < 10⁻¹⁰⁰, with zero relative tolerance.

| (p, q) | Ordered quartets | Equations checked | Maximum absolute residual (6 significant figures) |
|---|---:|---:|---:|
| (1, 12) | 20,736 | 18,688 | 1.10369e-119 |
| (5, 12) | 20,736 | 18,688 | 9.44912e-119 |
| (1, 18) | 83,521 | 359,073 | 1.20050e-119 |
| (5, 18) | 83,521 | 359,073 | 6.56792e-118 |
| (7, 18) | 83,521 | 359,073 | 1.85884e-118 |
| (1, 30) | 1,048,576 | 7,747,200 | 1.00687e-119 |
| (7, 30) | 1,048,576 | 7,747,200 | 5.70263e-117 |
| (11, 30) | 1,048,576 | 7,747,200 | 2.54900e-118 |
| (13, 30) | 1,048,576 | 7,747,200 | 4.35470e-118 |

Quartets are all ordered choices from the bootstrap field set, including repetitions and the identity. Quartets with no admissible t-channel contribute no equations. Every allowed chiral t-channel pair is included, including pairs outside the physical spectrum. A complex equation is counted once; vanishing and redundant equations are counted. Identity normalization and fusion-forbidden coefficients are separate checks. These are numerical checks using cached 6j symbols, not exact symbolic proofs or an independent recomputation of 6j symbols.

The JSON retains each reported maximum without rounding and records the audited summary hashes. Saved reports retain historical numerical-input hashes; those historical input files are not included in this distribution.


==> anc/validation/production/table2_run_status.json <==
{
  "status": "complete",
  "cases": 9,
  "evidence_type": "fresh_solver_and_check"
}


==> anc/validation/release_regressions.json <==
{
  "schema_version": 1,
  "kind": "ADEIndependentPythonRegressionEvidence",
  "date": "2026-09-19",
  "python_version": "3.13.2",
  "mpmath_version": "1.4.1",
  "wolfram_invoked": false,
  "tests_run": 68,
  "exit_code": 0,
  "all_passed": true,
  "suites": [
    {
      "suite": "production_checker",
      "source": "scripts/tests/test_verify_ade.py",
      "tests_run": 14,
      "failures": 0,
      "errors": 0,
      "skipped": 0,
      "exit_code": 0,
      "passed": true,
      "tests": [
        {
          "test": "production_checker.CrossingTests.test_half_integer_reporting_and_serialization",
          "status": "passed"
        },
        {
          "test": "production_checker.CrossingTests.test_sparse_factorization_matches_direct_sum_for_every_model",
          "status": "passed"
        },
        {
          "test": "production_checker.CrossingTests.test_strict_equality_boundary_and_zero_detail_count",
          "status": "passed"
        },
        {
          "test": "production_checker.IntegrityTests.test_decimal_guard_digits_rejected_and_zeros_preserved",
          "status": "passed"
        },
        {
          "test": "production_checker.IntegrityTests.test_exact_key_sets_duplicate_and_nonfinite_checks",
          "status": "passed"
        },
        {
          "test": "production_checker.IntegrityTests.test_hidden_or_missing_precision_rejected",
          "status": "passed"
        },
        {
          "test": "production_checker.IntegrityTests.test_identity_normalization_uses_the_same_strict_boundary",
          "status": "passed"
        },
        {
          "test": "production_checker.IntegrityTests.test_model_parameters_and_hash_tampering_rejected",
          "status": "passed"
        },
        {
          "test": "production_checker.IntegrityTests.test_total_precision_contract_has_no_extra_guard",
          "status": "passed"
        },
        {
          "test": "production_checker.ModelsTests.test_e6_ising_support_is_not_just_chiral_fusion",
          "status": "passed"
        },
        {
          "test": "production_checker.ModelsTests.test_half_integer_fusion_parity_and_exact_csv_labels",
          "status": "passed"
        },
        {
          "test": "production_checker.ModelsTests.test_independent_full_channel_counts",
          "status": "passed"
        },
        {
          "test": "production_checker.ModelsTests.test_model_counts_and_labels",
          "status": "passed"
        },
        {
          "test": "production_checker.ProcessTests.test_full_e6_coverage_and_parallel_failure_reporting",
          "status": "passed"
        }
      ]
    },
    {
      "suite": "off_spectrum_targets",
      "source": "scripts/tests/test_off_spectrum_targets.py",
      "tests_run": 2,
      "failures": 0,
      "errors": 0,
      "skipped": 0,
      "exit_code": 0,
      "passed": true,
      "tests": [
        {
          "test": "off_spectrum_targets.OffSpectrumTargetTests.test_nonzero_lhs_is_rejected_when_every_target_is_off_spectrum",
          "status": "passed"
        },
        {
          "test": "off_spectrum_targets.OffSpectrumTargetTests.test_zero_source_still_counts_the_off_spectrum_equation",
          "status": "passed"
        }
      ]
    },
    {
      "suite": "table2_evidence",
      "source": "scripts/tests/test_reproduce_table2.py",
      "tests_run": 9,
      "failures": 0,
      "errors": 0,
      "skipped": 0,
      "exit_code": 0,
      "passed": true,
      "tests": [
        {
          "test": "table2_evidence.Table2Tests.test_all_nine_reference_reports_and_six_figure_rounding",
          "status": "passed"
        },
        {
          "test": "table2_evidence.Table2Tests.test_duplicate_json_keys_are_rejected",
          "status": "passed"
        },
        {
          "test": "table2_evidence.Table2Tests.test_generated_report_is_bound_to_actual_input_files",
          "status": "passed"
        },
        {
          "test": "table2_evidence.Table2Tests.test_recheck_and_solve_commands_map_p_correctly_without_shell",
          "status": "passed"
        },
        {
          "test": "table2_evidence.Table2Tests.test_reference_inventory_detects_metadata_tampering_and_missing_case",
          "status": "passed"
        },
        {
          "test": "table2_evidence.Table2Tests.test_reject_boundary_negative_and_nonfinite_maximum",
          "status": "passed"
        },
        {
          "test": "table2_evidence.Table2Tests.test_reject_partial_sampled_failed_or_weaker_precision_reports",
          "status": "passed"
        },
        {
          "test": "table2_evidence.Table2Tests.test_reject_wrong_parameters_missing_hash_and_separate_coefficient_checks",
          "status": "passed"
        },
        {
          "test": "table2_evidence.Table2Tests.test_render_retains_full_residuals_and_distinguishes_saved_evidence",
          "status": "passed"
        }
      ]
    },
    {
      "suite": "prebootstrap_checker",
      "source": "prebootstrap/tests/test_check_abba.py",
      "tests_run": 17,
      "failures": 0,
      "errors": 0,
      "skipped": 0,
      "exit_code": 0,
      "passed": true,
      "tests": [
        {
          "test": "prebootstrap_checker.AlgebraTests.test_exact_input_precision_and_finite_values",
          "status": "passed"
        },
        {
          "test": "prebootstrap_checker.AlgebraTests.test_exact_spin_and_nontrivial_source_sign",
          "status": "passed"
        },
        {
          "test": "prebootstrap_checker.AlgebraTests.test_extended_forbidden_source_is_not_masked",
          "status": "passed"
        },
        {
          "test": "prebootstrap_checker.AlgebraTests.test_extended_fusion_truth_tables",
          "status": "passed"
        },
        {
          "test": "prebootstrap_checker.AlgebraTests.test_independent_pair_coverage_with_fraction_spins",
          "status": "passed"
        },
        {
          "test": "prebootstrap_checker.AlgebraTests.test_negative_square_and_odd_source_sign_are_preserved",
          "status": "passed"
        },
        {
          "test": "prebootstrap_checker.AlgebraTests.test_target_equations_and_zero_products_are_unsquared",
          "status": "passed"
        },
        {
          "test": "prebootstrap_checker.BundleTests.test_bad_hash_parameters_precision_and_paths_rejected",
          "status": "passed"
        },
        {
          "test": "prebootstrap_checker.BundleTests.test_cli_error_report_and_strict_exit_status",
          "status": "passed"
        },
        {
          "test": "prebootstrap_checker.BundleTests.test_complete_general_and_abba_only_inputs",
          "status": "passed"
        },
        {
          "test": "prebootstrap_checker.BundleTests.test_declared_arithmetic_and_serialization_precision_have_integer_types",
          "status": "passed"
        },
        {
          "test": "prebootstrap_checker.BundleTests.test_full_pair_failure_counts_and_honest_scope",
          "status": "passed"
        },
        {
          "test": "prebootstrap_checker.BundleTests.test_higher_precision_source_cache_and_invalid_precision",
          "status": "passed"
        },
        {
          "test": "prebootstrap_checker.BundleTests.test_missing_and_duplicate_keys_rejected_after_rehash",
          "status": "passed"
        },
        {
          "test": "prebootstrap_checker.BundleTests.test_required_precision_assurances_cannot_be_omitted",
          "status": "passed"
        },
        {
          "test": "prebootstrap_checker.BundleTests.test_strict_boundary_and_identity_normalization",
          "status": "passed"
        },
        {
          "test": "prebootstrap_checker.BundleTests.test_wrong_manifest_shape_and_absolute_square_semantics_rejected",
          "status": "passed"
        }
      ]
    },
    {
      "suite": "prebootstrap_driver",
      "source": "scripts/tests/test_prebootstrap_driver.py",
      "tests_run": 3,
      "failures": 0,
      "errors": 0,
      "skipped": 0,
      "exit_code": 0,
      "passed": true,
      "tests": [
        {
          "test": "prebootstrap_driver.PrebootstrapDriverTests.test_failed_evidence_audit_prevents_second_case",
          "status": "passed"
        },
        {
          "test": "prebootstrap_driver.PrebootstrapDriverTests.test_solver_failure_stops_before_audit_or_second_case",
          "status": "passed"
        },
        {
          "test": "prebootstrap_driver.PrebootstrapDriverTests.test_success_requires_two_solutions_and_two_audits",
          "status": "passed"
        }
      ]
    },
    {
      "suite": "prebootstrap_audit",
      "source": "prebootstrap/tests/test_audit_results.py",
      "tests_run": 23,
      "failures": 0,
      "errors": 0,
      "skipped": 0,
      "exit_code": 0,
      "passed": true,
      "tests": [
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_absent_target_constraint_cannot_be_removed",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_cache_reuse_not_mislabeled_fresh",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_checker_omitted_channel_rejected",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_checker_residual_boundary_and_nonfinite_values_rejected",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_complete_fresh_result",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_coordinated_weaker_recognition_cutoff_is_rejected",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_direct_and_squared_channel_counts_are_reconstructed",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_duplicate_json_keys_rejected",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_failure_examples_and_incomplete_sixj_coverage_rejected",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_large_raw_forbidden_estimate_rejected",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_matrix_scales_pivots_and_growth_must_be_finite_and_valid",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_omitted_ordered_pair_rejected",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_pivot_at_cutoff_rejected",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_rank_and_recognition_cutoffs_are_fixed_reference_settings",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_raw_maxima_must_be_finite_nonnegative_for_all_rows",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_raw_occurrence_omission_rejected",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_reclassified_forbidden_triple_rejected",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_require_raw_rejects_compact_reference_only",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_solver_and_checker_precision_contract_is_required",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_stale_success_flags_cannot_hide_failure_counters",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_unknown_source_cannot_be_pre_filtered",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_wrong_raw_hash_rejected",
          "status": "passed"
        },
        {
          "test": "prebootstrap_audit.SavedDiagnosticAuditTests.test_zero_candidate_flag_must_match_the_exact_square",
          "status": "passed"
        }
      ]
    }
  ],
  "elapsed_seconds": 37.417,
  "package_file_sha256": {
    "scripts/tests/test_verify_ade.py": "f033264430982e5817648f3f2cad734662c6878a25040aa61f022d5a2a782e33",
    "scripts/tests/test_off_spectrum_targets.py": "6f4885ea57dc6aa88e9f2c6cbe0f8790609e26d26f425f2821740f7d2a765ed7",
    "scripts/tests/test_reproduce_table2.py": "ea8b76f22fab3064402e3590cd13b6e9f9c8f614d5df4226e9ff29236fd25da0",
    "prebootstrap/tests/test_check_abba.py": "f3ca7f506b39f06ee3b7797efa25df609666adc22584ebf4ece8677ab5e85d02",
    "scripts/tests/test_prebootstrap_driver.py": "e0158c49395942be9119bee0e3b3cfe3d4a9790c8b611e4696579d2fa48169ac",
    "prebootstrap/tests/test_audit_results.py": "b89edd7f03544a6fed2d75280ededdc7014dbe8ef826a191f14c3f5405a2e66e",
    "bootstrap/ade_verification/verify_ade.py": "ff76d28fce5b8b73e7817ec25eb11f45dc82d115071d892d65651740cd8a250e",
    "scripts/reproduce_table2.py": "03fc9ab6adb2c879a09629dae6ee2a0e548e2b296b37b2fd5fdbe193473ab445",
    "prebootstrap/check_abba.py": "36d6bfee206ae4ca15b5ce2b8d0e023e22cb63f113a9aa1659c0ad9d258b2b01",
    "prebootstrap/audit_results.py": "76cedaf5963277ab5ed0aa10b93a40afce513fe6c1b9a0c197ba186313cd7033",
    "reproduce_prebootstrap.py": "18cbebc6cc56de4e544380454ad61edf6f298541206693f92b7f397b8cc67f7b"
  },
  "scope": "Newly executed Python regressions against the v2 package. Includes synthetic full E6 crossing runs and explicit off-spectrum-only target fixtures; it does not rerun the physical nine-case bootstrap."
}


==> anc/validation/relocation_evidence.json <==
{
  "all_passed": true,
  "scope": "Package copied to a path with spaces; portable Python regression, evidence audit, Table 2 rendering, and root help commands",
  "python_tests": 68,
  "prebootstrap_saved_audits": [
    {
      "status": "passed",
      "model": "E6",
      "ordered_pairs": 144,
      "full_rank_pairs": 144,
      "all_t_channels": 912,
      "fit_equations": 712,
      "canonical_squares": 75,
      "forbidden_canonical_zeros": 2,
      "forbidden_ordered_zeros": 4,
      "minimum_normalized_pivot": "1",
      "minimum_pivot_to_cutoff_ratio": "1E+35",
      "all_occurrences_recorded": 320,
      "raw_system_hash_verified": false,
      "scope": "Saved diagnostics audited; no 6j evaluation, rank recomputation, or symbolic proof performed"
    },
    {
      "status": "passed",
      "model": "E8",
      "ordered_pairs": 1024,
      "full_rank_pairs": 1024,
      "all_t_channels": 34432,
      "fit_equations": 29472,
      "canonical_squares": 1378,
      "forbidden_canonical_zeros": 90,
      "forbidden_ordered_zeros": 432,
      "minimum_normalized_pivot": "0.9211497973522791355868476947960784916433648836382993269127",
      "minimum_pivot_to_cutoff_ratio": "92114979735227913558684769479607849.16433648836382993269127",
      "all_occurrences_recorded": 7200,
      "raw_system_hash_verified": false,
      "scope": "Saved diagnostics audited; no 6j evaluation, rank recomputation, or symbolic proof performed"
    }
  ],
  "table2_saved_reports": 9,
  "wolfram_invoked": false,
  "source_sha256": {
    "bootstrap/check_supplied_data.py": "1ab3c9a40557c031cb7debaa5e72a3e55d8a2297bfc045ef74b527dad4d2ebdb",
    "bootstrap/check_supplied_data.wl": "ffae56cee71e78be5fa040480346bd8a155d8321e676ad22251111aed1a64e12",
    "bootstrap/e8_workflow_120/E8Verification.wl": "d64bf6f4ea67b8e76128f2d8f2bfe2914e53dde52b0dbf7f59898db09fa2dce0",
    "bootstrap/e8_workflow_120/E8Workflow.wl": "905f6fe1a21f6fabb762e14c8fd0a4a53f4b942c2e3ef53fa61120e9ebe538eb",
    "bootstrap/e8_workflow_120/ExportCoefficientTables.wl": "9c30023d892c4e3ad75836c0a714fb11963b835e95e3eaca529bfe0c4da4f424",
    "bootstrap/e8_workflow_120/E8Cache.wl": "087a60efdac26e801626184deff37e987bd9c51798ef52767583037b17c89183",
    "bootstrap/e8_workflow_120/E8Solver.wl": "95105bcc35f00e4cf336e3af7a832ab7220c724542e8b7be06f8213dcb323049",
    "bootstrap/ade_verification/verify_ade.py": "ff76d28fce5b8b73e7817ec25eb11f45dc82d115071d892d65651740cd8a250e",
    "bootstrap/e6_workflow/E6Verification.wl": "548283fdf06d4be5cd7f112127a0bb9803e4d27d8600dd4af027b1f6792a3487",
    "bootstrap/e6_workflow/E6Cache.wl": "63c0ae6b49664318c0377027bebcf8d0a6a3c96cd7defe7dfe539bec557bfe9b",
    "bootstrap/e6_workflow/E6Solver.wl": "dac141279a5193f517182edfb6b7e701896b2df3c78e234c1976f7e6ea528506",
    "bootstrap/e6_workflow/ExportCoefficientTables.wl": "005f8b8105bc8e883019082b0f8258f1ba350776115b1780655160a72a64a055",
    "bootstrap/e6_workflow/E6Workflow.wl": "e4debdf3cd98bf61700765722d299d7192a97c369a231b88d6872eda4f6acfda",
    "bootstrap/e7_workflow/E7Cache.wl": "d5dc9bea2b10047e51c47bbb6acc36376ddbd159fbc4de1a11b88554f1746ee5",
    "bootstrap/e7_workflow/E7Workflow.wl": "1b6f7f5f04cfde431624957774fad71acb9f40fc3993150f642daf857d579340",
    "bootstrap/e7_workflow/E7Solver.wl": "250bbb623a0f5b8f8fea9f162e2aa7bb7ee3c61b5092b49e63c5b8a176e50d76",
    "bootstrap/e7_workflow/E7Verification.wl": "aac6d9d3a31eb2817483f878b87f77a722532ef493e7c1e19e07171da76328be",
    "bootstrap/e7_workflow/ExportCoefficientTables.wl": "c8f5cfb4b85da8c6e233dcde2ef06831e163510ac31fa78a85b973b33decf16f",
    "bootstrap/ade_results/run_case.wl": "15547712f87bcccbe0953d86f3d7139e853e13582662ac444dd9756f8d7ccccc",
    "bootstrap/ade_results/run_workflow.py": "c96f3a5912caa4b2b02fef9c68a83dbc57d810f3cd79bb2314ade50917e44ca7",
    "bootstrap/e7_workflow/vendor/EtaRelationStagedSolver_E7.wl": "3bdfc0ed454acf8d448c86838a00fe2960e418c96f172baf8734c6dbdb108db8",
    "bootstrap/e7_workflow/vendor/triplet_classification_E7.wl": "f9f8474e1f96e63d0ce69e59b2c7a697f7ce3112669d39568b50779a0ae3e868",
    "bootstrap/e7_workflow/vendor/QuantumGroup6j_num_wp50.wl": "e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956",
    "bootstrap/e6_workflow/vendor/EtaRelationStagedSolver.wl": "42785f50ceaee7068394db6bfa4f1f9c96094aa355f5fbda935cfccb791f20dd",
    "bootstrap/e6_workflow/vendor/triplet_classification_E6.wl": "692d3e25bc2f34639f228e01ddb076d6d3c907f5189a1d77a6e5f233ecb06243",
    "bootstrap/e6_workflow/vendor/QuantumGroup6j_num_wp50.wl": "e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956",
    "bootstrap/e8_workflow_120/vendor/EtaRelationStagedSolver_E8.wl": "38040117eb16fa3a259ce78d01ec68a99b2d56fe4f0987295898c92a77111732",
    "bootstrap/e8_workflow_120/vendor/triplet_classification_E8.wl": "451eefeb43deaa6b66cbd5df8f5fb40f6f29799595ca2010f9ebafa0e7167daf",
    "bootstrap/e8_workflow_120/vendor/QuantumGroup6j_num_wp50.wl": "e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956",
    "prebootstrap/run_case.wl": "2e26c0aca6605100261f45a589c64d29d3af0806ce149b9515ee3359364eb9e3",
    "prebootstrap/ExtendedFusionABBA.wl": "30c549215e9e22dd814918de6957475572accbde4a110ca2835bc28703c20846",
    "prebootstrap/check_abba.py": "36d6bfee206ae4ca15b5ce2b8d0e023e22cb63f113a9aa1659c0ad9d258b2b01",
    "prebootstrap/audit_results.py": "76cedaf5963277ab5ed0aa10b93a40afce513fe6c1b9a0c197ba186313cd7033",
    "prebootstrap/run_extended_fusion.py": "f45a453e6f11724af4dc42569578dbf244fde54e9dbada8fded501178341ec2b",
    "prebootstrap/tests/test_rank_diagnostics.wl": "039b05ae69ffd21eab5f6733fada510f0477faae2583ae8367ec1eb96cf980a0",
    "prebootstrap/tests/test_audit_results.py": "b89edd7f03544a6fed2d75280ededdc7014dbe8ef826a191f14c3f5405a2e66e",
    "prebootstrap/tests/test_check_abba.py": "f3ca7f506b39f06ee3b7797efa25df609666adc22584ebf4ece8677ab5e85d02",
    "prebootstrap/reference_results/E6_p1_q12/squares_exact.wl": "e0071366e3547fedde885332b59c2aa9ae939eb883c6bee776f19d9db2838ad0",
    "prebootstrap/reference_results/E8_p1_q30/squares_exact.wl": "d4ba259e50a16cbf1acaebd7cf8332442929ed581027a8927c534e1eb60ce5de",
    "prebootstrap/cache/E6/E6Cache.wl": "63c0ae6b49664318c0377027bebcf8d0a6a3c96cd7defe7dfe539bec557bfe9b",
    "prebootstrap/cache/E8/E8Cache.wl": "087a60efdac26e801626184deff37e987bd9c51798ef52767583037b17c89183",
    "prebootstrap/cache/E8/vendor/QuantumGroup6j_num_wp50.wl": "e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956",
    "prebootstrap/cache/E6/vendor/QuantumGroup6j_num_wp50.wl": "e44aa8fa1f956c9cfce1899bc2ba9ba3c540f210436968f3ad3c4c1fdd6e6956",
    "scripts/reproduce_table2.py": "03fc9ab6adb2c879a09629dae6ee2a0e548e2b296b37b2fd5fdbe193473ab445",
    "scripts/tests/test_prebootstrap_driver.py": "e0158c49395942be9119bee0e3b3cfe3d4a9790c8b611e4696579d2fa48169ac",
    "scripts/tests/test_verify_ade.py": "f033264430982e5817648f3f2cad734662c6878a25040aa61f022d5a2a782e33",
    "scripts/tests/test_reproduce_table2.py": "ea8b76f22fab3064402e3590cd13b6e9f9c8f614d5df4226e9ff29236fd25da0",
    "scripts/tests/test_off_spectrum_targets.py": "6f4885ea57dc6aa88e9f2c6cbe0f8790609e26d26f425f2821740f7d2a765ed7",
    "galois/e8_transport.py": "ff7b726224c1e1aebf069db47b1b06b5242bcb75cc8f9d83b90be0471db3e332",
    "galois/e8_transport.wl": "c539c1bf8f7a76ad9242c24bb9d87a28a9433f61a0153fc773fd46761ea5c996",
    "galois/e6_transport.py": "aecfcc1499a51aaf42bd1a031af53676d6490ad0f0e20963b1ab29f124262232",
    "galois/e7_transport.py": "74c5c665bd7f075009049cd61c6c4db5d345435493c6ff34fb0ee61ffd08b6f3",
    "galois/assemble_tables.py": "f9be10e00938b999b5eb731244b71df773986f00408dab82bc2b9d36873a0c80",
    "galois/e7_transport.wl": "8cee5a59b5aeaa4a67fcd36f53e6c59fc44463768cce2491427761ec8d019e5f",
    "galois/run_all.py": "98039a56dcd6401660525d2e5f9cec851f9e16b9ebf7cec82b01e30e1467a0a0",
    "galois/e6_transport.wl": "d9b6f654dbdb09887d4192422036a81b45638ca913509e2dc889fae4e63cd50c",
    "galois/results/E6_transported_exact.wl": "e188b7c4836bd652a38172c7783e19205f98bc4ccbcd15049f129a74eb1ca189",
    "galois/reference/E_series_Galois_extension_calculation/expand_triplets.py": "a866b912fc1e75b1c08a50dd723acfc5c929195e9373cb367b64ce26122786fc",
    "galois/reference/E_series_Galois_extension_calculation/e6/e6_exact.py": "d1a3708bd0ee7062a11db211a127180ff0578fb5c3e2036c9e1c781cc49b39e5",
    "galois/reference/E_series_Galois_extension_calculation/e8/verify.py": "af667ccfabe3f2e605e0f7158b764cf51a40142720ad45994c41878a3169cf83",
    "galois/reference/E_series_Galois_extension_calculation/e8/full_gauge.py": "a1c6a94b6c2e58bad90303c26e0204076eab1e55b86d73771e9ae2626c6211a4",
    "galois/reference/E_series_Galois_extension_calculation/phases/e7_phases.py": "77d8db09eea438eb5fb9b6c177365469efb00480259151d7b8cb0b47100b0605",
    "galois/reference/E_series_Galois_extension_calculation/phases/e8_phases.py": "b53df59a60d26aef52a5bf66a5f155d99c77a95bb79de1b1f5c1fc8ab2b2d11c",
    "galois/reference/E_series_Galois_extension_calculation/e7/verify_e7.py": "978ea809963fe7d595bfa058a91b35a2d55ecc6703d0d5fb17c0df6010caa45e",
    "galois/reference/E_series_Galois_extension_calculation/e7/verify_full_e7.py": "35ff2f39a65f3099fedfdaec6069be836b90515a9cfae4e2ad45f63fa860a62e",
    "galois/reference/E_series_Galois_extension_calculation/all_p/verify_e8_lifts.py": "cffbd47e842b3f88f2555036f9d1726f191165188f18f508bdc0eac9cb716807",
    "galois/reference/E_series_Galois_extension_calculation/all_p/e6_all_lifts.py": "5c2a15fcde4fcc63d669899bcfdffa2b248cd01fea82bce7f41a45ecb8a3869c",
    "galois/reference/E_series_Galois_extension_calculation/all_p/verify_e7_lifts.py": "4bcfbd8f8ef9367ec370b4b1287a0fa0ff6aef938e433534e6a06af08d501314"
  },
  "test_suites": [
    {
      "name": "production_and_orchestration",
      "tests": 28,
      "exit_code": 0
    },
    {
      "name": "prebootstrap",
      "tests": 40,
      "exit_code": 0
    }
  ]
}


==> anc/validation/source_review.json <==
{
  "schema_version": 1,
  "kind": "ADEIndependentSourceReview",
  "date": "2026-09-19",
  "status": "source_review_complete",
  "mathematical_findings": {
    "all_physical_source_channels_retained": true,
    "all_vacuum_and_absent_spectrum_targets_retained": true,
    "extended_sector_rules_applied_only_after_solve": true,
    "algebraic_not_absolute_squares": true,
    "full_signed_crossing_claimed": false,
    "explicit_rank_method": "complete-pivot elimination after global maximum-entry normalization",
    "exact_symbolic_rank_or_zero_proof_claimed": false
  },
  "historical_saved_counts": {
    "E6": {
      "ordered_pairs": 144,
      "canonical_triples": 75,
      "ordered_triples": 320,
      "forbidden_canonical": 2,
      "forbidden_ordered": 4,
      "additional_allowed_canonical_zeros": 0
    },
    "E8": {
      "ordered_pairs": 1024,
      "canonical_triples": 1378,
      "ordered_triples": 7200,
      "forbidden_canonical": 90,
      "forbidden_ordered": 432,
      "additional_allowed_canonical_zeros": 85
    }
  },
  "new_changes": [
    "Mandatory checker precision assurances",
    "Portable retained production tests",
    "Off-spectrum-only target regressions",
    "Fixed reference settings and fail-closed saved-diagnostic audit",
    "Saved-report mutation tests"
  ],
  "source_sha256": {
    "ADE_arxiv_ancillary_v2/prebootstrap/ExtendedFusionABBA.wl": "30c549215e9e22dd814918de6957475572accbde4a110ca2835bc28703c20846",
    "ADE_arxiv_ancillary_v2/prebootstrap/check_abba.py": "36d6bfee206ae4ca15b5ce2b8d0e023e22cb63f113a9aa1659c0ad9d258b2b01",
    "ADE_arxiv_ancillary_v2/prebootstrap/audit_results.py": "76cedaf5963277ab5ed0aa10b93a40afce513fe6c1b9a0c197ba186313cd7033",
    "ADE_extended_fusion_check/ExtendedFusionABBA.wl": "b3e5d2dc57f532005f45e6f0b5087bbc56c6a13110be1a7125edc3b435711743",
    "ADE_extended_fusion_check/check_abba.py": "5d8021cb157962d323c04aa93c03274ca20a9a4d4b6732347884fee50bb89f83"
  },
  "scope": "Read-only mathematical source audit plus separately recorded Python regression execution. Historical saved counts are not new physical runs; rank and zero conclusions remain numerical."
}


==> anc/verify_manifest.py <==
#!/usr/bin/env python3
"""Verify the SHA-256 hashes of all distributed ancillary files."""
import hashlib
from pathlib import Path
import sys


def main():
    root = Path(__file__).resolve().parent
    manifest = root / 'MANIFEST.sha256'
    failures = []
    count = 0
    for line in manifest.read_text().splitlines():
        expected, name = line.split('  ', 1)
        path = root / name
        if Path(name).is_absolute() or '..' in Path(name).parts:
            failures.append(f'Invalid manifest path: {name}')
            continue
        if not path.is_file():
            failures.append(f'Missing: {name}')
        elif hashlib.sha256(path.read_bytes()).hexdigest() != expected:
            failures.append(f'Hash mismatch: {name}')
        count += 1
    if failures:
        print('\n'.join(failures), file=sys.stderr)
        return 1
    print(f'PASS: {count} distributed files match MANIFEST.sha256.')
    return 0


if __name__ == '__main__':
    raise SystemExit(main())

